One-loop Feynman integrals for $2\to3$ scattering involving many scales including internal masses

We study several multiscale one-loop five-point families of Feynman integrals. More specifically, we employ the Simplified Differential Equations approach to obtain results in terms of Goncharov polylogarithms of up to transcendental weight four for families with two and three massive external legs and massless propagators, as well as with one massive internal line and up to two massive external legs. This is the first time this computational approach is applied to cases involving internal masses.

==> anc/C.m <==
basis[fC] = {gb[1] -> ep*(-1 + 2*ep)*G[1, {1, 0, 1, 0, 0}], 
     gb[2] -> ep*(-1 + 2*ep)*G[1, {1, 0, 0, 1, 0}], 
     gb[3] -> ep*(-1 + 2*ep)*G[1, {1, 0, 0, 0, 1}], 
     gb[4] -> ep*(-1 + 2*ep)*G[1, {0, 1, 0, 1, 0}], 
     gb[5] -> ep*(-1 + 2*ep)*G[1, {0, 1, 0, 0, 1}], 
     gb[6] -> ep*(-1 + 2*ep)*G[1, {0, 0, 1, 1, 0}], 
     gb[7] -> ep*(-1 + 2*ep)*G[1, {0, 0, 1, 0, 1}], 
     gb[8] -> ep^2*(S12 - S45)*x*G[1, {1, 0, 1, 1, 0}], 
     gb[9] -> ep^2*Sqrt[mm5^2 + (S12 - S34)^2 - 2*mm5*(S12 + S34)]*x*
       G[1, {1, 0, 1, 0, 1}], gb[10] -> ep^2*S12*x^2*(S45 + S23*x - S45*x)*
       G[1, {1, 1, 1, 1, 0}], gb[11] -> ep^2*S12*x^2*(mm5 - mm5*x + S15*x)*
       G[1, {1, 1, 1, 0, 1}], gb[12] -> ep^2*(mm5*S23 - S15*S45)*x*
       G[1, {1, 1, 0, 1, 1}], gb[13] -> ep^2*(-(S45*(S34 + S12*(-1 + x))) + 
        mm5*S12*(-1 + x))*x*G[1, {1, 0, 1, 1, 1}], 
     gb[14] -> ep^2*((-1 + x)*(-S45 + S12*x)*(mm5 - mm5*x + S15*x) - 
        (S45 + S23*x - S45*x)*(mm5 - mm5*x + (S34 + S12*(-1 + x))*x))*
       G[1, {0, 1, 1, 1, 1}], gb[15] -> 
      (ep^2*(mm5*S23 + S12*(-S15 + S23) - S23*S34 - S15*S45 + S34*S45)*x*
         (S15*S45 - S34*S45 - S23*S34*x - S15*S45*x + S34*S45*x + 
          mm5*(-1 + x)*(S12 + S23 - S12*x) + S12*(-1 + x)*
           (-S45 + (S15 - S23 + S45)*x))*G[1, {0, 1, 1, 1, 1}])/
        (8*Sqrt[S12^2*(S15 - S23)^2 + (mm5*S23 - S23*S34 + (-S15 + S34)*S45)^
            2 + 2*S12*(mm5*S23*(S15 - S23 - 2*S34) + S15*S23*S34 - 
             S15^2*S45 + S15*(S23 + S34)*S45 + S23*S34*(-S23 + S45))]) + 
       (ep^2*x*(mm5^2*S12*S23*(-1 + x) + 
          S45*((S12 - S34)*(S12*(S15 - S23) + S23*S34) - 
            ((S15 - S34)*S34 + S12*(S15 + S34))*S45 + 
            S12*(-(S12*S15) + S12*S23 + 2*S15*S34 - S23*S34 + 
              (S15 + S34)*S45)*x) + mm5*(S23*S34*S45 + S12^2*(S15 - S23)*
             (-1 + x) - S12*((S15 + S34)*S45*(-1 + x) + S23*(S34 - S45 + 
                (S34 + S45)*x))))*G[1, {1, 0, 1, 1, 1}])/
        (8*Sqrt[S12^2*(S15 - S23)^2 + (mm5*S23 - S23*S34 + (-S15 + S34)*S45)^
            2 + 2*S12*(mm5*S23*(S15 - S23 - 2*S34) + S15*S23*S34 - 
             S15^2*S45 + S15*(S23 + S34)*S45 + S23*S34*(-S23 + S45))]) + 
       (ep^2*(mm5*S23 - S15*S45)*x*(-(S23*S34) - S15*S45 + S34*S45 + 
          mm5*(S23 - 2*S12*(-1 + x)) + S12*(-S15 + S23 - 2*S45 + 
            2*(S15 - S23 + S45)*x))*G[1, {1, 1, 0, 1, 1}])/
        (8*Sqrt[S12^2*(S15 - S23)^2 + (mm5*S23 - S23*S34 + (-S15 + S34)*S45)^
            2 + 2*S12*(mm5*S23*(S15 - S23 - 2*S34) + S15*S23*S34 - 
             S15^2*S45 + S15*(S23 + S34)*S45 + S23*S34*(-S23 + S45))]) + 
       (ep^2*S12*x^2*(-2*S15*(S12 + S15 - S34)*S45 + mm5^2*S23*(-1 + x) + 
          S15*(S23*S34 + (S15 - S34)*S45 + S12*(S15 - S23 + 2*S45))*x + 
          mm5*(-(S12*(S15 + S23)*(-1 + x)) - S34*(S23 + S45 + S23*x - 
              S45*x) + S15*(2*S23 + S45 - (S23 + S45)*x)))*
         G[1, {1, 1, 1, 0, 1}])/(8*Sqrt[S12^2*(S15 - S23)^2 + 
           (mm5*S23 - S23*S34 + (-S15 + S34)*S45)^2 + 
           2*S12*(mm5*S23*(S15 - S23 - 2*S34) + S15*S23*S34 - S15^2*S45 + 
             S15*(S23 + S34)*S45 + S23*S34*(-S23 + S45))]) - 
       (ep^2*S12*x^2*(-(S12*(S15 + S23)*S45) + S45*(S34*(S23 - S45) + 
            S15*(-2*S23 + S45)) + (S23 - S45)*(S23*S34 + (S15 - S34)*S45)*x + 
          S12*(S23*(-S23 + S45) + S15*(S23 + S45))*x - 
          mm5*S23*(S45 + S23*(-2 + x) + 2*S12*(-1 + x) - S45*x))*
         G[1, {1, 1, 1, 1, 0}])/(8*Sqrt[S12^2*(S15 - S23)^2 + 
           (mm5*S23 - S23*S34 + (-S15 + S34)*S45)^2 + 
           2*S12*(mm5*S23*(S15 - S23 - 2*S34) + S15*S23*S34 - S15^2*S45 + 
             S15*(S23 + S34)*S45 + S23*S34*(-S23 + S45))]) + 
       (ep^2*S12*(mm5*S23 - S15*S45)*x^2*(-(S15*S45) + S34*S45 + S23*S34*x + 
          S15*S45*x - S34*S45*x - mm5*(-1 + x)*(S12 + S23 - S12*x) - 
          S12*(-1 + x)*(-S45 + (S15 - S23 + S45)*x))*G[1, {1, 1, 1, 1, 1}])/
        (4*Sqrt[S12^2*(S15 - S23)^2 + (mm5*S23 - S23*S34 + (-S15 + S34)*S45)^
            2 + 2*S12*(mm5*S23*(S15 - S23 - 2*S34) + S15*S23*S34 - 
             S15^2*S45 + S15*(S23 + S34)*S45 + S23*S34*(-S23 + S45))])}
 
bounds[fC] = {gb[1] -> -((E^(ep*EulerGamma)*Gamma[1 - ep]^2*Gamma[1 + ep])/
        ((-S12)^ep*Gamma[1 - 2*ep])), 
     gb[2] -> -((E^(ep*EulerGamma)*Gamma[1 - ep]^2*Gamma[1 + ep])/
        ((-S45)^ep*Gamma[1 - 2*ep])), 
     gb[3] -> -((E^(ep*EulerGamma)*Gamma[1 - ep]^2*Gamma[1 + ep])/
        ((-mm5)^ep*Gamma[1 - 2*ep])), 
     gb[4] -> -((E^(ep*EulerGamma)*Gamma[1 - ep]^2*Gamma[1 + ep])/
        ((-S45)^ep*Gamma[1 - 2*ep])), 
     gb[5] -> -((E^(ep*EulerGamma)*Gamma[1 - ep]^2*Gamma[1 + ep])/
        ((-mm5)^ep*Gamma[1 - 2*ep])), 
     gb[6] -> -((E^(ep*EulerGamma)*Gamma[1 - ep]^2*Gamma[1 + ep])/
        ((-S45)^ep*Gamma[1 - 2*ep])), 
     gb[7] -> -((E^(ep*EulerGamma)*Gamma[1 - ep]^2*Gamma[1 + ep])/
        ((-mm5)^ep*Gamma[1 - 2*ep])), gb[8] -> 0, gb[9] -> 0, 
     gb[10] -> (E^(ep*EulerGamma)*Gamma[1 - ep]^2*Gamma[1 + ep])/
       ((-S12)^ep*Gamma[1 - 2*ep]), gb[11] -> 
      (E^(ep*EulerGamma)*Gamma[1 - ep]^2*Gamma[1 + ep])/
       ((-S12)^ep*Gamma[1 - 2*ep]), gb[12] -> 0, gb[13] -> 0, gb[14] -> 0, 
     gb[15] -> 0}
 
alphabet[fC] = {lt[1] -> 0, lt[2] -> 1, lt[3] -> mm5/(mm5 - S15), 
     lt[4] -> (S12 + S23)/S12, lt[5] -> (S12 + S15 - S34)/S12, 
     lt[6] -> (mm5 + S12 - S34 - Sqrt[\[CapitalDelta][1]])/(2*S12), 
     lt[7] -> (mm5 + S12 - S34 + Sqrt[\[CapitalDelta][1]])/(2*S12), 
     lt[8] -> (mm5 - S45)/(mm5 - S15 + S23 - S45), 
     lt[9] -> (mm5 - S45)/(mm5 - S34 - S45), lt[10] -> S45/S12, 
     lt[11] -> S45/(-S23 + S45), lt[12] -> (mm5*S12 - S12*S45 + S34*S45)/
       (mm5*S12 - S12*S45), lt[13] -> 
      -(-2*mm5*S12 + S12*S15 - mm5*S23 - S12*S23 + S23*S34 + 2*S12*S45 + 
         S15*S45 - S34*S45 + Sqrt[\[CapitalDelta][2]])/
       (2*S12*(mm5 - S15 + S23 - S45)), 
     lt[14] -> (2*mm5*S12 - S12*S15 + mm5*S23 + S12*S23 - S23*S34 - 
        2*S12*S45 - S15*S45 + S34*S45 + Sqrt[\[CapitalDelta][2]])/
       (2*S12*(mm5 - S15 + S23 - S45))}
 
toroots[fC] = {mm5^2 + (S12 - S34)^2 - 2*mm5*(S12 + S34) -> 
      \[CapitalDelta][1], S12^2*(S15 - S23)^2 + 
       (mm5*S23 - S23*S34 + (-S15 + S34)*S45)^2 + 
       2*S12*(mm5*S23*(S15 - S23 - 2*S34) + S15*S23*S34 - S15^2*S45 + 
         S15*(S23 + S34)*S45 + S23*S34*(-S23 + S45)) -> \[CapitalDelta][2]}
 
rootsto[fC] = {\[CapitalDelta][1] -> mm5^2 + (S12 - S34)^2 - 
       2*mm5*(S12 + S34), \[CapitalDelta][2] -> S12^2*(S15 - S23)^2 + 
       (mm5*S23 - S23*S34 + (-S15 + S34)*S45)^2 + 
       2*S12*(mm5*S23*(S15 - S23 - 2*S34) + S15*S23*S34 - S15^2*S45 + 
         S15*(S23 + S34)*S45 + S23*S34*(-S23 + S45))}
 
masters[fC] = {G[1, {1, 0, 1, 0, 0}], G[1, {1, 0, 0, 1, 0}], 
     G[1, {1, 0, 0, 0, 1}], G[1, {0, 1, 0, 1, 0}], G[1, {0, 1, 0, 0, 1}], 
     G[1, {0, 0, 1, 1, 0}], G[1, {0, 0, 1, 0, 1}], G[1, {1, 0, 1, 1, 0}], 
     G[1, {1, 0, 1, 0, 1}], G[1, {1, 1, 1, 1, 0}], G[1, {1, 1, 1, 0, 1}], 
     G[1, {1, 1, 0, 1, 1}], G[1, {1, 0, 1, 1, 1}], G[1, {0, 1, 1, 1, 1}], 
     G[1, {1, 1, 1, 1, 1}]}
 
rmat[fC, 1] = {{-2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fC, 2] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-ep, ep, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-ep, ep, 0, 0, 0, -ep, 0, -ep, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-ep, ep, 0, 0, 0, ep, 0, -ep, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fC, 3] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0}, 
     {0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fC, 4] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, -2*ep, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 2*ep, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fC, 5] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, -2*ep, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, -2*ep, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fC, 6] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {ep, 0, -ep, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-ep, 0, ep, 0, 0, 0, -ep, 0, ep, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {ep, 0, -ep, 0, 0, 0, -ep, 0, -ep, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fC, 7] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-ep, 0, ep, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-ep, 0, ep, 0, 0, 0, -ep, 0, -ep, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {ep, 0, -ep, 0, 0, 0, -ep, 0, ep, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fC, 8] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, -2*ep, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 2*ep, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fC, 9] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, -2*ep, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, -2*ep, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fC, 10] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {ep, -ep, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-ep, ep, 0, 0, 0, -ep, 0, ep, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-ep, ep, 0, 0, 0, ep, 0, ep, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fC, 11] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fC, 12] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fC, 13] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/8, ep/8, ep/8, -ep/8, 0, -ep}}
 
rmat[fC, 14] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, ep/8, -ep/8, -ep/8, ep/8, 0, -ep}}
 
result[fC] = {gb[1] -> -1 + ep*(2*G[lt[1], x] + Log[-S12]) + 
       ep^2*(Pi^2/12 - 4*G[lt[1], lt[1], x] - 2*G[lt[1], x]*Log[-S12] - 
         Log[-S12]^2/2) + ep^3*(-(Pi^2*G[lt[1], x])/6 + 
         8*G[lt[1], lt[1], lt[1], x] - (Pi^2*Log[-S12])/12 + 
         4*G[lt[1], lt[1], x]*Log[-S12] + G[lt[1], x]*Log[-S12]^2 + 
         Log[-S12]^3/6 + (7*Zeta[3])/3) + ep^4*((47*Pi^4)/1440 + 
         (Pi^2*G[lt[1], lt[1], x])/3 - 16*G[lt[1], lt[1], lt[1], lt[1], x] + 
         (Pi^2*G[lt[1], x]*Log[-S12])/6 - 8*G[lt[1], lt[1], lt[1], x]*
          Log[-S12] + (Pi^2*Log[-S12]^2)/24 - 2*G[lt[1], lt[1], x]*
          Log[-S12]^2 - (G[lt[1], x]*Log[-S12]^3)/3 - Log[-S12]^4/24 - 
         (14*G[lt[1], x]*Zeta[3])/3 - (7*Log[-S12]*Zeta[3])/3), 
     gb[2] -> -1 + ep*Log[-S45] + ep^2*(Pi^2/12 - Log[-S45]^2/2) + 
       ep^3*(-(Pi^2*Log[-S45])/12 + Log[-S45]^3/6 + (7*Zeta[3])/3) + 
       ep^4*((47*Pi^4)/1440 + (Pi^2*Log[-S45]^2)/24 - Log[-S45]^4/24 - 
         (7*Log[-S45]*Zeta[3])/3), gb[3] -> -1 + ep*Log[-mm5] + 
       ep^2*(Pi^2/12 - Log[-mm5]^2/2) + ep^3*(-(Pi^2*Log[-mm5])/12 + 
         Log[-mm5]^3/6 + (7*Zeta[3])/3) + ep^4*((47*Pi^4)/1440 + 
         (Pi^2*Log[-mm5]^2)/24 - Log[-mm5]^4/24 - (7*Log[-mm5]*Zeta[3])/3), 
     gb[4] -> -1 + ep*(G[lt[11], x] + Log[-S45]) + 
       ep^2*(Pi^2/12 - G[lt[11], lt[11], x] - G[lt[11], x]*Log[-S45] - 
         Log[-S45]^2/2) + ep^3*(-(Pi^2*G[lt[11], x])/12 + 
         G[lt[11], lt[11], lt[11], x] - (Pi^2*Log[-S45])/12 + 
         G[lt[11], lt[11], x]*Log[-S45] + (G[lt[11], x]*Log[-S45]^2)/2 + 
         Log[-S45]^3/6 + (7*Zeta[3])/3) + ep^4*((47*Pi^4)/1440 + 
         (Pi^2*G[lt[11], lt[11], x])/12 - G[lt[11], lt[11], lt[11], lt[11], 
          x] + (Pi^2*G[lt[11], x]*Log[-S45])/12 - 
         G[lt[11], lt[11], lt[11], x]*Log[-S45] + (Pi^2*Log[-S45]^2)/24 - 
         (G[lt[11], lt[11], x]*Log[-S45]^2)/2 - (G[lt[11], x]*Log[-S45]^3)/
          6 - Log[-S45]^4/24 - (7*G[lt[11], x]*Zeta[3])/3 - 
         (7*Log[-S45]*Zeta[3])/3), gb[5] -> 
      -1 + ep*(G[lt[3], x] + Log[-mm5]) + 
       ep^2*(Pi^2/12 - G[lt[3], lt[3], x] - G[lt[3], x]*Log[-mm5] - 
         Log[-mm5]^2/2) + ep^3*(-(Pi^2*G[lt[3], x])/12 + 
         G[lt[3], lt[3], lt[3], x] - (Pi^2*Log[-mm5])/12 + 
         G[lt[3], lt[3], x]*Log[-mm5] + (G[lt[3], x]*Log[-mm5]^2)/2 + 
         Log[-mm5]^3/6 + (7*Zeta[3])/3) + ep^4*((47*Pi^4)/1440 + 
         (Pi^2*G[lt[3], lt[3], x])/12 - G[lt[3], lt[3], lt[3], lt[3], x] + 
         (Pi^2*G[lt[3], x]*Log[-mm5])/12 - G[lt[3], lt[3], lt[3], x]*
          Log[-mm5] + (Pi^2*Log[-mm5]^2)/24 - 
         (G[lt[3], lt[3], x]*Log[-mm5]^2)/2 - (G[lt[3], x]*Log[-mm5]^3)/6 - 
         Log[-mm5]^4/24 - (7*G[lt[3], x]*Zeta[3])/3 - (7*Log[-mm5]*Zeta[3])/
          3), gb[6] -> -1 + ep*(G[lt[2], x] + G[lt[10], x] + Log[-S45]) + 
       ep^2*(Pi^2/12 - G[lt[2], lt[2], x] - G[lt[2], lt[10], x] - 
         G[lt[10], lt[2], x] - G[lt[10], lt[10], x] - G[lt[2], x]*Log[-S45] - 
         G[lt[10], x]*Log[-S45] - Log[-S45]^2/2) + 
       ep^3*(-(Pi^2*G[lt[2], x])/12 - (Pi^2*G[lt[10], x])/12 + 
         G[lt[2], lt[2], lt[2], x] + G[lt[2], lt[2], lt[10], x] + 
         G[lt[2], lt[10], lt[2], x] + G[lt[2], lt[10], lt[10], x] + 
         G[lt[10], lt[2], lt[2], x] + G[lt[10], lt[2], lt[10], x] + 
         G[lt[10], lt[10], lt[2], x] + G[lt[10], lt[10], lt[10], x] - 
         (Pi^2*Log[-S45])/12 + G[lt[2], lt[2], x]*Log[-S45] + 
         G[lt[2], lt[10], x]*Log[-S45] + G[lt[10], lt[2], x]*Log[-S45] + 
         G[lt[10], lt[10], x]*Log[-S45] + (G[lt[2], x]*Log[-S45]^2)/2 + 
         (G[lt[10], x]*Log[-S45]^2)/2 + Log[-S45]^3/6 + (7*Zeta[3])/3) + 
       ep^4*((47*Pi^4)/1440 + (Pi^2*G[lt[2], lt[2], x])/12 + 
         (Pi^2*G[lt[2], lt[10], x])/12 + (Pi^2*G[lt[10], lt[2], x])/12 + 
         (Pi^2*G[lt[10], lt[10], x])/12 - G[lt[2], lt[2], lt[2], lt[2], x] - 
         G[lt[2], lt[2], lt[2], lt[10], x] - G[lt[2], lt[2], lt[10], lt[2], 
          x] - G[lt[2], lt[2], lt[10], lt[10], x] - G[lt[2], lt[10], lt[2], 
          lt[2], x] - G[lt[2], lt[10], lt[2], lt[10], x] - 
         G[lt[2], lt[10], lt[10], lt[2], x] - G[lt[2], lt[10], lt[10], 
          lt[10], x] - G[lt[10], lt[2], lt[2], lt[2], x] - 
         G[lt[10], lt[2], lt[2], lt[10], x] - G[lt[10], lt[2], lt[10], lt[2], 
          x] - G[lt[10], lt[2], lt[10], lt[10], x] - G[lt[10], lt[10], lt[2], 
          lt[2], x] - G[lt[10], lt[10], lt[2], lt[10], x] - 
         G[lt[10], lt[10], lt[10], lt[2], x] - G[lt[10], lt[10], lt[10], 
          lt[10], x] + (Pi^2*G[lt[2], x]*Log[-S45])/12 + 
         (Pi^2*G[lt[10], x]*Log[-S45])/12 - G[lt[2], lt[2], lt[2], x]*
          Log[-S45] - G[lt[2], lt[2], lt[10], x]*Log[-S45] - 
         G[lt[2], lt[10], lt[2], x]*Log[-S45] - G[lt[2], lt[10], lt[10], x]*
          Log[-S45] - G[lt[10], lt[2], lt[2], x]*Log[-S45] - 
         G[lt[10], lt[2], lt[10], x]*Log[-S45] - G[lt[10], lt[10], lt[2], x]*
          Log[-S45] - G[lt[10], lt[10], lt[10], x]*Log[-S45] + 
         (Pi^2*Log[-S45]^2)/24 - (G[lt[2], lt[2], x]*Log[-S45]^2)/2 - 
         (G[lt[2], lt[10], x]*Log[-S45]^2)/2 - 
         (G[lt[10], lt[2], x]*Log[-S45]^2)/2 - 
         (G[lt[10], lt[10], x]*Log[-S45]^2)/2 - (G[lt[2], x]*Log[-S45]^3)/6 - 
         (G[lt[10], x]*Log[-S45]^3)/6 - Log[-S45]^4/24 - 
         (7*G[lt[2], x]*Zeta[3])/3 - (7*G[lt[10], x]*Zeta[3])/3 - 
         (7*Log[-S45]*Zeta[3])/3), gb[7] -> 
      -1 + ep*(G[lt[6], x] + G[lt[7], x] + Log[-mm5]) + 
       ep^2*(Pi^2/12 - G[lt[6], lt[6], x] - G[lt[6], lt[7], x] - 
         G[lt[7], lt[6], x] - G[lt[7], lt[7], x] - G[lt[6], x]*Log[-mm5] - 
         G[lt[7], x]*Log[-mm5] - Log[-mm5]^2/2) + 
       ep^3*(-(Pi^2*G[lt[6], x])/12 - (Pi^2*G[lt[7], x])/12 + 
         G[lt[6], lt[6], lt[6], x] + G[lt[6], lt[6], lt[7], x] + 
         G[lt[6], lt[7], lt[6], x] + G[lt[6], lt[7], lt[7], x] + 
         G[lt[7], lt[6], lt[6], x] + G[lt[7], lt[6], lt[7], x] + 
         G[lt[7], lt[7], lt[6], x] + G[lt[7], lt[7], lt[7], x] - 
         (Pi^2*Log[-mm5])/12 + G[lt[6], lt[6], x]*Log[-mm5] + 
         G[lt[6], lt[7], x]*Log[-mm5] + G[lt[7], lt[6], x]*Log[-mm5] + 
         G[lt[7], lt[7], x]*Log[-mm5] + (G[lt[6], x]*Log[-mm5]^2)/2 + 
         (G[lt[7], x]*Log[-mm5]^2)/2 + Log[-mm5]^3/6 + (7*Zeta[3])/3) + 
       ep^4*((47*Pi^4)/1440 + (Pi^2*G[lt[6], lt[6], x])/12 + 
         (Pi^2*G[lt[6], lt[7], x])/12 + (Pi^2*G[lt[7], lt[6], x])/12 + 
         (Pi^2*G[lt[7], lt[7], x])/12 - G[lt[6], lt[6], lt[6], lt[6], x] - 
         G[lt[6], lt[6], lt[6], lt[7], x] - G[lt[6], lt[6], lt[7], lt[6], 
          x] - G[lt[6], lt[6], lt[7], lt[7], x] - G[lt[6], lt[7], lt[6], 
          lt[6], x] - G[lt[6], lt[7], lt[6], lt[7], x] - 
         G[lt[6], lt[7], lt[7], lt[6], x] - G[lt[6], lt[7], lt[7], lt[7], 
          x] - G[lt[7], lt[6], lt[6], lt[6], x] - G[lt[7], lt[6], lt[6], 
          lt[7], x] - G[lt[7], lt[6], lt[7], lt[6], x] - 
         G[lt[7], lt[6], lt[7], lt[7], x] - G[lt[7], lt[7], lt[6], lt[6], 
          x] - G[lt[7], lt[7], lt[6], lt[7], x] - G[lt[7], lt[7], lt[7], 
          lt[6], x] - G[lt[7], lt[7], lt[7], lt[7], x] + 
         (Pi^2*G[lt[6], x]*Log[-mm5])/12 + (Pi^2*G[lt[7], x]*Log[-mm5])/12 - 
         G[lt[6], lt[6], lt[6], x]*Log[-mm5] - G[lt[6], lt[6], lt[7], x]*
          Log[-mm5] - G[lt[6], lt[7], lt[6], x]*Log[-mm5] - 
         G[lt[6], lt[7], lt[7], x]*Log[-mm5] - G[lt[7], lt[6], lt[6], x]*
          Log[-mm5] - G[lt[7], lt[6], lt[7], x]*Log[-mm5] - 
         G[lt[7], lt[7], lt[6], x]*Log[-mm5] - G[lt[7], lt[7], lt[7], x]*
          Log[-mm5] + (Pi^2*Log[-mm5]^2)/24 - 
         (G[lt[6], lt[6], x]*Log[-mm5]^2)/2 - 
         (G[lt[6], lt[7], x]*Log[-mm5]^2)/2 - 
         (G[lt[7], lt[6], x]*Log[-mm5]^2)/2 - 
         (G[lt[7], lt[7], x]*Log[-mm5]^2)/2 - (G[lt[6], x]*Log[-mm5]^3)/6 - 
         (G[lt[7], x]*Log[-mm5]^3)/6 - Log[-mm5]^4/24 - 
         (7*G[lt[6], x]*Zeta[3])/3 - (7*G[lt[7], x]*Zeta[3])/3 - 
         (7*Log[-mm5]*Zeta[3])/3), gb[8] -> 
      ep^2*(-2*G[lt[2], lt[1], x] + 2*G[lt[10], lt[1], x] - 
         G[lt[2], x]*Log[-S12] + G[lt[10], x]*Log[-S12] + 
         G[lt[2], x]*Log[-S45] - G[lt[10], x]*Log[-S45]) + 
       ep^3*(4*G[lt[2], lt[1], lt[1], x] + 2*G[lt[2], lt[2], lt[1], x] - 
         2*G[lt[2], lt[10], lt[1], x] - 4*G[lt[10], lt[1], lt[1], x] + 
         2*G[lt[10], lt[2], lt[1], x] - 2*G[lt[10], lt[10], lt[1], x] + 
         2*G[lt[2], lt[1], x]*Log[-S12] + G[lt[2], lt[2], x]*Log[-S12] - 
         G[lt[2], lt[10], x]*Log[-S12] - 2*G[lt[10], lt[1], x]*Log[-S12] + 
         G[lt[10], lt[2], x]*Log[-S12] - G[lt[10], lt[10], x]*Log[-S12] + 
         (G[lt[2], x]*Log[-S12]^2)/2 - (G[lt[10], x]*Log[-S12]^2)/2 - 
         G[lt[2], lt[2], x]*Log[-S45] + G[lt[2], lt[10], x]*Log[-S45] - 
         G[lt[10], lt[2], x]*Log[-S45] + G[lt[10], lt[10], x]*Log[-S45] - 
         (G[lt[2], x]*Log[-S45]^2)/2 + (G[lt[10], x]*Log[-S45]^2)/2) + 
       ep^4*((Pi^2*G[lt[2], lt[1], x])/6 - (Pi^2*G[lt[10], lt[1], x])/6 - 
         8*G[lt[2], lt[1], lt[1], lt[1], x] - 4*G[lt[2], lt[2], lt[1], lt[1], 
           x] - 2*G[lt[2], lt[2], lt[2], lt[1], x] + 
         2*G[lt[2], lt[2], lt[10], lt[1], x] + 4*G[lt[2], lt[10], lt[1], 
           lt[1], x] - 2*G[lt[2], lt[10], lt[2], lt[1], x] + 
         2*G[lt[2], lt[10], lt[10], lt[1], x] + 
         8*G[lt[10], lt[1], lt[1], lt[1], x] - 4*G[lt[10], lt[2], lt[1], 
           lt[1], x] - 2*G[lt[10], lt[2], lt[2], lt[1], x] + 
         2*G[lt[10], lt[2], lt[10], lt[1], x] + 
         4*G[lt[10], lt[10], lt[1], lt[1], x] - 
         2*G[lt[10], lt[10], lt[2], lt[1], x] + 2*G[lt[10], lt[10], lt[10], 
           lt[1], x] + (Pi^2*G[lt[2], x]*Log[-S12])/12 - 
         (Pi^2*G[lt[10], x]*Log[-S12])/12 - 4*G[lt[2], lt[1], lt[1], x]*
          Log[-S12] - 2*G[lt[2], lt[2], lt[1], x]*Log[-S12] - 
         G[lt[2], lt[2], lt[2], x]*Log[-S12] + G[lt[2], lt[2], lt[10], x]*
          Log[-S12] + 2*G[lt[2], lt[10], lt[1], x]*Log[-S12] - 
         G[lt[2], lt[10], lt[2], x]*Log[-S12] + G[lt[2], lt[10], lt[10], x]*
          Log[-S12] + 4*G[lt[10], lt[1], lt[1], x]*Log[-S12] - 
         2*G[lt[10], lt[2], lt[1], x]*Log[-S12] - G[lt[10], lt[2], lt[2], x]*
          Log[-S12] + G[lt[10], lt[2], lt[10], x]*Log[-S12] + 
         2*G[lt[10], lt[10], lt[1], x]*Log[-S12] - 
         G[lt[10], lt[10], lt[2], x]*Log[-S12] + G[lt[10], lt[10], lt[10], x]*
          Log[-S12] - G[lt[2], lt[1], x]*Log[-S12]^2 - 
         (G[lt[2], lt[2], x]*Log[-S12]^2)/2 + (G[lt[2], lt[10], x]*
           Log[-S12]^2)/2 + G[lt[10], lt[1], x]*Log[-S12]^2 - 
         (G[lt[10], lt[2], x]*Log[-S12]^2)/2 + 
         (G[lt[10], lt[10], x]*Log[-S12]^2)/2 - (G[lt[2], x]*Log[-S12]^3)/6 + 
         (G[lt[10], x]*Log[-S12]^3)/6 - (Pi^2*G[lt[2], x]*Log[-S45])/12 + 
         (Pi^2*G[lt[10], x]*Log[-S45])/12 + G[lt[2], lt[2], lt[2], x]*
          Log[-S45] - G[lt[2], lt[2], lt[10], x]*Log[-S45] + 
         G[lt[2], lt[10], lt[2], x]*Log[-S45] - G[lt[2], lt[10], lt[10], x]*
          Log[-S45] + G[lt[10], lt[2], lt[2], x]*Log[-S45] - 
         G[lt[10], lt[2], lt[10], x]*Log[-S45] + G[lt[10], lt[10], lt[2], x]*
          Log[-S45] - G[lt[10], lt[10], lt[10], x]*Log[-S45] + 
         (G[lt[2], lt[2], x]*Log[-S45]^2)/2 - (G[lt[2], lt[10], x]*
           Log[-S45]^2)/2 + (G[lt[10], lt[2], x]*Log[-S45]^2)/2 - 
         (G[lt[10], lt[10], x]*Log[-S45]^2)/2 + (G[lt[2], x]*Log[-S45]^3)/6 - 
         (G[lt[10], x]*Log[-S45]^3)/6), 
     gb[9] -> ep^2*(2*G[lt[6], lt[1], x] - 2*G[lt[7], lt[1], x] - 
         G[lt[6], x]*Log[-mm5] + G[lt[7], x]*Log[-mm5] + 
         G[lt[6], x]*Log[-S12] - G[lt[7], x]*Log[-S12]) + 
       ep^3*(-4*G[lt[6], lt[1], lt[1], x] - 2*G[lt[6], lt[6], lt[1], x] + 
         2*G[lt[6], lt[7], lt[1], x] + 4*G[lt[7], lt[1], lt[1], x] - 
         2*G[lt[7], lt[6], lt[1], x] + 2*G[lt[7], lt[7], lt[1], x] + 
         G[lt[6], lt[6], x]*Log[-mm5] - G[lt[6], lt[7], x]*Log[-mm5] + 
         G[lt[7], lt[6], x]*Log[-mm5] - G[lt[7], lt[7], x]*Log[-mm5] + 
         (G[lt[6], x]*Log[-mm5]^2)/2 - (G[lt[7], x]*Log[-mm5]^2)/2 - 
         2*G[lt[6], lt[1], x]*Log[-S12] - G[lt[6], lt[6], x]*Log[-S12] + 
         G[lt[6], lt[7], x]*Log[-S12] + 2*G[lt[7], lt[1], x]*Log[-S12] - 
         G[lt[7], lt[6], x]*Log[-S12] + G[lt[7], lt[7], x]*Log[-S12] - 
         (G[lt[6], x]*Log[-S12]^2)/2 + (G[lt[7], x]*Log[-S12]^2)/2) + 
       ep^4*(-(Pi^2*G[lt[6], lt[1], x])/6 + (Pi^2*G[lt[7], lt[1], x])/6 + 
         8*G[lt[6], lt[1], lt[1], lt[1], x] + 4*G[lt[6], lt[6], lt[1], lt[1], 
           x] + 2*G[lt[6], lt[6], lt[6], lt[1], x] - 
         2*G[lt[6], lt[6], lt[7], lt[1], x] - 4*G[lt[6], lt[7], lt[1], lt[1], 
           x] + 2*G[lt[6], lt[7], lt[6], lt[1], x] - 
         2*G[lt[6], lt[7], lt[7], lt[1], x] - 8*G[lt[7], lt[1], lt[1], lt[1], 
           x] + 4*G[lt[7], lt[6], lt[1], lt[1], x] + 
         2*G[lt[7], lt[6], lt[6], lt[1], x] - 2*G[lt[7], lt[6], lt[7], lt[1], 
           x] - 4*G[lt[7], lt[7], lt[1], lt[1], x] + 
         2*G[lt[7], lt[7], lt[6], lt[1], x] - 2*G[lt[7], lt[7], lt[7], lt[1], 
           x] + (Pi^2*G[lt[6], x]*Log[-mm5])/12 - 
         (Pi^2*G[lt[7], x]*Log[-mm5])/12 - G[lt[6], lt[6], lt[6], x]*
          Log[-mm5] + G[lt[6], lt[6], lt[7], x]*Log[-mm5] - 
         G[lt[6], lt[7], lt[6], x]*Log[-mm5] + G[lt[6], lt[7], lt[7], x]*
          Log[-mm5] - G[lt[7], lt[6], lt[6], x]*Log[-mm5] + 
         G[lt[7], lt[6], lt[7], x]*Log[-mm5] - G[lt[7], lt[7], lt[6], x]*
          Log[-mm5] + G[lt[7], lt[7], lt[7], x]*Log[-mm5] - 
         (G[lt[6], lt[6], x]*Log[-mm5]^2)/2 + 
         (G[lt[6], lt[7], x]*Log[-mm5]^2)/2 - 
         (G[lt[7], lt[6], x]*Log[-mm5]^2)/2 + 
         (G[lt[7], lt[7], x]*Log[-mm5]^2)/2 - (G[lt[6], x]*Log[-mm5]^3)/6 + 
         (G[lt[7], x]*Log[-mm5]^3)/6 - (Pi^2*G[lt[6], x]*Log[-S12])/12 + 
         (Pi^2*G[lt[7], x]*Log[-S12])/12 + 4*G[lt[6], lt[1], lt[1], x]*
          Log[-S12] + 2*G[lt[6], lt[6], lt[1], x]*Log[-S12] + 
         G[lt[6], lt[6], lt[6], x]*Log[-S12] - G[lt[6], lt[6], lt[7], x]*
          Log[-S12] - 2*G[lt[6], lt[7], lt[1], x]*Log[-S12] + 
         G[lt[6], lt[7], lt[6], x]*Log[-S12] - G[lt[6], lt[7], lt[7], x]*
          Log[-S12] - 4*G[lt[7], lt[1], lt[1], x]*Log[-S12] + 
         2*G[lt[7], lt[6], lt[1], x]*Log[-S12] + G[lt[7], lt[6], lt[6], x]*
          Log[-S12] - G[lt[7], lt[6], lt[7], x]*Log[-S12] - 
         2*G[lt[7], lt[7], lt[1], x]*Log[-S12] + G[lt[7], lt[7], lt[6], x]*
          Log[-S12] - G[lt[7], lt[7], lt[7], x]*Log[-S12] + 
         G[lt[6], lt[1], x]*Log[-S12]^2 + (G[lt[6], lt[6], x]*Log[-S12]^2)/
          2 - (G[lt[6], lt[7], x]*Log[-S12]^2)/2 - G[lt[7], lt[1], x]*
          Log[-S12]^2 + (G[lt[7], lt[6], x]*Log[-S12]^2)/2 - 
         (G[lt[7], lt[7], x]*Log[-S12]^2)/2 + (G[lt[6], x]*Log[-S12]^3)/6 - 
         (G[lt[7], x]*Log[-S12]^3)/6), 
     gb[10] -> 1 + ep*(-2*G[lt[1], x] + G[lt[2], x] + G[lt[10], x] - 
         2*G[lt[11], x] - Log[-S12]) + 
       ep^2*(-Pi^2/12 + 4*G[lt[1], lt[1], x] - 2*G[lt[2], lt[1], x] - 
         G[lt[2], lt[2], x] - G[lt[2], lt[10], x] + 2*G[lt[4], lt[2], x] + 
         2*G[lt[4], lt[10], x] - 2*G[lt[4], lt[11], x] - 
         2*G[lt[10], lt[1], x] - G[lt[10], lt[2], x] - G[lt[10], lt[10], x] + 
         4*G[lt[11], lt[1], x] - 2*G[lt[11], lt[2], x] - 
         2*G[lt[11], lt[10], x] + 4*G[lt[11], lt[11], x] + 
         2*G[lt[1], x]*Log[-S12] - G[lt[2], x]*Log[-S12] - 
         G[lt[10], x]*Log[-S12] + 2*G[lt[11], x]*Log[-S12] + Log[-S12]^2/2) + 
       ep^3*((Pi^2*G[lt[1], x])/6 - (Pi^2*G[lt[2], x])/12 - 
         (Pi^2*G[lt[10], x])/12 + (Pi^2*G[lt[11], x])/6 - 
         8*G[lt[1], lt[1], lt[1], x] + 4*G[lt[2], lt[1], lt[1], x] + 
         2*G[lt[2], lt[2], lt[1], x] + G[lt[2], lt[2], lt[2], x] + 
         G[lt[2], lt[2], lt[10], x] - 2*G[lt[2], lt[10], lt[1], x] + 
         G[lt[2], lt[10], lt[2], x] + G[lt[2], lt[10], lt[10], x] - 
         2*G[lt[4], lt[2], lt[2], x] - 2*G[lt[4], lt[2], lt[10], x] - 
         2*G[lt[4], lt[10], lt[2], x] - 2*G[lt[4], lt[10], lt[10], x] + 
         2*G[lt[4], lt[11], lt[11], x] + 4*G[lt[10], lt[1], lt[1], x] - 
         2*G[lt[10], lt[2], lt[1], x] + G[lt[10], lt[2], lt[2], x] + 
         G[lt[10], lt[2], lt[10], x] + 2*G[lt[10], lt[10], lt[1], x] + 
         G[lt[10], lt[10], lt[2], x] + G[lt[10], lt[10], lt[10], x] - 
         8*G[lt[11], lt[1], lt[1], x] + 4*G[lt[11], lt[2], lt[1], x] + 
         2*G[lt[11], lt[2], lt[2], x] + 2*G[lt[11], lt[2], lt[10], x] - 
         4*G[lt[11], lt[4], lt[2], x] - 4*G[lt[11], lt[4], lt[10], x] + 
         4*G[lt[11], lt[4], lt[11], x] + 4*G[lt[11], lt[10], lt[1], x] + 
         2*G[lt[11], lt[10], lt[2], x] + 2*G[lt[11], lt[10], lt[10], x] - 
         8*G[lt[11], lt[11], lt[1], x] + 4*G[lt[11], lt[11], lt[2], x] + 
         4*G[lt[11], lt[11], lt[10], x] - 8*G[lt[11], lt[11], lt[11], x] + 
         (Pi^2*Log[-S12])/12 - 4*G[lt[1], lt[1], x]*Log[-S12] + 
         2*G[lt[2], lt[1], x]*Log[-S12] + G[lt[2], lt[2], x]*Log[-S12] - 
         G[lt[2], lt[10], x]*Log[-S12] + 2*G[lt[10], lt[1], x]*Log[-S12] - 
         G[lt[10], lt[2], x]*Log[-S12] + G[lt[10], lt[10], x]*Log[-S12] - 
         4*G[lt[11], lt[1], x]*Log[-S12] + 2*G[lt[11], lt[2], x]*Log[-S12] + 
         2*G[lt[11], lt[10], x]*Log[-S12] - 4*G[lt[11], lt[11], x]*
          Log[-S12] - G[lt[1], x]*Log[-S12]^2 + (G[lt[2], x]*Log[-S12]^2)/2 + 
         (G[lt[10], x]*Log[-S12]^2)/2 - G[lt[11], x]*Log[-S12]^2 - 
         Log[-S12]^3/6 + 2*G[lt[2], lt[10], x]*Log[-S45] - 
         2*G[lt[4], lt[2], x]*Log[-S45] - 2*G[lt[4], lt[10], x]*Log[-S45] + 
         2*G[lt[4], lt[11], x]*Log[-S45] + 2*G[lt[10], lt[2], x]*Log[-S45] - 
         (7*Zeta[3])/3) + ep^4*((-47*Pi^4)/1440 - (Pi^2*G[lt[1], lt[1], x])/
          3 + (Pi^2*G[lt[2], lt[1], x])/6 + (Pi^2*G[lt[2], lt[2], x])/12 + 
         (Pi^2*G[lt[2], lt[10], x])/12 - (Pi^2*G[lt[4], lt[2], x])/6 - 
         (Pi^2*G[lt[4], lt[10], x])/6 + (Pi^2*G[lt[4], lt[11], x])/6 + 
         (Pi^2*G[lt[10], lt[1], x])/6 + (Pi^2*G[lt[10], lt[2], x])/12 + 
         (Pi^2*G[lt[10], lt[10], x])/12 - (Pi^2*G[lt[11], lt[1], x])/3 + 
         (Pi^2*G[lt[11], lt[2], x])/6 + (Pi^2*G[lt[11], lt[10], x])/6 - 
         (Pi^2*G[lt[11], lt[11], x])/3 + 16*G[lt[1], lt[1], lt[1], lt[1], 
           x] - 8*G[lt[2], lt[1], lt[1], lt[1], x] - 
         4*G[lt[2], lt[2], lt[1], lt[1], x] - 2*G[lt[2], lt[2], lt[2], lt[1], 
           x] - G[lt[2], lt[2], lt[2], lt[2], x] - G[lt[2], lt[2], lt[2], 
          lt[10], x] + 2*G[lt[2], lt[2], lt[10], lt[1], x] - 
         G[lt[2], lt[2], lt[10], lt[2], x] - G[lt[2], lt[2], lt[10], lt[10], 
          x] + 4*G[lt[2], lt[10], lt[1], lt[1], x] - 
         2*G[lt[2], lt[10], lt[2], lt[1], x] - G[lt[2], lt[10], lt[2], lt[2], 
          x] - G[lt[2], lt[10], lt[2], lt[10], x] + 
         2*G[lt[2], lt[10], lt[10], lt[1], x] - G[lt[2], lt[10], lt[10], 
          lt[2], x] - G[lt[2], lt[10], lt[10], lt[10], x] + 
         2*G[lt[4], lt[2], lt[2], lt[2], x] + 2*G[lt[4], lt[2], lt[2], 
           lt[10], x] + 2*G[lt[4], lt[2], lt[10], lt[2], x] + 
         2*G[lt[4], lt[2], lt[10], lt[10], x] + 
         2*G[lt[4], lt[10], lt[2], lt[2], x] + 2*G[lt[4], lt[10], lt[2], 
           lt[10], x] + 2*G[lt[4], lt[10], lt[10], lt[2], x] + 
         2*G[lt[4], lt[10], lt[10], lt[10], x] - 
         2*G[lt[4], lt[11], lt[11], lt[11], x] - 
         8*G[lt[10], lt[1], lt[1], lt[1], x] + 4*G[lt[10], lt[2], lt[1], 
           lt[1], x] + 2*G[lt[10], lt[2], lt[2], lt[1], x] - 
         G[lt[10], lt[2], lt[2], lt[2], x] - G[lt[10], lt[2], lt[2], lt[10], 
          x] - 2*G[lt[10], lt[2], lt[10], lt[1], x] - G[lt[10], lt[2], 
          lt[10], lt[2], x] - G[lt[10], lt[2], lt[10], lt[10], x] - 
         4*G[lt[10], lt[10], lt[1], lt[1], x] + 
         2*G[lt[10], lt[10], lt[2], lt[1], x] - G[lt[10], lt[10], lt[2], 
          lt[2], x] - G[lt[10], lt[10], lt[2], lt[10], x] - 
         2*G[lt[10], lt[10], lt[10], lt[1], x] - G[lt[10], lt[10], lt[10], 
          lt[2], x] - G[lt[10], lt[10], lt[10], lt[10], x] + 
         16*G[lt[11], lt[1], lt[1], lt[1], x] - 
         8*G[lt[11], lt[2], lt[1], lt[1], x] - 4*G[lt[11], lt[2], lt[2], 
           lt[1], x] - 2*G[lt[11], lt[2], lt[2], lt[2], x] - 
         2*G[lt[11], lt[2], lt[2], lt[10], x] + 
         4*G[lt[11], lt[2], lt[10], lt[1], x] - 
         2*G[lt[11], lt[2], lt[10], lt[2], x] - 
         2*G[lt[11], lt[2], lt[10], lt[10], x] + 
         4*G[lt[11], lt[4], lt[2], lt[2], x] + 4*G[lt[11], lt[4], lt[2], 
           lt[10], x] + 4*G[lt[11], lt[4], lt[10], lt[2], x] + 
         4*G[lt[11], lt[4], lt[10], lt[10], x] - 
         4*G[lt[11], lt[4], lt[11], lt[11], x] - 
         8*G[lt[11], lt[10], lt[1], lt[1], x] + 
         4*G[lt[11], lt[10], lt[2], lt[1], x] - 
         2*G[lt[11], lt[10], lt[2], lt[2], x] - 
         2*G[lt[11], lt[10], lt[2], lt[10], x] - 
         4*G[lt[11], lt[10], lt[10], lt[1], x] - 
         2*G[lt[11], lt[10], lt[10], lt[2], x] - 
         2*G[lt[11], lt[10], lt[10], lt[10], x] + 
         16*G[lt[11], lt[11], lt[1], lt[1], x] - 
         8*G[lt[11], lt[11], lt[2], lt[1], x] - 
         4*G[lt[11], lt[11], lt[2], lt[2], x] - 
         4*G[lt[11], lt[11], lt[2], lt[10], x] + 
         8*G[lt[11], lt[11], lt[4], lt[2], x] + 
         8*G[lt[11], lt[11], lt[4], lt[10], x] - 
         8*G[lt[11], lt[11], lt[4], lt[11], x] - 
         8*G[lt[11], lt[11], lt[10], lt[1], x] - 
         4*G[lt[11], lt[11], lt[10], lt[2], x] - 
         4*G[lt[11], lt[11], lt[10], lt[10], x] + 
         16*G[lt[11], lt[11], lt[11], lt[1], x] - 
         8*G[lt[11], lt[11], lt[11], lt[2], x] - 
         8*G[lt[11], lt[11], lt[11], lt[10], x] + 
         16*G[lt[11], lt[11], lt[11], lt[11], x] - 
         (Pi^2*G[lt[1], x]*Log[-S12])/6 + (Pi^2*G[lt[2], x]*Log[-S12])/12 + 
         (Pi^2*G[lt[10], x]*Log[-S12])/12 - (Pi^2*G[lt[11], x]*Log[-S12])/6 + 
         8*G[lt[1], lt[1], lt[1], x]*Log[-S12] - 4*G[lt[2], lt[1], lt[1], x]*
          Log[-S12] - 2*G[lt[2], lt[2], lt[1], x]*Log[-S12] - 
         G[lt[2], lt[2], lt[2], x]*Log[-S12] + G[lt[2], lt[2], lt[10], x]*
          Log[-S12] + 2*G[lt[2], lt[10], lt[1], x]*Log[-S12] - 
         G[lt[2], lt[10], lt[2], x]*Log[-S12] + G[lt[2], lt[10], lt[10], x]*
          Log[-S12] - 4*G[lt[10], lt[1], lt[1], x]*Log[-S12] + 
         2*G[lt[10], lt[2], lt[1], x]*Log[-S12] + G[lt[10], lt[2], lt[2], x]*
          Log[-S12] - G[lt[10], lt[2], lt[10], x]*Log[-S12] - 
         2*G[lt[10], lt[10], lt[1], x]*Log[-S12] + 
         G[lt[10], lt[10], lt[2], x]*Log[-S12] - G[lt[10], lt[10], lt[10], x]*
          Log[-S12] + 8*G[lt[11], lt[1], lt[1], x]*Log[-S12] - 
         4*G[lt[11], lt[2], lt[1], x]*Log[-S12] - 
         2*G[lt[11], lt[2], lt[2], x]*Log[-S12] + 
         2*G[lt[11], lt[2], lt[10], x]*Log[-S12] - 
         4*G[lt[11], lt[10], lt[1], x]*Log[-S12] + 
         2*G[lt[11], lt[10], lt[2], x]*Log[-S12] - 
         2*G[lt[11], lt[10], lt[10], x]*Log[-S12] + 
         8*G[lt[11], lt[11], lt[1], x]*Log[-S12] - 
         4*G[lt[11], lt[11], lt[2], x]*Log[-S12] - 
         4*G[lt[11], lt[11], lt[10], x]*Log[-S12] + 
         8*G[lt[11], lt[11], lt[11], x]*Log[-S12] - (Pi^2*Log[-S12]^2)/24 + 
         2*G[lt[1], lt[1], x]*Log[-S12]^2 - G[lt[2], lt[1], x]*Log[-S12]^2 - 
         (G[lt[2], lt[2], x]*Log[-S12]^2)/2 + (G[lt[2], lt[10], x]*
           Log[-S12]^2)/2 - G[lt[10], lt[1], x]*Log[-S12]^2 + 
         (G[lt[10], lt[2], x]*Log[-S12]^2)/2 - 
         (G[lt[10], lt[10], x]*Log[-S12]^2)/2 + 2*G[lt[11], lt[1], x]*
          Log[-S12]^2 - G[lt[11], lt[2], x]*Log[-S12]^2 - 
         G[lt[11], lt[10], x]*Log[-S12]^2 + 2*G[lt[11], lt[11], x]*
          Log[-S12]^2 + (G[lt[1], x]*Log[-S12]^3)/3 - 
         (G[lt[2], x]*Log[-S12]^3)/6 - (G[lt[10], x]*Log[-S12]^3)/6 + 
         (G[lt[11], x]*Log[-S12]^3)/3 + Log[-S12]^4/24 - 
         2*G[lt[2], lt[2], lt[10], x]*Log[-S45] - 
         2*G[lt[2], lt[10], lt[10], x]*Log[-S45] + 
         2*G[lt[4], lt[2], lt[2], x]*Log[-S45] + 2*G[lt[4], lt[2], lt[10], x]*
          Log[-S45] + 2*G[lt[4], lt[10], lt[2], x]*Log[-S45] + 
         2*G[lt[4], lt[10], lt[10], x]*Log[-S45] - 
         2*G[lt[4], lt[11], lt[11], x]*Log[-S45] - 
         2*G[lt[10], lt[2], lt[2], x]*Log[-S45] - 
         2*G[lt[10], lt[10], lt[2], x]*Log[-S45] - 
         4*G[lt[11], lt[2], lt[10], x]*Log[-S45] + 
         4*G[lt[11], lt[4], lt[2], x]*Log[-S45] + 
         4*G[lt[11], lt[4], lt[10], x]*Log[-S45] - 
         4*G[lt[11], lt[4], lt[11], x]*Log[-S45] - 
         4*G[lt[11], lt[10], lt[2], x]*Log[-S45] - G[lt[2], lt[10], x]*
          Log[-S45]^2 + G[lt[4], lt[2], x]*Log[-S45]^2 + 
         G[lt[4], lt[10], x]*Log[-S45]^2 - G[lt[4], lt[11], x]*Log[-S45]^2 - 
         G[lt[10], lt[2], x]*Log[-S45]^2 + (14*G[lt[1], x]*Zeta[3])/3 - 
         (7*G[lt[2], x]*Zeta[3])/3 - (7*G[lt[10], x]*Zeta[3])/3 + 
         (14*G[lt[11], x]*Zeta[3])/3 + (7*Log[-S12]*Zeta[3])/3), 
     gb[11] -> 1 + ep*(-2*G[lt[1], x] - 2*G[lt[3], x] + G[lt[6], x] + 
         G[lt[7], x] - Log[-S12]) + ep^2*(-Pi^2/12 + 4*G[lt[1], lt[1], x] + 
         4*G[lt[3], lt[1], x] + 4*G[lt[3], lt[3], x] - 2*G[lt[3], lt[6], x] - 
         2*G[lt[3], lt[7], x] - 2*G[lt[5], lt[3], x] + 2*G[lt[5], lt[6], x] + 
         2*G[lt[5], lt[7], x] - 2*G[lt[6], lt[1], x] - G[lt[6], lt[6], x] - 
         G[lt[6], lt[7], x] - 2*G[lt[7], lt[1], x] - G[lt[7], lt[6], x] - 
         G[lt[7], lt[7], x] + 2*G[lt[1], x]*Log[-S12] + 
         2*G[lt[3], x]*Log[-S12] - G[lt[6], x]*Log[-S12] - 
         G[lt[7], x]*Log[-S12] + Log[-S12]^2/2) + 
       ep^3*((Pi^2*G[lt[1], x])/6 + (Pi^2*G[lt[3], x])/6 - 
         (Pi^2*G[lt[6], x])/12 - (Pi^2*G[lt[7], x])/12 - 
         8*G[lt[1], lt[1], lt[1], x] - 8*G[lt[3], lt[1], lt[1], x] - 
         8*G[lt[3], lt[3], lt[1], x] - 8*G[lt[3], lt[3], lt[3], x] + 
         4*G[lt[3], lt[3], lt[6], x] + 4*G[lt[3], lt[3], lt[7], x] + 
         4*G[lt[3], lt[5], lt[3], x] - 4*G[lt[3], lt[5], lt[6], x] - 
         4*G[lt[3], lt[5], lt[7], x] + 4*G[lt[3], lt[6], lt[1], x] + 
         2*G[lt[3], lt[6], lt[6], x] + 2*G[lt[3], lt[6], lt[7], x] + 
         4*G[lt[3], lt[7], lt[1], x] + 2*G[lt[3], lt[7], lt[6], x] + 
         2*G[lt[3], lt[7], lt[7], x] + 2*G[lt[5], lt[3], lt[3], x] - 
         2*G[lt[5], lt[6], lt[6], x] - 2*G[lt[5], lt[6], lt[7], x] - 
         2*G[lt[5], lt[7], lt[6], x] - 2*G[lt[5], lt[7], lt[7], x] + 
         4*G[lt[6], lt[1], lt[1], x] + 2*G[lt[6], lt[6], lt[1], x] + 
         G[lt[6], lt[6], lt[6], x] + G[lt[6], lt[6], lt[7], x] - 
         2*G[lt[6], lt[7], lt[1], x] + G[lt[6], lt[7], lt[6], x] + 
         G[lt[6], lt[7], lt[7], x] + 4*G[lt[7], lt[1], lt[1], x] - 
         2*G[lt[7], lt[6], lt[1], x] + G[lt[7], lt[6], lt[6], x] + 
         G[lt[7], lt[6], lt[7], x] + 2*G[lt[7], lt[7], lt[1], x] + 
         G[lt[7], lt[7], lt[6], x] + G[lt[7], lt[7], lt[7], x] + 
         2*G[lt[5], lt[3], x]*Log[-mm5] - 2*G[lt[5], lt[6], x]*Log[-mm5] - 
         2*G[lt[5], lt[7], x]*Log[-mm5] + 2*G[lt[6], lt[7], x]*Log[-mm5] + 
         2*G[lt[7], lt[6], x]*Log[-mm5] + (Pi^2*Log[-S12])/12 - 
         4*G[lt[1], lt[1], x]*Log[-S12] - 4*G[lt[3], lt[1], x]*Log[-S12] - 
         4*G[lt[3], lt[3], x]*Log[-S12] + 2*G[lt[3], lt[6], x]*Log[-S12] + 
         2*G[lt[3], lt[7], x]*Log[-S12] + 2*G[lt[6], lt[1], x]*Log[-S12] + 
         G[lt[6], lt[6], x]*Log[-S12] - G[lt[6], lt[7], x]*Log[-S12] + 
         2*G[lt[7], lt[1], x]*Log[-S12] - G[lt[7], lt[6], x]*Log[-S12] + 
         G[lt[7], lt[7], x]*Log[-S12] - G[lt[1], x]*Log[-S12]^2 - 
         G[lt[3], x]*Log[-S12]^2 + (G[lt[6], x]*Log[-S12]^2)/2 + 
         (G[lt[7], x]*Log[-S12]^2)/2 - Log[-S12]^3/6 - (7*Zeta[3])/3) + 
       ep^4*((-47*Pi^4)/1440 - (Pi^2*G[lt[1], lt[1], x])/3 - 
         (Pi^2*G[lt[3], lt[1], x])/3 - (Pi^2*G[lt[3], lt[3], x])/3 + 
         (Pi^2*G[lt[3], lt[6], x])/6 + (Pi^2*G[lt[3], lt[7], x])/6 + 
         (Pi^2*G[lt[5], lt[3], x])/6 - (Pi^2*G[lt[5], lt[6], x])/6 - 
         (Pi^2*G[lt[5], lt[7], x])/6 + (Pi^2*G[lt[6], lt[1], x])/6 + 
         (Pi^2*G[lt[6], lt[6], x])/12 + (Pi^2*G[lt[6], lt[7], x])/12 + 
         (Pi^2*G[lt[7], lt[1], x])/6 + (Pi^2*G[lt[7], lt[6], x])/12 + 
         (Pi^2*G[lt[7], lt[7], x])/12 + 16*G[lt[1], lt[1], lt[1], lt[1], x] + 
         16*G[lt[3], lt[1], lt[1], lt[1], x] + 16*G[lt[3], lt[3], lt[1], 
           lt[1], x] + 16*G[lt[3], lt[3], lt[3], lt[1], x] + 
         16*G[lt[3], lt[3], lt[3], lt[3], x] - 8*G[lt[3], lt[3], lt[3], 
           lt[6], x] - 8*G[lt[3], lt[3], lt[3], lt[7], x] - 
         8*G[lt[3], lt[3], lt[5], lt[3], x] + 8*G[lt[3], lt[3], lt[5], lt[6], 
           x] + 8*G[lt[3], lt[3], lt[5], lt[7], x] - 
         8*G[lt[3], lt[3], lt[6], lt[1], x] - 4*G[lt[3], lt[3], lt[6], lt[6], 
           x] - 4*G[lt[3], lt[3], lt[6], lt[7], x] - 
         8*G[lt[3], lt[3], lt[7], lt[1], x] - 4*G[lt[3], lt[3], lt[7], lt[6], 
           x] - 4*G[lt[3], lt[3], lt[7], lt[7], x] - 
         4*G[lt[3], lt[5], lt[3], lt[3], x] + 4*G[lt[3], lt[5], lt[6], lt[6], 
           x] + 4*G[lt[3], lt[5], lt[6], lt[7], x] + 
         4*G[lt[3], lt[5], lt[7], lt[6], x] + 4*G[lt[3], lt[5], lt[7], lt[7], 
           x] - 8*G[lt[3], lt[6], lt[1], lt[1], x] - 
         4*G[lt[3], lt[6], lt[6], lt[1], x] - 2*G[lt[3], lt[6], lt[6], lt[6], 
           x] - 2*G[lt[3], lt[6], lt[6], lt[7], x] + 
         4*G[lt[3], lt[6], lt[7], lt[1], x] - 2*G[lt[3], lt[6], lt[7], lt[6], 
           x] - 2*G[lt[3], lt[6], lt[7], lt[7], x] - 
         8*G[lt[3], lt[7], lt[1], lt[1], x] + 4*G[lt[3], lt[7], lt[6], lt[1], 
           x] - 2*G[lt[3], lt[7], lt[6], lt[6], x] - 
         2*G[lt[3], lt[7], lt[6], lt[7], x] - 4*G[lt[3], lt[7], lt[7], lt[1], 
           x] - 2*G[lt[3], lt[7], lt[7], lt[6], x] - 
         2*G[lt[3], lt[7], lt[7], lt[7], x] - 2*G[lt[5], lt[3], lt[3], lt[3], 
           x] + 2*G[lt[5], lt[6], lt[6], lt[6], x] + 
         2*G[lt[5], lt[6], lt[6], lt[7], x] + 2*G[lt[5], lt[6], lt[7], lt[6], 
           x] + 2*G[lt[5], lt[6], lt[7], lt[7], x] + 
         2*G[lt[5], lt[7], lt[6], lt[6], x] + 2*G[lt[5], lt[7], lt[6], lt[7], 
           x] + 2*G[lt[5], lt[7], lt[7], lt[6], x] + 
         2*G[lt[5], lt[7], lt[7], lt[7], x] - 8*G[lt[6], lt[1], lt[1], lt[1], 
           x] - 4*G[lt[6], lt[6], lt[1], lt[1], x] - 
         2*G[lt[6], lt[6], lt[6], lt[1], x] - G[lt[6], lt[6], lt[6], lt[6], 
          x] - G[lt[6], lt[6], lt[6], lt[7], x] + 
         2*G[lt[6], lt[6], lt[7], lt[1], x] - G[lt[6], lt[6], lt[7], lt[6], 
          x] - G[lt[6], lt[6], lt[7], lt[7], x] + 
         4*G[lt[6], lt[7], lt[1], lt[1], x] - 2*G[lt[6], lt[7], lt[6], lt[1], 
           x] - G[lt[6], lt[7], lt[6], lt[6], x] - G[lt[6], lt[7], lt[6], 
          lt[7], x] + 2*G[lt[6], lt[7], lt[7], lt[1], x] - 
         G[lt[6], lt[7], lt[7], lt[6], x] - G[lt[6], lt[7], lt[7], lt[7], 
          x] - 8*G[lt[7], lt[1], lt[1], lt[1], x] + 
         4*G[lt[7], lt[6], lt[1], lt[1], x] + 2*G[lt[7], lt[6], lt[6], lt[1], 
           x] - G[lt[7], lt[6], lt[6], lt[6], x] - G[lt[7], lt[6], lt[6], 
          lt[7], x] - 2*G[lt[7], lt[6], lt[7], lt[1], x] - 
         G[lt[7], lt[6], lt[7], lt[6], x] - G[lt[7], lt[6], lt[7], lt[7], 
          x] - 4*G[lt[7], lt[7], lt[1], lt[1], x] + 
         2*G[lt[7], lt[7], lt[6], lt[1], x] - G[lt[7], lt[7], lt[6], lt[6], 
          x] - G[lt[7], lt[7], lt[6], lt[7], x] - 
         2*G[lt[7], lt[7], lt[7], lt[1], x] - G[lt[7], lt[7], lt[7], lt[6], 
          x] - G[lt[7], lt[7], lt[7], lt[7], x] - 4*G[lt[3], lt[5], lt[3], x]*
          Log[-mm5] + 4*G[lt[3], lt[5], lt[6], x]*Log[-mm5] + 
         4*G[lt[3], lt[5], lt[7], x]*Log[-mm5] - 4*G[lt[3], lt[6], lt[7], x]*
          Log[-mm5] - 4*G[lt[3], lt[7], lt[6], x]*Log[-mm5] - 
         2*G[lt[5], lt[3], lt[3], x]*Log[-mm5] + 2*G[lt[5], lt[6], lt[6], x]*
          Log[-mm5] + 2*G[lt[5], lt[6], lt[7], x]*Log[-mm5] + 
         2*G[lt[5], lt[7], lt[6], x]*Log[-mm5] + 2*G[lt[5], lt[7], lt[7], x]*
          Log[-mm5] - 2*G[lt[6], lt[6], lt[7], x]*Log[-mm5] - 
         2*G[lt[6], lt[7], lt[7], x]*Log[-mm5] - 2*G[lt[7], lt[6], lt[6], x]*
          Log[-mm5] - 2*G[lt[7], lt[7], lt[6], x]*Log[-mm5] - 
         G[lt[5], lt[3], x]*Log[-mm5]^2 + G[lt[5], lt[6], x]*Log[-mm5]^2 + 
         G[lt[5], lt[7], x]*Log[-mm5]^2 - G[lt[6], lt[7], x]*Log[-mm5]^2 - 
         G[lt[7], lt[6], x]*Log[-mm5]^2 - (Pi^2*G[lt[1], x]*Log[-S12])/6 - 
         (Pi^2*G[lt[3], x]*Log[-S12])/6 + (Pi^2*G[lt[6], x]*Log[-S12])/12 + 
         (Pi^2*G[lt[7], x]*Log[-S12])/12 + 8*G[lt[1], lt[1], lt[1], x]*
          Log[-S12] + 8*G[lt[3], lt[1], lt[1], x]*Log[-S12] + 
         8*G[lt[3], lt[3], lt[1], x]*Log[-S12] + 8*G[lt[3], lt[3], lt[3], x]*
          Log[-S12] - 4*G[lt[3], lt[3], lt[6], x]*Log[-S12] - 
         4*G[lt[3], lt[3], lt[7], x]*Log[-S12] - 4*G[lt[3], lt[6], lt[1], x]*
          Log[-S12] - 2*G[lt[3], lt[6], lt[6], x]*Log[-S12] + 
         2*G[lt[3], lt[6], lt[7], x]*Log[-S12] - 4*G[lt[3], lt[7], lt[1], x]*
          Log[-S12] + 2*G[lt[3], lt[7], lt[6], x]*Log[-S12] - 
         2*G[lt[3], lt[7], lt[7], x]*Log[-S12] - 4*G[lt[6], lt[1], lt[1], x]*
          Log[-S12] - 2*G[lt[6], lt[6], lt[1], x]*Log[-S12] - 
         G[lt[6], lt[6], lt[6], x]*Log[-S12] + G[lt[6], lt[6], lt[7], x]*
          Log[-S12] + 2*G[lt[6], lt[7], lt[1], x]*Log[-S12] - 
         G[lt[6], lt[7], lt[6], x]*Log[-S12] + G[lt[6], lt[7], lt[7], x]*
          Log[-S12] - 4*G[lt[7], lt[1], lt[1], x]*Log[-S12] + 
         2*G[lt[7], lt[6], lt[1], x]*Log[-S12] + G[lt[7], lt[6], lt[6], x]*
          Log[-S12] - G[lt[7], lt[6], lt[7], x]*Log[-S12] - 
         2*G[lt[7], lt[7], lt[1], x]*Log[-S12] + G[lt[7], lt[7], lt[6], x]*
          Log[-S12] - G[lt[7], lt[7], lt[7], x]*Log[-S12] - 
         (Pi^2*Log[-S12]^2)/24 + 2*G[lt[1], lt[1], x]*Log[-S12]^2 + 
         2*G[lt[3], lt[1], x]*Log[-S12]^2 + 2*G[lt[3], lt[3], x]*
          Log[-S12]^2 - G[lt[3], lt[6], x]*Log[-S12]^2 - 
         G[lt[3], lt[7], x]*Log[-S12]^2 - G[lt[6], lt[1], x]*Log[-S12]^2 - 
         (G[lt[6], lt[6], x]*Log[-S12]^2)/2 + 
         (G[lt[6], lt[7], x]*Log[-S12]^2)/2 - G[lt[7], lt[1], x]*
          Log[-S12]^2 + (G[lt[7], lt[6], x]*Log[-S12]^2)/2 - 
         (G[lt[7], lt[7], x]*Log[-S12]^2)/2 + (G[lt[1], x]*Log[-S12]^3)/3 + 
         (G[lt[3], x]*Log[-S12]^3)/3 - (G[lt[6], x]*Log[-S12]^3)/6 - 
         (G[lt[7], x]*Log[-S12]^3)/6 + Log[-S12]^4/24 + 
         (14*G[lt[1], x]*Zeta[3])/3 + (14*G[lt[3], x]*Zeta[3])/3 - 
         (7*G[lt[6], x]*Zeta[3])/3 - (7*G[lt[7], x]*Zeta[3])/3 + 
         (7*Log[-S12]*Zeta[3])/3), gb[12] -> 
      ep*(2*G[lt[3], x] - 2*G[lt[11], x]) + ep^2*(-2*G[lt[3], lt[3], x] + 
         2*G[lt[8], lt[3], x] - 2*G[lt[8], lt[11], x] + 
         2*G[lt[11], lt[11], x] - 2*G[lt[3], x]*Log[-mm5] + 
         2*G[lt[8], x]*Log[-mm5] - 2*G[lt[8], x]*Log[-S45] + 
         2*G[lt[11], x]*Log[-S45]) + ep^3*(-(Pi^2*G[lt[3], x])/6 + 
         (Pi^2*G[lt[11], x])/6 + 2*G[lt[3], lt[3], lt[3], x] - 
         2*G[lt[8], lt[3], lt[3], x] + 2*G[lt[8], lt[11], lt[11], x] - 
         2*G[lt[11], lt[11], lt[11], x] + 2*G[lt[3], lt[3], x]*Log[-mm5] - 
         2*G[lt[8], lt[3], x]*Log[-mm5] + G[lt[3], x]*Log[-mm5]^2 - 
         G[lt[8], x]*Log[-mm5]^2 + 2*G[lt[8], lt[11], x]*Log[-S45] - 
         2*G[lt[11], lt[11], x]*Log[-S45] + G[lt[8], x]*Log[-S45]^2 - 
         G[lt[11], x]*Log[-S45]^2) + ep^4*((Pi^2*G[lt[3], lt[3], x])/6 - 
         (Pi^2*G[lt[8], lt[3], x])/6 + (Pi^2*G[lt[8], lt[11], x])/6 - 
         (Pi^2*G[lt[11], lt[11], x])/6 - 2*G[lt[3], lt[3], lt[3], lt[3], x] + 
         2*G[lt[8], lt[3], lt[3], lt[3], x] - 2*G[lt[8], lt[11], lt[11], 
           lt[11], x] + 2*G[lt[11], lt[11], lt[11], lt[11], x] + 
         (Pi^2*G[lt[3], x]*Log[-mm5])/6 - (Pi^2*G[lt[8], x]*Log[-mm5])/6 - 
         2*G[lt[3], lt[3], lt[3], x]*Log[-mm5] + 2*G[lt[8], lt[3], lt[3], x]*
          Log[-mm5] - G[lt[3], lt[3], x]*Log[-mm5]^2 + G[lt[8], lt[3], x]*
          Log[-mm5]^2 - (G[lt[3], x]*Log[-mm5]^3)/3 + 
         (G[lt[8], x]*Log[-mm5]^3)/3 + (Pi^2*G[lt[8], x]*Log[-S45])/6 - 
         (Pi^2*G[lt[11], x]*Log[-S45])/6 - 2*G[lt[8], lt[11], lt[11], x]*
          Log[-S45] + 2*G[lt[11], lt[11], lt[11], x]*Log[-S45] - 
         G[lt[8], lt[11], x]*Log[-S45]^2 + G[lt[11], lt[11], x]*Log[-S45]^2 - 
         (G[lt[8], x]*Log[-S45]^3)/3 + (G[lt[11], x]*Log[-S45]^3)/3 - 
         (14*G[lt[3], x]*Zeta[3])/3 + (14*G[lt[11], x]*Zeta[3])/3), 
     gb[13] -> ep*(-G[lt[2], x] + G[lt[6], x] + G[lt[7], x] - G[lt[10], x]) + 
       ep^2*(-2*G[lt[2], lt[1], x] + G[lt[2], lt[2], x] + 
         G[lt[2], lt[10], x] + 2*G[lt[6], lt[1], x] - G[lt[6], lt[6], x] - 
         G[lt[6], lt[7], x] + 2*G[lt[7], lt[1], x] - G[lt[7], lt[6], x] - 
         G[lt[7], lt[7], x] - 2*G[lt[9], lt[2], x] + 2*G[lt[9], lt[6], x] + 
         2*G[lt[9], lt[7], x] - 2*G[lt[9], lt[10], x] - 
         2*G[lt[10], lt[1], x] + G[lt[10], lt[2], x] + G[lt[10], lt[10], x] + 
         2*G[lt[12], lt[2], x] - 2*G[lt[12], lt[6], x] - 
         2*G[lt[12], lt[7], x] + 2*G[lt[12], lt[10], x] - 
         2*G[lt[6], x]*Log[-mm5] - 2*G[lt[7], x]*Log[-mm5] + 
         2*G[lt[9], x]*Log[-mm5] - G[lt[2], x]*Log[-S12] + 
         G[lt[6], x]*Log[-S12] + G[lt[7], x]*Log[-S12] - 
         G[lt[10], x]*Log[-S12] + 2*G[lt[2], x]*Log[-S45] - 
         2*G[lt[9], x]*Log[-S45] + 2*G[lt[10], x]*Log[-S45]) + 
       ep^3*((Pi^2*G[lt[2], x])/12 - (Pi^2*G[lt[6], x])/12 - 
         (Pi^2*G[lt[7], x])/12 + (Pi^2*G[lt[10], x])/12 + 
         4*G[lt[2], lt[1], lt[1], x] + 2*G[lt[2], lt[2], lt[1], x] - 
         G[lt[2], lt[2], lt[2], x] - G[lt[2], lt[2], lt[10], x] - 
         2*G[lt[2], lt[10], lt[1], x] - G[lt[2], lt[10], lt[2], x] - 
         G[lt[2], lt[10], lt[10], x] - 4*G[lt[6], lt[1], lt[1], x] - 
         2*G[lt[6], lt[6], lt[1], x] + G[lt[6], lt[6], lt[6], x] + 
         G[lt[6], lt[6], lt[7], x] + 2*G[lt[6], lt[7], lt[1], x] + 
         G[lt[6], lt[7], lt[6], x] + G[lt[6], lt[7], lt[7], x] - 
         4*G[lt[7], lt[1], lt[1], x] + 2*G[lt[7], lt[6], lt[1], x] + 
         G[lt[7], lt[6], lt[6], x] + G[lt[7], lt[6], lt[7], x] - 
         2*G[lt[7], lt[7], lt[1], x] + G[lt[7], lt[7], lt[6], x] + 
         G[lt[7], lt[7], lt[7], x] + 2*G[lt[9], lt[2], lt[2], x] + 
         2*G[lt[9], lt[2], lt[10], x] - 2*G[lt[9], lt[6], lt[6], x] - 
         2*G[lt[9], lt[6], lt[7], x] - 2*G[lt[9], lt[7], lt[6], x] - 
         2*G[lt[9], lt[7], lt[7], x] + 2*G[lt[9], lt[10], lt[2], x] + 
         2*G[lt[9], lt[10], lt[10], x] + 4*G[lt[10], lt[1], lt[1], x] - 
         2*G[lt[10], lt[2], lt[1], x] - G[lt[10], lt[2], lt[2], x] - 
         G[lt[10], lt[2], lt[10], x] + 2*G[lt[10], lt[10], lt[1], x] - 
         G[lt[10], lt[10], lt[2], x] - G[lt[10], lt[10], lt[10], x] + 
         4*G[lt[12], lt[2], lt[1], x] - 2*G[lt[12], lt[2], lt[2], x] - 
         2*G[lt[12], lt[2], lt[10], x] - 4*G[lt[12], lt[6], lt[1], x] + 
         2*G[lt[12], lt[6], lt[6], x] + 2*G[lt[12], lt[6], lt[7], x] - 
         4*G[lt[12], lt[7], lt[1], x] + 2*G[lt[12], lt[7], lt[6], x] + 
         2*G[lt[12], lt[7], lt[7], x] + 4*G[lt[12], lt[9], lt[2], x] - 
         4*G[lt[12], lt[9], lt[6], x] - 4*G[lt[12], lt[9], lt[7], x] + 
         4*G[lt[12], lt[9], lt[10], x] + 4*G[lt[12], lt[10], lt[1], x] - 
         2*G[lt[12], lt[10], lt[2], x] - 2*G[lt[12], lt[10], lt[10], x] - 
         4*G[lt[12], lt[12], lt[2], x] + 4*G[lt[12], lt[12], lt[6], x] + 
         4*G[lt[12], lt[12], lt[7], x] - 4*G[lt[12], lt[12], lt[10], x] + 
         2*G[lt[6], lt[6], x]*Log[-mm5] + 2*G[lt[7], lt[7], x]*Log[-mm5] - 
         2*G[lt[9], lt[6], x]*Log[-mm5] - 2*G[lt[9], lt[7], x]*Log[-mm5] + 
         4*G[lt[12], lt[6], x]*Log[-mm5] + 4*G[lt[12], lt[7], x]*Log[-mm5] - 
         4*G[lt[12], lt[9], x]*Log[-mm5] + G[lt[6], x]*Log[-mm5]^2 + 
         G[lt[7], x]*Log[-mm5]^2 - G[lt[9], x]*Log[-mm5]^2 + 
         2*G[lt[2], lt[1], x]*Log[-S12] + G[lt[2], lt[2], x]*Log[-S12] - 
         G[lt[2], lt[10], x]*Log[-S12] - 2*G[lt[6], lt[1], x]*Log[-S12] - 
         G[lt[6], lt[6], x]*Log[-S12] + G[lt[6], lt[7], x]*Log[-S12] - 
         2*G[lt[7], lt[1], x]*Log[-S12] + G[lt[7], lt[6], x]*Log[-S12] - 
         G[lt[7], lt[7], x]*Log[-S12] + 2*G[lt[10], lt[1], x]*Log[-S12] - 
         G[lt[10], lt[2], x]*Log[-S12] + G[lt[10], lt[10], x]*Log[-S12] + 
         2*G[lt[12], lt[2], x]*Log[-S12] - 2*G[lt[12], lt[6], x]*Log[-S12] - 
         2*G[lt[12], lt[7], x]*Log[-S12] + 2*G[lt[12], lt[10], x]*Log[-S12] + 
         (G[lt[2], x]*Log[-S12]^2)/2 - (G[lt[6], x]*Log[-S12]^2)/2 - 
         (G[lt[7], x]*Log[-S12]^2)/2 + (G[lt[10], x]*Log[-S12]^2)/2 - 
         2*G[lt[2], lt[2], x]*Log[-S45] + 2*G[lt[9], lt[2], x]*Log[-S45] + 
         2*G[lt[9], lt[10], x]*Log[-S45] - 2*G[lt[10], lt[10], x]*Log[-S45] - 
         4*G[lt[12], lt[2], x]*Log[-S45] + 4*G[lt[12], lt[9], x]*Log[-S45] - 
         4*G[lt[12], lt[10], x]*Log[-S45] - G[lt[2], x]*Log[-S45]^2 + 
         G[lt[9], x]*Log[-S45]^2 - G[lt[10], x]*Log[-S45]^2) + 
       ep^4*((Pi^2*G[lt[2], lt[1], x])/6 - (Pi^2*G[lt[2], lt[2], x])/12 - 
         (Pi^2*G[lt[2], lt[10], x])/12 - (Pi^2*G[lt[6], lt[1], x])/6 + 
         (Pi^2*G[lt[6], lt[6], x])/12 + (Pi^2*G[lt[6], lt[7], x])/12 - 
         (Pi^2*G[lt[7], lt[1], x])/6 + (Pi^2*G[lt[7], lt[6], x])/12 + 
         (Pi^2*G[lt[7], lt[7], x])/12 + (Pi^2*G[lt[9], lt[2], x])/6 - 
         (Pi^2*G[lt[9], lt[6], x])/6 - (Pi^2*G[lt[9], lt[7], x])/6 + 
         (Pi^2*G[lt[9], lt[10], x])/6 + (Pi^2*G[lt[10], lt[1], x])/6 - 
         (Pi^2*G[lt[10], lt[2], x])/12 - (Pi^2*G[lt[10], lt[10], x])/12 - 
         (Pi^2*G[lt[12], lt[2], x])/6 + (Pi^2*G[lt[12], lt[6], x])/6 + 
         (Pi^2*G[lt[12], lt[7], x])/6 - (Pi^2*G[lt[12], lt[10], x])/6 - 
         8*G[lt[2], lt[1], lt[1], lt[1], x] - 4*G[lt[2], lt[2], lt[1], lt[1], 
           x] - 2*G[lt[2], lt[2], lt[2], lt[1], x] + G[lt[2], lt[2], lt[2], 
          lt[2], x] + G[lt[2], lt[2], lt[2], lt[10], x] + 
         2*G[lt[2], lt[2], lt[10], lt[1], x] + G[lt[2], lt[2], lt[10], lt[2], 
          x] + G[lt[2], lt[2], lt[10], lt[10], x] + 
         4*G[lt[2], lt[10], lt[1], lt[1], x] - 2*G[lt[2], lt[10], lt[2], 
           lt[1], x] + G[lt[2], lt[10], lt[2], lt[2], x] + 
         G[lt[2], lt[10], lt[2], lt[10], x] + 2*G[lt[2], lt[10], lt[10], 
           lt[1], x] + G[lt[2], lt[10], lt[10], lt[2], x] + 
         G[lt[2], lt[10], lt[10], lt[10], x] + 8*G[lt[6], lt[1], lt[1], 
           lt[1], x] + 4*G[lt[6], lt[6], lt[1], lt[1], x] + 
         2*G[lt[6], lt[6], lt[6], lt[1], x] - G[lt[6], lt[6], lt[6], lt[6], 
          x] - G[lt[6], lt[6], lt[6], lt[7], x] - 
         2*G[lt[6], lt[6], lt[7], lt[1], x] - G[lt[6], lt[6], lt[7], lt[6], 
          x] - G[lt[6], lt[6], lt[7], lt[7], x] - 
         4*G[lt[6], lt[7], lt[1], lt[1], x] + 2*G[lt[6], lt[7], lt[6], lt[1], 
           x] - G[lt[6], lt[7], lt[6], lt[6], x] - G[lt[6], lt[7], lt[6], 
          lt[7], x] - 2*G[lt[6], lt[7], lt[7], lt[1], x] - 
         G[lt[6], lt[7], lt[7], lt[6], x] - G[lt[6], lt[7], lt[7], lt[7], 
          x] + 8*G[lt[7], lt[1], lt[1], lt[1], x] - 
         4*G[lt[7], lt[6], lt[1], lt[1], x] - 2*G[lt[7], lt[6], lt[6], lt[1], 
           x] - G[lt[7], lt[6], lt[6], lt[6], x] - G[lt[7], lt[6], lt[6], 
          lt[7], x] + 2*G[lt[7], lt[6], lt[7], lt[1], x] - 
         G[lt[7], lt[6], lt[7], lt[6], x] - G[lt[7], lt[6], lt[7], lt[7], 
          x] + 4*G[lt[7], lt[7], lt[1], lt[1], x] - 
         2*G[lt[7], lt[7], lt[6], lt[1], x] - G[lt[7], lt[7], lt[6], lt[6], 
          x] - G[lt[7], lt[7], lt[6], lt[7], x] + 
         2*G[lt[7], lt[7], lt[7], lt[1], x] - G[lt[7], lt[7], lt[7], lt[6], 
          x] - G[lt[7], lt[7], lt[7], lt[7], x] - 
         2*G[lt[9], lt[2], lt[2], lt[2], x] - 2*G[lt[9], lt[2], lt[2], 
           lt[10], x] - 2*G[lt[9], lt[2], lt[10], lt[2], x] - 
         2*G[lt[9], lt[2], lt[10], lt[10], x] + 
         2*G[lt[9], lt[6], lt[6], lt[6], x] + 2*G[lt[9], lt[6], lt[6], lt[7], 
           x] + 2*G[lt[9], lt[6], lt[7], lt[6], x] + 
         2*G[lt[9], lt[6], lt[7], lt[7], x] + 2*G[lt[9], lt[7], lt[6], lt[6], 
           x] + 2*G[lt[9], lt[7], lt[6], lt[7], x] + 
         2*G[lt[9], lt[7], lt[7], lt[6], x] + 2*G[lt[9], lt[7], lt[7], lt[7], 
           x] - 2*G[lt[9], lt[10], lt[2], lt[2], x] - 
         2*G[lt[9], lt[10], lt[2], lt[10], x] - 
         2*G[lt[9], lt[10], lt[10], lt[2], x] - 
         2*G[lt[9], lt[10], lt[10], lt[10], x] - 
         8*G[lt[10], lt[1], lt[1], lt[1], x] + 4*G[lt[10], lt[2], lt[1], 
           lt[1], x] + 2*G[lt[10], lt[2], lt[2], lt[1], x] + 
         G[lt[10], lt[2], lt[2], lt[2], x] + G[lt[10], lt[2], lt[2], lt[10], 
          x] - 2*G[lt[10], lt[2], lt[10], lt[1], x] + G[lt[10], lt[2], 
          lt[10], lt[2], x] + G[lt[10], lt[2], lt[10], lt[10], x] - 
         4*G[lt[10], lt[10], lt[1], lt[1], x] + 
         2*G[lt[10], lt[10], lt[2], lt[1], x] + G[lt[10], lt[10], lt[2], 
          lt[2], x] + G[lt[10], lt[10], lt[2], lt[10], x] - 
         2*G[lt[10], lt[10], lt[10], lt[1], x] + G[lt[10], lt[10], lt[10], 
          lt[2], x] + G[lt[10], lt[10], lt[10], lt[10], x] - 
         8*G[lt[12], lt[2], lt[1], lt[1], x] - 4*G[lt[12], lt[2], lt[2], 
           lt[1], x] + 2*G[lt[12], lt[2], lt[2], lt[2], x] + 
         2*G[lt[12], lt[2], lt[2], lt[10], x] + 
         4*G[lt[12], lt[2], lt[10], lt[1], x] + 
         2*G[lt[12], lt[2], lt[10], lt[2], x] + 
         2*G[lt[12], lt[2], lt[10], lt[10], x] + 
         8*G[lt[12], lt[6], lt[1], lt[1], x] + 4*G[lt[12], lt[6], lt[6], 
           lt[1], x] - 2*G[lt[12], lt[6], lt[6], lt[6], x] - 
         2*G[lt[12], lt[6], lt[6], lt[7], x] - 4*G[lt[12], lt[6], lt[7], 
           lt[1], x] - 2*G[lt[12], lt[6], lt[7], lt[6], x] - 
         2*G[lt[12], lt[6], lt[7], lt[7], x] + 8*G[lt[12], lt[7], lt[1], 
           lt[1], x] - 4*G[lt[12], lt[7], lt[6], lt[1], x] - 
         2*G[lt[12], lt[7], lt[6], lt[6], x] - 2*G[lt[12], lt[7], lt[6], 
           lt[7], x] + 4*G[lt[12], lt[7], lt[7], lt[1], x] - 
         2*G[lt[12], lt[7], lt[7], lt[6], x] - 2*G[lt[12], lt[7], lt[7], 
           lt[7], x] - 4*G[lt[12], lt[9], lt[2], lt[2], x] - 
         4*G[lt[12], lt[9], lt[2], lt[10], x] + 
         4*G[lt[12], lt[9], lt[6], lt[6], x] + 4*G[lt[12], lt[9], lt[6], 
           lt[7], x] + 4*G[lt[12], lt[9], lt[7], lt[6], x] + 
         4*G[lt[12], lt[9], lt[7], lt[7], x] - 4*G[lt[12], lt[9], lt[10], 
           lt[2], x] - 4*G[lt[12], lt[9], lt[10], lt[10], x] - 
         8*G[lt[12], lt[10], lt[1], lt[1], x] + 
         4*G[lt[12], lt[10], lt[2], lt[1], x] + 
         2*G[lt[12], lt[10], lt[2], lt[2], x] + 
         2*G[lt[12], lt[10], lt[2], lt[10], x] - 
         4*G[lt[12], lt[10], lt[10], lt[1], x] + 
         2*G[lt[12], lt[10], lt[10], lt[2], x] + 
         2*G[lt[12], lt[10], lt[10], lt[10], x] - 
         8*G[lt[12], lt[12], lt[2], lt[1], x] + 
         4*G[lt[12], lt[12], lt[2], lt[2], x] + 
         4*G[lt[12], lt[12], lt[2], lt[10], x] + 
         8*G[lt[12], lt[12], lt[6], lt[1], x] - 
         4*G[lt[12], lt[12], lt[6], lt[6], x] - 
         4*G[lt[12], lt[12], lt[6], lt[7], x] + 
         8*G[lt[12], lt[12], lt[7], lt[1], x] - 
         4*G[lt[12], lt[12], lt[7], lt[6], x] - 
         4*G[lt[12], lt[12], lt[7], lt[7], x] - 
         8*G[lt[12], lt[12], lt[9], lt[2], x] + 
         8*G[lt[12], lt[12], lt[9], lt[6], x] + 
         8*G[lt[12], lt[12], lt[9], lt[7], x] - 
         8*G[lt[12], lt[12], lt[9], lt[10], x] - 
         8*G[lt[12], lt[12], lt[10], lt[1], x] + 
         4*G[lt[12], lt[12], lt[10], lt[2], x] + 
         4*G[lt[12], lt[12], lt[10], lt[10], x] + 
         8*G[lt[12], lt[12], lt[12], lt[2], x] - 
         8*G[lt[12], lt[12], lt[12], lt[6], x] - 
         8*G[lt[12], lt[12], lt[12], lt[7], x] + 
         8*G[lt[12], lt[12], lt[12], lt[10], x] + 
         (Pi^2*G[lt[6], x]*Log[-mm5])/6 + (Pi^2*G[lt[7], x]*Log[-mm5])/6 - 
         (Pi^2*G[lt[9], x]*Log[-mm5])/6 - 2*G[lt[6], lt[6], lt[6], x]*
          Log[-mm5] - 2*G[lt[6], lt[7], lt[6], x]*Log[-mm5] - 
         2*G[lt[7], lt[6], lt[7], x]*Log[-mm5] - 2*G[lt[7], lt[7], lt[7], x]*
          Log[-mm5] + 2*G[lt[9], lt[6], lt[6], x]*Log[-mm5] + 
         2*G[lt[9], lt[6], lt[7], x]*Log[-mm5] + 2*G[lt[9], lt[7], lt[6], x]*
          Log[-mm5] + 2*G[lt[9], lt[7], lt[7], x]*Log[-mm5] - 
         4*G[lt[12], lt[6], lt[6], x]*Log[-mm5] - 
         4*G[lt[12], lt[7], lt[7], x]*Log[-mm5] + 
         4*G[lt[12], lt[9], lt[6], x]*Log[-mm5] + 
         4*G[lt[12], lt[9], lt[7], x]*Log[-mm5] - 
         8*G[lt[12], lt[12], lt[6], x]*Log[-mm5] - 
         8*G[lt[12], lt[12], lt[7], x]*Log[-mm5] + 
         8*G[lt[12], lt[12], lt[9], x]*Log[-mm5] - G[lt[6], lt[6], x]*
          Log[-mm5]^2 - G[lt[7], lt[7], x]*Log[-mm5]^2 + 
         G[lt[9], lt[6], x]*Log[-mm5]^2 + G[lt[9], lt[7], x]*Log[-mm5]^2 - 
         2*G[lt[12], lt[6], x]*Log[-mm5]^2 - 2*G[lt[12], lt[7], x]*
          Log[-mm5]^2 + 2*G[lt[12], lt[9], x]*Log[-mm5]^2 - 
         (G[lt[6], x]*Log[-mm5]^3)/3 - (G[lt[7], x]*Log[-mm5]^3)/3 + 
         (G[lt[9], x]*Log[-mm5]^3)/3 + (Pi^2*G[lt[2], x]*Log[-S12])/12 - 
         (Pi^2*G[lt[6], x]*Log[-S12])/12 - (Pi^2*G[lt[7], x]*Log[-S12])/12 + 
         (Pi^2*G[lt[10], x]*Log[-S12])/12 - 4*G[lt[2], lt[1], lt[1], x]*
          Log[-S12] - 2*G[lt[2], lt[2], lt[1], x]*Log[-S12] - 
         G[lt[2], lt[2], lt[2], x]*Log[-S12] + G[lt[2], lt[2], lt[10], x]*
          Log[-S12] + 2*G[lt[2], lt[10], lt[1], x]*Log[-S12] - 
         G[lt[2], lt[10], lt[2], x]*Log[-S12] + G[lt[2], lt[10], lt[10], x]*
          Log[-S12] + 4*G[lt[6], lt[1], lt[1], x]*Log[-S12] + 
         2*G[lt[6], lt[6], lt[1], x]*Log[-S12] + G[lt[6], lt[6], lt[6], x]*
          Log[-S12] - G[lt[6], lt[6], lt[7], x]*Log[-S12] - 
         2*G[lt[6], lt[7], lt[1], x]*Log[-S12] + G[lt[6], lt[7], lt[6], x]*
          Log[-S12] - G[lt[6], lt[7], lt[7], x]*Log[-S12] + 
         4*G[lt[7], lt[1], lt[1], x]*Log[-S12] - 2*G[lt[7], lt[6], lt[1], x]*
          Log[-S12] - G[lt[7], lt[6], lt[6], x]*Log[-S12] + 
         G[lt[7], lt[6], lt[7], x]*Log[-S12] + 2*G[lt[7], lt[7], lt[1], x]*
          Log[-S12] - G[lt[7], lt[7], lt[6], x]*Log[-S12] + 
         G[lt[7], lt[7], lt[7], x]*Log[-S12] - 4*G[lt[10], lt[1], lt[1], x]*
          Log[-S12] + 2*G[lt[10], lt[2], lt[1], x]*Log[-S12] + 
         G[lt[10], lt[2], lt[2], x]*Log[-S12] - G[lt[10], lt[2], lt[10], x]*
          Log[-S12] - 2*G[lt[10], lt[10], lt[1], x]*Log[-S12] + 
         G[lt[10], lt[10], lt[2], x]*Log[-S12] - G[lt[10], lt[10], lt[10], x]*
          Log[-S12] - 4*G[lt[12], lt[2], lt[1], x]*Log[-S12] - 
         2*G[lt[12], lt[2], lt[2], x]*Log[-S12] + 
         2*G[lt[12], lt[2], lt[10], x]*Log[-S12] + 
         4*G[lt[12], lt[6], lt[1], x]*Log[-S12] + 
         2*G[lt[12], lt[6], lt[6], x]*Log[-S12] - 
         2*G[lt[12], lt[6], lt[7], x]*Log[-S12] + 
         4*G[lt[12], lt[7], lt[1], x]*Log[-S12] - 
         2*G[lt[12], lt[7], lt[6], x]*Log[-S12] + 
         2*G[lt[12], lt[7], lt[7], x]*Log[-S12] - 
         4*G[lt[12], lt[10], lt[1], x]*Log[-S12] + 
         2*G[lt[12], lt[10], lt[2], x]*Log[-S12] - 
         2*G[lt[12], lt[10], lt[10], x]*Log[-S12] - 
         4*G[lt[12], lt[12], lt[2], x]*Log[-S12] + 
         4*G[lt[12], lt[12], lt[6], x]*Log[-S12] + 
         4*G[lt[12], lt[12], lt[7], x]*Log[-S12] - 
         4*G[lt[12], lt[12], lt[10], x]*Log[-S12] - G[lt[2], lt[1], x]*
          Log[-S12]^2 - (G[lt[2], lt[2], x]*Log[-S12]^2)/2 + 
         (G[lt[2], lt[10], x]*Log[-S12]^2)/2 + G[lt[6], lt[1], x]*
          Log[-S12]^2 + (G[lt[6], lt[6], x]*Log[-S12]^2)/2 - 
         (G[lt[6], lt[7], x]*Log[-S12]^2)/2 + G[lt[7], lt[1], x]*
          Log[-S12]^2 - (G[lt[7], lt[6], x]*Log[-S12]^2)/2 + 
         (G[lt[7], lt[7], x]*Log[-S12]^2)/2 - G[lt[10], lt[1], x]*
          Log[-S12]^2 + (G[lt[10], lt[2], x]*Log[-S12]^2)/2 - 
         (G[lt[10], lt[10], x]*Log[-S12]^2)/2 - G[lt[12], lt[2], x]*
          Log[-S12]^2 + G[lt[12], lt[6], x]*Log[-S12]^2 + 
         G[lt[12], lt[7], x]*Log[-S12]^2 - G[lt[12], lt[10], x]*Log[-S12]^2 - 
         (G[lt[2], x]*Log[-S12]^3)/6 + (G[lt[6], x]*Log[-S12]^3)/6 + 
         (G[lt[7], x]*Log[-S12]^3)/6 - (G[lt[10], x]*Log[-S12]^3)/6 - 
         (Pi^2*G[lt[2], x]*Log[-S45])/6 + (Pi^2*G[lt[9], x]*Log[-S45])/6 - 
         (Pi^2*G[lt[10], x]*Log[-S45])/6 + 2*G[lt[2], lt[2], lt[2], x]*
          Log[-S45] + 2*G[lt[2], lt[10], lt[2], x]*Log[-S45] - 
         2*G[lt[9], lt[2], lt[2], x]*Log[-S45] - 2*G[lt[9], lt[2], lt[10], x]*
          Log[-S45] - 2*G[lt[9], lt[10], lt[2], x]*Log[-S45] - 
         2*G[lt[9], lt[10], lt[10], x]*Log[-S45] + 
         2*G[lt[10], lt[2], lt[10], x]*Log[-S45] + 
         2*G[lt[10], lt[10], lt[10], x]*Log[-S45] + 
         4*G[lt[12], lt[2], lt[2], x]*Log[-S45] - 
         4*G[lt[12], lt[9], lt[2], x]*Log[-S45] - 
         4*G[lt[12], lt[9], lt[10], x]*Log[-S45] + 
         4*G[lt[12], lt[10], lt[10], x]*Log[-S45] + 
         8*G[lt[12], lt[12], lt[2], x]*Log[-S45] - 
         8*G[lt[12], lt[12], lt[9], x]*Log[-S45] + 
         8*G[lt[12], lt[12], lt[10], x]*Log[-S45] + G[lt[2], lt[2], x]*
          Log[-S45]^2 - G[lt[9], lt[2], x]*Log[-S45]^2 - 
         G[lt[9], lt[10], x]*Log[-S45]^2 + G[lt[10], lt[10], x]*Log[-S45]^2 + 
         2*G[lt[12], lt[2], x]*Log[-S45]^2 - 2*G[lt[12], lt[9], x]*
          Log[-S45]^2 + 2*G[lt[12], lt[10], x]*Log[-S45]^2 + 
         (G[lt[2], x]*Log[-S45]^3)/3 - (G[lt[9], x]*Log[-S45]^3)/3 + 
         (G[lt[10], x]*Log[-S45]^3)/3 + (7*G[lt[2], x]*Zeta[3])/3 - 
         (7*G[lt[6], x]*Zeta[3])/3 - (7*G[lt[7], x]*Zeta[3])/3 + 
         (7*G[lt[10], x]*Zeta[3])/3), gb[14] -> 
      ep*(-2*G[lt[2], x] - 2*G[lt[3], x] + 2*G[lt[6], x] + 2*G[lt[7], x] - 
         2*G[lt[10], x] + 2*G[lt[11], x]) + ep^2*(2*G[lt[2], lt[2], x] + 
         2*G[lt[2], lt[10], x] + 2*G[lt[3], lt[3], x] - 
         2*G[lt[4], lt[2], x] - 2*G[lt[4], lt[10], x] + 
         2*G[lt[4], lt[11], x] - 2*G[lt[5], lt[3], x] + 
         2*G[lt[5], lt[6], x] + 2*G[lt[5], lt[7], x] - 2*G[lt[6], lt[6], x] - 
         2*G[lt[6], lt[7], x] - 2*G[lt[7], lt[6], x] - 2*G[lt[7], lt[7], x] - 
         2*G[lt[8], lt[3], x] + 2*G[lt[8], lt[11], x] - 
         2*G[lt[9], lt[2], x] + 2*G[lt[9], lt[6], x] + 2*G[lt[9], lt[7], x] - 
         2*G[lt[9], lt[10], x] + 2*G[lt[10], lt[2], x] + 
         2*G[lt[10], lt[10], x] - 2*G[lt[11], lt[11], x] + 
         2*G[lt[13], lt[2], x] + 2*G[lt[13], lt[3], x] - 
         2*G[lt[13], lt[6], x] - 2*G[lt[13], lt[7], x] + 
         2*G[lt[13], lt[10], x] - 2*G[lt[13], lt[11], x] + 
         2*G[lt[14], lt[2], x] + 2*G[lt[14], lt[3], x] - 
         2*G[lt[14], lt[6], x] - 2*G[lt[14], lt[7], x] + 
         2*G[lt[14], lt[10], x] - 2*G[lt[14], lt[11], x] + 
         2*G[lt[3], x]*Log[-mm5] - 2*G[lt[6], x]*Log[-mm5] - 
         2*G[lt[7], x]*Log[-mm5] - 2*G[lt[8], x]*Log[-mm5] + 
         2*G[lt[9], x]*Log[-mm5] + 2*G[lt[2], x]*Log[-S45] + 
         2*G[lt[8], x]*Log[-S45] - 2*G[lt[9], x]*Log[-S45] + 
         2*G[lt[10], x]*Log[-S45] - 2*G[lt[11], x]*Log[-S45]) + 
       ep^3*((Pi^2*G[lt[2], x])/6 + (Pi^2*G[lt[3], x])/6 - 
         (Pi^2*G[lt[6], x])/6 - (Pi^2*G[lt[7], x])/6 + (Pi^2*G[lt[10], x])/
          6 - (Pi^2*G[lt[11], x])/6 - 2*G[lt[2], lt[2], lt[2], x] - 
         2*G[lt[2], lt[2], lt[10], x] - 2*G[lt[2], lt[10], lt[2], x] - 
         2*G[lt[2], lt[10], lt[10], x] - 2*G[lt[3], lt[3], lt[3], x] + 
         2*G[lt[4], lt[2], lt[2], x] + 2*G[lt[4], lt[2], lt[10], x] + 
         2*G[lt[4], lt[10], lt[2], x] + 2*G[lt[4], lt[10], lt[10], x] - 
         2*G[lt[4], lt[11], lt[11], x] + 2*G[lt[5], lt[3], lt[3], x] - 
         2*G[lt[5], lt[6], lt[6], x] - 2*G[lt[5], lt[6], lt[7], x] - 
         2*G[lt[5], lt[7], lt[6], x] - 2*G[lt[5], lt[7], lt[7], x] + 
         2*G[lt[6], lt[6], lt[6], x] + 2*G[lt[6], lt[6], lt[7], x] + 
         2*G[lt[6], lt[7], lt[6], x] + 2*G[lt[6], lt[7], lt[7], x] + 
         2*G[lt[7], lt[6], lt[6], x] + 2*G[lt[7], lt[6], lt[7], x] + 
         2*G[lt[7], lt[7], lt[6], x] + 2*G[lt[7], lt[7], lt[7], x] + 
         2*G[lt[8], lt[3], lt[3], x] - 2*G[lt[8], lt[11], lt[11], x] + 
         2*G[lt[9], lt[2], lt[2], x] + 2*G[lt[9], lt[2], lt[10], x] - 
         2*G[lt[9], lt[6], lt[6], x] - 2*G[lt[9], lt[6], lt[7], x] - 
         2*G[lt[9], lt[7], lt[6], x] - 2*G[lt[9], lt[7], lt[7], x] + 
         2*G[lt[9], lt[10], lt[2], x] + 2*G[lt[9], lt[10], lt[10], x] - 
         2*G[lt[10], lt[2], lt[2], x] - 2*G[lt[10], lt[2], lt[10], x] - 
         2*G[lt[10], lt[10], lt[2], x] - 2*G[lt[10], lt[10], lt[10], x] + 
         2*G[lt[11], lt[11], lt[11], x] - 2*G[lt[13], lt[2], lt[2], x] - 
         2*G[lt[13], lt[2], lt[10], x] - 2*G[lt[13], lt[3], lt[3], x] + 
         2*G[lt[13], lt[4], lt[2], x] + 2*G[lt[13], lt[4], lt[10], x] - 
         2*G[lt[13], lt[4], lt[11], x] + 2*G[lt[13], lt[5], lt[3], x] - 
         2*G[lt[13], lt[5], lt[6], x] - 2*G[lt[13], lt[5], lt[7], x] + 
         2*G[lt[13], lt[6], lt[6], x] + 2*G[lt[13], lt[6], lt[7], x] + 
         2*G[lt[13], lt[7], lt[6], x] + 2*G[lt[13], lt[7], lt[7], x] + 
         2*G[lt[13], lt[8], lt[3], x] - 2*G[lt[13], lt[8], lt[11], x] + 
         2*G[lt[13], lt[9], lt[2], x] - 2*G[lt[13], lt[9], lt[6], x] - 
         2*G[lt[13], lt[9], lt[7], x] + 2*G[lt[13], lt[9], lt[10], x] - 
         2*G[lt[13], lt[10], lt[2], x] - 2*G[lt[13], lt[10], lt[10], x] + 
         2*G[lt[13], lt[11], lt[11], x] - 2*G[lt[13], lt[13], lt[2], x] - 
         2*G[lt[13], lt[13], lt[3], x] + 2*G[lt[13], lt[13], lt[6], x] + 
         2*G[lt[13], lt[13], lt[7], x] - 2*G[lt[13], lt[13], lt[10], x] + 
         2*G[lt[13], lt[13], lt[11], x] - 2*G[lt[13], lt[14], lt[2], x] - 
         2*G[lt[13], lt[14], lt[3], x] + 2*G[lt[13], lt[14], lt[6], x] + 
         2*G[lt[13], lt[14], lt[7], x] - 2*G[lt[13], lt[14], lt[10], x] + 
         2*G[lt[13], lt[14], lt[11], x] - 2*G[lt[14], lt[2], lt[2], x] - 
         2*G[lt[14], lt[2], lt[10], x] - 2*G[lt[14], lt[3], lt[3], x] + 
         2*G[lt[14], lt[4], lt[2], x] + 2*G[lt[14], lt[4], lt[10], x] - 
         2*G[lt[14], lt[4], lt[11], x] + 2*G[lt[14], lt[5], lt[3], x] - 
         2*G[lt[14], lt[5], lt[6], x] - 2*G[lt[14], lt[5], lt[7], x] + 
         2*G[lt[14], lt[6], lt[6], x] + 2*G[lt[14], lt[6], lt[7], x] + 
         2*G[lt[14], lt[7], lt[6], x] + 2*G[lt[14], lt[7], lt[7], x] + 
         2*G[lt[14], lt[8], lt[3], x] - 2*G[lt[14], lt[8], lt[11], x] + 
         2*G[lt[14], lt[9], lt[2], x] - 2*G[lt[14], lt[9], lt[6], x] - 
         2*G[lt[14], lt[9], lt[7], x] + 2*G[lt[14], lt[9], lt[10], x] - 
         2*G[lt[14], lt[10], lt[2], x] - 2*G[lt[14], lt[10], lt[10], x] + 
         2*G[lt[14], lt[11], lt[11], x] - 2*G[lt[14], lt[13], lt[2], x] - 
         2*G[lt[14], lt[13], lt[3], x] + 2*G[lt[14], lt[13], lt[6], x] + 
         2*G[lt[14], lt[13], lt[7], x] - 2*G[lt[14], lt[13], lt[10], x] + 
         2*G[lt[14], lt[13], lt[11], x] - 2*G[lt[14], lt[14], lt[2], x] - 
         2*G[lt[14], lt[14], lt[3], x] + 2*G[lt[14], lt[14], lt[6], x] + 
         2*G[lt[14], lt[14], lt[7], x] - 2*G[lt[14], lt[14], lt[10], x] + 
         2*G[lt[14], lt[14], lt[11], x] - 2*G[lt[3], lt[3], x]*Log[-mm5] + 
         2*G[lt[5], lt[3], x]*Log[-mm5] - 2*G[lt[5], lt[6], x]*Log[-mm5] - 
         2*G[lt[5], lt[7], x]*Log[-mm5] + 2*G[lt[6], lt[6], x]*Log[-mm5] + 
         2*G[lt[6], lt[7], x]*Log[-mm5] + 2*G[lt[7], lt[6], x]*Log[-mm5] + 
         2*G[lt[7], lt[7], x]*Log[-mm5] + 2*G[lt[8], lt[3], x]*Log[-mm5] - 
         2*G[lt[9], lt[6], x]*Log[-mm5] - 2*G[lt[9], lt[7], x]*Log[-mm5] - 
         2*G[lt[13], lt[3], x]*Log[-mm5] + 2*G[lt[13], lt[6], x]*Log[-mm5] + 
         2*G[lt[13], lt[7], x]*Log[-mm5] + 2*G[lt[13], lt[8], x]*Log[-mm5] - 
         2*G[lt[13], lt[9], x]*Log[-mm5] - 2*G[lt[14], lt[3], x]*Log[-mm5] + 
         2*G[lt[14], lt[6], x]*Log[-mm5] + 2*G[lt[14], lt[7], x]*Log[-mm5] + 
         2*G[lt[14], lt[8], x]*Log[-mm5] - 2*G[lt[14], lt[9], x]*Log[-mm5] - 
         G[lt[3], x]*Log[-mm5]^2 + G[lt[6], x]*Log[-mm5]^2 + 
         G[lt[7], x]*Log[-mm5]^2 + G[lt[8], x]*Log[-mm5]^2 - 
         G[lt[9], x]*Log[-mm5]^2 - 2*G[lt[2], lt[2], x]*Log[-S45] - 
         2*G[lt[2], lt[10], x]*Log[-S45] + 2*G[lt[4], lt[2], x]*Log[-S45] + 
         2*G[lt[4], lt[10], x]*Log[-S45] - 2*G[lt[4], lt[11], x]*Log[-S45] - 
         2*G[lt[8], lt[11], x]*Log[-S45] + 2*G[lt[9], lt[2], x]*Log[-S45] + 
         2*G[lt[9], lt[10], x]*Log[-S45] - 2*G[lt[10], lt[2], x]*Log[-S45] - 
         2*G[lt[10], lt[10], x]*Log[-S45] + 2*G[lt[11], lt[11], x]*
          Log[-S45] - 2*G[lt[13], lt[2], x]*Log[-S45] - 2*G[lt[13], lt[8], x]*
          Log[-S45] + 2*G[lt[13], lt[9], x]*Log[-S45] - 
         2*G[lt[13], lt[10], x]*Log[-S45] + 2*G[lt[13], lt[11], x]*
          Log[-S45] - 2*G[lt[14], lt[2], x]*Log[-S45] - 2*G[lt[14], lt[8], x]*
          Log[-S45] + 2*G[lt[14], lt[9], x]*Log[-S45] - 
         2*G[lt[14], lt[10], x]*Log[-S45] + 2*G[lt[14], lt[11], x]*
          Log[-S45] - G[lt[2], x]*Log[-S45]^2 - G[lt[8], x]*Log[-S45]^2 + 
         G[lt[9], x]*Log[-S45]^2 - G[lt[10], x]*Log[-S45]^2 + 
         G[lt[11], x]*Log[-S45]^2) + ep^4*(-(Pi^2*G[lt[2], lt[2], x])/6 - 
         (Pi^2*G[lt[2], lt[10], x])/6 - (Pi^2*G[lt[3], lt[3], x])/6 + 
         (Pi^2*G[lt[4], lt[2], x])/6 + (Pi^2*G[lt[4], lt[10], x])/6 - 
         (Pi^2*G[lt[4], lt[11], x])/6 + (Pi^2*G[lt[5], lt[3], x])/6 - 
         (Pi^2*G[lt[5], lt[6], x])/6 - (Pi^2*G[lt[5], lt[7], x])/6 + 
         (Pi^2*G[lt[6], lt[6], x])/6 + (Pi^2*G[lt[6], lt[7], x])/6 + 
         (Pi^2*G[lt[7], lt[6], x])/6 + (Pi^2*G[lt[7], lt[7], x])/6 + 
         (Pi^2*G[lt[8], lt[3], x])/6 - (Pi^2*G[lt[8], lt[11], x])/6 + 
         (Pi^2*G[lt[9], lt[2], x])/6 - (Pi^2*G[lt[9], lt[6], x])/6 - 
         (Pi^2*G[lt[9], lt[7], x])/6 + (Pi^2*G[lt[9], lt[10], x])/6 - 
         (Pi^2*G[lt[10], lt[2], x])/6 - (Pi^2*G[lt[10], lt[10], x])/6 + 
         (Pi^2*G[lt[11], lt[11], x])/6 - (Pi^2*G[lt[13], lt[2], x])/6 - 
         (Pi^2*G[lt[13], lt[3], x])/6 + (Pi^2*G[lt[13], lt[6], x])/6 + 
         (Pi^2*G[lt[13], lt[7], x])/6 - (Pi^2*G[lt[13], lt[10], x])/6 + 
         (Pi^2*G[lt[13], lt[11], x])/6 - (Pi^2*G[lt[14], lt[2], x])/6 - 
         (Pi^2*G[lt[14], lt[3], x])/6 + (Pi^2*G[lt[14], lt[6], x])/6 + 
         (Pi^2*G[lt[14], lt[7], x])/6 - (Pi^2*G[lt[14], lt[10], x])/6 + 
         (Pi^2*G[lt[14], lt[11], x])/6 + 2*G[lt[2], lt[2], lt[2], lt[2], x] + 
         2*G[lt[2], lt[2], lt[2], lt[10], x] + 2*G[lt[2], lt[2], lt[10], 
           lt[2], x] + 2*G[lt[2], lt[2], lt[10], lt[10], x] + 
         2*G[lt[2], lt[10], lt[2], lt[2], x] + 2*G[lt[2], lt[10], lt[2], 
           lt[10], x] + 2*G[lt[2], lt[10], lt[10], lt[2], x] + 
         2*G[lt[2], lt[10], lt[10], lt[10], x] + 
         2*G[lt[3], lt[3], lt[3], lt[3], x] - 2*G[lt[4], lt[2], lt[2], lt[2], 
           x] - 2*G[lt[4], lt[2], lt[2], lt[10], x] - 
         2*G[lt[4], lt[2], lt[10], lt[2], x] - 2*G[lt[4], lt[2], lt[10], 
           lt[10], x] - 2*G[lt[4], lt[10], lt[2], lt[2], x] - 
         2*G[lt[4], lt[10], lt[2], lt[10], x] - 
         2*G[lt[4], lt[10], lt[10], lt[2], x] - 
         2*G[lt[4], lt[10], lt[10], lt[10], x] + 
         2*G[lt[4], lt[11], lt[11], lt[11], x] - 
         2*G[lt[5], lt[3], lt[3], lt[3], x] + 2*G[lt[5], lt[6], lt[6], lt[6], 
           x] + 2*G[lt[5], lt[6], lt[6], lt[7], x] + 
         2*G[lt[5], lt[6], lt[7], lt[6], x] + 2*G[lt[5], lt[6], lt[7], lt[7], 
           x] + 2*G[lt[5], lt[7], lt[6], lt[6], x] + 
         2*G[lt[5], lt[7], lt[6], lt[7], x] + 2*G[lt[5], lt[7], lt[7], lt[6], 
           x] + 2*G[lt[5], lt[7], lt[7], lt[7], x] - 
         2*G[lt[6], lt[6], lt[6], lt[6], x] - 2*G[lt[6], lt[6], lt[6], lt[7], 
           x] - 2*G[lt[6], lt[6], lt[7], lt[6], x] - 
         2*G[lt[6], lt[6], lt[7], lt[7], x] - 2*G[lt[6], lt[7], lt[6], lt[6], 
           x] - 2*G[lt[6], lt[7], lt[6], lt[7], x] - 
         2*G[lt[6], lt[7], lt[7], lt[6], x] - 2*G[lt[6], lt[7], lt[7], lt[7], 
           x] - 2*G[lt[7], lt[6], lt[6], lt[6], x] - 
         2*G[lt[7], lt[6], lt[6], lt[7], x] - 2*G[lt[7], lt[6], lt[7], lt[6], 
           x] - 2*G[lt[7], lt[6], lt[7], lt[7], x] - 
         2*G[lt[7], lt[7], lt[6], lt[6], x] - 2*G[lt[7], lt[7], lt[6], lt[7], 
           x] - 2*G[lt[7], lt[7], lt[7], lt[6], x] - 
         2*G[lt[7], lt[7], lt[7], lt[7], x] - 2*G[lt[8], lt[3], lt[3], lt[3], 
           x] + 2*G[lt[8], lt[11], lt[11], lt[11], x] - 
         2*G[lt[9], lt[2], lt[2], lt[2], x] - 2*G[lt[9], lt[2], lt[2], 
           lt[10], x] - 2*G[lt[9], lt[2], lt[10], lt[2], x] - 
         2*G[lt[9], lt[2], lt[10], lt[10], x] + 
         2*G[lt[9], lt[6], lt[6], lt[6], x] + 2*G[lt[9], lt[6], lt[6], lt[7], 
           x] + 2*G[lt[9], lt[6], lt[7], lt[6], x] + 
         2*G[lt[9], lt[6], lt[7], lt[7], x] + 2*G[lt[9], lt[7], lt[6], lt[6], 
           x] + 2*G[lt[9], lt[7], lt[6], lt[7], x] + 
         2*G[lt[9], lt[7], lt[7], lt[6], x] + 2*G[lt[9], lt[7], lt[7], lt[7], 
           x] - 2*G[lt[9], lt[10], lt[2], lt[2], x] - 
         2*G[lt[9], lt[10], lt[2], lt[10], x] - 
         2*G[lt[9], lt[10], lt[10], lt[2], x] - 
         2*G[lt[9], lt[10], lt[10], lt[10], x] + 
         2*G[lt[10], lt[2], lt[2], lt[2], x] + 2*G[lt[10], lt[2], lt[2], 
           lt[10], x] + 2*G[lt[10], lt[2], lt[10], lt[2], x] + 
         2*G[lt[10], lt[2], lt[10], lt[10], x] + 
         2*G[lt[10], lt[10], lt[2], lt[2], x] + 
         2*G[lt[10], lt[10], lt[2], lt[10], x] + 
         2*G[lt[10], lt[10], lt[10], lt[2], x] + 
         2*G[lt[10], lt[10], lt[10], lt[10], x] - 
         2*G[lt[11], lt[11], lt[11], lt[11], x] + 
         2*G[lt[13], lt[2], lt[2], lt[2], x] + 2*G[lt[13], lt[2], lt[2], 
           lt[10], x] + 2*G[lt[13], lt[2], lt[10], lt[2], x] + 
         2*G[lt[13], lt[2], lt[10], lt[10], x] + 
         2*G[lt[13], lt[3], lt[3], lt[3], x] - 2*G[lt[13], lt[4], lt[2], 
           lt[2], x] - 2*G[lt[13], lt[4], lt[2], lt[10], x] - 
         2*G[lt[13], lt[4], lt[10], lt[2], x] - 
         2*G[lt[13], lt[4], lt[10], lt[10], x] + 
         2*G[lt[13], lt[4], lt[11], lt[11], x] - 
         2*G[lt[13], lt[5], lt[3], lt[3], x] + 2*G[lt[13], lt[5], lt[6], 
           lt[6], x] + 2*G[lt[13], lt[5], lt[6], lt[7], x] + 
         2*G[lt[13], lt[5], lt[7], lt[6], x] + 2*G[lt[13], lt[5], lt[7], 
           lt[7], x] - 2*G[lt[13], lt[6], lt[6], lt[6], x] - 
         2*G[lt[13], lt[6], lt[6], lt[7], x] - 2*G[lt[13], lt[6], lt[7], 
           lt[6], x] - 2*G[lt[13], lt[6], lt[7], lt[7], x] - 
         2*G[lt[13], lt[7], lt[6], lt[6], x] - 2*G[lt[13], lt[7], lt[6], 
           lt[7], x] - 2*G[lt[13], lt[7], lt[7], lt[6], x] - 
         2*G[lt[13], lt[7], lt[7], lt[7], x] - 2*G[lt[13], lt[8], lt[3], 
           lt[3], x] + 2*G[lt[13], lt[8], lt[11], lt[11], x] - 
         2*G[lt[13], lt[9], lt[2], lt[2], x] - 2*G[lt[13], lt[9], lt[2], 
           lt[10], x] + 2*G[lt[13], lt[9], lt[6], lt[6], x] + 
         2*G[lt[13], lt[9], lt[6], lt[7], x] + 2*G[lt[13], lt[9], lt[7], 
           lt[6], x] + 2*G[lt[13], lt[9], lt[7], lt[7], x] - 
         2*G[lt[13], lt[9], lt[10], lt[2], x] - 
         2*G[lt[13], lt[9], lt[10], lt[10], x] + 
         2*G[lt[13], lt[10], lt[2], lt[2], x] + 
         2*G[lt[13], lt[10], lt[2], lt[10], x] + 
         2*G[lt[13], lt[10], lt[10], lt[2], x] + 
         2*G[lt[13], lt[10], lt[10], lt[10], x] - 
         2*G[lt[13], lt[11], lt[11], lt[11], x] + 
         2*G[lt[13], lt[13], lt[2], lt[2], x] + 
         2*G[lt[13], lt[13], lt[2], lt[10], x] + 
         2*G[lt[13], lt[13], lt[3], lt[3], x] - 
         2*G[lt[13], lt[13], lt[4], lt[2], x] - 
         2*G[lt[13], lt[13], lt[4], lt[10], x] + 
         2*G[lt[13], lt[13], lt[4], lt[11], x] - 
         2*G[lt[13], lt[13], lt[5], lt[3], x] + 
         2*G[lt[13], lt[13], lt[5], lt[6], x] + 
         2*G[lt[13], lt[13], lt[5], lt[7], x] - 
         2*G[lt[13], lt[13], lt[6], lt[6], x] - 
         2*G[lt[13], lt[13], lt[6], lt[7], x] - 
         2*G[lt[13], lt[13], lt[7], lt[6], x] - 
         2*G[lt[13], lt[13], lt[7], lt[7], x] - 
         2*G[lt[13], lt[13], lt[8], lt[3], x] + 
         2*G[lt[13], lt[13], lt[8], lt[11], x] - 
         2*G[lt[13], lt[13], lt[9], lt[2], x] + 
         2*G[lt[13], lt[13], lt[9], lt[6], x] + 
         2*G[lt[13], lt[13], lt[9], lt[7], x] - 
         2*G[lt[13], lt[13], lt[9], lt[10], x] + 
         2*G[lt[13], lt[13], lt[10], lt[2], x] + 
         2*G[lt[13], lt[13], lt[10], lt[10], x] - 
         2*G[lt[13], lt[13], lt[11], lt[11], x] + 
         2*G[lt[13], lt[13], lt[13], lt[2], x] + 
         2*G[lt[13], lt[13], lt[13], lt[3], x] - 
         2*G[lt[13], lt[13], lt[13], lt[6], x] - 
         2*G[lt[13], lt[13], lt[13], lt[7], x] + 
         2*G[lt[13], lt[13], lt[13], lt[10], x] - 
         2*G[lt[13], lt[13], lt[13], lt[11], x] + 
         2*G[lt[13], lt[13], lt[14], lt[2], x] + 
         2*G[lt[13], lt[13], lt[14], lt[3], x] - 
         2*G[lt[13], lt[13], lt[14], lt[6], x] - 
         2*G[lt[13], lt[13], lt[14], lt[7], x] + 
         2*G[lt[13], lt[13], lt[14], lt[10], x] - 
         2*G[lt[13], lt[13], lt[14], lt[11], x] + 
         2*G[lt[13], lt[14], lt[2], lt[2], x] + 
         2*G[lt[13], lt[14], lt[2], lt[10], x] + 
         2*G[lt[13], lt[14], lt[3], lt[3], x] - 
         2*G[lt[13], lt[14], lt[4], lt[2], x] - 
         2*G[lt[13], lt[14], lt[4], lt[10], x] + 
         2*G[lt[13], lt[14], lt[4], lt[11], x] - 
         2*G[lt[13], lt[14], lt[5], lt[3], x] + 
         2*G[lt[13], lt[14], lt[5], lt[6], x] + 
         2*G[lt[13], lt[14], lt[5], lt[7], x] - 
         2*G[lt[13], lt[14], lt[6], lt[6], x] - 
         2*G[lt[13], lt[14], lt[6], lt[7], x] - 
         2*G[lt[13], lt[14], lt[7], lt[6], x] - 
         2*G[lt[13], lt[14], lt[7], lt[7], x] - 
         2*G[lt[13], lt[14], lt[8], lt[3], x] + 
         2*G[lt[13], lt[14], lt[8], lt[11], x] - 
         2*G[lt[13], lt[14], lt[9], lt[2], x] + 
         2*G[lt[13], lt[14], lt[9], lt[6], x] + 
         2*G[lt[13], lt[14], lt[9], lt[7], x] - 
         2*G[lt[13], lt[14], lt[9], lt[10], x] + 
         2*G[lt[13], lt[14], lt[10], lt[2], x] + 
         2*G[lt[13], lt[14], lt[10], lt[10], x] - 
         2*G[lt[13], lt[14], lt[11], lt[11], x] + 
         2*G[lt[13], lt[14], lt[13], lt[2], x] + 
         2*G[lt[13], lt[14], lt[13], lt[3], x] - 
         2*G[lt[13], lt[14], lt[13], lt[6], x] - 
         2*G[lt[13], lt[14], lt[13], lt[7], x] + 
         2*G[lt[13], lt[14], lt[13], lt[10], x] - 
         2*G[lt[13], lt[14], lt[13], lt[11], x] + 
         2*G[lt[13], lt[14], lt[14], lt[2], x] + 
         2*G[lt[13], lt[14], lt[14], lt[3], x] - 
         2*G[lt[13], lt[14], lt[14], lt[6], x] - 
         2*G[lt[13], lt[14], lt[14], lt[7], x] + 
         2*G[lt[13], lt[14], lt[14], lt[10], x] - 
         2*G[lt[13], lt[14], lt[14], lt[11], x] + 
         2*G[lt[14], lt[2], lt[2], lt[2], x] + 2*G[lt[14], lt[2], lt[2], 
           lt[10], x] + 2*G[lt[14], lt[2], lt[10], lt[2], x] + 
         2*G[lt[14], lt[2], lt[10], lt[10], x] + 
         2*G[lt[14], lt[3], lt[3], lt[3], x] - 2*G[lt[14], lt[4], lt[2], 
           lt[2], x] - 2*G[lt[14], lt[4], lt[2], lt[10], x] - 
         2*G[lt[14], lt[4], lt[10], lt[2], x] - 
         2*G[lt[14], lt[4], lt[10], lt[10], x] + 
         2*G[lt[14], lt[4], lt[11], lt[11], x] - 
         2*G[lt[14], lt[5], lt[3], lt[3], x] + 2*G[lt[14], lt[5], lt[6], 
           lt[6], x] + 2*G[lt[14], lt[5], lt[6], lt[7], x] + 
         2*G[lt[14], lt[5], lt[7], lt[6], x] + 2*G[lt[14], lt[5], lt[7], 
           lt[7], x] - 2*G[lt[14], lt[6], lt[6], lt[6], x] - 
         2*G[lt[14], lt[6], lt[6], lt[7], x] - 2*G[lt[14], lt[6], lt[7], 
           lt[6], x] - 2*G[lt[14], lt[6], lt[7], lt[7], x] - 
         2*G[lt[14], lt[7], lt[6], lt[6], x] - 2*G[lt[14], lt[7], lt[6], 
           lt[7], x] - 2*G[lt[14], lt[7], lt[7], lt[6], x] - 
         2*G[lt[14], lt[7], lt[7], lt[7], x] - 2*G[lt[14], lt[8], lt[3], 
           lt[3], x] + 2*G[lt[14], lt[8], lt[11], lt[11], x] - 
         2*G[lt[14], lt[9], lt[2], lt[2], x] - 2*G[lt[14], lt[9], lt[2], 
           lt[10], x] + 2*G[lt[14], lt[9], lt[6], lt[6], x] + 
         2*G[lt[14], lt[9], lt[6], lt[7], x] + 2*G[lt[14], lt[9], lt[7], 
           lt[6], x] + 2*G[lt[14], lt[9], lt[7], lt[7], x] - 
         2*G[lt[14], lt[9], lt[10], lt[2], x] - 
         2*G[lt[14], lt[9], lt[10], lt[10], x] + 
         2*G[lt[14], lt[10], lt[2], lt[2], x] + 
         2*G[lt[14], lt[10], lt[2], lt[10], x] + 
         2*G[lt[14], lt[10], lt[10], lt[2], x] + 
         2*G[lt[14], lt[10], lt[10], lt[10], x] - 
         2*G[lt[14], lt[11], lt[11], lt[11], x] + 
         2*G[lt[14], lt[13], lt[2], lt[2], x] + 
         2*G[lt[14], lt[13], lt[2], lt[10], x] + 
         2*G[lt[14], lt[13], lt[3], lt[3], x] - 
         2*G[lt[14], lt[13], lt[4], lt[2], x] - 
         2*G[lt[14], lt[13], lt[4], lt[10], x] + 
         2*G[lt[14], lt[13], lt[4], lt[11], x] - 
         2*G[lt[14], lt[13], lt[5], lt[3], x] + 
         2*G[lt[14], lt[13], lt[5], lt[6], x] + 
         2*G[lt[14], lt[13], lt[5], lt[7], x] - 
         2*G[lt[14], lt[13], lt[6], lt[6], x] - 
         2*G[lt[14], lt[13], lt[6], lt[7], x] - 
         2*G[lt[14], lt[13], lt[7], lt[6], x] - 
         2*G[lt[14], lt[13], lt[7], lt[7], x] - 
         2*G[lt[14], lt[13], lt[8], lt[3], x] + 
         2*G[lt[14], lt[13], lt[8], lt[11], x] - 
         2*G[lt[14], lt[13], lt[9], lt[2], x] + 
         2*G[lt[14], lt[13], lt[9], lt[6], x] + 
         2*G[lt[14], lt[13], lt[9], lt[7], x] - 
         2*G[lt[14], lt[13], lt[9], lt[10], x] + 
         2*G[lt[14], lt[13], lt[10], lt[2], x] + 
         2*G[lt[14], lt[13], lt[10], lt[10], x] - 
         2*G[lt[14], lt[13], lt[11], lt[11], x] + 
         2*G[lt[14], lt[13], lt[13], lt[2], x] + 
         2*G[lt[14], lt[13], lt[13], lt[3], x] - 
         2*G[lt[14], lt[13], lt[13], lt[6], x] - 
         2*G[lt[14], lt[13], lt[13], lt[7], x] + 
         2*G[lt[14], lt[13], lt[13], lt[10], x] - 
         2*G[lt[14], lt[13], lt[13], lt[11], x] + 
         2*G[lt[14], lt[13], lt[14], lt[2], x] + 
         2*G[lt[14], lt[13], lt[14], lt[3], x] - 
         2*G[lt[14], lt[13], lt[14], lt[6], x] - 
         2*G[lt[14], lt[13], lt[14], lt[7], x] + 
         2*G[lt[14], lt[13], lt[14], lt[10], x] - 
         2*G[lt[14], lt[13], lt[14], lt[11], x] + 
         2*G[lt[14], lt[14], lt[2], lt[2], x] + 
         2*G[lt[14], lt[14], lt[2], lt[10], x] + 
         2*G[lt[14], lt[14], lt[3], lt[3], x] - 
         2*G[lt[14], lt[14], lt[4], lt[2], x] - 
         2*G[lt[14], lt[14], lt[4], lt[10], x] + 
         2*G[lt[14], lt[14], lt[4], lt[11], x] - 
         2*G[lt[14], lt[14], lt[5], lt[3], x] + 
         2*G[lt[14], lt[14], lt[5], lt[6], x] + 
         2*G[lt[14], lt[14], lt[5], lt[7], x] - 
         2*G[lt[14], lt[14], lt[6], lt[6], x] - 
         2*G[lt[14], lt[14], lt[6], lt[7], x] - 
         2*G[lt[14], lt[14], lt[7], lt[6], x] - 
         2*G[lt[14], lt[14], lt[7], lt[7], x] - 
         2*G[lt[14], lt[14], lt[8], lt[3], x] + 
         2*G[lt[14], lt[14], lt[8], lt[11], x] - 
         2*G[lt[14], lt[14], lt[9], lt[2], x] + 
         2*G[lt[14], lt[14], lt[9], lt[6], x] + 
         2*G[lt[14], lt[14], lt[9], lt[7], x] - 
         2*G[lt[14], lt[14], lt[9], lt[10], x] + 
         2*G[lt[14], lt[14], lt[10], lt[2], x] + 
         2*G[lt[14], lt[14], lt[10], lt[10], x] - 
         2*G[lt[14], lt[14], lt[11], lt[11], x] + 
         2*G[lt[14], lt[14], lt[13], lt[2], x] + 
         2*G[lt[14], lt[14], lt[13], lt[3], x] - 
         2*G[lt[14], lt[14], lt[13], lt[6], x] - 
         2*G[lt[14], lt[14], lt[13], lt[7], x] + 
         2*G[lt[14], lt[14], lt[13], lt[10], x] - 
         2*G[lt[14], lt[14], lt[13], lt[11], x] + 
         2*G[lt[14], lt[14], lt[14], lt[2], x] + 
         2*G[lt[14], lt[14], lt[14], lt[3], x] - 
         2*G[lt[14], lt[14], lt[14], lt[6], x] - 
         2*G[lt[14], lt[14], lt[14], lt[7], x] + 
         2*G[lt[14], lt[14], lt[14], lt[10], x] - 
         2*G[lt[14], lt[14], lt[14], lt[11], x] - 
         (Pi^2*G[lt[3], x]*Log[-mm5])/6 + (Pi^2*G[lt[6], x]*Log[-mm5])/6 + 
         (Pi^2*G[lt[7], x]*Log[-mm5])/6 + (Pi^2*G[lt[8], x]*Log[-mm5])/6 - 
         (Pi^2*G[lt[9], x]*Log[-mm5])/6 + 2*G[lt[3], lt[3], lt[3], x]*
          Log[-mm5] - 2*G[lt[5], lt[3], lt[3], x]*Log[-mm5] + 
         2*G[lt[5], lt[6], lt[6], x]*Log[-mm5] + 2*G[lt[5], lt[6], lt[7], x]*
          Log[-mm5] + 2*G[lt[5], lt[7], lt[6], x]*Log[-mm5] + 
         2*G[lt[5], lt[7], lt[7], x]*Log[-mm5] - 2*G[lt[6], lt[6], lt[6], x]*
          Log[-mm5] - 2*G[lt[6], lt[6], lt[7], x]*Log[-mm5] - 
         2*G[lt[6], lt[7], lt[6], x]*Log[-mm5] - 2*G[lt[6], lt[7], lt[7], x]*
          Log[-mm5] - 2*G[lt[7], lt[6], lt[6], x]*Log[-mm5] - 
         2*G[lt[7], lt[6], lt[7], x]*Log[-mm5] - 2*G[lt[7], lt[7], lt[6], x]*
          Log[-mm5] - 2*G[lt[7], lt[7], lt[7], x]*Log[-mm5] - 
         2*G[lt[8], lt[3], lt[3], x]*Log[-mm5] + 2*G[lt[9], lt[6], lt[6], x]*
          Log[-mm5] + 2*G[lt[9], lt[6], lt[7], x]*Log[-mm5] + 
         2*G[lt[9], lt[7], lt[6], x]*Log[-mm5] + 2*G[lt[9], lt[7], lt[7], x]*
          Log[-mm5] + 2*G[lt[13], lt[3], lt[3], x]*Log[-mm5] - 
         2*G[lt[13], lt[5], lt[3], x]*Log[-mm5] + 
         2*G[lt[13], lt[5], lt[6], x]*Log[-mm5] + 
         2*G[lt[13], lt[5], lt[7], x]*Log[-mm5] - 
         2*G[lt[13], lt[6], lt[6], x]*Log[-mm5] - 
         2*G[lt[13], lt[6], lt[7], x]*Log[-mm5] - 
         2*G[lt[13], lt[7], lt[6], x]*Log[-mm5] - 
         2*G[lt[13], lt[7], lt[7], x]*Log[-mm5] - 
         2*G[lt[13], lt[8], lt[3], x]*Log[-mm5] + 
         2*G[lt[13], lt[9], lt[6], x]*Log[-mm5] + 
         2*G[lt[13], lt[9], lt[7], x]*Log[-mm5] + 
         2*G[lt[13], lt[13], lt[3], x]*Log[-mm5] - 
         2*G[lt[13], lt[13], lt[6], x]*Log[-mm5] - 
         2*G[lt[13], lt[13], lt[7], x]*Log[-mm5] - 
         2*G[lt[13], lt[13], lt[8], x]*Log[-mm5] + 
         2*G[lt[13], lt[13], lt[9], x]*Log[-mm5] + 
         2*G[lt[13], lt[14], lt[3], x]*Log[-mm5] - 
         2*G[lt[13], lt[14], lt[6], x]*Log[-mm5] - 
         2*G[lt[13], lt[14], lt[7], x]*Log[-mm5] - 
         2*G[lt[13], lt[14], lt[8], x]*Log[-mm5] + 
         2*G[lt[13], lt[14], lt[9], x]*Log[-mm5] + 
         2*G[lt[14], lt[3], lt[3], x]*Log[-mm5] - 
         2*G[lt[14], lt[5], lt[3], x]*Log[-mm5] + 
         2*G[lt[14], lt[5], lt[6], x]*Log[-mm5] + 
         2*G[lt[14], lt[5], lt[7], x]*Log[-mm5] - 
         2*G[lt[14], lt[6], lt[6], x]*Log[-mm5] - 
         2*G[lt[14], lt[6], lt[7], x]*Log[-mm5] - 
         2*G[lt[14], lt[7], lt[6], x]*Log[-mm5] - 
         2*G[lt[14], lt[7], lt[7], x]*Log[-mm5] - 
         2*G[lt[14], lt[8], lt[3], x]*Log[-mm5] + 
         2*G[lt[14], lt[9], lt[6], x]*Log[-mm5] + 
         2*G[lt[14], lt[9], lt[7], x]*Log[-mm5] + 
         2*G[lt[14], lt[13], lt[3], x]*Log[-mm5] - 
         2*G[lt[14], lt[13], lt[6], x]*Log[-mm5] - 
         2*G[lt[14], lt[13], lt[7], x]*Log[-mm5] - 
         2*G[lt[14], lt[13], lt[8], x]*Log[-mm5] + 
         2*G[lt[14], lt[13], lt[9], x]*Log[-mm5] + 
         2*G[lt[14], lt[14], lt[3], x]*Log[-mm5] - 
         2*G[lt[14], lt[14], lt[6], x]*Log[-mm5] - 
         2*G[lt[14], lt[14], lt[7], x]*Log[-mm5] - 
         2*G[lt[14], lt[14], lt[8], x]*Log[-mm5] + 
         2*G[lt[14], lt[14], lt[9], x]*Log[-mm5] + G[lt[3], lt[3], x]*
          Log[-mm5]^2 - G[lt[5], lt[3], x]*Log[-mm5]^2 + 
         G[lt[5], lt[6], x]*Log[-mm5]^2 + G[lt[5], lt[7], x]*Log[-mm5]^2 - 
         G[lt[6], lt[6], x]*Log[-mm5]^2 - G[lt[6], lt[7], x]*Log[-mm5]^2 - 
         G[lt[7], lt[6], x]*Log[-mm5]^2 - G[lt[7], lt[7], x]*Log[-mm5]^2 - 
         G[lt[8], lt[3], x]*Log[-mm5]^2 + G[lt[9], lt[6], x]*Log[-mm5]^2 + 
         G[lt[9], lt[7], x]*Log[-mm5]^2 + G[lt[13], lt[3], x]*Log[-mm5]^2 - 
         G[lt[13], lt[6], x]*Log[-mm5]^2 - G[lt[13], lt[7], x]*Log[-mm5]^2 - 
         G[lt[13], lt[8], x]*Log[-mm5]^2 + G[lt[13], lt[9], x]*Log[-mm5]^2 + 
         G[lt[14], lt[3], x]*Log[-mm5]^2 - G[lt[14], lt[6], x]*Log[-mm5]^2 - 
         G[lt[14], lt[7], x]*Log[-mm5]^2 - G[lt[14], lt[8], x]*Log[-mm5]^2 + 
         G[lt[14], lt[9], x]*Log[-mm5]^2 + (G[lt[3], x]*Log[-mm5]^3)/3 - 
         (G[lt[6], x]*Log[-mm5]^3)/3 - (G[lt[7], x]*Log[-mm5]^3)/3 - 
         (G[lt[8], x]*Log[-mm5]^3)/3 + (G[lt[9], x]*Log[-mm5]^3)/3 - 
         (Pi^2*G[lt[2], x]*Log[-S45])/6 - (Pi^2*G[lt[8], x]*Log[-S45])/6 + 
         (Pi^2*G[lt[9], x]*Log[-S45])/6 - (Pi^2*G[lt[10], x]*Log[-S45])/6 + 
         (Pi^2*G[lt[11], x]*Log[-S45])/6 + 2*G[lt[2], lt[2], lt[2], x]*
          Log[-S45] + 2*G[lt[2], lt[2], lt[10], x]*Log[-S45] + 
         2*G[lt[2], lt[10], lt[2], x]*Log[-S45] + 
         2*G[lt[2], lt[10], lt[10], x]*Log[-S45] - 
         2*G[lt[4], lt[2], lt[2], x]*Log[-S45] - 2*G[lt[4], lt[2], lt[10], x]*
          Log[-S45] - 2*G[lt[4], lt[10], lt[2], x]*Log[-S45] - 
         2*G[lt[4], lt[10], lt[10], x]*Log[-S45] + 
         2*G[lt[4], lt[11], lt[11], x]*Log[-S45] + 
         2*G[lt[8], lt[11], lt[11], x]*Log[-S45] - 
         2*G[lt[9], lt[2], lt[2], x]*Log[-S45] - 2*G[lt[9], lt[2], lt[10], x]*
          Log[-S45] - 2*G[lt[9], lt[10], lt[2], x]*Log[-S45] - 
         2*G[lt[9], lt[10], lt[10], x]*Log[-S45] + 
         2*G[lt[10], lt[2], lt[2], x]*Log[-S45] + 
         2*G[lt[10], lt[2], lt[10], x]*Log[-S45] + 
         2*G[lt[10], lt[10], lt[2], x]*Log[-S45] + 
         2*G[lt[10], lt[10], lt[10], x]*Log[-S45] - 
         2*G[lt[11], lt[11], lt[11], x]*Log[-S45] + 
         2*G[lt[13], lt[2], lt[2], x]*Log[-S45] + 
         2*G[lt[13], lt[2], lt[10], x]*Log[-S45] - 
         2*G[lt[13], lt[4], lt[2], x]*Log[-S45] - 
         2*G[lt[13], lt[4], lt[10], x]*Log[-S45] + 
         2*G[lt[13], lt[4], lt[11], x]*Log[-S45] + 
         2*G[lt[13], lt[8], lt[11], x]*Log[-S45] - 
         2*G[lt[13], lt[9], lt[2], x]*Log[-S45] - 
         2*G[lt[13], lt[9], lt[10], x]*Log[-S45] + 
         2*G[lt[13], lt[10], lt[2], x]*Log[-S45] + 
         2*G[lt[13], lt[10], lt[10], x]*Log[-S45] - 
         2*G[lt[13], lt[11], lt[11], x]*Log[-S45] + 
         2*G[lt[13], lt[13], lt[2], x]*Log[-S45] + 
         2*G[lt[13], lt[13], lt[8], x]*Log[-S45] - 
         2*G[lt[13], lt[13], lt[9], x]*Log[-S45] + 
         2*G[lt[13], lt[13], lt[10], x]*Log[-S45] - 
         2*G[lt[13], lt[13], lt[11], x]*Log[-S45] + 
         2*G[lt[13], lt[14], lt[2], x]*Log[-S45] + 
         2*G[lt[13], lt[14], lt[8], x]*Log[-S45] - 
         2*G[lt[13], lt[14], lt[9], x]*Log[-S45] + 
         2*G[lt[13], lt[14], lt[10], x]*Log[-S45] - 
         2*G[lt[13], lt[14], lt[11], x]*Log[-S45] + 
         2*G[lt[14], lt[2], lt[2], x]*Log[-S45] + 
         2*G[lt[14], lt[2], lt[10], x]*Log[-S45] - 
         2*G[lt[14], lt[4], lt[2], x]*Log[-S45] - 
         2*G[lt[14], lt[4], lt[10], x]*Log[-S45] + 
         2*G[lt[14], lt[4], lt[11], x]*Log[-S45] + 
         2*G[lt[14], lt[8], lt[11], x]*Log[-S45] - 
         2*G[lt[14], lt[9], lt[2], x]*Log[-S45] - 
         2*G[lt[14], lt[9], lt[10], x]*Log[-S45] + 
         2*G[lt[14], lt[10], lt[2], x]*Log[-S45] + 
         2*G[lt[14], lt[10], lt[10], x]*Log[-S45] - 
         2*G[lt[14], lt[11], lt[11], x]*Log[-S45] + 
         2*G[lt[14], lt[13], lt[2], x]*Log[-S45] + 
         2*G[lt[14], lt[13], lt[8], x]*Log[-S45] - 
         2*G[lt[14], lt[13], lt[9], x]*Log[-S45] + 
         2*G[lt[14], lt[13], lt[10], x]*Log[-S45] - 
         2*G[lt[14], lt[13], lt[11], x]*Log[-S45] + 
         2*G[lt[14], lt[14], lt[2], x]*Log[-S45] + 
         2*G[lt[14], lt[14], lt[8], x]*Log[-S45] - 
         2*G[lt[14], lt[14], lt[9], x]*Log[-S45] + 
         2*G[lt[14], lt[14], lt[10], x]*Log[-S45] - 
         2*G[lt[14], lt[14], lt[11], x]*Log[-S45] + G[lt[2], lt[2], x]*
          Log[-S45]^2 + G[lt[2], lt[10], x]*Log[-S45]^2 - 
         G[lt[4], lt[2], x]*Log[-S45]^2 - G[lt[4], lt[10], x]*Log[-S45]^2 + 
         G[lt[4], lt[11], x]*Log[-S45]^2 + G[lt[8], lt[11], x]*Log[-S45]^2 - 
         G[lt[9], lt[2], x]*Log[-S45]^2 - G[lt[9], lt[10], x]*Log[-S45]^2 + 
         G[lt[10], lt[2], x]*Log[-S45]^2 + G[lt[10], lt[10], x]*Log[-S45]^2 - 
         G[lt[11], lt[11], x]*Log[-S45]^2 + G[lt[13], lt[2], x]*Log[-S45]^2 + 
         G[lt[13], lt[8], x]*Log[-S45]^2 - G[lt[13], lt[9], x]*Log[-S45]^2 + 
         G[lt[13], lt[10], x]*Log[-S45]^2 - G[lt[13], lt[11], x]*
          Log[-S45]^2 + G[lt[14], lt[2], x]*Log[-S45]^2 + 
         G[lt[14], lt[8], x]*Log[-S45]^2 - G[lt[14], lt[9], x]*Log[-S45]^2 + 
         G[lt[14], lt[10], x]*Log[-S45]^2 - G[lt[14], lt[11], x]*
          Log[-S45]^2 + (G[lt[2], x]*Log[-S45]^3)/3 + 
         (G[lt[8], x]*Log[-S45]^3)/3 - (G[lt[9], x]*Log[-S45]^3)/3 + 
         (G[lt[10], x]*Log[-S45]^3)/3 - (G[lt[11], x]*Log[-S45]^3)/3 + 
         (14*G[lt[2], x]*Zeta[3])/3 + (14*G[lt[3], x]*Zeta[3])/3 - 
         (14*G[lt[6], x]*Zeta[3])/3 - (14*G[lt[7], x]*Zeta[3])/3 + 
         (14*G[lt[10], x]*Zeta[3])/3 - (14*G[lt[11], x]*Zeta[3])/3), 
     gb[15] -> ep^3*(G[lt[13], lt[2], lt[1], x]/2 + 
         G[lt[13], lt[3], lt[1], x]/2 + G[lt[13], lt[3], lt[3], x]/4 - 
         G[lt[13], lt[3], lt[6], x]/4 - G[lt[13], lt[3], lt[7], x]/4 - 
         G[lt[13], lt[4], lt[2], x]/4 - G[lt[13], lt[4], lt[10], x]/4 + 
         G[lt[13], lt[4], lt[11], x]/4 - G[lt[13], lt[5], lt[3], x]/4 + 
         G[lt[13], lt[5], lt[6], x]/4 + G[lt[13], lt[5], lt[7], x]/4 - 
         G[lt[13], lt[6], lt[1], x]/2 - G[lt[13], lt[7], lt[1], x]/2 + 
         G[lt[13], lt[8], lt[3], x]/4 - G[lt[13], lt[8], lt[11], x]/4 + 
         G[lt[13], lt[9], lt[2], x]/4 - G[lt[13], lt[9], lt[6], x]/4 - 
         G[lt[13], lt[9], lt[7], x]/4 + G[lt[13], lt[9], lt[10], x]/4 + 
         G[lt[13], lt[10], lt[1], x]/2 - G[lt[13], lt[11], lt[1], x]/2 + 
         G[lt[13], lt[11], lt[2], x]/4 + G[lt[13], lt[11], lt[10], x]/4 - 
         G[lt[13], lt[11], lt[11], x]/4 - G[lt[13], lt[12], lt[2], x]/4 + 
         G[lt[13], lt[12], lt[6], x]/4 + G[lt[13], lt[12], lt[7], x]/4 - 
         G[lt[13], lt[12], lt[10], x]/4 - G[lt[14], lt[2], lt[1], x]/2 - 
         G[lt[14], lt[3], lt[1], x]/2 - G[lt[14], lt[3], lt[3], x]/4 + 
         G[lt[14], lt[3], lt[6], x]/4 + G[lt[14], lt[3], lt[7], x]/4 + 
         G[lt[14], lt[4], lt[2], x]/4 + G[lt[14], lt[4], lt[10], x]/4 - 
         G[lt[14], lt[4], lt[11], x]/4 + G[lt[14], lt[5], lt[3], x]/4 - 
         G[lt[14], lt[5], lt[6], x]/4 - G[lt[14], lt[5], lt[7], x]/4 + 
         G[lt[14], lt[6], lt[1], x]/2 + G[lt[14], lt[7], lt[1], x]/2 - 
         G[lt[14], lt[8], lt[3], x]/4 + G[lt[14], lt[8], lt[11], x]/4 - 
         G[lt[14], lt[9], lt[2], x]/4 + G[lt[14], lt[9], lt[6], x]/4 + 
         G[lt[14], lt[9], lt[7], x]/4 - G[lt[14], lt[9], lt[10], x]/4 - 
         G[lt[14], lt[10], lt[1], x]/2 + G[lt[14], lt[11], lt[1], x]/2 - 
         G[lt[14], lt[11], lt[2], x]/4 - G[lt[14], lt[11], lt[10], x]/4 + 
         G[lt[14], lt[11], lt[11], x]/4 + G[lt[14], lt[12], lt[2], x]/4 - 
         G[lt[14], lt[12], lt[6], x]/4 - G[lt[14], lt[12], lt[7], x]/4 + 
         G[lt[14], lt[12], lt[10], x]/4 - (G[lt[13], lt[3], x]*Log[-mm5])/4 + 
         (G[lt[13], lt[6], x]*Log[-mm5])/4 + (G[lt[13], lt[7], x]*Log[-mm5])/
          4 + (G[lt[13], lt[8], x]*Log[-mm5])/4 - 
         (G[lt[13], lt[9], x]*Log[-mm5])/4 + (G[lt[14], lt[3], x]*Log[-mm5])/
          4 - (G[lt[14], lt[6], x]*Log[-mm5])/4 - 
         (G[lt[14], lt[7], x]*Log[-mm5])/4 - (G[lt[14], lt[8], x]*Log[-mm5])/
          4 + (G[lt[14], lt[9], x]*Log[-mm5])/4 + 
         (G[lt[13], lt[2], x]*Log[-S12])/4 + (G[lt[13], lt[3], x]*Log[-S12])/
          4 - (G[lt[13], lt[6], x]*Log[-S12])/4 - 
         (G[lt[13], lt[7], x]*Log[-S12])/4 + (G[lt[13], lt[10], x]*Log[-S12])/
          4 - (G[lt[13], lt[11], x]*Log[-S12])/4 - 
         (G[lt[14], lt[2], x]*Log[-S12])/4 - (G[lt[14], lt[3], x]*Log[-S12])/
          4 + (G[lt[14], lt[6], x]*Log[-S12])/4 + 
         (G[lt[14], lt[7], x]*Log[-S12])/4 - (G[lt[14], lt[10], x]*Log[-S12])/
          4 + (G[lt[14], lt[11], x]*Log[-S12])/4 - 
         (G[lt[13], lt[2], x]*Log[-S45])/4 - (G[lt[13], lt[8], x]*Log[-S45])/
          4 + (G[lt[13], lt[9], x]*Log[-S45])/4 - 
         (G[lt[13], lt[10], x]*Log[-S45])/4 + (G[lt[13], lt[11], x]*
           Log[-S45])/4 + (G[lt[14], lt[2], x]*Log[-S45])/4 + 
         (G[lt[14], lt[8], x]*Log[-S45])/4 - (G[lt[14], lt[9], x]*Log[-S45])/
          4 + (G[lt[14], lt[10], x]*Log[-S45])/4 - 
         (G[lt[14], lt[11], x]*Log[-S45])/4) + 
       ep^4*(-G[lt[13], lt[2], lt[1], lt[1], x] - 
         G[lt[13], lt[2], lt[2], lt[1], x]/2 + G[lt[13], lt[2], lt[10], 
           lt[1], x]/2 - G[lt[13], lt[3], lt[1], lt[1], x] - 
         G[lt[13], lt[3], lt[3], lt[1], x] - 
         (3*G[lt[13], lt[3], lt[3], lt[3], x])/4 + 
         G[lt[13], lt[3], lt[3], lt[6], x]/2 + G[lt[13], lt[3], lt[3], lt[7], 
           x]/2 + G[lt[13], lt[3], lt[5], lt[3], x]/2 - 
         G[lt[13], lt[3], lt[5], lt[6], x]/2 - G[lt[13], lt[3], lt[5], lt[7], 
           x]/2 + G[lt[13], lt[3], lt[6], lt[1], x]/2 + 
         G[lt[13], lt[3], lt[6], lt[6], x]/4 + G[lt[13], lt[3], lt[6], lt[7], 
           x]/4 + G[lt[13], lt[3], lt[7], lt[1], x]/2 + 
         G[lt[13], lt[3], lt[7], lt[6], x]/4 + G[lt[13], lt[3], lt[7], lt[7], 
           x]/4 + G[lt[13], lt[4], lt[2], lt[2], x]/4 + 
         G[lt[13], lt[4], lt[2], lt[10], x]/4 + 
         G[lt[13], lt[4], lt[10], lt[2], x]/4 + 
         G[lt[13], lt[4], lt[10], lt[10], x]/4 - 
         G[lt[13], lt[4], lt[11], lt[11], x]/4 + 
         G[lt[13], lt[5], lt[3], lt[3], x]/4 - G[lt[13], lt[5], lt[6], lt[6], 
           x]/4 - G[lt[13], lt[5], lt[6], lt[7], x]/4 - 
         G[lt[13], lt[5], lt[7], lt[6], x]/4 - G[lt[13], lt[5], lt[7], lt[7], 
           x]/4 + G[lt[13], lt[6], lt[1], lt[1], x] + 
         G[lt[13], lt[6], lt[6], lt[1], x]/2 - G[lt[13], lt[6], lt[7], lt[1], 
           x]/2 + G[lt[13], lt[7], lt[1], lt[1], x] - 
         G[lt[13], lt[7], lt[6], lt[1], x]/2 + G[lt[13], lt[7], lt[7], lt[1], 
           x]/2 - G[lt[13], lt[8], lt[3], lt[3], x]/4 + 
         G[lt[13], lt[8], lt[11], lt[11], x]/4 - 
         G[lt[13], lt[9], lt[2], lt[2], x]/4 - G[lt[13], lt[9], lt[2], 
           lt[10], x]/4 + G[lt[13], lt[9], lt[6], lt[6], x]/4 + 
         G[lt[13], lt[9], lt[6], lt[7], x]/4 + G[lt[13], lt[9], lt[7], lt[6], 
           x]/4 + G[lt[13], lt[9], lt[7], lt[7], x]/4 - 
         G[lt[13], lt[9], lt[10], lt[2], x]/4 - 
         G[lt[13], lt[9], lt[10], lt[10], x]/4 - G[lt[13], lt[10], lt[1], 
          lt[1], x] + G[lt[13], lt[10], lt[2], lt[1], x]/2 - 
         G[lt[13], lt[10], lt[10], lt[1], x]/2 + G[lt[13], lt[11], lt[1], 
          lt[1], x] - G[lt[13], lt[11], lt[2], lt[1], x]/2 - 
         G[lt[13], lt[11], lt[2], lt[2], x]/4 - 
         G[lt[13], lt[11], lt[2], lt[10], x]/4 + 
         G[lt[13], lt[11], lt[4], lt[2], x]/2 + 
         G[lt[13], lt[11], lt[4], lt[10], x]/2 - 
         G[lt[13], lt[11], lt[4], lt[11], x]/2 - 
         G[lt[13], lt[11], lt[10], lt[1], x]/2 - 
         G[lt[13], lt[11], lt[10], lt[2], x]/4 - 
         G[lt[13], lt[11], lt[10], lt[10], x]/4 + G[lt[13], lt[11], lt[11], 
          lt[1], x] - G[lt[13], lt[11], lt[11], lt[2], x]/2 - 
         G[lt[13], lt[11], lt[11], lt[10], x]/2 + 
         (3*G[lt[13], lt[11], lt[11], lt[11], x])/4 - 
         G[lt[13], lt[12], lt[2], lt[1], x]/2 + 
         G[lt[13], lt[12], lt[2], lt[2], x]/4 + 
         G[lt[13], lt[12], lt[2], lt[10], x]/4 + 
         G[lt[13], lt[12], lt[6], lt[1], x]/2 - 
         G[lt[13], lt[12], lt[6], lt[6], x]/4 - 
         G[lt[13], lt[12], lt[6], lt[7], x]/4 + 
         G[lt[13], lt[12], lt[7], lt[1], x]/2 - 
         G[lt[13], lt[12], lt[7], lt[6], x]/4 - 
         G[lt[13], lt[12], lt[7], lt[7], x]/4 - 
         G[lt[13], lt[12], lt[9], lt[2], x]/2 + 
         G[lt[13], lt[12], lt[9], lt[6], x]/2 + 
         G[lt[13], lt[12], lt[9], lt[7], x]/2 - 
         G[lt[13], lt[12], lt[9], lt[10], x]/2 - 
         G[lt[13], lt[12], lt[10], lt[1], x]/2 + 
         G[lt[13], lt[12], lt[10], lt[2], x]/4 + 
         G[lt[13], lt[12], lt[10], lt[10], x]/4 + 
         G[lt[13], lt[12], lt[12], lt[2], x]/2 - 
         G[lt[13], lt[12], lt[12], lt[6], x]/2 - 
         G[lt[13], lt[12], lt[12], lt[7], x]/2 + 
         G[lt[13], lt[12], lt[12], lt[10], x]/2 - 
         G[lt[13], lt[13], lt[2], lt[1], x]/2 - 
         G[lt[13], lt[13], lt[3], lt[1], x]/2 - 
         G[lt[13], lt[13], lt[3], lt[3], x]/4 + 
         G[lt[13], lt[13], lt[3], lt[6], x]/4 + 
         G[lt[13], lt[13], lt[3], lt[7], x]/4 + 
         G[lt[13], lt[13], lt[4], lt[2], x]/4 + 
         G[lt[13], lt[13], lt[4], lt[10], x]/4 - 
         G[lt[13], lt[13], lt[4], lt[11], x]/4 + 
         G[lt[13], lt[13], lt[5], lt[3], x]/4 - 
         G[lt[13], lt[13], lt[5], lt[6], x]/4 - 
         G[lt[13], lt[13], lt[5], lt[7], x]/4 + 
         G[lt[13], lt[13], lt[6], lt[1], x]/2 + 
         G[lt[13], lt[13], lt[7], lt[1], x]/2 - 
         G[lt[13], lt[13], lt[8], lt[3], x]/4 + 
         G[lt[13], lt[13], lt[8], lt[11], x]/4 - 
         G[lt[13], lt[13], lt[9], lt[2], x]/4 + 
         G[lt[13], lt[13], lt[9], lt[6], x]/4 + 
         G[lt[13], lt[13], lt[9], lt[7], x]/4 - 
         G[lt[13], lt[13], lt[9], lt[10], x]/4 - 
         G[lt[13], lt[13], lt[10], lt[1], x]/2 + 
         G[lt[13], lt[13], lt[11], lt[1], x]/2 - 
         G[lt[13], lt[13], lt[11], lt[2], x]/4 - 
         G[lt[13], lt[13], lt[11], lt[10], x]/4 + 
         G[lt[13], lt[13], lt[11], lt[11], x]/4 + 
         G[lt[13], lt[13], lt[12], lt[2], x]/4 - 
         G[lt[13], lt[13], lt[12], lt[6], x]/4 - 
         G[lt[13], lt[13], lt[12], lt[7], x]/4 + 
         G[lt[13], lt[13], lt[12], lt[10], x]/4 + 
         G[lt[13], lt[14], lt[2], lt[1], x]/2 + 
         G[lt[13], lt[14], lt[3], lt[1], x]/2 + 
         G[lt[13], lt[14], lt[3], lt[3], x]/4 - 
         G[lt[13], lt[14], lt[3], lt[6], x]/4 - 
         G[lt[13], lt[14], lt[3], lt[7], x]/4 - 
         G[lt[13], lt[14], lt[4], lt[2], x]/4 - 
         G[lt[13], lt[14], lt[4], lt[10], x]/4 + 
         G[lt[13], lt[14], lt[4], lt[11], x]/4 - 
         G[lt[13], lt[14], lt[5], lt[3], x]/4 + 
         G[lt[13], lt[14], lt[5], lt[6], x]/4 + 
         G[lt[13], lt[14], lt[5], lt[7], x]/4 - 
         G[lt[13], lt[14], lt[6], lt[1], x]/2 - 
         G[lt[13], lt[14], lt[7], lt[1], x]/2 + 
         G[lt[13], lt[14], lt[8], lt[3], x]/4 - 
         G[lt[13], lt[14], lt[8], lt[11], x]/4 + 
         G[lt[13], lt[14], lt[9], lt[2], x]/4 - 
         G[lt[13], lt[14], lt[9], lt[6], x]/4 - 
         G[lt[13], lt[14], lt[9], lt[7], x]/4 + 
         G[lt[13], lt[14], lt[9], lt[10], x]/4 + 
         G[lt[13], lt[14], lt[10], lt[1], x]/2 - 
         G[lt[13], lt[14], lt[11], lt[1], x]/2 + 
         G[lt[13], lt[14], lt[11], lt[2], x]/4 + 
         G[lt[13], lt[14], lt[11], lt[10], x]/4 - 
         G[lt[13], lt[14], lt[11], lt[11], x]/4 - 
         G[lt[13], lt[14], lt[12], lt[2], x]/4 + 
         G[lt[13], lt[14], lt[12], lt[6], x]/4 + 
         G[lt[13], lt[14], lt[12], lt[7], x]/4 - 
         G[lt[13], lt[14], lt[12], lt[10], x]/4 + G[lt[14], lt[2], lt[1], 
          lt[1], x] + G[lt[14], lt[2], lt[2], lt[1], x]/2 - 
         G[lt[14], lt[2], lt[10], lt[1], x]/2 + G[lt[14], lt[3], lt[1], 
          lt[1], x] + G[lt[14], lt[3], lt[3], lt[1], x] + 
         (3*G[lt[14], lt[3], lt[3], lt[3], x])/4 - 
         G[lt[14], lt[3], lt[3], lt[6], x]/2 - G[lt[14], lt[3], lt[3], lt[7], 
           x]/2 - G[lt[14], lt[3], lt[5], lt[3], x]/2 + 
         G[lt[14], lt[3], lt[5], lt[6], x]/2 + G[lt[14], lt[3], lt[5], lt[7], 
           x]/2 - G[lt[14], lt[3], lt[6], lt[1], x]/2 - 
         G[lt[14], lt[3], lt[6], lt[6], x]/4 - G[lt[14], lt[3], lt[6], lt[7], 
           x]/4 - G[lt[14], lt[3], lt[7], lt[1], x]/2 - 
         G[lt[14], lt[3], lt[7], lt[6], x]/4 - G[lt[14], lt[3], lt[7], lt[7], 
           x]/4 - G[lt[14], lt[4], lt[2], lt[2], x]/4 - 
         G[lt[14], lt[4], lt[2], lt[10], x]/4 - 
         G[lt[14], lt[4], lt[10], lt[2], x]/4 - 
         G[lt[14], lt[4], lt[10], lt[10], x]/4 + 
         G[lt[14], lt[4], lt[11], lt[11], x]/4 - 
         G[lt[14], lt[5], lt[3], lt[3], x]/4 + G[lt[14], lt[5], lt[6], lt[6], 
           x]/4 + G[lt[14], lt[5], lt[6], lt[7], x]/4 + 
         G[lt[14], lt[5], lt[7], lt[6], x]/4 + G[lt[14], lt[5], lt[7], lt[7], 
           x]/4 - G[lt[14], lt[6], lt[1], lt[1], x] - 
         G[lt[14], lt[6], lt[6], lt[1], x]/2 + G[lt[14], lt[6], lt[7], lt[1], 
           x]/2 - G[lt[14], lt[7], lt[1], lt[1], x] + 
         G[lt[14], lt[7], lt[6], lt[1], x]/2 - G[lt[14], lt[7], lt[7], lt[1], 
           x]/2 + G[lt[14], lt[8], lt[3], lt[3], x]/4 - 
         G[lt[14], lt[8], lt[11], lt[11], x]/4 + 
         G[lt[14], lt[9], lt[2], lt[2], x]/4 + G[lt[14], lt[9], lt[2], 
           lt[10], x]/4 - G[lt[14], lt[9], lt[6], lt[6], x]/4 - 
         G[lt[14], lt[9], lt[6], lt[7], x]/4 - G[lt[14], lt[9], lt[7], lt[6], 
           x]/4 - G[lt[14], lt[9], lt[7], lt[7], x]/4 + 
         G[lt[14], lt[9], lt[10], lt[2], x]/4 + 
         G[lt[14], lt[9], lt[10], lt[10], x]/4 + G[lt[14], lt[10], lt[1], 
          lt[1], x] - G[lt[14], lt[10], lt[2], lt[1], x]/2 + 
         G[lt[14], lt[10], lt[10], lt[1], x]/2 - G[lt[14], lt[11], lt[1], 
          lt[1], x] + G[lt[14], lt[11], lt[2], lt[1], x]/2 + 
         G[lt[14], lt[11], lt[2], lt[2], x]/4 + 
         G[lt[14], lt[11], lt[2], lt[10], x]/4 - 
         G[lt[14], lt[11], lt[4], lt[2], x]/2 - 
         G[lt[14], lt[11], lt[4], lt[10], x]/2 + 
         G[lt[14], lt[11], lt[4], lt[11], x]/2 + 
         G[lt[14], lt[11], lt[10], lt[1], x]/2 + 
         G[lt[14], lt[11], lt[10], lt[2], x]/4 + 
         G[lt[14], lt[11], lt[10], lt[10], x]/4 - G[lt[14], lt[11], lt[11], 
          lt[1], x] + G[lt[14], lt[11], lt[11], lt[2], x]/2 + 
         G[lt[14], lt[11], lt[11], lt[10], x]/2 - 
         (3*G[lt[14], lt[11], lt[11], lt[11], x])/4 + 
         G[lt[14], lt[12], lt[2], lt[1], x]/2 - 
         G[lt[14], lt[12], lt[2], lt[2], x]/4 - 
         G[lt[14], lt[12], lt[2], lt[10], x]/4 - 
         G[lt[14], lt[12], lt[6], lt[1], x]/2 + 
         G[lt[14], lt[12], lt[6], lt[6], x]/4 + 
         G[lt[14], lt[12], lt[6], lt[7], x]/4 - 
         G[lt[14], lt[12], lt[7], lt[1], x]/2 + 
         G[lt[14], lt[12], lt[7], lt[6], x]/4 + 
         G[lt[14], lt[12], lt[7], lt[7], x]/4 + 
         G[lt[14], lt[12], lt[9], lt[2], x]/2 - 
         G[lt[14], lt[12], lt[9], lt[6], x]/2 - 
         G[lt[14], lt[12], lt[9], lt[7], x]/2 + 
         G[lt[14], lt[12], lt[9], lt[10], x]/2 + 
         G[lt[14], lt[12], lt[10], lt[1], x]/2 - 
         G[lt[14], lt[12], lt[10], lt[2], x]/4 - 
         G[lt[14], lt[12], lt[10], lt[10], x]/4 - 
         G[lt[14], lt[12], lt[12], lt[2], x]/2 + 
         G[lt[14], lt[12], lt[12], lt[6], x]/2 + 
         G[lt[14], lt[12], lt[12], lt[7], x]/2 - 
         G[lt[14], lt[12], lt[12], lt[10], x]/2 - 
         G[lt[14], lt[13], lt[2], lt[1], x]/2 - 
         G[lt[14], lt[13], lt[3], lt[1], x]/2 - 
         G[lt[14], lt[13], lt[3], lt[3], x]/4 + 
         G[lt[14], lt[13], lt[3], lt[6], x]/4 + 
         G[lt[14], lt[13], lt[3], lt[7], x]/4 + 
         G[lt[14], lt[13], lt[4], lt[2], x]/4 + 
         G[lt[14], lt[13], lt[4], lt[10], x]/4 - 
         G[lt[14], lt[13], lt[4], lt[11], x]/4 + 
         G[lt[14], lt[13], lt[5], lt[3], x]/4 - 
         G[lt[14], lt[13], lt[5], lt[6], x]/4 - 
         G[lt[14], lt[13], lt[5], lt[7], x]/4 + 
         G[lt[14], lt[13], lt[6], lt[1], x]/2 + 
         G[lt[14], lt[13], lt[7], lt[1], x]/2 - 
         G[lt[14], lt[13], lt[8], lt[3], x]/4 + 
         G[lt[14], lt[13], lt[8], lt[11], x]/4 - 
         G[lt[14], lt[13], lt[9], lt[2], x]/4 + 
         G[lt[14], lt[13], lt[9], lt[6], x]/4 + 
         G[lt[14], lt[13], lt[9], lt[7], x]/4 - 
         G[lt[14], lt[13], lt[9], lt[10], x]/4 - 
         G[lt[14], lt[13], lt[10], lt[1], x]/2 + 
         G[lt[14], lt[13], lt[11], lt[1], x]/2 - 
         G[lt[14], lt[13], lt[11], lt[2], x]/4 - 
         G[lt[14], lt[13], lt[11], lt[10], x]/4 + 
         G[lt[14], lt[13], lt[11], lt[11], x]/4 + 
         G[lt[14], lt[13], lt[12], lt[2], x]/4 - 
         G[lt[14], lt[13], lt[12], lt[6], x]/4 - 
         G[lt[14], lt[13], lt[12], lt[7], x]/4 + 
         G[lt[14], lt[13], lt[12], lt[10], x]/4 + 
         G[lt[14], lt[14], lt[2], lt[1], x]/2 + 
         G[lt[14], lt[14], lt[3], lt[1], x]/2 + 
         G[lt[14], lt[14], lt[3], lt[3], x]/4 - 
         G[lt[14], lt[14], lt[3], lt[6], x]/4 - 
         G[lt[14], lt[14], lt[3], lt[7], x]/4 - 
         G[lt[14], lt[14], lt[4], lt[2], x]/4 - 
         G[lt[14], lt[14], lt[4], lt[10], x]/4 + 
         G[lt[14], lt[14], lt[4], lt[11], x]/4 - 
         G[lt[14], lt[14], lt[5], lt[3], x]/4 + 
         G[lt[14], lt[14], lt[5], lt[6], x]/4 + 
         G[lt[14], lt[14], lt[5], lt[7], x]/4 - 
         G[lt[14], lt[14], lt[6], lt[1], x]/2 - 
         G[lt[14], lt[14], lt[7], lt[1], x]/2 + 
         G[lt[14], lt[14], lt[8], lt[3], x]/4 - 
         G[lt[14], lt[14], lt[8], lt[11], x]/4 + 
         G[lt[14], lt[14], lt[9], lt[2], x]/4 - 
         G[lt[14], lt[14], lt[9], lt[6], x]/4 - 
         G[lt[14], lt[14], lt[9], lt[7], x]/4 + 
         G[lt[14], lt[14], lt[9], lt[10], x]/4 + 
         G[lt[14], lt[14], lt[10], lt[1], x]/2 - 
         G[lt[14], lt[14], lt[11], lt[1], x]/2 + 
         G[lt[14], lt[14], lt[11], lt[2], x]/4 + 
         G[lt[14], lt[14], lt[11], lt[10], x]/4 - 
         G[lt[14], lt[14], lt[11], lt[11], x]/4 - 
         G[lt[14], lt[14], lt[12], lt[2], x]/4 + 
         G[lt[14], lt[14], lt[12], lt[6], x]/4 + 
         G[lt[14], lt[14], lt[12], lt[7], x]/4 - 
         G[lt[14], lt[14], lt[12], lt[10], x]/4 + 
         (G[lt[13], lt[3], lt[3], x]*Log[-mm5])/4 + 
         (G[lt[13], lt[5], lt[3], x]*Log[-mm5])/4 - 
         (G[lt[13], lt[5], lt[6], x]*Log[-mm5])/4 - 
         (G[lt[13], lt[5], lt[7], x]*Log[-mm5])/4 - 
         (G[lt[13], lt[6], lt[6], x]*Log[-mm5])/4 + 
         (G[lt[13], lt[6], lt[7], x]*Log[-mm5])/4 + 
         (G[lt[13], lt[7], lt[6], x]*Log[-mm5])/4 - 
         (G[lt[13], lt[7], lt[7], x]*Log[-mm5])/4 - 
         (G[lt[13], lt[8], lt[3], x]*Log[-mm5])/4 + 
         (G[lt[13], lt[9], lt[6], x]*Log[-mm5])/4 + 
         (G[lt[13], lt[9], lt[7], x]*Log[-mm5])/4 - 
         (G[lt[13], lt[12], lt[6], x]*Log[-mm5])/2 - 
         (G[lt[13], lt[12], lt[7], x]*Log[-mm5])/2 + 
         (G[lt[13], lt[12], lt[9], x]*Log[-mm5])/2 + 
         (G[lt[13], lt[13], lt[3], x]*Log[-mm5])/4 - 
         (G[lt[13], lt[13], lt[6], x]*Log[-mm5])/4 - 
         (G[lt[13], lt[13], lt[7], x]*Log[-mm5])/4 - 
         (G[lt[13], lt[13], lt[8], x]*Log[-mm5])/4 + 
         (G[lt[13], lt[13], lt[9], x]*Log[-mm5])/4 - 
         (G[lt[13], lt[14], lt[3], x]*Log[-mm5])/4 + 
         (G[lt[13], lt[14], lt[6], x]*Log[-mm5])/4 + 
         (G[lt[13], lt[14], lt[7], x]*Log[-mm5])/4 + 
         (G[lt[13], lt[14], lt[8], x]*Log[-mm5])/4 - 
         (G[lt[13], lt[14], lt[9], x]*Log[-mm5])/4 - 
         (G[lt[14], lt[3], lt[3], x]*Log[-mm5])/4 - 
         (G[lt[14], lt[5], lt[3], x]*Log[-mm5])/4 + 
         (G[lt[14], lt[5], lt[6], x]*Log[-mm5])/4 + 
         (G[lt[14], lt[5], lt[7], x]*Log[-mm5])/4 + 
         (G[lt[14], lt[6], lt[6], x]*Log[-mm5])/4 - 
         (G[lt[14], lt[6], lt[7], x]*Log[-mm5])/4 - 
         (G[lt[14], lt[7], lt[6], x]*Log[-mm5])/4 + 
         (G[lt[14], lt[7], lt[7], x]*Log[-mm5])/4 + 
         (G[lt[14], lt[8], lt[3], x]*Log[-mm5])/4 - 
         (G[lt[14], lt[9], lt[6], x]*Log[-mm5])/4 - 
         (G[lt[14], lt[9], lt[7], x]*Log[-mm5])/4 + 
         (G[lt[14], lt[12], lt[6], x]*Log[-mm5])/2 + 
         (G[lt[14], lt[12], lt[7], x]*Log[-mm5])/2 - 
         (G[lt[14], lt[12], lt[9], x]*Log[-mm5])/2 + 
         (G[lt[14], lt[13], lt[3], x]*Log[-mm5])/4 - 
         (G[lt[14], lt[13], lt[6], x]*Log[-mm5])/4 - 
         (G[lt[14], lt[13], lt[7], x]*Log[-mm5])/4 - 
         (G[lt[14], lt[13], lt[8], x]*Log[-mm5])/4 + 
         (G[lt[14], lt[13], lt[9], x]*Log[-mm5])/4 - 
         (G[lt[14], lt[14], lt[3], x]*Log[-mm5])/4 + 
         (G[lt[14], lt[14], lt[6], x]*Log[-mm5])/4 + 
         (G[lt[14], lt[14], lt[7], x]*Log[-mm5])/4 + 
         (G[lt[14], lt[14], lt[8], x]*Log[-mm5])/4 - 
         (G[lt[14], lt[14], lt[9], x]*Log[-mm5])/4 + 
         (G[lt[13], lt[3], x]*Log[-mm5]^2)/8 - 
         (G[lt[13], lt[6], x]*Log[-mm5]^2)/8 - 
         (G[lt[13], lt[7], x]*Log[-mm5]^2)/8 - 
         (G[lt[13], lt[8], x]*Log[-mm5]^2)/8 + 
         (G[lt[13], lt[9], x]*Log[-mm5]^2)/8 - 
         (G[lt[14], lt[3], x]*Log[-mm5]^2)/8 + 
         (G[lt[14], lt[6], x]*Log[-mm5]^2)/8 + 
         (G[lt[14], lt[7], x]*Log[-mm5]^2)/8 + 
         (G[lt[14], lt[8], x]*Log[-mm5]^2)/8 - 
         (G[lt[14], lt[9], x]*Log[-mm5]^2)/8 - (G[lt[13], lt[2], lt[1], x]*
           Log[-S12])/2 - (G[lt[13], lt[2], lt[2], x]*Log[-S12])/4 + 
         (G[lt[13], lt[2], lt[10], x]*Log[-S12])/4 - 
         (G[lt[13], lt[3], lt[1], x]*Log[-S12])/2 - 
         (G[lt[13], lt[3], lt[3], x]*Log[-S12])/2 + 
         (G[lt[13], lt[3], lt[6], x]*Log[-S12])/4 + 
         (G[lt[13], lt[3], lt[7], x]*Log[-S12])/4 + 
         (G[lt[13], lt[6], lt[1], x]*Log[-S12])/2 + 
         (G[lt[13], lt[6], lt[6], x]*Log[-S12])/4 - 
         (G[lt[13], lt[6], lt[7], x]*Log[-S12])/4 + 
         (G[lt[13], lt[7], lt[1], x]*Log[-S12])/2 - 
         (G[lt[13], lt[7], lt[6], x]*Log[-S12])/4 + 
         (G[lt[13], lt[7], lt[7], x]*Log[-S12])/4 - 
         (G[lt[13], lt[10], lt[1], x]*Log[-S12])/2 + 
         (G[lt[13], lt[10], lt[2], x]*Log[-S12])/4 - 
         (G[lt[13], lt[10], lt[10], x]*Log[-S12])/4 + 
         (G[lt[13], lt[11], lt[1], x]*Log[-S12])/2 - 
         (G[lt[13], lt[11], lt[2], x]*Log[-S12])/4 - 
         (G[lt[13], lt[11], lt[10], x]*Log[-S12])/4 + 
         (G[lt[13], lt[11], lt[11], x]*Log[-S12])/2 - 
         (G[lt[13], lt[12], lt[2], x]*Log[-S12])/4 + 
         (G[lt[13], lt[12], lt[6], x]*Log[-S12])/4 + 
         (G[lt[13], lt[12], lt[7], x]*Log[-S12])/4 - 
         (G[lt[13], lt[12], lt[10], x]*Log[-S12])/4 - 
         (G[lt[13], lt[13], lt[2], x]*Log[-S12])/4 - 
         (G[lt[13], lt[13], lt[3], x]*Log[-S12])/4 + 
         (G[lt[13], lt[13], lt[6], x]*Log[-S12])/4 + 
         (G[lt[13], lt[13], lt[7], x]*Log[-S12])/4 - 
         (G[lt[13], lt[13], lt[10], x]*Log[-S12])/4 + 
         (G[lt[13], lt[13], lt[11], x]*Log[-S12])/4 + 
         (G[lt[13], lt[14], lt[2], x]*Log[-S12])/4 + 
         (G[lt[13], lt[14], lt[3], x]*Log[-S12])/4 - 
         (G[lt[13], lt[14], lt[6], x]*Log[-S12])/4 - 
         (G[lt[13], lt[14], lt[7], x]*Log[-S12])/4 + 
         (G[lt[13], lt[14], lt[10], x]*Log[-S12])/4 - 
         (G[lt[13], lt[14], lt[11], x]*Log[-S12])/4 + 
         (G[lt[14], lt[2], lt[1], x]*Log[-S12])/2 + 
         (G[lt[14], lt[2], lt[2], x]*Log[-S12])/4 - 
         (G[lt[14], lt[2], lt[10], x]*Log[-S12])/4 + 
         (G[lt[14], lt[3], lt[1], x]*Log[-S12])/2 + 
         (G[lt[14], lt[3], lt[3], x]*Log[-S12])/2 - 
         (G[lt[14], lt[3], lt[6], x]*Log[-S12])/4 - 
         (G[lt[14], lt[3], lt[7], x]*Log[-S12])/4 - 
         (G[lt[14], lt[6], lt[1], x]*Log[-S12])/2 - 
         (G[lt[14], lt[6], lt[6], x]*Log[-S12])/4 + 
         (G[lt[14], lt[6], lt[7], x]*Log[-S12])/4 - 
         (G[lt[14], lt[7], lt[1], x]*Log[-S12])/2 + 
         (G[lt[14], lt[7], lt[6], x]*Log[-S12])/4 - 
         (G[lt[14], lt[7], lt[7], x]*Log[-S12])/4 + 
         (G[lt[14], lt[10], lt[1], x]*Log[-S12])/2 - 
         (G[lt[14], lt[10], lt[2], x]*Log[-S12])/4 + 
         (G[lt[14], lt[10], lt[10], x]*Log[-S12])/4 - 
         (G[lt[14], lt[11], lt[1], x]*Log[-S12])/2 + 
         (G[lt[14], lt[11], lt[2], x]*Log[-S12])/4 + 
         (G[lt[14], lt[11], lt[10], x]*Log[-S12])/4 - 
         (G[lt[14], lt[11], lt[11], x]*Log[-S12])/2 + 
         (G[lt[14], lt[12], lt[2], x]*Log[-S12])/4 - 
         (G[lt[14], lt[12], lt[6], x]*Log[-S12])/4 - 
         (G[lt[14], lt[12], lt[7], x]*Log[-S12])/4 + 
         (G[lt[14], lt[12], lt[10], x]*Log[-S12])/4 - 
         (G[lt[14], lt[13], lt[2], x]*Log[-S12])/4 - 
         (G[lt[14], lt[13], lt[3], x]*Log[-S12])/4 + 
         (G[lt[14], lt[13], lt[6], x]*Log[-S12])/4 + 
         (G[lt[14], lt[13], lt[7], x]*Log[-S12])/4 - 
         (G[lt[14], lt[13], lt[10], x]*Log[-S12])/4 + 
         (G[lt[14], lt[13], lt[11], x]*Log[-S12])/4 + 
         (G[lt[14], lt[14], lt[2], x]*Log[-S12])/4 + 
         (G[lt[14], lt[14], lt[3], x]*Log[-S12])/4 - 
         (G[lt[14], lt[14], lt[6], x]*Log[-S12])/4 - 
         (G[lt[14], lt[14], lt[7], x]*Log[-S12])/4 + 
         (G[lt[14], lt[14], lt[10], x]*Log[-S12])/4 - 
         (G[lt[14], lt[14], lt[11], x]*Log[-S12])/4 - 
         (G[lt[13], lt[2], x]*Log[-S12]^2)/8 - 
         (G[lt[13], lt[3], x]*Log[-S12]^2)/8 + 
         (G[lt[13], lt[6], x]*Log[-S12]^2)/8 + 
         (G[lt[13], lt[7], x]*Log[-S12]^2)/8 - 
         (G[lt[13], lt[10], x]*Log[-S12]^2)/8 + 
         (G[lt[13], lt[11], x]*Log[-S12]^2)/8 + 
         (G[lt[14], lt[2], x]*Log[-S12]^2)/8 + 
         (G[lt[14], lt[3], x]*Log[-S12]^2)/8 - 
         (G[lt[14], lt[6], x]*Log[-S12]^2)/8 - 
         (G[lt[14], lt[7], x]*Log[-S12]^2)/8 + 
         (G[lt[14], lt[10], x]*Log[-S12]^2)/8 - 
         (G[lt[14], lt[11], x]*Log[-S12]^2)/8 + (G[lt[13], lt[2], lt[2], x]*
           Log[-S45])/4 - (G[lt[13], lt[2], lt[10], x]*Log[-S45])/4 + 
         (G[lt[13], lt[4], lt[2], x]*Log[-S45])/4 + 
         (G[lt[13], lt[4], lt[10], x]*Log[-S45])/4 - 
         (G[lt[13], lt[4], lt[11], x]*Log[-S45])/4 + 
         (G[lt[13], lt[8], lt[11], x]*Log[-S45])/4 - 
         (G[lt[13], lt[9], lt[2], x]*Log[-S45])/4 - 
         (G[lt[13], lt[9], lt[10], x]*Log[-S45])/4 - 
         (G[lt[13], lt[10], lt[2], x]*Log[-S45])/4 + 
         (G[lt[13], lt[10], lt[10], x]*Log[-S45])/4 - 
         (G[lt[13], lt[11], lt[11], x]*Log[-S45])/4 + 
         (G[lt[13], lt[12], lt[2], x]*Log[-S45])/2 - 
         (G[lt[13], lt[12], lt[9], x]*Log[-S45])/2 + 
         (G[lt[13], lt[12], lt[10], x]*Log[-S45])/2 + 
         (G[lt[13], lt[13], lt[2], x]*Log[-S45])/4 + 
         (G[lt[13], lt[13], lt[8], x]*Log[-S45])/4 - 
         (G[lt[13], lt[13], lt[9], x]*Log[-S45])/4 + 
         (G[lt[13], lt[13], lt[10], x]*Log[-S45])/4 - 
         (G[lt[13], lt[13], lt[11], x]*Log[-S45])/4 - 
         (G[lt[13], lt[14], lt[2], x]*Log[-S45])/4 - 
         (G[lt[13], lt[14], lt[8], x]*Log[-S45])/4 + 
         (G[lt[13], lt[14], lt[9], x]*Log[-S45])/4 - 
         (G[lt[13], lt[14], lt[10], x]*Log[-S45])/4 + 
         (G[lt[13], lt[14], lt[11], x]*Log[-S45])/4 - 
         (G[lt[14], lt[2], lt[2], x]*Log[-S45])/4 + 
         (G[lt[14], lt[2], lt[10], x]*Log[-S45])/4 - 
         (G[lt[14], lt[4], lt[2], x]*Log[-S45])/4 - 
         (G[lt[14], lt[4], lt[10], x]*Log[-S45])/4 + 
         (G[lt[14], lt[4], lt[11], x]*Log[-S45])/4 - 
         (G[lt[14], lt[8], lt[11], x]*Log[-S45])/4 + 
         (G[lt[14], lt[9], lt[2], x]*Log[-S45])/4 + 
         (G[lt[14], lt[9], lt[10], x]*Log[-S45])/4 + 
         (G[lt[14], lt[10], lt[2], x]*Log[-S45])/4 - 
         (G[lt[14], lt[10], lt[10], x]*Log[-S45])/4 + 
         (G[lt[14], lt[11], lt[11], x]*Log[-S45])/4 - 
         (G[lt[14], lt[12], lt[2], x]*Log[-S45])/2 + 
         (G[lt[14], lt[12], lt[9], x]*Log[-S45])/2 - 
         (G[lt[14], lt[12], lt[10], x]*Log[-S45])/2 + 
         (G[lt[14], lt[13], lt[2], x]*Log[-S45])/4 + 
         (G[lt[14], lt[13], lt[8], x]*Log[-S45])/4 - 
         (G[lt[14], lt[13], lt[9], x]*Log[-S45])/4 + 
         (G[lt[14], lt[13], lt[10], x]*Log[-S45])/4 - 
         (G[lt[14], lt[13], lt[11], x]*Log[-S45])/4 - 
         (G[lt[14], lt[14], lt[2], x]*Log[-S45])/4 - 
         (G[lt[14], lt[14], lt[8], x]*Log[-S45])/4 + 
         (G[lt[14], lt[14], lt[9], x]*Log[-S45])/4 - 
         (G[lt[14], lt[14], lt[10], x]*Log[-S45])/4 + 
         (G[lt[14], lt[14], lt[11], x]*Log[-S45])/4 + 
         (G[lt[13], lt[2], x]*Log[-S45]^2)/8 + 
         (G[lt[13], lt[8], x]*Log[-S45]^2)/8 - 
         (G[lt[13], lt[9], x]*Log[-S45]^2)/8 + 
         (G[lt[13], lt[10], x]*Log[-S45]^2)/8 - 
         (G[lt[13], lt[11], x]*Log[-S45]^2)/8 - 
         (G[lt[14], lt[2], x]*Log[-S45]^2)/8 - 
         (G[lt[14], lt[8], x]*Log[-S45]^2)/8 + 
         (G[lt[14], lt[9], x]*Log[-S45]^2)/8 - 
         (G[lt[14], lt[10], x]*Log[-S45]^2)/8 + 
         (G[lt[14], lt[11], x]*Log[-S45]^2)/8)}


==> anc/D.m <==
basis[fD] = {gb[1] -> ep*(-1 + 2*ep)*G[1, {1, 1, 0, 0, 0}], 
     gb[2] -> ep*(-1 + 2*ep)*G[1, {1, 0, 1, 0, 0}], 
     gb[3] -> ep*(-1 + 2*ep)*G[1, {1, 0, 0, 1, 0}], 
     gb[4] -> ep*(-1 + 2*ep)*G[1, {1, 0, 0, 0, 1}], 
     gb[5] -> ep*(-1 + 2*ep)*G[1, {0, 1, 0, 1, 0}], 
     gb[6] -> ep*(-1 + 2*ep)*G[1, {0, 1, 0, 0, 1}], 
     gb[7] -> ep*(-1 + 2*ep)*G[1, {0, 0, 1, 0, 1}], 
     gb[8] -> ep^2*Sqrt[m1^2 + (S23 - S45)^2 - 2*m1*(S23 + S45)]*
       G[1, {1, 1, 0, 1, 0}], gb[9] -> 
      ep^2*Sqrt[m1^2 + (mm5 - S15)^2 - 2*m1*(mm5 + S15)]*
       G[1, {1, 1, 0, 0, 1}], gb[10] -> 
      ep^2*Sqrt[mm5^2 + (S12 - S34)^2 - 2*mm5*(S12 + S34)]*
       G[1, {1, 0, 1, 0, 1}], gb[11] -> 
      -(ep^2*S12*S23*G[1, {1, 1, 1, 1, 0}]), 
     gb[12] -> ep^2*(-(S12*S15) + m1*S34)*G[1, {1, 1, 1, 0, 1}], 
     gb[13] -> ep^2*(mm5*S23 - S15*S45)*G[1, {1, 1, 0, 1, 1}], 
     gb[14] -> -(ep^2*S34*S45*G[1, {1, 0, 1, 1, 1}]), 
     gb[15] -> -(ep^2*S23*S34*G[1, {0, 1, 1, 1, 1}]), 
     gb[16] -> (ep^2*(S12*S15*S23*S34 - mm5*S23^2*S34 - S12*S23^2*S34 - 
          m1*S23*S34^2 + S23^2*S34^2 + S15*S23*S34*S45 - S23*S34^2*S45)*
         G[1, {0, 1, 1, 1, 1}])/(8*Sqrt[S12^2*(S15 - S23)^2 + mm5^2*S23^2 + 
           m1^2*S34^2 - 2*m1*S23*S34^2 + S23^2*S34^2 + 2*m1*S15*S34*S45 - 
           4*m1*S23*S34*S45 + 2*S15*S23*S34*S45 - 2*m1*S34^2*S45 - 
           2*S23*S34^2*S45 + S15^2*S45^2 - 2*S15*S34*S45^2 + S34^2*S45^2 + 
           2*S12*(mm5*S23*(S15 - S23 - 2*S34) + S15*S23*S34 - S23^2*S34 + 
             m1*(-S15 + S23)*S34 - S15^2*S45 + S15*S23*S45 + S15*S34*S45 + 
             S23*S34*S45) + 2*mm5*S23*(m1*S34 - S23*S34 + (-S15 + S34)*
              S45)]) + (ep^2*(mm5*(-2*S12*S23*S34 + S23*S34*S45) + 
          S45*(S12*(S15*S34 + S23*S34) + S34*(-(m1*S34) - S23*S34 + 
              (-S15 + S34)*S45)))*G[1, {1, 0, 1, 1, 1}])/
        (8*Sqrt[S12^2*(S15 - S23)^2 + mm5^2*S23^2 + m1^2*S34^2 - 
           2*m1*S23*S34^2 + S23^2*S34^2 + 2*m1*S15*S34*S45 - 
           4*m1*S23*S34*S45 + 2*S15*S23*S34*S45 - 2*m1*S34^2*S45 - 
           2*S23*S34^2*S45 + S15^2*S45^2 - 2*S15*S34*S45^2 + S34^2*S45^2 + 
           2*S12*(mm5*S23*(S15 - S23 - 2*S34) + S15*S23*S34 - S23^2*S34 + 
             m1*(-S15 + S23)*S34 - S15^2*S45 + S15*S23*S45 + S15*S34*S45 + 
             S23*S34*S45) + 2*mm5*S23*(m1*S34 - S23*S34 + (-S15 + S34)*
              S45)]) - (ep^2*((mm5*S23 - S15*S45)*(-(mm5*S23) + 
            S12*(-S15 + S23) + S23*S34 + S15*S45 - S34*S45) + 
          m1*(-(mm5*S23*S34) + (-(S15*S34) + 2*S23*S34)*S45))*
         G[1, {1, 1, 0, 1, 1}])/(8*Sqrt[S12^2*(S15 - S23)^2 + mm5^2*S23^2 + 
           m1^2*S34^2 - 2*m1*S23*S34^2 + S23^2*S34^2 + 2*m1*S15*S34*S45 - 
           4*m1*S23*S34*S45 + 2*S15*S23*S34*S45 - 2*m1*S34^2*S45 - 
           2*S23*S34^2*S45 + S15^2*S45^2 - 2*S15*S34*S45^2 + S34^2*S45^2 + 
           2*S12*(mm5*S23*(S15 - S23 - 2*S34) + S15*S23*S34 - S23^2*S34 + 
             m1*(-S15 + S23)*S34 - S15^2*S45 + S15*S23*S45 + S15*S34*S45 + 
             S23*S34*S45) + 2*mm5*S23*(m1*S34 - S23*S34 + (-S15 + S34)*
              S45)]) - (ep^2*(-(m1^2*S34^2) + m1*(-(mm5*S23*S34) + 
            S12*(2*S15*S34 - S23*S34) + S34*(S23*S34 - S15*S45 + S34*S45)) + 
          S12*(mm5*(-(S15*S23) + 2*S23*S34) - S15*(S12*(S15 - S23) + 
              S23*S34 - S15*S45 + S34*S45)))*G[1, {1, 1, 1, 0, 1}])/
        (8*Sqrt[S12^2*(S15 - S23)^2 + mm5^2*S23^2 + m1^2*S34^2 - 
           2*m1*S23*S34^2 + S23^2*S34^2 + 2*m1*S15*S34*S45 - 
           4*m1*S23*S34*S45 + 2*S15*S23*S34*S45 - 2*m1*S34^2*S45 - 
           2*S23*S34^2*S45 + S15^2*S45^2 - 2*S15*S34*S45^2 + S34^2*S45^2 + 
           2*S12*(mm5*S23*(S15 - S23 - 2*S34) + S15*S23*S34 - S23^2*S34 + 
             m1*(-S15 + S23)*S34 - S15^2*S45 + S15*S23*S45 + S15*S34*S45 + 
             S23*S34*S45) + 2*mm5*S23*(m1*S34 - S23*S34 + (-S15 + S34)*
              S45)]) - (ep^2*(S12*(mm5*S23^2 + S12*(S15*S23 - S23^2) + 
            S23^2*S34 - S15*S23*S45 - S23*S34*S45) + 
          m1*(-(S12*S23*S34) + 2*S23*S34*S45))*G[1, {1, 1, 1, 1, 0}])/
        (8*Sqrt[S12^2*(S15 - S23)^2 + mm5^2*S23^2 + m1^2*S34^2 - 
           2*m1*S23*S34^2 + S23^2*S34^2 + 2*m1*S15*S34*S45 - 
           4*m1*S23*S34*S45 + 2*S15*S23*S34*S45 - 2*m1*S34^2*S45 - 
           2*S23*S34^2*S45 + S15^2*S45^2 - 2*S15*S34*S45^2 + S34^2*S45^2 + 
           2*S12*(mm5*S23*(S15 - S23 - 2*S34) + S15*S23*S34 - S23^2*S34 + 
             m1*(-S15 + S23)*S34 - S15^2*S45 + S15*S23*S45 + S15*S34*S45 + 
             S23*S34*S45) + 2*mm5*S23*(m1*S34 - S23*S34 + (-S15 + S34)*
              S45)]) + (ep^2*(m1*S23*S34^2*S45 + S12*S23*S34*
           (mm5*S23 - S15*S45))*G[1, {1, 1, 1, 1, 1}])/
        (4*Sqrt[S12^2*(S15 - S23)^2 + mm5^2*S23^2 + m1^2*S34^2 - 
           2*m1*S23*S34^2 + S23^2*S34^2 + 2*m1*S15*S34*S45 - 
           4*m1*S23*S34*S45 + 2*S15*S23*S34*S45 - 2*m1*S34^2*S45 - 
           2*S23*S34^2*S45 + S15^2*S45^2 - 2*S15*S34*S45^2 + S34^2*S45^2 + 
           2*S12*(mm5*S23*(S15 - S23 - 2*S34) + S15*S23*S34 - S23^2*S34 + 
             m1*(-S15 + S23)*S34 - S15^2*S45 + S15*S23*S45 + S15*S34*S45 + 
             S23*S34*S45) + 2*mm5*S23*(m1*S34 - S23*S34 + (-S15 + S34)*S45)])}

alphabet[fD] = {lt[1] -> 0, lt[2] -> 1,
lt[3] -> (m1 + mm5 - S15 - Sqrt[\[CapitalDelta][1]])/(2*m1),
lt[4] -> (m1 + mm5 - S15 + Sqrt[\[CapitalDelta][1]])/(2*m1),
lt[5] -> 1 - S23/(m1 - S12), lt[6] -> (mm5*(m1 - S12))/
  (S12*(-mm5 + S15) + m1*(mm5 - S34)),
lt[7] -> (mm5 + S12 - S34 - Sqrt[\[CapitalDelta][2]])/(2*S12),
lt[8] -> (mm5 + S12 - S34 + Sqrt[\[CapitalDelta][2]])/(2*S12),
lt[9] -> (m1 - S12 - S15 + S34)/(m1 - S12),
lt[10] -> (mm5 - S45)/(mm5 - S15 + S23 - S45),
lt[11] -> 1 - S34/(-mm5 + S34 + S45), lt[12] -> S45/S12,
lt[13] -> 1 - (S12*S23)/(S12*S23 + m1*S45 - S12*S45),
lt[14] -> (m1*mm5 - mm5*S23 - m1*S45 + S15*S45)/(m1*mm5 - m1*S45),
lt[15] -> (mm5*S12 - S12*S45 + S34*S45)/(mm5*S12 - S12*S45),
lt[16] -> (m1 - S23 + S45 - Sqrt[\[CapitalDelta][3]])/(2*m1),
lt[17] -> (m1 - S23 + S45 + Sqrt[\[CapitalDelta][3]])/(2*m1),
lt[18] -> (S12*S15 - S12*S23 - mm5*(2*S12 + S23) + S23*S34 +
   m1*(2*mm5 - S34 - 2*S45) + (2*S12 + S15 - S34)*S45 +
   Sqrt[\[CapitalDelta][4]])/(2*(m1*(mm5 - S34 - S45) +
    S12*(-mm5 + S15 - S23 + S45))),
lt[19] -> -(-2*m1*mm5 + 2*mm5*S12 - S12*S15 + mm5*S23 + S12*S23 +
    m1*S34 - S23*S34 + (2*m1 - 2*S12 - S15 + S34)*S45 +
    Sqrt[\[CapitalDelta][4]])/(2*(m1*(mm5 - S34 - S45) +
    S12*(-mm5 + S15 - S23 + S45)))}

toroots[fD] = {m1^2 + (mm5 - S15)^2 - 2*m1*(mm5 + S15) -> \[CapitalDelta][1],
     mm5^2 + (S12 - S34)^2 - 2*mm5*(S12 + S34) -> \[CapitalDelta][2],
     m1^2 + (S23 - S45)^2 - 2*m1*(S23 + S45) -> \[CapitalDelta][3],
     S12^2*(S15 - S23)^2 + (mm5*S23 + (m1 - S23)*S34)^2 -
       2*(mm5*S15*S23 - (m1*(S15 - 2*S23) + (mm5 + S15)*S23)*S34 +
         (m1 + S23)*S34^2)*S45 + (S15 - S34)^2*S45^2 +
       2*S12*(mm5*S23*(S15 - S23 - 2*S34) + (m1 - S23)*(-S15 + S23)*S34 +
         (-S15^2 + S23*S34 + S15*(S23 + S34))*S45) -> \[CapitalDelta][4]}
 
rootsto[fD] = {\[CapitalDelta][1] -> m1^2 + (mm5 - S15)^2 - 2*m1*(mm5 + S15),
     \[CapitalDelta][2] -> mm5^2 + (S12 - S34)^2 - 2*mm5*(S12 + S34),
     \[CapitalDelta][3] -> m1^2 + (S23 - S45)^2 - 2*m1*(S23 + S45),
     \[CapitalDelta][4] -> S12^2*(S15 - S23)^2 + (mm5*S23 + (m1 - S23)*S34)^
        2 - 2*(mm5*S15*S23 - (m1*(S15 - 2*S23) + (mm5 + S15)*S23)*S34 +
         (m1 + S23)*S34^2)*S45 + (S15 - S34)^2*S45^2 +
       2*S12*(mm5*S23*(S15 - S23 - 2*S34) + (m1 - S23)*(-S15 + S23)*S34 +
         (-S15^2 + S23*S34 + S15*(S23 + S34))*S45)}


result[fD] = {gb[1] -> -1 + ep*Log[-m1] + ep^2*(Pi^2/12 - Log[-m1]^2/2) + 
       ep^3*(-(Pi^2*Log[-m1])/12 + Log[-m1]^3/6 + (7*Zeta[3])/3) + 
       ep^4*((47*Pi^4)/1440 + (Pi^2*Log[-m1]^2)/24 - Log[-m1]^4/24 - 
         (7*Log[-m1]*Zeta[3])/3), gb[2] -> -1 + ep*Log[-S12] + 
       ep^2*(Pi^2/12 - Log[-S12]^2/2) + ep^3*(-(Pi^2*Log[-S12])/12 + 
         Log[-S12]^3/6 + (7*Zeta[3])/3) + ep^4*((47*Pi^4)/1440 + 
         (Pi^2*Log[-S12]^2)/24 - Log[-S12]^4/24 - (7*Log[-S12]*Zeta[3])/3), 
     gb[3] -> -1 + ep*Log[-S45] + ep^2*(Pi^2/12 - Log[-S45]^2/2) + 
       ep^3*(-(Pi^2*Log[-S45])/12 + Log[-S45]^3/6 + (7*Zeta[3])/3) + 
       ep^4*((47*Pi^4)/1440 + (Pi^2*Log[-S45]^2)/24 - Log[-S45]^4/24 - 
         (7*Log[-S45]*Zeta[3])/3), gb[4] -> -1 + ep*Log[-mm5] + 
       ep^2*(Pi^2/12 - Log[-mm5]^2/2) + ep^3*(-(Pi^2*Log[-mm5])/12 + 
         Log[-mm5]^3/6 + (7*Zeta[3])/3) + ep^4*((47*Pi^4)/1440 + 
         (Pi^2*Log[-mm5]^2)/24 - Log[-mm5]^4/24 - (7*Log[-mm5]*Zeta[3])/3), 
     gb[5] -> -1 + ep*(G[lt[16], 1] + G[lt[17], 1] + Log[-S45]) + 
       ep^2*(Pi^2/12 - G[lt[16], lt[16], 1] - G[lt[16], lt[17], 1] - 
         G[lt[17], lt[16], 1] - G[lt[17], lt[17], 1] - 
         G[lt[16], 1]*Log[-S45] - G[lt[17], 1]*Log[-S45] - Log[-S45]^2/2) + 
       ep^3*(-(Pi^2*G[lt[16], 1])/12 - (Pi^2*G[lt[17], 1])/12 + 
         G[lt[16], lt[16], lt[16], 1] + G[lt[16], lt[16], lt[17], 1] + 
         G[lt[16], lt[17], lt[16], 1] + G[lt[16], lt[17], lt[17], 1] + 
         G[lt[17], lt[16], lt[16], 1] + G[lt[17], lt[16], lt[17], 1] + 
         G[lt[17], lt[17], lt[16], 1] + G[lt[17], lt[17], lt[17], 1] - 
         (Pi^2*Log[-S45])/12 + G[lt[16], lt[16], 1]*Log[-S45] + 
         G[lt[16], lt[17], 1]*Log[-S45] + G[lt[17], lt[16], 1]*Log[-S45] + 
         G[lt[17], lt[17], 1]*Log[-S45] + (G[lt[16], 1]*Log[-S45]^2)/2 + 
         (G[lt[17], 1]*Log[-S45]^2)/2 + Log[-S45]^3/6 + (7*Zeta[3])/3) + 
       ep^4*((47*Pi^4)/1440 + (Pi^2*G[lt[16], lt[16], 1])/12 + 
         (Pi^2*G[lt[16], lt[17], 1])/12 + (Pi^2*G[lt[17], lt[16], 1])/12 + 
         (Pi^2*G[lt[17], lt[17], 1])/12 - G[lt[16], lt[16], lt[16], lt[16], 
          1] - G[lt[16], lt[16], lt[16], lt[17], 1] - G[lt[16], lt[16], 
          lt[17], lt[16], 1] - G[lt[16], lt[16], lt[17], lt[17], 1] - 
         G[lt[16], lt[17], lt[16], lt[16], 1] - G[lt[16], lt[17], lt[16], 
          lt[17], 1] - G[lt[16], lt[17], lt[17], lt[16], 1] - 
         G[lt[16], lt[17], lt[17], lt[17], 1] - G[lt[17], lt[16], lt[16], 
          lt[16], 1] - G[lt[17], lt[16], lt[16], lt[17], 1] - 
         G[lt[17], lt[16], lt[17], lt[16], 1] - G[lt[17], lt[16], lt[17], 
          lt[17], 1] - G[lt[17], lt[17], lt[16], lt[16], 1] - 
         G[lt[17], lt[17], lt[16], lt[17], 1] - G[lt[17], lt[17], lt[17], 
          lt[16], 1] - G[lt[17], lt[17], lt[17], lt[17], 1] + 
         (Pi^2*G[lt[16], 1]*Log[-S45])/12 + (Pi^2*G[lt[17], 1]*Log[-S45])/
          12 - G[lt[16], lt[16], lt[16], 1]*Log[-S45] - 
         G[lt[16], lt[16], lt[17], 1]*Log[-S45] - 
         G[lt[16], lt[17], lt[16], 1]*Log[-S45] - 
         G[lt[16], lt[17], lt[17], 1]*Log[-S45] - 
         G[lt[17], lt[16], lt[16], 1]*Log[-S45] - 
         G[lt[17], lt[16], lt[17], 1]*Log[-S45] - 
         G[lt[17], lt[17], lt[16], 1]*Log[-S45] - 
         G[lt[17], lt[17], lt[17], 1]*Log[-S45] + (Pi^2*Log[-S45]^2)/24 - 
         (G[lt[16], lt[16], 1]*Log[-S45]^2)/2 - 
         (G[lt[16], lt[17], 1]*Log[-S45]^2)/2 - 
         (G[lt[17], lt[16], 1]*Log[-S45]^2)/2 - 
         (G[lt[17], lt[17], 1]*Log[-S45]^2)/2 - (G[lt[16], 1]*Log[-S45]^3)/
          6 - (G[lt[17], 1]*Log[-S45]^3)/6 - Log[-S45]^4/24 - 
         (7*G[lt[16], 1]*Zeta[3])/3 - (7*G[lt[17], 1]*Zeta[3])/3 - 
         (7*Log[-S45]*Zeta[3])/3), gb[6] -> 
      -1 + ep*(G[lt[3], 1] + G[lt[4], 1] + Log[-mm5]) + 
       ep^2*(Pi^2/12 - G[lt[3], lt[3], 1] - G[lt[3], lt[4], 1] - 
         G[lt[4], lt[3], 1] - G[lt[4], lt[4], 1] - G[lt[3], 1]*Log[-mm5] - 
         G[lt[4], 1]*Log[-mm5] - Log[-mm5]^2/2) + 
       ep^3*(-(Pi^2*G[lt[3], 1])/12 - (Pi^2*G[lt[4], 1])/12 + 
         G[lt[3], lt[3], lt[3], 1] + G[lt[3], lt[3], lt[4], 1] + 
         G[lt[3], lt[4], lt[3], 1] + G[lt[3], lt[4], lt[4], 1] + 
         G[lt[4], lt[3], lt[3], 1] + G[lt[4], lt[3], lt[4], 1] + 
         G[lt[4], lt[4], lt[3], 1] + G[lt[4], lt[4], lt[4], 1] - 
         (Pi^2*Log[-mm5])/12 + G[lt[3], lt[3], 1]*Log[-mm5] + 
         G[lt[3], lt[4], 1]*Log[-mm5] + G[lt[4], lt[3], 1]*Log[-mm5] + 
         G[lt[4], lt[4], 1]*Log[-mm5] + (G[lt[3], 1]*Log[-mm5]^2)/2 + 
         (G[lt[4], 1]*Log[-mm5]^2)/2 + Log[-mm5]^3/6 + (7*Zeta[3])/3) + 
       ep^4*((47*Pi^4)/1440 + (Pi^2*G[lt[3], lt[3], 1])/12 + 
         (Pi^2*G[lt[3], lt[4], 1])/12 + (Pi^2*G[lt[4], lt[3], 1])/12 + 
         (Pi^2*G[lt[4], lt[4], 1])/12 - G[lt[3], lt[3], lt[3], lt[3], 1] - 
         G[lt[3], lt[3], lt[3], lt[4], 1] - G[lt[3], lt[3], lt[4], lt[3], 
          1] - G[lt[3], lt[3], lt[4], lt[4], 1] - G[lt[3], lt[4], lt[3], 
          lt[3], 1] - G[lt[3], lt[4], lt[3], lt[4], 1] - 
         G[lt[3], lt[4], lt[4], lt[3], 1] - G[lt[3], lt[4], lt[4], lt[4], 
          1] - G[lt[4], lt[3], lt[3], lt[3], 1] - G[lt[4], lt[3], lt[3], 
          lt[4], 1] - G[lt[4], lt[3], lt[4], lt[3], 1] - 
         G[lt[4], lt[3], lt[4], lt[4], 1] - G[lt[4], lt[4], lt[3], lt[3], 
          1] - G[lt[4], lt[4], lt[3], lt[4], 1] - G[lt[4], lt[4], lt[4], 
          lt[3], 1] - G[lt[4], lt[4], lt[4], lt[4], 1] + 
         (Pi^2*G[lt[3], 1]*Log[-mm5])/12 + (Pi^2*G[lt[4], 1]*Log[-mm5])/12 - 
         G[lt[3], lt[3], lt[3], 1]*Log[-mm5] - G[lt[3], lt[3], lt[4], 1]*
          Log[-mm5] - G[lt[3], lt[4], lt[3], 1]*Log[-mm5] - 
         G[lt[3], lt[4], lt[4], 1]*Log[-mm5] - G[lt[4], lt[3], lt[3], 1]*
          Log[-mm5] - G[lt[4], lt[3], lt[4], 1]*Log[-mm5] - 
         G[lt[4], lt[4], lt[3], 1]*Log[-mm5] - G[lt[4], lt[4], lt[4], 1]*
          Log[-mm5] + (Pi^2*Log[-mm5]^2)/24 - 
         (G[lt[3], lt[3], 1]*Log[-mm5]^2)/2 - 
         (G[lt[3], lt[4], 1]*Log[-mm5]^2)/2 - 
         (G[lt[4], lt[3], 1]*Log[-mm5]^2)/2 - 
         (G[lt[4], lt[4], 1]*Log[-mm5]^2)/2 - (G[lt[3], 1]*Log[-mm5]^3)/6 - 
         (G[lt[4], 1]*Log[-mm5]^3)/6 - Log[-mm5]^4/24 - 
         (7*G[lt[3], 1]*Zeta[3])/3 - (7*G[lt[4], 1]*Zeta[3])/3 - 
         (7*Log[-mm5]*Zeta[3])/3), gb[7] -> 
      -1 + ep*(G[lt[7], 1] + G[lt[8], 1] + Log[-mm5]) + 
       ep^2*(Pi^2/12 - G[lt[7], lt[7], 1] - G[lt[7], lt[8], 1] - 
         G[lt[8], lt[7], 1] - G[lt[8], lt[8], 1] - G[lt[7], 1]*Log[-mm5] - 
         G[lt[8], 1]*Log[-mm5] - Log[-mm5]^2/2) + 
       ep^3*(-(Pi^2*G[lt[7], 1])/12 - (Pi^2*G[lt[8], 1])/12 + 
         G[lt[7], lt[7], lt[7], 1] + G[lt[7], lt[7], lt[8], 1] + 
         G[lt[7], lt[8], lt[7], 1] + G[lt[7], lt[8], lt[8], 1] + 
         G[lt[8], lt[7], lt[7], 1] + G[lt[8], lt[7], lt[8], 1] + 
         G[lt[8], lt[8], lt[7], 1] + G[lt[8], lt[8], lt[8], 1] - 
         (Pi^2*Log[-mm5])/12 + G[lt[7], lt[7], 1]*Log[-mm5] + 
         G[lt[7], lt[8], 1]*Log[-mm5] + G[lt[8], lt[7], 1]*Log[-mm5] + 
         G[lt[8], lt[8], 1]*Log[-mm5] + (G[lt[7], 1]*Log[-mm5]^2)/2 + 
         (G[lt[8], 1]*Log[-mm5]^2)/2 + Log[-mm5]^3/6 + (7*Zeta[3])/3) + 
       ep^4*((47*Pi^4)/1440 + (Pi^2*G[lt[7], lt[7], 1])/12 + 
         (Pi^2*G[lt[7], lt[8], 1])/12 + (Pi^2*G[lt[8], lt[7], 1])/12 + 
         (Pi^2*G[lt[8], lt[8], 1])/12 - G[lt[7], lt[7], lt[7], lt[7], 1] - 
         G[lt[7], lt[7], lt[7], lt[8], 1] - G[lt[7], lt[7], lt[8], lt[7], 
          1] - G[lt[7], lt[7], lt[8], lt[8], 1] - G[lt[7], lt[8], lt[7], 
          lt[7], 1] - G[lt[7], lt[8], lt[7], lt[8], 1] - 
         G[lt[7], lt[8], lt[8], lt[7], 1] - G[lt[7], lt[8], lt[8], lt[8], 
          1] - G[lt[8], lt[7], lt[7], lt[7], 1] - G[lt[8], lt[7], lt[7], 
          lt[8], 1] - G[lt[8], lt[7], lt[8], lt[7], 1] - 
         G[lt[8], lt[7], lt[8], lt[8], 1] - G[lt[8], lt[8], lt[7], lt[7], 
          1] - G[lt[8], lt[8], lt[7], lt[8], 1] - G[lt[8], lt[8], lt[8], 
          lt[7], 1] - G[lt[8], lt[8], lt[8], lt[8], 1] + 
         (Pi^2*G[lt[7], 1]*Log[-mm5])/12 + (Pi^2*G[lt[8], 1]*Log[-mm5])/12 - 
         G[lt[7], lt[7], lt[7], 1]*Log[-mm5] - G[lt[7], lt[7], lt[8], 1]*
          Log[-mm5] - G[lt[7], lt[8], lt[7], 1]*Log[-mm5] - 
         G[lt[7], lt[8], lt[8], 1]*Log[-mm5] - G[lt[8], lt[7], lt[7], 1]*
          Log[-mm5] - G[lt[8], lt[7], lt[8], 1]*Log[-mm5] - 
         G[lt[8], lt[8], lt[7], 1]*Log[-mm5] - G[lt[8], lt[8], lt[8], 1]*
          Log[-mm5] + (Pi^2*Log[-mm5]^2)/24 - 
         (G[lt[7], lt[7], 1]*Log[-mm5]^2)/2 - 
         (G[lt[7], lt[8], 1]*Log[-mm5]^2)/2 - 
         (G[lt[8], lt[7], 1]*Log[-mm5]^2)/2 - 
         (G[lt[8], lt[8], 1]*Log[-mm5]^2)/2 - (G[lt[7], 1]*Log[-mm5]^3)/6 - 
         (G[lt[8], 1]*Log[-mm5]^3)/6 - Log[-mm5]^4/24 - 
         (7*G[lt[7], 1]*Zeta[3])/3 - (7*G[lt[8], 1]*Zeta[3])/3 - 
         (7*Log[-mm5]*Zeta[3])/3), gb[8] -> 
      ep^2*(-2*G[0, lt[16], 1] + 2*G[0, lt[17], 1] + G[lt[16], 1]*Log[-m1] - 
         G[lt[17], 1]*Log[-m1] - G[lt[16], 1]*Log[-S45] + 
         G[lt[17], 1]*Log[-S45]) + ep^3*(-4*G[0, 0, lt[16], 1] + 
         4*G[0, 0, lt[17], 1] + 2*G[0, lt[16], lt[16], 1] - 
         2*G[0, lt[16], lt[17], 1] + 2*G[0, lt[17], lt[16], 1] - 
         2*G[0, lt[17], lt[17], 1] + 2*G[lt[16], 0, lt[16], 1] - 
         2*G[lt[16], 0, lt[17], 1] + 2*G[lt[17], 0, lt[16], 1] - 
         2*G[lt[17], 0, lt[17], 1] + 2*G[0, lt[16], 1]*Log[-m1] - 
         2*G[0, lt[17], 1]*Log[-m1] - G[lt[16], lt[16], 1]*Log[-m1] + 
         G[lt[16], lt[17], 1]*Log[-m1] - G[lt[17], lt[16], 1]*Log[-m1] + 
         G[lt[17], lt[17], 1]*Log[-m1] - (G[lt[16], 1]*Log[-m1]^2)/2 + 
         (G[lt[17], 1]*Log[-m1]^2)/2 + G[lt[16], lt[16], 1]*Log[-S45] - 
         G[lt[16], lt[17], 1]*Log[-S45] + G[lt[17], lt[16], 1]*Log[-S45] - 
         G[lt[17], lt[17], 1]*Log[-S45] + (G[lt[16], 1]*Log[-S45]^2)/2 - 
         (G[lt[17], 1]*Log[-S45]^2)/2) + ep^4*((Pi^2*G[0, lt[16], 1])/6 - 
         (Pi^2*G[0, lt[17], 1])/6 - 8*G[0, 0, 0, lt[16], 1] + 
         8*G[0, 0, 0, lt[17], 1] + 4*G[0, 0, lt[16], lt[16], 1] - 
         4*G[0, 0, lt[16], lt[17], 1] + 4*G[0, 0, lt[17], lt[16], 1] - 
         4*G[0, 0, lt[17], lt[17], 1] + 4*G[0, lt[16], 0, lt[16], 1] - 
         4*G[0, lt[16], 0, lt[17], 1] - 2*G[0, lt[16], lt[16], lt[16], 1] + 
         2*G[0, lt[16], lt[16], lt[17], 1] - 2*G[0, lt[16], lt[17], lt[16], 
           1] + 2*G[0, lt[16], lt[17], lt[17], 1] + 
         4*G[0, lt[17], 0, lt[16], 1] - 4*G[0, lt[17], 0, lt[17], 1] - 
         2*G[0, lt[17], lt[16], lt[16], 1] + 2*G[0, lt[17], lt[16], lt[17], 
           1] - 2*G[0, lt[17], lt[17], lt[16], 1] + 
         2*G[0, lt[17], lt[17], lt[17], 1] + 4*G[lt[16], 0, 0, lt[16], 1] - 
         4*G[lt[16], 0, 0, lt[17], 1] - 2*G[lt[16], 0, lt[16], lt[16], 1] + 
         2*G[lt[16], 0, lt[16], lt[17], 1] - 2*G[lt[16], 0, lt[17], lt[16], 
           1] + 2*G[lt[16], 0, lt[17], lt[17], 1] - 
         2*G[lt[16], lt[16], 0, lt[16], 1] + 2*G[lt[16], lt[16], 0, lt[17], 
           1] - 2*G[lt[16], lt[17], 0, lt[16], 1] + 
         2*G[lt[16], lt[17], 0, lt[17], 1] + 4*G[lt[17], 0, 0, lt[16], 1] - 
         4*G[lt[17], 0, 0, lt[17], 1] - 2*G[lt[17], 0, lt[16], lt[16], 1] + 
         2*G[lt[17], 0, lt[16], lt[17], 1] - 2*G[lt[17], 0, lt[17], lt[16], 
           1] + 2*G[lt[17], 0, lt[17], lt[17], 1] - 
         2*G[lt[17], lt[16], 0, lt[16], 1] + 2*G[lt[17], lt[16], 0, lt[17], 
           1] - 2*G[lt[17], lt[17], 0, lt[16], 1] + 
         2*G[lt[17], lt[17], 0, lt[17], 1] - (Pi^2*G[lt[16], 1]*Log[-m1])/
          12 + (Pi^2*G[lt[17], 1]*Log[-m1])/12 + 4*G[0, 0, lt[16], 1]*
          Log[-m1] - 4*G[0, 0, lt[17], 1]*Log[-m1] - 
         2*G[0, lt[16], lt[16], 1]*Log[-m1] + 2*G[0, lt[16], lt[17], 1]*
          Log[-m1] - 2*G[0, lt[17], lt[16], 1]*Log[-m1] + 
         2*G[0, lt[17], lt[17], 1]*Log[-m1] - 2*G[lt[16], 0, lt[16], 1]*
          Log[-m1] + 2*G[lt[16], 0, lt[17], 1]*Log[-m1] + 
         G[lt[16], lt[16], lt[16], 1]*Log[-m1] - G[lt[16], lt[16], lt[17], 1]*
          Log[-m1] + G[lt[16], lt[17], lt[16], 1]*Log[-m1] - 
         G[lt[16], lt[17], lt[17], 1]*Log[-m1] - 2*G[lt[17], 0, lt[16], 1]*
          Log[-m1] + 2*G[lt[17], 0, lt[17], 1]*Log[-m1] + 
         G[lt[17], lt[16], lt[16], 1]*Log[-m1] - G[lt[17], lt[16], lt[17], 1]*
          Log[-m1] + G[lt[17], lt[17], lt[16], 1]*Log[-m1] - 
         G[lt[17], lt[17], lt[17], 1]*Log[-m1] - G[0, lt[16], 1]*Log[-m1]^2 + 
         G[0, lt[17], 1]*Log[-m1]^2 + (G[lt[16], lt[16], 1]*Log[-m1]^2)/2 - 
         (G[lt[16], lt[17], 1]*Log[-m1]^2)/2 + 
         (G[lt[17], lt[16], 1]*Log[-m1]^2)/2 - 
         (G[lt[17], lt[17], 1]*Log[-m1]^2)/2 + (G[lt[16], 1]*Log[-m1]^3)/6 - 
         (G[lt[17], 1]*Log[-m1]^3)/6 + (Pi^2*G[lt[16], 1]*Log[-S45])/12 - 
         (Pi^2*G[lt[17], 1]*Log[-S45])/12 - G[lt[16], lt[16], lt[16], 1]*
          Log[-S45] + G[lt[16], lt[16], lt[17], 1]*Log[-S45] - 
         G[lt[16], lt[17], lt[16], 1]*Log[-S45] + 
         G[lt[16], lt[17], lt[17], 1]*Log[-S45] - 
         G[lt[17], lt[16], lt[16], 1]*Log[-S45] + 
         G[lt[17], lt[16], lt[17], 1]*Log[-S45] - 
         G[lt[17], lt[17], lt[16], 1]*Log[-S45] + 
         G[lt[17], lt[17], lt[17], 1]*Log[-S45] - 
         (G[lt[16], lt[16], 1]*Log[-S45]^2)/2 + 
         (G[lt[16], lt[17], 1]*Log[-S45]^2)/2 - 
         (G[lt[17], lt[16], 1]*Log[-S45]^2)/2 + 
         (G[lt[17], lt[17], 1]*Log[-S45]^2)/2 - (G[lt[16], 1]*Log[-S45]^3)/
          6 + (G[lt[17], 1]*Log[-S45]^3)/6), 
     gb[9] -> ep^2*(-2*G[0, lt[3], 1] + 2*G[0, lt[4], 1] + 
         G[lt[3], 1]*Log[-m1] - G[lt[4], 1]*Log[-m1] - 
         G[lt[3], 1]*Log[-mm5] + G[lt[4], 1]*Log[-mm5]) + 
       ep^3*(-4*G[0, 0, lt[3], 1] + 4*G[0, 0, lt[4], 1] + 
         2*G[0, lt[3], lt[3], 1] - 2*G[0, lt[3], lt[4], 1] + 
         2*G[0, lt[4], lt[3], 1] - 2*G[0, lt[4], lt[4], 1] + 
         2*G[lt[3], 0, lt[3], 1] - 2*G[lt[3], 0, lt[4], 1] + 
         2*G[lt[4], 0, lt[3], 1] - 2*G[lt[4], 0, lt[4], 1] + 
         2*G[0, lt[3], 1]*Log[-m1] - 2*G[0, lt[4], 1]*Log[-m1] - 
         G[lt[3], lt[3], 1]*Log[-m1] + G[lt[3], lt[4], 1]*Log[-m1] - 
         G[lt[4], lt[3], 1]*Log[-m1] + G[lt[4], lt[4], 1]*Log[-m1] - 
         (G[lt[3], 1]*Log[-m1]^2)/2 + (G[lt[4], 1]*Log[-m1]^2)/2 + 
         G[lt[3], lt[3], 1]*Log[-mm5] - G[lt[3], lt[4], 1]*Log[-mm5] + 
         G[lt[4], lt[3], 1]*Log[-mm5] - G[lt[4], lt[4], 1]*Log[-mm5] + 
         (G[lt[3], 1]*Log[-mm5]^2)/2 - (G[lt[4], 1]*Log[-mm5]^2)/2) + 
       ep^4*((Pi^2*G[0, lt[3], 1])/6 - (Pi^2*G[0, lt[4], 1])/6 - 
         8*G[0, 0, 0, lt[3], 1] + 8*G[0, 0, 0, lt[4], 1] + 
         4*G[0, 0, lt[3], lt[3], 1] - 4*G[0, 0, lt[3], lt[4], 1] + 
         4*G[0, 0, lt[4], lt[3], 1] - 4*G[0, 0, lt[4], lt[4], 1] + 
         4*G[0, lt[3], 0, lt[3], 1] - 4*G[0, lt[3], 0, lt[4], 1] - 
         2*G[0, lt[3], lt[3], lt[3], 1] + 2*G[0, lt[3], lt[3], lt[4], 1] - 
         2*G[0, lt[3], lt[4], lt[3], 1] + 2*G[0, lt[3], lt[4], lt[4], 1] + 
         4*G[0, lt[4], 0, lt[3], 1] - 4*G[0, lt[4], 0, lt[4], 1] - 
         2*G[0, lt[4], lt[3], lt[3], 1] + 2*G[0, lt[4], lt[3], lt[4], 1] - 
         2*G[0, lt[4], lt[4], lt[3], 1] + 2*G[0, lt[4], lt[4], lt[4], 1] + 
         4*G[lt[3], 0, 0, lt[3], 1] - 4*G[lt[3], 0, 0, lt[4], 1] - 
         2*G[lt[3], 0, lt[3], lt[3], 1] + 2*G[lt[3], 0, lt[3], lt[4], 1] - 
         2*G[lt[3], 0, lt[4], lt[3], 1] + 2*G[lt[3], 0, lt[4], lt[4], 1] - 
         2*G[lt[3], lt[3], 0, lt[3], 1] + 2*G[lt[3], lt[3], 0, lt[4], 1] - 
         2*G[lt[3], lt[4], 0, lt[3], 1] + 2*G[lt[3], lt[4], 0, lt[4], 1] + 
         4*G[lt[4], 0, 0, lt[3], 1] - 4*G[lt[4], 0, 0, lt[4], 1] - 
         2*G[lt[4], 0, lt[3], lt[3], 1] + 2*G[lt[4], 0, lt[3], lt[4], 1] - 
         2*G[lt[4], 0, lt[4], lt[3], 1] + 2*G[lt[4], 0, lt[4], lt[4], 1] - 
         2*G[lt[4], lt[3], 0, lt[3], 1] + 2*G[lt[4], lt[3], 0, lt[4], 1] - 
         2*G[lt[4], lt[4], 0, lt[3], 1] + 2*G[lt[4], lt[4], 0, lt[4], 1] - 
         (Pi^2*G[lt[3], 1]*Log[-m1])/12 + (Pi^2*G[lt[4], 1]*Log[-m1])/12 + 
         4*G[0, 0, lt[3], 1]*Log[-m1] - 4*G[0, 0, lt[4], 1]*Log[-m1] - 
         2*G[0, lt[3], lt[3], 1]*Log[-m1] + 2*G[0, lt[3], lt[4], 1]*
          Log[-m1] - 2*G[0, lt[4], lt[3], 1]*Log[-m1] + 
         2*G[0, lt[4], lt[4], 1]*Log[-m1] - 2*G[lt[3], 0, lt[3], 1]*
          Log[-m1] + 2*G[lt[3], 0, lt[4], 1]*Log[-m1] + 
         G[lt[3], lt[3], lt[3], 1]*Log[-m1] - G[lt[3], lt[3], lt[4], 1]*
          Log[-m1] + G[lt[3], lt[4], lt[3], 1]*Log[-m1] - 
         G[lt[3], lt[4], lt[4], 1]*Log[-m1] - 2*G[lt[4], 0, lt[3], 1]*
          Log[-m1] + 2*G[lt[4], 0, lt[4], 1]*Log[-m1] + 
         G[lt[4], lt[3], lt[3], 1]*Log[-m1] - G[lt[4], lt[3], lt[4], 1]*
          Log[-m1] + G[lt[4], lt[4], lt[3], 1]*Log[-m1] - 
         G[lt[4], lt[4], lt[4], 1]*Log[-m1] - G[0, lt[3], 1]*Log[-m1]^2 + 
         G[0, lt[4], 1]*Log[-m1]^2 + (G[lt[3], lt[3], 1]*Log[-m1]^2)/2 - 
         (G[lt[3], lt[4], 1]*Log[-m1]^2)/2 + (G[lt[4], lt[3], 1]*Log[-m1]^2)/
          2 - (G[lt[4], lt[4], 1]*Log[-m1]^2)/2 + (G[lt[3], 1]*Log[-m1]^3)/
          6 - (G[lt[4], 1]*Log[-m1]^3)/6 + (Pi^2*G[lt[3], 1]*Log[-mm5])/12 - 
         (Pi^2*G[lt[4], 1]*Log[-mm5])/12 - G[lt[3], lt[3], lt[3], 1]*
          Log[-mm5] + G[lt[3], lt[3], lt[4], 1]*Log[-mm5] - 
         G[lt[3], lt[4], lt[3], 1]*Log[-mm5] + G[lt[3], lt[4], lt[4], 1]*
          Log[-mm5] - G[lt[4], lt[3], lt[3], 1]*Log[-mm5] + 
         G[lt[4], lt[3], lt[4], 1]*Log[-mm5] - G[lt[4], lt[4], lt[3], 1]*
          Log[-mm5] + G[lt[4], lt[4], lt[4], 1]*Log[-mm5] - 
         (G[lt[3], lt[3], 1]*Log[-mm5]^2)/2 + 
         (G[lt[3], lt[4], 1]*Log[-mm5]^2)/2 - 
         (G[lt[4], lt[3], 1]*Log[-mm5]^2)/2 + 
         (G[lt[4], lt[4], 1]*Log[-mm5]^2)/2 - (G[lt[3], 1]*Log[-mm5]^3)/6 + 
         (G[lt[4], 1]*Log[-mm5]^3)/6), 
     gb[10] -> ep^2*(-2*G[0, lt[7], 1] + 2*G[0, lt[8], 1] - 
         G[lt[7], 1]*Log[-mm5] + G[lt[8], 1]*Log[-mm5] + 
         G[lt[7], 1]*Log[-S12] - G[lt[8], 1]*Log[-S12]) + 
       ep^3*(-4*G[0, 0, lt[7], 1] + 4*G[0, 0, lt[8], 1] + 
         2*G[0, lt[7], lt[7], 1] - 2*G[0, lt[7], lt[8], 1] + 
         2*G[0, lt[8], lt[7], 1] - 2*G[0, lt[8], lt[8], 1] + 
         2*G[lt[7], 0, lt[7], 1] - 2*G[lt[7], 0, lt[8], 1] + 
         2*G[lt[8], 0, lt[7], 1] - 2*G[lt[8], 0, lt[8], 1] + 
         G[lt[7], lt[7], 1]*Log[-mm5] - G[lt[7], lt[8], 1]*Log[-mm5] + 
         G[lt[8], lt[7], 1]*Log[-mm5] - G[lt[8], lt[8], 1]*Log[-mm5] + 
         (G[lt[7], 1]*Log[-mm5]^2)/2 - (G[lt[8], 1]*Log[-mm5]^2)/2 + 
         2*G[0, lt[7], 1]*Log[-S12] - 2*G[0, lt[8], 1]*Log[-S12] - 
         G[lt[7], lt[7], 1]*Log[-S12] + G[lt[7], lt[8], 1]*Log[-S12] - 
         G[lt[8], lt[7], 1]*Log[-S12] + G[lt[8], lt[8], 1]*Log[-S12] - 
         (G[lt[7], 1]*Log[-S12]^2)/2 + (G[lt[8], 1]*Log[-S12]^2)/2) + 
       ep^4*((Pi^2*G[0, lt[7], 1])/6 - (Pi^2*G[0, lt[8], 1])/6 - 
         8*G[0, 0, 0, lt[7], 1] + 8*G[0, 0, 0, lt[8], 1] + 
         4*G[0, 0, lt[7], lt[7], 1] - 4*G[0, 0, lt[7], lt[8], 1] + 
         4*G[0, 0, lt[8], lt[7], 1] - 4*G[0, 0, lt[8], lt[8], 1] + 
         4*G[0, lt[7], 0, lt[7], 1] - 4*G[0, lt[7], 0, lt[8], 1] - 
         2*G[0, lt[7], lt[7], lt[7], 1] + 2*G[0, lt[7], lt[7], lt[8], 1] - 
         2*G[0, lt[7], lt[8], lt[7], 1] + 2*G[0, lt[7], lt[8], lt[8], 1] + 
         4*G[0, lt[8], 0, lt[7], 1] - 4*G[0, lt[8], 0, lt[8], 1] - 
         2*G[0, lt[8], lt[7], lt[7], 1] + 2*G[0, lt[8], lt[7], lt[8], 1] - 
         2*G[0, lt[8], lt[8], lt[7], 1] + 2*G[0, lt[8], lt[8], lt[8], 1] + 
         4*G[lt[7], 0, 0, lt[7], 1] - 4*G[lt[7], 0, 0, lt[8], 1] - 
         2*G[lt[7], 0, lt[7], lt[7], 1] + 2*G[lt[7], 0, lt[7], lt[8], 1] - 
         2*G[lt[7], 0, lt[8], lt[7], 1] + 2*G[lt[7], 0, lt[8], lt[8], 1] - 
         2*G[lt[7], lt[7], 0, lt[7], 1] + 2*G[lt[7], lt[7], 0, lt[8], 1] - 
         2*G[lt[7], lt[8], 0, lt[7], 1] + 2*G[lt[7], lt[8], 0, lt[8], 1] + 
         4*G[lt[8], 0, 0, lt[7], 1] - 4*G[lt[8], 0, 0, lt[8], 1] - 
         2*G[lt[8], 0, lt[7], lt[7], 1] + 2*G[lt[8], 0, lt[7], lt[8], 1] - 
         2*G[lt[8], 0, lt[8], lt[7], 1] + 2*G[lt[8], 0, lt[8], lt[8], 1] - 
         2*G[lt[8], lt[7], 0, lt[7], 1] + 2*G[lt[8], lt[7], 0, lt[8], 1] - 
         2*G[lt[8], lt[8], 0, lt[7], 1] + 2*G[lt[8], lt[8], 0, lt[8], 1] + 
         (Pi^2*G[lt[7], 1]*Log[-mm5])/12 - (Pi^2*G[lt[8], 1]*Log[-mm5])/12 - 
         G[lt[7], lt[7], lt[7], 1]*Log[-mm5] + G[lt[7], lt[7], lt[8], 1]*
          Log[-mm5] - G[lt[7], lt[8], lt[7], 1]*Log[-mm5] + 
         G[lt[7], lt[8], lt[8], 1]*Log[-mm5] - G[lt[8], lt[7], lt[7], 1]*
          Log[-mm5] + G[lt[8], lt[7], lt[8], 1]*Log[-mm5] - 
         G[lt[8], lt[8], lt[7], 1]*Log[-mm5] + G[lt[8], lt[8], lt[8], 1]*
          Log[-mm5] - (G[lt[7], lt[7], 1]*Log[-mm5]^2)/2 + 
         (G[lt[7], lt[8], 1]*Log[-mm5]^2)/2 - 
         (G[lt[8], lt[7], 1]*Log[-mm5]^2)/2 + 
         (G[lt[8], lt[8], 1]*Log[-mm5]^2)/2 - (G[lt[7], 1]*Log[-mm5]^3)/6 + 
         (G[lt[8], 1]*Log[-mm5]^3)/6 - (Pi^2*G[lt[7], 1]*Log[-S12])/12 + 
         (Pi^2*G[lt[8], 1]*Log[-S12])/12 + 4*G[0, 0, lt[7], 1]*Log[-S12] - 
         4*G[0, 0, lt[8], 1]*Log[-S12] - 2*G[0, lt[7], lt[7], 1]*Log[-S12] + 
         2*G[0, lt[7], lt[8], 1]*Log[-S12] - 2*G[0, lt[8], lt[7], 1]*
          Log[-S12] + 2*G[0, lt[8], lt[8], 1]*Log[-S12] - 
         2*G[lt[7], 0, lt[7], 1]*Log[-S12] + 2*G[lt[7], 0, lt[8], 1]*
          Log[-S12] + G[lt[7], lt[7], lt[7], 1]*Log[-S12] - 
         G[lt[7], lt[7], lt[8], 1]*Log[-S12] + G[lt[7], lt[8], lt[7], 1]*
          Log[-S12] - G[lt[7], lt[8], lt[8], 1]*Log[-S12] - 
         2*G[lt[8], 0, lt[7], 1]*Log[-S12] + 2*G[lt[8], 0, lt[8], 1]*
          Log[-S12] + G[lt[8], lt[7], lt[7], 1]*Log[-S12] - 
         G[lt[8], lt[7], lt[8], 1]*Log[-S12] + G[lt[8], lt[8], lt[7], 1]*
          Log[-S12] - G[lt[8], lt[8], lt[8], 1]*Log[-S12] - 
         G[0, lt[7], 1]*Log[-S12]^2 + G[0, lt[8], 1]*Log[-S12]^2 + 
         (G[lt[7], lt[7], 1]*Log[-S12]^2)/2 - 
         (G[lt[7], lt[8], 1]*Log[-S12]^2)/2 + 
         (G[lt[8], lt[7], 1]*Log[-S12]^2)/2 - 
         (G[lt[8], lt[8], 1]*Log[-S12]^2)/2 + (G[lt[7], 1]*Log[-S12]^3)/6 - 
         (G[lt[8], 1]*Log[-S12]^3)/6), 
     gb[11] -> -1 + ep*(G[lt[16], 1] + G[lt[17], 1] - Log[-m1] + 
         2*Log[-S12]) + ep^2*(Pi^2/12 - 4*G[0, lt[12], 1] + 
         2*G[0, lt[16], 1] + 2*G[0, lt[17], 1] - 2*G[lt[5], 1, 1] - 
         2*G[lt[5], lt[12], 1] + 2*G[lt[5], lt[16], 1] + 
         2*G[lt[5], lt[17], 1] + 2*G[lt[13], 1, 1] + 2*G[lt[13], lt[12], 1] - 
         2*G[lt[13], lt[16], 1] - 2*G[lt[13], lt[17], 1] - 
         G[lt[16], lt[16], 1] - G[lt[16], lt[17], 1] - G[lt[17], lt[16], 1] - 
         G[lt[17], lt[17], 1] + 2*G[lt[13], 1]*Log[-m1] - 
         G[lt[16], 1]*Log[-m1] - G[lt[17], 1]*Log[-m1] + Log[-m1]^2/2 + 
         2*G[lt[12], 1]*Log[-S12] - 2*G[lt[13], 1]*Log[-S12] - Log[-S12]^2 - 
         2*G[lt[12], 1]*Log[-S45]) + ep^3*(-(Pi^2*G[lt[16], 1])/12 - 
         (Pi^2*G[lt[17], 1])/12 - 8*G[0, 0, lt[12], 1] + 
         4*G[0, 0, lt[16], 1] + 4*G[0, 0, lt[17], 1] - 4*G[0, lt[12], 1, 1] + 
         4*G[0, lt[12], lt[12], 1] + 4*G[0, lt[13], 1, 1] + 
         4*G[0, lt[13], lt[12], 1] - 4*G[0, lt[13], lt[16], 1] - 
         4*G[0, lt[13], lt[17], 1] - 2*G[0, lt[16], lt[16], 1] + 
         2*G[0, lt[16], lt[17], 1] + 2*G[0, lt[17], lt[16], 1] - 
         2*G[0, lt[17], lt[17], 1] + 2*G[lt[5], 1, 1, 1] + 
         2*G[lt[5], 1, lt[12], 1] + 2*G[lt[5], lt[12], 1, 1] + 
         2*G[lt[5], lt[12], lt[12], 1] - 2*G[lt[5], lt[16], lt[16], 1] - 
         2*G[lt[5], lt[16], lt[17], 1] - 2*G[lt[5], lt[17], lt[16], 1] - 
         2*G[lt[5], lt[17], lt[17], 1] - 4*G[lt[12], 0, 1, 1] + 
         4*G[lt[12], 0, lt[12], 1] + 4*G[lt[13], 0, 1, 1] + 
         4*G[lt[13], 0, lt[12], 1] - 4*G[lt[13], 0, lt[16], 1] - 
         4*G[lt[13], 0, lt[17], 1] - 2*G[lt[13], 1, 1, 1] - 
         2*G[lt[13], 1, lt[12], 1] + 4*G[lt[13], lt[5], 1, 1] + 
         4*G[lt[13], lt[5], lt[12], 1] - 4*G[lt[13], lt[5], lt[16], 1] - 
         4*G[lt[13], lt[5], lt[17], 1] - 2*G[lt[13], lt[12], 1, 1] - 
         2*G[lt[13], lt[12], lt[12], 1] - 4*G[lt[13], lt[13], 1, 1] - 
         4*G[lt[13], lt[13], lt[12], 1] + 4*G[lt[13], lt[13], lt[16], 1] + 
         4*G[lt[13], lt[13], lt[17], 1] + 2*G[lt[13], lt[16], lt[16], 1] + 
         2*G[lt[13], lt[16], lt[17], 1] + 2*G[lt[13], lt[17], lt[16], 1] + 
         2*G[lt[13], lt[17], lt[17], 1] - 2*G[lt[16], 0, lt[16], 1] + 
         2*G[lt[16], 0, lt[17], 1] + G[lt[16], lt[16], lt[16], 1] + 
         G[lt[16], lt[16], lt[17], 1] + G[lt[16], lt[17], lt[16], 1] + 
         G[lt[16], lt[17], lt[17], 1] + 2*G[lt[17], 0, lt[16], 1] - 
         2*G[lt[17], 0, lt[17], 1] + G[lt[17], lt[16], lt[16], 1] + 
         G[lt[17], lt[16], lt[17], 1] + G[lt[17], lt[17], lt[16], 1] + 
         G[lt[17], lt[17], lt[17], 1] + (Pi^2*Log[-m1])/12 + 
         4*G[0, lt[13], 1]*Log[-m1] - 2*G[0, lt[16], 1]*Log[-m1] - 
         2*G[0, lt[17], 1]*Log[-m1] - 4*G[lt[13], lt[13], 1]*Log[-m1] + 
         2*G[lt[13], lt[16], 1]*Log[-m1] + 2*G[lt[13], lt[17], 1]*Log[-m1] + 
         G[lt[16], lt[16], 1]*Log[-m1] - G[lt[16], lt[17], 1]*Log[-m1] - 
         G[lt[17], lt[16], 1]*Log[-m1] + G[lt[17], lt[17], 1]*Log[-m1] - 
         G[lt[13], 1]*Log[-m1]^2 + (G[lt[16], 1]*Log[-m1]^2)/2 + 
         (G[lt[17], 1]*Log[-m1]^2)/2 - Log[-m1]^3/6 - (Pi^2*Log[-S12])/6 + 
         4*G[0, lt[12], 1]*Log[-S12] - 4*G[0, lt[13], 1]*Log[-S12] + 
         2*G[lt[12], 1, 1]*Log[-S12] - 2*G[lt[12], lt[12], 1]*Log[-S12] - 
         2*G[lt[13], 1, 1]*Log[-S12] - 2*G[lt[13], lt[12], 1]*Log[-S12] + 
         4*G[lt[13], lt[13], 1]*Log[-S12] - G[lt[12], 1]*Log[-S12]^2 + 
         G[lt[13], 1]*Log[-S12]^2 + Log[-S12]^3/3 + 2*G[lt[5], 1, 1]*
          Log[-S45] + 2*G[lt[5], lt[12], 1]*Log[-S45] - 2*G[lt[5], lt[16], 1]*
          Log[-S45] - 2*G[lt[5], lt[17], 1]*Log[-S45] - 
         2*G[lt[12], 1, 1]*Log[-S45] + 2*G[lt[12], lt[12], 1]*Log[-S45] + 
         2*G[lt[16], lt[17], 1]*Log[-S45] + 2*G[lt[17], lt[16], 1]*
          Log[-S45] + G[lt[12], 1]*Log[-S45]^2 + (7*Zeta[3])/3) + 
       ep^4*((47*Pi^4)/1440 + (Pi^2*G[0, lt[12], 1])/3 - 
         (Pi^2*G[0, lt[16], 1])/6 - (Pi^2*G[0, lt[17], 1])/6 + 
         (Pi^2*G[lt[5], 1, 1])/6 + (Pi^2*G[lt[5], lt[12], 1])/6 - 
         (Pi^2*G[lt[5], lt[16], 1])/6 - (Pi^2*G[lt[5], lt[17], 1])/6 - 
         (Pi^2*G[lt[13], 1, 1])/6 - (Pi^2*G[lt[13], lt[12], 1])/6 + 
         (Pi^2*G[lt[13], lt[16], 1])/6 + (Pi^2*G[lt[13], lt[17], 1])/6 + 
         (Pi^2*G[lt[16], lt[16], 1])/12 + (Pi^2*G[lt[16], lt[17], 1])/12 + 
         (Pi^2*G[lt[17], lt[16], 1])/12 + (Pi^2*G[lt[17], lt[17], 1])/12 - 
         16*G[0, 0, 0, lt[12], 1] + 8*G[0, 0, 0, lt[16], 1] + 
         8*G[0, 0, 0, lt[17], 1] - 8*G[0, 0, lt[12], 1, 1] + 
         8*G[0, 0, lt[12], lt[12], 1] + 8*G[0, 0, lt[13], 1, 1] + 
         8*G[0, 0, lt[13], lt[12], 1] - 8*G[0, 0, lt[13], lt[16], 1] - 
         8*G[0, 0, lt[13], lt[17], 1] - 4*G[0, 0, lt[16], lt[16], 1] + 
         4*G[0, 0, lt[16], lt[17], 1] + 4*G[0, 0, lt[17], lt[16], 1] - 
         4*G[0, 0, lt[17], lt[17], 1] - 8*G[0, lt[12], 0, 1, 1] + 
         8*G[0, lt[12], 0, lt[12], 1] + 4*G[0, lt[12], 1, 1, 1] - 
         4*G[0, lt[12], 1, lt[12], 1] + 4*G[0, lt[12], lt[12], 1, 1] - 
         4*G[0, lt[12], lt[12], lt[12], 1] + 8*G[0, lt[13], 0, 1, 1] + 
         8*G[0, lt[13], 0, lt[12], 1] - 8*G[0, lt[13], 0, lt[16], 1] - 
         8*G[0, lt[13], 0, lt[17], 1] - 4*G[0, lt[13], 1, 1, 1] + 
         4*G[0, lt[13], 1, lt[12], 1] + 4*G[0, lt[13], lt[12], 1, 1] - 
         4*G[0, lt[13], lt[12], lt[12], 1] - 8*G[0, lt[13], lt[13], 1, 1] - 
         8*G[0, lt[13], lt[13], lt[12], 1] + 8*G[0, lt[13], lt[13], lt[16], 
           1] + 8*G[0, lt[13], lt[13], lt[17], 1] + 
         4*G[0, lt[13], lt[16], lt[16], 1] - 4*G[0, lt[13], lt[16], lt[17], 
           1] - 4*G[0, lt[13], lt[17], lt[16], 1] + 
         4*G[0, lt[13], lt[17], lt[17], 1] - 4*G[0, lt[16], 0, lt[16], 1] + 
         4*G[0, lt[16], 0, lt[17], 1] + 2*G[0, lt[16], lt[16], lt[16], 1] - 
         2*G[0, lt[16], lt[16], lt[17], 1] + 2*G[0, lt[16], lt[17], lt[16], 
           1] - 2*G[0, lt[16], lt[17], lt[17], 1] + 
         4*G[0, lt[17], 0, lt[16], 1] - 4*G[0, lt[17], 0, lt[17], 1] - 
         2*G[0, lt[17], lt[16], lt[16], 1] + 2*G[0, lt[17], lt[16], lt[17], 
           1] - 2*G[0, lt[17], lt[17], lt[16], 1] + 
         2*G[0, lt[17], lt[17], lt[17], 1] - 2*G[lt[5], 1, 1, 1, 1] - 
         2*G[lt[5], 1, 1, lt[12], 1] - 2*G[lt[5], 1, lt[12], 1, 1] - 
         2*G[lt[5], 1, lt[12], lt[12], 1] - 2*G[lt[5], lt[12], 1, 1, 1] - 
         2*G[lt[5], lt[12], 1, lt[12], 1] - 2*G[lt[5], lt[12], lt[12], 1, 
           1] - 2*G[lt[5], lt[12], lt[12], lt[12], 1] + 
         2*G[lt[5], lt[16], lt[16], lt[16], 1] + 
         2*G[lt[5], lt[16], lt[16], lt[17], 1] + 
         2*G[lt[5], lt[16], lt[17], lt[16], 1] + 
         2*G[lt[5], lt[16], lt[17], lt[17], 1] + 
         2*G[lt[5], lt[17], lt[16], lt[16], 1] + 
         2*G[lt[5], lt[17], lt[16], lt[17], 1] + 
         2*G[lt[5], lt[17], lt[17], lt[16], 1] + 
         2*G[lt[5], lt[17], lt[17], lt[17], 1] - 8*G[lt[12], 0, 0, 1, 1] + 
         8*G[lt[12], 0, 0, lt[12], 1] + 4*G[lt[12], 0, 1, 1, 1] - 
         4*G[lt[12], 0, 1, lt[12], 1] + 4*G[lt[12], 0, lt[12], 1, 1] - 
         4*G[lt[12], 0, lt[12], lt[12], 1] + 4*G[lt[12], 1, 0, 1, 1] - 
         4*G[lt[12], 1, 0, lt[12], 1] + 4*G[lt[12], lt[12], 0, 1, 1] - 
         4*G[lt[12], lt[12], 0, lt[12], 1] + 8*G[lt[13], 0, 0, 1, 1] + 
         8*G[lt[13], 0, 0, lt[12], 1] - 8*G[lt[13], 0, 0, lt[16], 1] - 
         8*G[lt[13], 0, 0, lt[17], 1] - 4*G[lt[13], 0, 1, 1, 1] + 
         4*G[lt[13], 0, 1, lt[12], 1] + 4*G[lt[13], 0, lt[12], 1, 1] - 
         4*G[lt[13], 0, lt[12], lt[12], 1] - 8*G[lt[13], 0, lt[13], 1, 1] - 
         8*G[lt[13], 0, lt[13], lt[12], 1] + 8*G[lt[13], 0, lt[13], lt[16], 
           1] + 8*G[lt[13], 0, lt[13], lt[17], 1] + 
         4*G[lt[13], 0, lt[16], lt[16], 1] - 4*G[lt[13], 0, lt[16], lt[17], 
           1] - 4*G[lt[13], 0, lt[17], lt[16], 1] + 
         4*G[lt[13], 0, lt[17], lt[17], 1] - 4*G[lt[13], 1, 0, 1, 1] + 
         4*G[lt[13], 1, 0, lt[12], 1] + 2*G[lt[13], 1, 1, 1, 1] + 
         2*G[lt[13], 1, 1, lt[12], 1] + 2*G[lt[13], 1, lt[12], 1, 1] + 
         2*G[lt[13], 1, lt[12], lt[12], 1] - 4*G[lt[13], lt[5], 1, 1, 1] - 
         4*G[lt[13], lt[5], 1, lt[12], 1] - 4*G[lt[13], lt[5], lt[12], 1, 
           1] - 4*G[lt[13], lt[5], lt[12], lt[12], 1] + 
         4*G[lt[13], lt[5], lt[16], lt[16], 1] + 
         4*G[lt[13], lt[5], lt[16], lt[17], 1] + 
         4*G[lt[13], lt[5], lt[17], lt[16], 1] + 
         4*G[lt[13], lt[5], lt[17], lt[17], 1] + 
         4*G[lt[13], lt[12], 0, 1, 1] - 4*G[lt[13], lt[12], 0, lt[12], 1] + 
         2*G[lt[13], lt[12], 1, 1, 1] + 2*G[lt[13], lt[12], 1, lt[12], 1] + 
         2*G[lt[13], lt[12], lt[12], 1, 1] + 2*G[lt[13], lt[12], lt[12], 
           lt[12], 1] - 8*G[lt[13], lt[13], 0, 1, 1] - 
         8*G[lt[13], lt[13], 0, lt[12], 1] + 8*G[lt[13], lt[13], 0, lt[16], 
           1] + 8*G[lt[13], lt[13], 0, lt[17], 1] + 
         4*G[lt[13], lt[13], 1, 1, 1] + 4*G[lt[13], lt[13], 1, lt[12], 1] - 
         8*G[lt[13], lt[13], lt[5], 1, 1] - 8*G[lt[13], lt[13], lt[5], 
           lt[12], 1] + 8*G[lt[13], lt[13], lt[5], lt[16], 1] + 
         8*G[lt[13], lt[13], lt[5], lt[17], 1] + 
         4*G[lt[13], lt[13], lt[12], 1, 1] + 4*G[lt[13], lt[13], lt[12], 
           lt[12], 1] + 8*G[lt[13], lt[13], lt[13], 1, 1] + 
         8*G[lt[13], lt[13], lt[13], lt[12], 1] - 
         8*G[lt[13], lt[13], lt[13], lt[16], 1] - 
         8*G[lt[13], lt[13], lt[13], lt[17], 1] - 
         4*G[lt[13], lt[13], lt[16], lt[16], 1] - 
         4*G[lt[13], lt[13], lt[16], lt[17], 1] - 
         4*G[lt[13], lt[13], lt[17], lt[16], 1] - 
         4*G[lt[13], lt[13], lt[17], lt[17], 1] + 
         4*G[lt[13], lt[16], 0, lt[16], 1] - 4*G[lt[13], lt[16], 0, lt[17], 
           1] - 2*G[lt[13], lt[16], lt[16], lt[16], 1] - 
         2*G[lt[13], lt[16], lt[16], lt[17], 1] - 
         2*G[lt[13], lt[16], lt[17], lt[16], 1] - 
         2*G[lt[13], lt[16], lt[17], lt[17], 1] - 
         4*G[lt[13], lt[17], 0, lt[16], 1] + 4*G[lt[13], lt[17], 0, lt[17], 
           1] - 2*G[lt[13], lt[17], lt[16], lt[16], 1] - 
         2*G[lt[13], lt[17], lt[16], lt[17], 1] - 
         2*G[lt[13], lt[17], lt[17], lt[16], 1] - 
         2*G[lt[13], lt[17], lt[17], lt[17], 1] - 
         4*G[lt[16], 0, 0, lt[16], 1] + 4*G[lt[16], 0, 0, lt[17], 1] + 
         2*G[lt[16], 0, lt[16], lt[16], 1] - 2*G[lt[16], 0, lt[16], lt[17], 
           1] + 2*G[lt[16], 0, lt[17], lt[16], 1] - 
         2*G[lt[16], 0, lt[17], lt[17], 1] + 2*G[lt[16], lt[16], 0, lt[16], 
           1] - 2*G[lt[16], lt[16], 0, lt[17], 1] - G[lt[16], lt[16], lt[16], 
          lt[16], 1] - G[lt[16], lt[16], lt[16], lt[17], 1] - 
         G[lt[16], lt[16], lt[17], lt[16], 1] - G[lt[16], lt[16], lt[17], 
          lt[17], 1] + 2*G[lt[16], lt[17], 0, lt[16], 1] - 
         2*G[lt[16], lt[17], 0, lt[17], 1] - G[lt[16], lt[17], lt[16], 
          lt[16], 1] - G[lt[16], lt[17], lt[16], lt[17], 1] - 
         G[lt[16], lt[17], lt[17], lt[16], 1] - G[lt[16], lt[17], lt[17], 
          lt[17], 1] + 4*G[lt[17], 0, 0, lt[16], 1] - 
         4*G[lt[17], 0, 0, lt[17], 1] - 2*G[lt[17], 0, lt[16], lt[16], 1] + 
         2*G[lt[17], 0, lt[16], lt[17], 1] - 2*G[lt[17], 0, lt[17], lt[16], 
           1] + 2*G[lt[17], 0, lt[17], lt[17], 1] - 
         2*G[lt[17], lt[16], 0, lt[16], 1] + 2*G[lt[17], lt[16], 0, lt[17], 
           1] - G[lt[17], lt[16], lt[16], lt[16], 1] - G[lt[17], lt[16], 
          lt[16], lt[17], 1] - G[lt[17], lt[16], lt[17], lt[16], 1] - 
         G[lt[17], lt[16], lt[17], lt[17], 1] - 
         2*G[lt[17], lt[17], 0, lt[16], 1] + 2*G[lt[17], lt[17], 0, lt[17], 
           1] - G[lt[17], lt[17], lt[16], lt[16], 1] - G[lt[17], lt[17], 
          lt[16], lt[17], 1] - G[lt[17], lt[17], lt[17], lt[16], 1] - 
         G[lt[17], lt[17], lt[17], lt[17], 1] - (Pi^2*G[lt[13], 1]*Log[-m1])/
          6 + (Pi^2*G[lt[16], 1]*Log[-m1])/12 + (Pi^2*G[lt[17], 1]*Log[-m1])/
          12 + 8*G[0, 0, lt[13], 1]*Log[-m1] - 4*G[0, 0, lt[16], 1]*
          Log[-m1] - 4*G[0, 0, lt[17], 1]*Log[-m1] - 
         8*G[0, lt[13], lt[13], 1]*Log[-m1] + 4*G[0, lt[13], lt[16], 1]*
          Log[-m1] + 4*G[0, lt[13], lt[17], 1]*Log[-m1] + 
         2*G[0, lt[16], lt[16], 1]*Log[-m1] - 2*G[0, lt[16], lt[17], 1]*
          Log[-m1] - 2*G[0, lt[17], lt[16], 1]*Log[-m1] + 
         2*G[0, lt[17], lt[17], 1]*Log[-m1] - 8*G[lt[13], 0, lt[13], 1]*
          Log[-m1] + 4*G[lt[13], 0, lt[16], 1]*Log[-m1] + 
         4*G[lt[13], 0, lt[17], 1]*Log[-m1] + 8*G[lt[13], lt[13], lt[13], 1]*
          Log[-m1] - 4*G[lt[13], lt[13], lt[16], 1]*Log[-m1] - 
         4*G[lt[13], lt[13], lt[17], 1]*Log[-m1] - 
         2*G[lt[13], lt[16], lt[16], 1]*Log[-m1] + 
         2*G[lt[13], lt[16], lt[17], 1]*Log[-m1] + 
         2*G[lt[13], lt[17], lt[16], 1]*Log[-m1] - 
         2*G[lt[13], lt[17], lt[17], 1]*Log[-m1] + 2*G[lt[16], 0, lt[16], 1]*
          Log[-m1] - 2*G[lt[16], 0, lt[17], 1]*Log[-m1] - 
         G[lt[16], lt[16], lt[16], 1]*Log[-m1] + G[lt[16], lt[16], lt[17], 1]*
          Log[-m1] - G[lt[16], lt[17], lt[16], 1]*Log[-m1] + 
         G[lt[16], lt[17], lt[17], 1]*Log[-m1] - 2*G[lt[17], 0, lt[16], 1]*
          Log[-m1] + 2*G[lt[17], 0, lt[17], 1]*Log[-m1] + 
         G[lt[17], lt[16], lt[16], 1]*Log[-m1] - G[lt[17], lt[16], lt[17], 1]*
          Log[-m1] + G[lt[17], lt[17], lt[16], 1]*Log[-m1] - 
         G[lt[17], lt[17], lt[17], 1]*Log[-m1] - (Pi^2*Log[-m1]^2)/24 - 
         2*G[0, lt[13], 1]*Log[-m1]^2 + G[0, lt[16], 1]*Log[-m1]^2 + 
         G[0, lt[17], 1]*Log[-m1]^2 + 2*G[lt[13], lt[13], 1]*Log[-m1]^2 - 
         G[lt[13], lt[16], 1]*Log[-m1]^2 - G[lt[13], lt[17], 1]*Log[-m1]^2 - 
         (G[lt[16], lt[16], 1]*Log[-m1]^2)/2 + 
         (G[lt[16], lt[17], 1]*Log[-m1]^2)/2 + 
         (G[lt[17], lt[16], 1]*Log[-m1]^2)/2 - 
         (G[lt[17], lt[17], 1]*Log[-m1]^2)/2 + (G[lt[13], 1]*Log[-m1]^3)/3 - 
         (G[lt[16], 1]*Log[-m1]^3)/6 - (G[lt[17], 1]*Log[-m1]^3)/6 + 
         Log[-m1]^4/24 - (Pi^2*G[lt[12], 1]*Log[-S12])/6 + 
         (Pi^2*G[lt[13], 1]*Log[-S12])/6 + 8*G[0, 0, lt[12], 1]*Log[-S12] - 
         8*G[0, 0, lt[13], 1]*Log[-S12] + 4*G[0, lt[12], 1, 1]*Log[-S12] - 
         4*G[0, lt[12], lt[12], 1]*Log[-S12] - 4*G[0, lt[13], 1, 1]*
          Log[-S12] - 4*G[0, lt[13], lt[12], 1]*Log[-S12] + 
         8*G[0, lt[13], lt[13], 1]*Log[-S12] + 4*G[lt[12], 0, 1, 1]*
          Log[-S12] - 4*G[lt[12], 0, lt[12], 1]*Log[-S12] - 
         2*G[lt[12], 1, 1, 1]*Log[-S12] + 2*G[lt[12], 1, lt[12], 1]*
          Log[-S12] - 2*G[lt[12], lt[12], 1, 1]*Log[-S12] + 
         2*G[lt[12], lt[12], lt[12], 1]*Log[-S12] - 4*G[lt[13], 0, 1, 1]*
          Log[-S12] - 4*G[lt[13], 0, lt[12], 1]*Log[-S12] + 
         8*G[lt[13], 0, lt[13], 1]*Log[-S12] + 2*G[lt[13], 1, 1, 1]*
          Log[-S12] - 2*G[lt[13], 1, lt[12], 1]*Log[-S12] - 
         2*G[lt[13], lt[12], 1, 1]*Log[-S12] + 2*G[lt[13], lt[12], lt[12], 1]*
          Log[-S12] + 4*G[lt[13], lt[13], 1, 1]*Log[-S12] + 
         4*G[lt[13], lt[13], lt[12], 1]*Log[-S12] - 
         8*G[lt[13], lt[13], lt[13], 1]*Log[-S12] + (Pi^2*Log[-S12]^2)/12 - 
         2*G[0, lt[12], 1]*Log[-S12]^2 + 2*G[0, lt[13], 1]*Log[-S12]^2 - 
         G[lt[12], 1, 1]*Log[-S12]^2 + G[lt[12], lt[12], 1]*Log[-S12]^2 + 
         G[lt[13], 1, 1]*Log[-S12]^2 + G[lt[13], lt[12], 1]*Log[-S12]^2 - 
         2*G[lt[13], lt[13], 1]*Log[-S12]^2 + (G[lt[12], 1]*Log[-S12]^3)/3 - 
         (G[lt[13], 1]*Log[-S12]^3)/3 - Log[-S12]^4/12 + 
         (Pi^2*G[lt[12], 1]*Log[-S45])/6 - 2*G[lt[5], 1, 1, 1]*Log[-S45] - 
         2*G[lt[5], 1, lt[12], 1]*Log[-S45] - 2*G[lt[5], lt[12], 1, 1]*
          Log[-S45] - 2*G[lt[5], lt[12], lt[12], 1]*Log[-S45] + 
         2*G[lt[5], lt[16], lt[16], 1]*Log[-S45] + 
         2*G[lt[5], lt[16], lt[17], 1]*Log[-S45] + 
         2*G[lt[5], lt[17], lt[16], 1]*Log[-S45] + 
         2*G[lt[5], lt[17], lt[17], 1]*Log[-S45] + 2*G[lt[12], 1, 1, 1]*
          Log[-S45] - 2*G[lt[12], 1, lt[12], 1]*Log[-S45] + 
         2*G[lt[12], lt[12], 1, 1]*Log[-S45] - 2*G[lt[12], lt[12], lt[12], 1]*
          Log[-S45] + 4*G[lt[13], 1, lt[12], 1]*Log[-S45] - 
         4*G[lt[13], lt[5], 1, 1]*Log[-S45] - 4*G[lt[13], lt[5], lt[12], 1]*
          Log[-S45] + 4*G[lt[13], lt[5], lt[16], 1]*Log[-S45] + 
         4*G[lt[13], lt[5], lt[17], 1]*Log[-S45] + 4*G[lt[13], lt[12], 1, 1]*
          Log[-S45] - 4*G[lt[13], lt[16], lt[17], 1]*Log[-S45] - 
         4*G[lt[13], lt[17], lt[16], 1]*Log[-S45] - 
         2*G[lt[16], lt[16], lt[17], 1]*Log[-S45] - 
         2*G[lt[16], lt[17], lt[17], 1]*Log[-S45] - 
         2*G[lt[17], lt[16], lt[16], 1]*Log[-S45] - 
         2*G[lt[17], lt[17], lt[16], 1]*Log[-S45] - G[lt[5], 1, 1]*
          Log[-S45]^2 - G[lt[5], lt[12], 1]*Log[-S45]^2 + 
         G[lt[5], lt[16], 1]*Log[-S45]^2 + G[lt[5], lt[17], 1]*Log[-S45]^2 + 
         G[lt[12], 1, 1]*Log[-S45]^2 - G[lt[12], lt[12], 1]*Log[-S45]^2 - 
         G[lt[16], lt[17], 1]*Log[-S45]^2 - G[lt[17], lt[16], 1]*
          Log[-S45]^2 - (G[lt[12], 1]*Log[-S45]^3)/3 - 
         (7*G[lt[16], 1]*Zeta[3])/3 - (7*G[lt[17], 1]*Zeta[3])/3 + 
         (7*Log[-m1]*Zeta[3])/3 - (14*Log[-S12]*Zeta[3])/3), 
     gb[12] -> ep*(G[lt[3], 1] + G[lt[4], 1] - G[lt[7], 1] - G[lt[8], 1] - 
         Log[-m1] + Log[-S12]) + ep^2*(2*G[0, lt[3], 1] + 2*G[0, lt[4], 1] - 
         2*G[0, lt[7], 1] - 2*G[0, lt[8], 1] - G[lt[3], lt[3], 1] - 
         G[lt[3], lt[4], 1] - G[lt[4], lt[3], 1] - G[lt[4], lt[4], 1] - 
         2*G[lt[6], lt[3], 1] - 2*G[lt[6], lt[4], 1] + 2*G[lt[6], lt[7], 1] + 
         2*G[lt[6], lt[8], 1] + G[lt[7], lt[7], 1] + G[lt[7], lt[8], 1] + 
         G[lt[8], lt[7], 1] + G[lt[8], lt[8], 1] + 2*G[lt[9], lt[3], 1] + 
         2*G[lt[9], lt[4], 1] - 2*G[lt[9], lt[7], 1] - 2*G[lt[9], lt[8], 1] - 
         G[lt[3], 1]*Log[-m1] - G[lt[4], 1]*Log[-m1] + 
         2*G[lt[6], 1]*Log[-m1] + Log[-m1]^2/2 - 2*G[lt[6], 1]*Log[-S12] + 
         G[lt[7], 1]*Log[-S12] + G[lt[8], 1]*Log[-S12] - Log[-S12]^2/2) + 
       ep^3*(-(Pi^2*G[lt[3], 1])/12 - (Pi^2*G[lt[4], 1])/12 + 
         (Pi^2*G[lt[7], 1])/12 + (Pi^2*G[lt[8], 1])/12 + 
         4*G[0, 0, lt[3], 1] + 4*G[0, 0, lt[4], 1] - 4*G[0, 0, lt[7], 1] - 
         4*G[0, 0, lt[8], 1] - 2*G[0, lt[3], lt[3], 1] + 
         2*G[0, lt[3], lt[4], 1] + 2*G[0, lt[4], lt[3], 1] - 
         2*G[0, lt[4], lt[4], 1] - 4*G[0, lt[6], lt[3], 1] - 
         4*G[0, lt[6], lt[4], 1] + 4*G[0, lt[6], lt[7], 1] + 
         4*G[0, lt[6], lt[8], 1] + 2*G[0, lt[7], lt[7], 1] - 
         2*G[0, lt[7], lt[8], 1] - 2*G[0, lt[8], lt[7], 1] + 
         2*G[0, lt[8], lt[8], 1] - 2*G[lt[3], 0, lt[3], 1] + 
         2*G[lt[3], 0, lt[4], 1] + G[lt[3], lt[3], lt[3], 1] + 
         G[lt[3], lt[3], lt[4], 1] + G[lt[3], lt[4], lt[3], 1] + 
         G[lt[3], lt[4], lt[4], 1] + 2*G[lt[4], 0, lt[3], 1] - 
         2*G[lt[4], 0, lt[4], 1] + G[lt[4], lt[3], lt[3], 1] + 
         G[lt[4], lt[3], lt[4], 1] + G[lt[4], lt[4], lt[3], 1] + 
         G[lt[4], lt[4], lt[4], 1] - 4*G[lt[6], 0, lt[3], 1] - 
         4*G[lt[6], 0, lt[4], 1] + 4*G[lt[6], 0, lt[7], 1] + 
         4*G[lt[6], 0, lt[8], 1] + 2*G[lt[6], lt[3], lt[3], 1] + 
         2*G[lt[6], lt[3], lt[4], 1] + 2*G[lt[6], lt[4], lt[3], 1] + 
         2*G[lt[6], lt[4], lt[4], 1] + 4*G[lt[6], lt[6], lt[3], 1] + 
         4*G[lt[6], lt[6], lt[4], 1] - 4*G[lt[6], lt[6], lt[7], 1] - 
         4*G[lt[6], lt[6], lt[8], 1] - 2*G[lt[6], lt[7], lt[7], 1] - 
         2*G[lt[6], lt[7], lt[8], 1] - 2*G[lt[6], lt[8], lt[7], 1] - 
         2*G[lt[6], lt[8], lt[8], 1] - 4*G[lt[6], lt[9], lt[3], 1] - 
         4*G[lt[6], lt[9], lt[4], 1] + 4*G[lt[6], lt[9], lt[7], 1] + 
         4*G[lt[6], lt[9], lt[8], 1] + 2*G[lt[7], 0, lt[7], 1] - 
         2*G[lt[7], 0, lt[8], 1] - G[lt[7], lt[7], lt[7], 1] - 
         G[lt[7], lt[7], lt[8], 1] - G[lt[7], lt[8], lt[7], 1] - 
         G[lt[7], lt[8], lt[8], 1] - 2*G[lt[8], 0, lt[7], 1] + 
         2*G[lt[8], 0, lt[8], 1] - G[lt[8], lt[7], lt[7], 1] - 
         G[lt[8], lt[7], lt[8], 1] - G[lt[8], lt[8], lt[7], 1] - 
         G[lt[8], lt[8], lt[8], 1] - 2*G[lt[9], lt[3], lt[3], 1] - 
         2*G[lt[9], lt[3], lt[4], 1] - 2*G[lt[9], lt[4], lt[3], 1] - 
         2*G[lt[9], lt[4], lt[4], 1] + 2*G[lt[9], lt[7], lt[7], 1] + 
         2*G[lt[9], lt[7], lt[8], 1] + 2*G[lt[9], lt[8], lt[7], 1] + 
         2*G[lt[9], lt[8], lt[8], 1] + (Pi^2*Log[-m1])/12 - 
         2*G[0, lt[3], 1]*Log[-m1] - 2*G[0, lt[4], 1]*Log[-m1] + 
         4*G[0, lt[6], 1]*Log[-m1] + G[lt[3], lt[3], 1]*Log[-m1] - 
         G[lt[3], lt[4], 1]*Log[-m1] - G[lt[4], lt[3], 1]*Log[-m1] + 
         G[lt[4], lt[4], 1]*Log[-m1] + 2*G[lt[6], lt[3], 1]*Log[-m1] + 
         2*G[lt[6], lt[4], 1]*Log[-m1] - 4*G[lt[6], lt[6], 1]*Log[-m1] + 
         (G[lt[3], 1]*Log[-m1]^2)/2 + (G[lt[4], 1]*Log[-m1]^2)/2 - 
         G[lt[6], 1]*Log[-m1]^2 - Log[-m1]^3/6 + 2*G[lt[3], lt[4], 1]*
          Log[-mm5] + 2*G[lt[4], lt[3], 1]*Log[-mm5] - 2*G[lt[7], lt[8], 1]*
          Log[-mm5] - 2*G[lt[8], lt[7], 1]*Log[-mm5] - 2*G[lt[9], lt[3], 1]*
          Log[-mm5] - 2*G[lt[9], lt[4], 1]*Log[-mm5] + 2*G[lt[9], lt[7], 1]*
          Log[-mm5] + 2*G[lt[9], lt[8], 1]*Log[-mm5] - (Pi^2*Log[-S12])/12 - 
         4*G[0, lt[6], 1]*Log[-S12] + 2*G[0, lt[7], 1]*Log[-S12] + 
         2*G[0, lt[8], 1]*Log[-S12] + 4*G[lt[6], lt[6], 1]*Log[-S12] - 
         2*G[lt[6], lt[7], 1]*Log[-S12] - 2*G[lt[6], lt[8], 1]*Log[-S12] - 
         G[lt[7], lt[7], 1]*Log[-S12] + G[lt[7], lt[8], 1]*Log[-S12] + 
         G[lt[8], lt[7], 1]*Log[-S12] - G[lt[8], lt[8], 1]*Log[-S12] + 
         G[lt[6], 1]*Log[-S12]^2 - (G[lt[7], 1]*Log[-S12]^2)/2 - 
         (G[lt[8], 1]*Log[-S12]^2)/2 + Log[-S12]^3/6) + 
       ep^4*(-(Pi^2*G[0, lt[3], 1])/6 - (Pi^2*G[0, lt[4], 1])/6 + 
         (Pi^2*G[0, lt[7], 1])/6 + (Pi^2*G[0, lt[8], 1])/6 + 
         (Pi^2*G[lt[3], lt[3], 1])/12 + (Pi^2*G[lt[3], lt[4], 1])/12 + 
         (Pi^2*G[lt[4], lt[3], 1])/12 + (Pi^2*G[lt[4], lt[4], 1])/12 + 
         (Pi^2*G[lt[6], lt[3], 1])/6 + (Pi^2*G[lt[6], lt[4], 1])/6 - 
         (Pi^2*G[lt[6], lt[7], 1])/6 - (Pi^2*G[lt[6], lt[8], 1])/6 - 
         (Pi^2*G[lt[7], lt[7], 1])/12 - (Pi^2*G[lt[7], lt[8], 1])/12 - 
         (Pi^2*G[lt[8], lt[7], 1])/12 - (Pi^2*G[lt[8], lt[8], 1])/12 - 
         (Pi^2*G[lt[9], lt[3], 1])/6 - (Pi^2*G[lt[9], lt[4], 1])/6 + 
         (Pi^2*G[lt[9], lt[7], 1])/6 + (Pi^2*G[lt[9], lt[8], 1])/6 + 
         8*G[0, 0, 0, lt[3], 1] + 8*G[0, 0, 0, lt[4], 1] - 
         8*G[0, 0, 0, lt[7], 1] - 8*G[0, 0, 0, lt[8], 1] - 
         4*G[0, 0, lt[3], lt[3], 1] + 4*G[0, 0, lt[3], lt[4], 1] + 
         4*G[0, 0, lt[4], lt[3], 1] - 4*G[0, 0, lt[4], lt[4], 1] - 
         8*G[0, 0, lt[6], lt[3], 1] - 8*G[0, 0, lt[6], lt[4], 1] + 
         8*G[0, 0, lt[6], lt[7], 1] + 8*G[0, 0, lt[6], lt[8], 1] + 
         4*G[0, 0, lt[7], lt[7], 1] - 4*G[0, 0, lt[7], lt[8], 1] - 
         4*G[0, 0, lt[8], lt[7], 1] + 4*G[0, 0, lt[8], lt[8], 1] - 
         4*G[0, lt[3], 0, lt[3], 1] + 4*G[0, lt[3], 0, lt[4], 1] + 
         2*G[0, lt[3], lt[3], lt[3], 1] - 2*G[0, lt[3], lt[3], lt[4], 1] + 
         2*G[0, lt[3], lt[4], lt[3], 1] - 2*G[0, lt[3], lt[4], lt[4], 1] + 
         4*G[0, lt[4], 0, lt[3], 1] - 4*G[0, lt[4], 0, lt[4], 1] - 
         2*G[0, lt[4], lt[3], lt[3], 1] + 2*G[0, lt[4], lt[3], lt[4], 1] - 
         2*G[0, lt[4], lt[4], lt[3], 1] + 2*G[0, lt[4], lt[4], lt[4], 1] - 
         8*G[0, lt[6], 0, lt[3], 1] - 8*G[0, lt[6], 0, lt[4], 1] + 
         8*G[0, lt[6], 0, lt[7], 1] + 8*G[0, lt[6], 0, lt[8], 1] + 
         4*G[0, lt[6], lt[3], lt[3], 1] - 4*G[0, lt[6], lt[3], lt[4], 1] - 
         4*G[0, lt[6], lt[4], lt[3], 1] + 4*G[0, lt[6], lt[4], lt[4], 1] + 
         8*G[0, lt[6], lt[6], lt[3], 1] + 8*G[0, lt[6], lt[6], lt[4], 1] - 
         8*G[0, lt[6], lt[6], lt[7], 1] - 8*G[0, lt[6], lt[6], lt[8], 1] - 
         4*G[0, lt[6], lt[7], lt[7], 1] + 4*G[0, lt[6], lt[7], lt[8], 1] + 
         4*G[0, lt[6], lt[8], lt[7], 1] - 4*G[0, lt[6], lt[8], lt[8], 1] + 
         4*G[0, lt[7], 0, lt[7], 1] - 4*G[0, lt[7], 0, lt[8], 1] - 
         2*G[0, lt[7], lt[7], lt[7], 1] + 2*G[0, lt[7], lt[7], lt[8], 1] - 
         2*G[0, lt[7], lt[8], lt[7], 1] + 2*G[0, lt[7], lt[8], lt[8], 1] - 
         4*G[0, lt[8], 0, lt[7], 1] + 4*G[0, lt[8], 0, lt[8], 1] + 
         2*G[0, lt[8], lt[7], lt[7], 1] - 2*G[0, lt[8], lt[7], lt[8], 1] + 
         2*G[0, lt[8], lt[8], lt[7], 1] - 2*G[0, lt[8], lt[8], lt[8], 1] - 
         4*G[lt[3], 0, 0, lt[3], 1] + 4*G[lt[3], 0, 0, lt[4], 1] + 
         2*G[lt[3], 0, lt[3], lt[3], 1] - 2*G[lt[3], 0, lt[3], lt[4], 1] + 
         2*G[lt[3], 0, lt[4], lt[3], 1] - 2*G[lt[3], 0, lt[4], lt[4], 1] + 
         2*G[lt[3], lt[3], 0, lt[3], 1] - 2*G[lt[3], lt[3], 0, lt[4], 1] - 
         G[lt[3], lt[3], lt[3], lt[3], 1] - G[lt[3], lt[3], lt[3], lt[4], 
          1] - G[lt[3], lt[3], lt[4], lt[3], 1] - G[lt[3], lt[3], lt[4], 
          lt[4], 1] + 2*G[lt[3], lt[4], 0, lt[3], 1] - 
         2*G[lt[3], lt[4], 0, lt[4], 1] - G[lt[3], lt[4], lt[3], lt[3], 1] - 
         G[lt[3], lt[4], lt[3], lt[4], 1] - G[lt[3], lt[4], lt[4], lt[3], 
          1] - G[lt[3], lt[4], lt[4], lt[4], 1] + 
         4*G[lt[4], 0, 0, lt[3], 1] - 4*G[lt[4], 0, 0, lt[4], 1] - 
         2*G[lt[4], 0, lt[3], lt[3], 1] + 2*G[lt[4], 0, lt[3], lt[4], 1] - 
         2*G[lt[4], 0, lt[4], lt[3], 1] + 2*G[lt[4], 0, lt[4], lt[4], 1] - 
         2*G[lt[4], lt[3], 0, lt[3], 1] + 2*G[lt[4], lt[3], 0, lt[4], 1] - 
         G[lt[4], lt[3], lt[3], lt[3], 1] - G[lt[4], lt[3], lt[3], lt[4], 
          1] - G[lt[4], lt[3], lt[4], lt[3], 1] - G[lt[4], lt[3], lt[4], 
          lt[4], 1] - 2*G[lt[4], lt[4], 0, lt[3], 1] + 
         2*G[lt[4], lt[4], 0, lt[4], 1] - G[lt[4], lt[4], lt[3], lt[3], 1] - 
         G[lt[4], lt[4], lt[3], lt[4], 1] - G[lt[4], lt[4], lt[4], lt[3], 
          1] - G[lt[4], lt[4], lt[4], lt[4], 1] - 
         8*G[lt[6], 0, 0, lt[3], 1] - 8*G[lt[6], 0, 0, lt[4], 1] + 
         8*G[lt[6], 0, 0, lt[7], 1] + 8*G[lt[6], 0, 0, lt[8], 1] + 
         4*G[lt[6], 0, lt[3], lt[3], 1] - 4*G[lt[6], 0, lt[3], lt[4], 1] - 
         4*G[lt[6], 0, lt[4], lt[3], 1] + 4*G[lt[6], 0, lt[4], lt[4], 1] + 
         8*G[lt[6], 0, lt[6], lt[3], 1] + 8*G[lt[6], 0, lt[6], lt[4], 1] - 
         8*G[lt[6], 0, lt[6], lt[7], 1] - 8*G[lt[6], 0, lt[6], lt[8], 1] - 
         4*G[lt[6], 0, lt[7], lt[7], 1] + 4*G[lt[6], 0, lt[7], lt[8], 1] + 
         4*G[lt[6], 0, lt[8], lt[7], 1] - 4*G[lt[6], 0, lt[8], lt[8], 1] + 
         4*G[lt[6], lt[3], 0, lt[3], 1] - 4*G[lt[6], lt[3], 0, lt[4], 1] - 
         2*G[lt[6], lt[3], lt[3], lt[3], 1] - 2*G[lt[6], lt[3], lt[3], lt[4], 
           1] - 2*G[lt[6], lt[3], lt[4], lt[3], 1] - 
         2*G[lt[6], lt[3], lt[4], lt[4], 1] - 4*G[lt[6], lt[4], 0, lt[3], 
           1] + 4*G[lt[6], lt[4], 0, lt[4], 1] - 
         2*G[lt[6], lt[4], lt[3], lt[3], 1] - 2*G[lt[6], lt[4], lt[3], lt[4], 
           1] - 2*G[lt[6], lt[4], lt[4], lt[3], 1] - 
         2*G[lt[6], lt[4], lt[4], lt[4], 1] + 8*G[lt[6], lt[6], 0, lt[3], 
           1] + 8*G[lt[6], lt[6], 0, lt[4], 1] - 
         8*G[lt[6], lt[6], 0, lt[7], 1] - 8*G[lt[6], lt[6], 0, lt[8], 1] - 
         4*G[lt[6], lt[6], lt[3], lt[3], 1] - 4*G[lt[6], lt[6], lt[3], lt[4], 
           1] - 4*G[lt[6], lt[6], lt[4], lt[3], 1] - 
         4*G[lt[6], lt[6], lt[4], lt[4], 1] - 8*G[lt[6], lt[6], lt[6], lt[3], 
           1] - 8*G[lt[6], lt[6], lt[6], lt[4], 1] + 
         8*G[lt[6], lt[6], lt[6], lt[7], 1] + 8*G[lt[6], lt[6], lt[6], lt[8], 
           1] + 4*G[lt[6], lt[6], lt[7], lt[7], 1] + 
         4*G[lt[6], lt[6], lt[7], lt[8], 1] + 4*G[lt[6], lt[6], lt[8], lt[7], 
           1] + 4*G[lt[6], lt[6], lt[8], lt[8], 1] + 
         8*G[lt[6], lt[6], lt[9], lt[3], 1] + 8*G[lt[6], lt[6], lt[9], lt[4], 
           1] - 8*G[lt[6], lt[6], lt[9], lt[7], 1] - 
         8*G[lt[6], lt[6], lt[9], lt[8], 1] - 4*G[lt[6], lt[7], 0, lt[7], 
           1] + 4*G[lt[6], lt[7], 0, lt[8], 1] + 
         2*G[lt[6], lt[7], lt[7], lt[7], 1] + 2*G[lt[6], lt[7], lt[7], lt[8], 
           1] + 2*G[lt[6], lt[7], lt[8], lt[7], 1] + 
         2*G[lt[6], lt[7], lt[8], lt[8], 1] + 4*G[lt[6], lt[8], 0, lt[7], 
           1] - 4*G[lt[6], lt[8], 0, lt[8], 1] + 
         2*G[lt[6], lt[8], lt[7], lt[7], 1] + 2*G[lt[6], lt[8], lt[7], lt[8], 
           1] + 2*G[lt[6], lt[8], lt[8], lt[7], 1] + 
         2*G[lt[6], lt[8], lt[8], lt[8], 1] + 4*G[lt[6], lt[9], lt[3], lt[3], 
           1] + 4*G[lt[6], lt[9], lt[3], lt[4], 1] + 
         4*G[lt[6], lt[9], lt[4], lt[3], 1] + 4*G[lt[6], lt[9], lt[4], lt[4], 
           1] - 4*G[lt[6], lt[9], lt[7], lt[7], 1] - 
         4*G[lt[6], lt[9], lt[7], lt[8], 1] - 4*G[lt[6], lt[9], lt[8], lt[7], 
           1] - 4*G[lt[6], lt[9], lt[8], lt[8], 1] + 
         4*G[lt[7], 0, 0, lt[7], 1] - 4*G[lt[7], 0, 0, lt[8], 1] - 
         2*G[lt[7], 0, lt[7], lt[7], 1] + 2*G[lt[7], 0, lt[7], lt[8], 1] - 
         2*G[lt[7], 0, lt[8], lt[7], 1] + 2*G[lt[7], 0, lt[8], lt[8], 1] - 
         2*G[lt[7], lt[7], 0, lt[7], 1] + 2*G[lt[7], lt[7], 0, lt[8], 1] + 
         G[lt[7], lt[7], lt[7], lt[7], 1] + G[lt[7], lt[7], lt[7], lt[8], 
          1] + G[lt[7], lt[7], lt[8], lt[7], 1] + G[lt[7], lt[7], lt[8], 
          lt[8], 1] - 2*G[lt[7], lt[8], 0, lt[7], 1] + 
         2*G[lt[7], lt[8], 0, lt[8], 1] + G[lt[7], lt[8], lt[7], lt[7], 1] + 
         G[lt[7], lt[8], lt[7], lt[8], 1] + G[lt[7], lt[8], lt[8], lt[7], 
          1] + G[lt[7], lt[8], lt[8], lt[8], 1] - 
         4*G[lt[8], 0, 0, lt[7], 1] + 4*G[lt[8], 0, 0, lt[8], 1] + 
         2*G[lt[8], 0, lt[7], lt[7], 1] - 2*G[lt[8], 0, lt[7], lt[8], 1] + 
         2*G[lt[8], 0, lt[8], lt[7], 1] - 2*G[lt[8], 0, lt[8], lt[8], 1] + 
         2*G[lt[8], lt[7], 0, lt[7], 1] - 2*G[lt[8], lt[7], 0, lt[8], 1] + 
         G[lt[8], lt[7], lt[7], lt[7], 1] + G[lt[8], lt[7], lt[7], lt[8], 
          1] + G[lt[8], lt[7], lt[8], lt[7], 1] + G[lt[8], lt[7], lt[8], 
          lt[8], 1] + 2*G[lt[8], lt[8], 0, lt[7], 1] - 
         2*G[lt[8], lt[8], 0, lt[8], 1] + G[lt[8], lt[8], lt[7], lt[7], 1] + 
         G[lt[8], lt[8], lt[7], lt[8], 1] + G[lt[8], lt[8], lt[8], lt[7], 
          1] + G[lt[8], lt[8], lt[8], lt[8], 1] + 
         2*G[lt[9], lt[3], lt[3], lt[3], 1] + 2*G[lt[9], lt[3], lt[3], lt[4], 
           1] + 2*G[lt[9], lt[3], lt[4], lt[3], 1] + 
         2*G[lt[9], lt[3], lt[4], lt[4], 1] + 2*G[lt[9], lt[4], lt[3], lt[3], 
           1] + 2*G[lt[9], lt[4], lt[3], lt[4], 1] + 
         2*G[lt[9], lt[4], lt[4], lt[3], 1] + 2*G[lt[9], lt[4], lt[4], lt[4], 
           1] - 2*G[lt[9], lt[7], lt[7], lt[7], 1] - 
         2*G[lt[9], lt[7], lt[7], lt[8], 1] - 2*G[lt[9], lt[7], lt[8], lt[7], 
           1] - 2*G[lt[9], lt[7], lt[8], lt[8], 1] - 
         2*G[lt[9], lt[8], lt[7], lt[7], 1] - 2*G[lt[9], lt[8], lt[7], lt[8], 
           1] - 2*G[lt[9], lt[8], lt[8], lt[7], 1] - 
         2*G[lt[9], lt[8], lt[8], lt[8], 1] + (Pi^2*G[lt[3], 1]*Log[-m1])/
          12 + (Pi^2*G[lt[4], 1]*Log[-m1])/12 - (Pi^2*G[lt[6], 1]*Log[-m1])/
          6 - 4*G[0, 0, lt[3], 1]*Log[-m1] - 4*G[0, 0, lt[4], 1]*Log[-m1] + 
         8*G[0, 0, lt[6], 1]*Log[-m1] + 2*G[0, lt[3], lt[3], 1]*Log[-m1] - 
         2*G[0, lt[3], lt[4], 1]*Log[-m1] - 2*G[0, lt[4], lt[3], 1]*
          Log[-m1] + 2*G[0, lt[4], lt[4], 1]*Log[-m1] + 
         4*G[0, lt[6], lt[3], 1]*Log[-m1] + 4*G[0, lt[6], lt[4], 1]*
          Log[-m1] - 8*G[0, lt[6], lt[6], 1]*Log[-m1] + 
         2*G[lt[3], 0, lt[3], 1]*Log[-m1] - 2*G[lt[3], 0, lt[4], 1]*
          Log[-m1] - G[lt[3], lt[3], lt[3], 1]*Log[-m1] + 
         G[lt[3], lt[3], lt[4], 1]*Log[-m1] - G[lt[3], lt[4], lt[3], 1]*
          Log[-m1] + G[lt[3], lt[4], lt[4], 1]*Log[-m1] - 
         2*G[lt[4], 0, lt[3], 1]*Log[-m1] + 2*G[lt[4], 0, lt[4], 1]*
          Log[-m1] + G[lt[4], lt[3], lt[3], 1]*Log[-m1] - 
         G[lt[4], lt[3], lt[4], 1]*Log[-m1] + G[lt[4], lt[4], lt[3], 1]*
          Log[-m1] - G[lt[4], lt[4], lt[4], 1]*Log[-m1] + 
         4*G[lt[6], 0, lt[3], 1]*Log[-m1] + 4*G[lt[6], 0, lt[4], 1]*
          Log[-m1] - 8*G[lt[6], 0, lt[6], 1]*Log[-m1] - 
         2*G[lt[6], lt[3], lt[3], 1]*Log[-m1] + 2*G[lt[6], lt[3], lt[4], 1]*
          Log[-m1] + 2*G[lt[6], lt[4], lt[3], 1]*Log[-m1] - 
         2*G[lt[6], lt[4], lt[4], 1]*Log[-m1] - 4*G[lt[6], lt[6], lt[3], 1]*
          Log[-m1] - 4*G[lt[6], lt[6], lt[4], 1]*Log[-m1] + 
         8*G[lt[6], lt[6], lt[6], 1]*Log[-m1] - (Pi^2*Log[-m1]^2)/24 + 
         G[0, lt[3], 1]*Log[-m1]^2 + G[0, lt[4], 1]*Log[-m1]^2 - 
         2*G[0, lt[6], 1]*Log[-m1]^2 - (G[lt[3], lt[3], 1]*Log[-m1]^2)/2 + 
         (G[lt[3], lt[4], 1]*Log[-m1]^2)/2 + (G[lt[4], lt[3], 1]*Log[-m1]^2)/
          2 - (G[lt[4], lt[4], 1]*Log[-m1]^2)/2 - G[lt[6], lt[3], 1]*
          Log[-m1]^2 - G[lt[6], lt[4], 1]*Log[-m1]^2 + 2*G[lt[6], lt[6], 1]*
          Log[-m1]^2 - (G[lt[3], 1]*Log[-m1]^3)/6 - (G[lt[4], 1]*Log[-m1]^3)/
          6 + (G[lt[6], 1]*Log[-m1]^3)/3 + Log[-m1]^4/24 - 
         2*G[lt[3], lt[3], lt[4], 1]*Log[-mm5] - 2*G[lt[3], lt[4], lt[4], 1]*
          Log[-mm5] - 2*G[lt[4], lt[3], lt[3], 1]*Log[-mm5] - 
         2*G[lt[4], lt[4], lt[3], 1]*Log[-mm5] - 4*G[lt[6], lt[3], lt[4], 1]*
          Log[-mm5] - 4*G[lt[6], lt[4], lt[3], 1]*Log[-mm5] + 
         4*G[lt[6], lt[7], lt[8], 1]*Log[-mm5] + 4*G[lt[6], lt[8], lt[7], 1]*
          Log[-mm5] + 4*G[lt[6], lt[9], lt[3], 1]*Log[-mm5] + 
         4*G[lt[6], lt[9], lt[4], 1]*Log[-mm5] - 4*G[lt[6], lt[9], lt[7], 1]*
          Log[-mm5] - 4*G[lt[6], lt[9], lt[8], 1]*Log[-mm5] + 
         2*G[lt[7], lt[7], lt[8], 1]*Log[-mm5] + 2*G[lt[7], lt[8], lt[8], 1]*
          Log[-mm5] + 2*G[lt[8], lt[7], lt[7], 1]*Log[-mm5] + 
         2*G[lt[8], lt[8], lt[7], 1]*Log[-mm5] + 2*G[lt[9], lt[3], lt[3], 1]*
          Log[-mm5] + 2*G[lt[9], lt[3], lt[4], 1]*Log[-mm5] + 
         2*G[lt[9], lt[4], lt[3], 1]*Log[-mm5] + 2*G[lt[9], lt[4], lt[4], 1]*
          Log[-mm5] - 2*G[lt[9], lt[7], lt[7], 1]*Log[-mm5] - 
         2*G[lt[9], lt[7], lt[8], 1]*Log[-mm5] - 2*G[lt[9], lt[8], lt[7], 1]*
          Log[-mm5] - 2*G[lt[9], lt[8], lt[8], 1]*Log[-mm5] - 
         G[lt[3], lt[4], 1]*Log[-mm5]^2 - G[lt[4], lt[3], 1]*Log[-mm5]^2 + 
         G[lt[7], lt[8], 1]*Log[-mm5]^2 + G[lt[8], lt[7], 1]*Log[-mm5]^2 + 
         G[lt[9], lt[3], 1]*Log[-mm5]^2 + G[lt[9], lt[4], 1]*Log[-mm5]^2 - 
         G[lt[9], lt[7], 1]*Log[-mm5]^2 - G[lt[9], lt[8], 1]*Log[-mm5]^2 + 
         (Pi^2*G[lt[6], 1]*Log[-S12])/6 - (Pi^2*G[lt[7], 1]*Log[-S12])/12 - 
         (Pi^2*G[lt[8], 1]*Log[-S12])/12 - 8*G[0, 0, lt[6], 1]*Log[-S12] + 
         4*G[0, 0, lt[7], 1]*Log[-S12] + 4*G[0, 0, lt[8], 1]*Log[-S12] + 
         8*G[0, lt[6], lt[6], 1]*Log[-S12] - 4*G[0, lt[6], lt[7], 1]*
          Log[-S12] - 4*G[0, lt[6], lt[8], 1]*Log[-S12] - 
         2*G[0, lt[7], lt[7], 1]*Log[-S12] + 2*G[0, lt[7], lt[8], 1]*
          Log[-S12] + 2*G[0, lt[8], lt[7], 1]*Log[-S12] - 
         2*G[0, lt[8], lt[8], 1]*Log[-S12] + 8*G[lt[6], 0, lt[6], 1]*
          Log[-S12] - 4*G[lt[6], 0, lt[7], 1]*Log[-S12] - 
         4*G[lt[6], 0, lt[8], 1]*Log[-S12] - 8*G[lt[6], lt[6], lt[6], 1]*
          Log[-S12] + 4*G[lt[6], lt[6], lt[7], 1]*Log[-S12] + 
         4*G[lt[6], lt[6], lt[8], 1]*Log[-S12] + 2*G[lt[6], lt[7], lt[7], 1]*
          Log[-S12] - 2*G[lt[6], lt[7], lt[8], 1]*Log[-S12] - 
         2*G[lt[6], lt[8], lt[7], 1]*Log[-S12] + 2*G[lt[6], lt[8], lt[8], 1]*
          Log[-S12] - 2*G[lt[7], 0, lt[7], 1]*Log[-S12] + 
         2*G[lt[7], 0, lt[8], 1]*Log[-S12] + G[lt[7], lt[7], lt[7], 1]*
          Log[-S12] - G[lt[7], lt[7], lt[8], 1]*Log[-S12] + 
         G[lt[7], lt[8], lt[7], 1]*Log[-S12] - G[lt[7], lt[8], lt[8], 1]*
          Log[-S12] + 2*G[lt[8], 0, lt[7], 1]*Log[-S12] - 
         2*G[lt[8], 0, lt[8], 1]*Log[-S12] - G[lt[8], lt[7], lt[7], 1]*
          Log[-S12] + G[lt[8], lt[7], lt[8], 1]*Log[-S12] - 
         G[lt[8], lt[8], lt[7], 1]*Log[-S12] + G[lt[8], lt[8], lt[8], 1]*
          Log[-S12] + (Pi^2*Log[-S12]^2)/24 + 2*G[0, lt[6], 1]*Log[-S12]^2 - 
         G[0, lt[7], 1]*Log[-S12]^2 - G[0, lt[8], 1]*Log[-S12]^2 - 
         2*G[lt[6], lt[6], 1]*Log[-S12]^2 + G[lt[6], lt[7], 1]*Log[-S12]^2 + 
         G[lt[6], lt[8], 1]*Log[-S12]^2 + (G[lt[7], lt[7], 1]*Log[-S12]^2)/
          2 - (G[lt[7], lt[8], 1]*Log[-S12]^2)/2 - 
         (G[lt[8], lt[7], 1]*Log[-S12]^2)/2 + 
         (G[lt[8], lt[8], 1]*Log[-S12]^2)/2 - (G[lt[6], 1]*Log[-S12]^3)/3 + 
         (G[lt[7], 1]*Log[-S12]^3)/6 + (G[lt[8], 1]*Log[-S12]^3)/6 - 
         Log[-S12]^4/24 - (7*G[lt[3], 1]*Zeta[3])/3 - (7*G[lt[4], 1]*Zeta[3])/
          3 + (7*G[lt[7], 1]*Zeta[3])/3 + (7*G[lt[8], 1]*Zeta[3])/3 + 
         (7*Log[-m1]*Zeta[3])/3 - (7*Log[-S12]*Zeta[3])/3), 
     gb[13] -> ep*(G[lt[3], 1] + G[lt[4], 1] - G[lt[16], 1] - G[lt[17], 1]) + 
       ep^2*(-2*G[0, lt[3], 1] - 2*G[0, lt[4], 1] + 2*G[0, lt[16], 1] + 
         2*G[0, lt[17], 1] - G[lt[3], lt[3], 1] - G[lt[3], lt[4], 1] - 
         G[lt[4], lt[3], 1] - G[lt[4], lt[4], 1] + 2*G[lt[10], lt[3], 1] + 
         2*G[lt[10], lt[4], 1] - 2*G[lt[10], lt[16], 1] - 
         2*G[lt[10], lt[17], 1] - 2*G[lt[14], lt[3], 1] - 
         2*G[lt[14], lt[4], 1] + 2*G[lt[14], lt[16], 1] + 
         2*G[lt[14], lt[17], 1] + G[lt[16], lt[16], 1] + 
         G[lt[16], lt[17], 1] + G[lt[17], lt[16], 1] + G[lt[17], lt[17], 1] + 
         G[lt[3], 1]*Log[-m1] + G[lt[4], 1]*Log[-m1] - 
         G[lt[16], 1]*Log[-m1] - G[lt[17], 1]*Log[-m1] - 
         2*G[lt[3], 1]*Log[-mm5] - 2*G[lt[4], 1]*Log[-mm5] + 
         2*G[lt[10], 1]*Log[-mm5] - 2*G[lt[10], 1]*Log[-S45] + 
         2*G[lt[16], 1]*Log[-S45] + 2*G[lt[17], 1]*Log[-S45]) + 
       ep^3*(-(Pi^2*G[lt[3], 1])/12 - (Pi^2*G[lt[4], 1])/12 + 
         (Pi^2*G[lt[16], 1])/12 + (Pi^2*G[lt[17], 1])/12 - 
         4*G[0, 0, lt[3], 1] - 4*G[0, 0, lt[4], 1] + 4*G[0, 0, lt[16], 1] + 
         4*G[0, 0, lt[17], 1] + 2*G[0, lt[3], lt[3], 1] - 
         2*G[0, lt[3], lt[4], 1] - 2*G[0, lt[4], lt[3], 1] + 
         2*G[0, lt[4], lt[4], 1] + 4*G[0, lt[14], lt[3], 1] + 
         4*G[0, lt[14], lt[4], 1] - 4*G[0, lt[14], lt[16], 1] - 
         4*G[0, lt[14], lt[17], 1] - 2*G[0, lt[16], lt[16], 1] + 
         2*G[0, lt[16], lt[17], 1] + 2*G[0, lt[17], lt[16], 1] - 
         2*G[0, lt[17], lt[17], 1] + 2*G[lt[3], 0, lt[3], 1] - 
         2*G[lt[3], 0, lt[4], 1] + G[lt[3], lt[3], lt[3], 1] + 
         G[lt[3], lt[3], lt[4], 1] + G[lt[3], lt[4], lt[3], 1] + 
         G[lt[3], lt[4], lt[4], 1] - 2*G[lt[4], 0, lt[3], 1] + 
         2*G[lt[4], 0, lt[4], 1] + G[lt[4], lt[3], lt[3], 1] + 
         G[lt[4], lt[3], lt[4], 1] + G[lt[4], lt[4], lt[3], 1] + 
         G[lt[4], lt[4], lt[4], 1] - 2*G[lt[10], lt[3], lt[3], 1] - 
         2*G[lt[10], lt[3], lt[4], 1] - 2*G[lt[10], lt[4], lt[3], 1] - 
         2*G[lt[10], lt[4], lt[4], 1] + 2*G[lt[10], lt[16], lt[16], 1] + 
         2*G[lt[10], lt[16], lt[17], 1] + 2*G[lt[10], lt[17], lt[16], 1] + 
         2*G[lt[10], lt[17], lt[17], 1] + 4*G[lt[14], 0, lt[3], 1] + 
         4*G[lt[14], 0, lt[4], 1] - 4*G[lt[14], 0, lt[16], 1] - 
         4*G[lt[14], 0, lt[17], 1] + 2*G[lt[14], lt[3], lt[3], 1] + 
         2*G[lt[14], lt[3], lt[4], 1] + 2*G[lt[14], lt[4], lt[3], 1] + 
         2*G[lt[14], lt[4], lt[4], 1] - 4*G[lt[14], lt[10], lt[3], 1] - 
         4*G[lt[14], lt[10], lt[4], 1] + 4*G[lt[14], lt[10], lt[16], 1] + 
         4*G[lt[14], lt[10], lt[17], 1] + 4*G[lt[14], lt[14], lt[3], 1] + 
         4*G[lt[14], lt[14], lt[4], 1] - 4*G[lt[14], lt[14], lt[16], 1] - 
         4*G[lt[14], lt[14], lt[17], 1] - 2*G[lt[14], lt[16], lt[16], 1] - 
         2*G[lt[14], lt[16], lt[17], 1] - 2*G[lt[14], lt[17], lt[16], 1] - 
         2*G[lt[14], lt[17], lt[17], 1] - 2*G[lt[16], 0, lt[16], 1] + 
         2*G[lt[16], 0, lt[17], 1] - G[lt[16], lt[16], lt[16], 1] - 
         G[lt[16], lt[16], lt[17], 1] - G[lt[16], lt[17], lt[16], 1] - 
         G[lt[16], lt[17], lt[17], 1] + 2*G[lt[17], 0, lt[16], 1] - 
         2*G[lt[17], 0, lt[17], 1] - G[lt[17], lt[16], lt[16], 1] - 
         G[lt[17], lt[16], lt[17], 1] - G[lt[17], lt[17], lt[16], 1] - 
         G[lt[17], lt[17], lt[17], 1] + 2*G[0, lt[3], 1]*Log[-m1] + 
         2*G[0, lt[4], 1]*Log[-m1] - 2*G[0, lt[16], 1]*Log[-m1] - 
         2*G[0, lt[17], 1]*Log[-m1] - G[lt[3], lt[3], 1]*Log[-m1] + 
         G[lt[3], lt[4], 1]*Log[-m1] + G[lt[4], lt[3], 1]*Log[-m1] - 
         G[lt[4], lt[4], 1]*Log[-m1] - 2*G[lt[14], lt[3], 1]*Log[-m1] - 
         2*G[lt[14], lt[4], 1]*Log[-m1] + 2*G[lt[14], lt[16], 1]*Log[-m1] + 
         2*G[lt[14], lt[17], 1]*Log[-m1] + G[lt[16], lt[16], 1]*Log[-m1] - 
         G[lt[16], lt[17], 1]*Log[-m1] - G[lt[17], lt[16], 1]*Log[-m1] + 
         G[lt[17], lt[17], 1]*Log[-m1] - (G[lt[3], 1]*Log[-m1]^2)/2 - 
         (G[lt[4], 1]*Log[-m1]^2)/2 + (G[lt[16], 1]*Log[-m1]^2)/2 + 
         (G[lt[17], 1]*Log[-m1]^2)/2 + 2*G[lt[3], lt[3], 1]*Log[-mm5] + 
         2*G[lt[4], lt[4], 1]*Log[-mm5] - 2*G[lt[10], lt[3], 1]*Log[-mm5] - 
         2*G[lt[10], lt[4], 1]*Log[-mm5] + 4*G[lt[14], lt[3], 1]*Log[-mm5] + 
         4*G[lt[14], lt[4], 1]*Log[-mm5] - 4*G[lt[14], lt[10], 1]*Log[-mm5] + 
         G[lt[3], 1]*Log[-mm5]^2 + G[lt[4], 1]*Log[-mm5]^2 - 
         G[lt[10], 1]*Log[-mm5]^2 + 2*G[lt[10], lt[16], 1]*Log[-S45] + 
         2*G[lt[10], lt[17], 1]*Log[-S45] + 4*G[lt[14], lt[10], 1]*
          Log[-S45] - 4*G[lt[14], lt[16], 1]*Log[-S45] - 
         4*G[lt[14], lt[17], 1]*Log[-S45] - 2*G[lt[16], lt[16], 1]*
          Log[-S45] - 2*G[lt[17], lt[17], 1]*Log[-S45] + 
         G[lt[10], 1]*Log[-S45]^2 - G[lt[16], 1]*Log[-S45]^2 - 
         G[lt[17], 1]*Log[-S45]^2) + ep^4*((Pi^2*G[0, lt[3], 1])/6 + 
         (Pi^2*G[0, lt[4], 1])/6 - (Pi^2*G[0, lt[16], 1])/6 - 
         (Pi^2*G[0, lt[17], 1])/6 + (Pi^2*G[lt[3], lt[3], 1])/12 + 
         (Pi^2*G[lt[3], lt[4], 1])/12 + (Pi^2*G[lt[4], lt[3], 1])/12 + 
         (Pi^2*G[lt[4], lt[4], 1])/12 - (Pi^2*G[lt[10], lt[3], 1])/6 - 
         (Pi^2*G[lt[10], lt[4], 1])/6 + (Pi^2*G[lt[10], lt[16], 1])/6 + 
         (Pi^2*G[lt[10], lt[17], 1])/6 + (Pi^2*G[lt[14], lt[3], 1])/6 + 
         (Pi^2*G[lt[14], lt[4], 1])/6 - (Pi^2*G[lt[14], lt[16], 1])/6 - 
         (Pi^2*G[lt[14], lt[17], 1])/6 - (Pi^2*G[lt[16], lt[16], 1])/12 - 
         (Pi^2*G[lt[16], lt[17], 1])/12 - (Pi^2*G[lt[17], lt[16], 1])/12 - 
         (Pi^2*G[lt[17], lt[17], 1])/12 - 8*G[0, 0, 0, lt[3], 1] - 
         8*G[0, 0, 0, lt[4], 1] + 8*G[0, 0, 0, lt[16], 1] + 
         8*G[0, 0, 0, lt[17], 1] + 4*G[0, 0, lt[3], lt[3], 1] - 
         4*G[0, 0, lt[3], lt[4], 1] - 4*G[0, 0, lt[4], lt[3], 1] + 
         4*G[0, 0, lt[4], lt[4], 1] + 8*G[0, 0, lt[14], lt[3], 1] + 
         8*G[0, 0, lt[14], lt[4], 1] - 8*G[0, 0, lt[14], lt[16], 1] - 
         8*G[0, 0, lt[14], lt[17], 1] - 4*G[0, 0, lt[16], lt[16], 1] + 
         4*G[0, 0, lt[16], lt[17], 1] + 4*G[0, 0, lt[17], lt[16], 1] - 
         4*G[0, 0, lt[17], lt[17], 1] + 4*G[0, lt[3], 0, lt[3], 1] - 
         4*G[0, lt[3], 0, lt[4], 1] - 2*G[0, lt[3], lt[3], lt[3], 1] + 
         2*G[0, lt[3], lt[3], lt[4], 1] - 2*G[0, lt[3], lt[4], lt[3], 1] + 
         2*G[0, lt[3], lt[4], lt[4], 1] - 4*G[0, lt[4], 0, lt[3], 1] + 
         4*G[0, lt[4], 0, lt[4], 1] + 2*G[0, lt[4], lt[3], lt[3], 1] - 
         2*G[0, lt[4], lt[3], lt[4], 1] + 2*G[0, lt[4], lt[4], lt[3], 1] - 
         2*G[0, lt[4], lt[4], lt[4], 1] + 8*G[0, lt[14], 0, lt[3], 1] + 
         8*G[0, lt[14], 0, lt[4], 1] - 8*G[0, lt[14], 0, lt[16], 1] - 
         8*G[0, lt[14], 0, lt[17], 1] - 4*G[0, lt[14], lt[3], lt[3], 1] + 
         4*G[0, lt[14], lt[3], lt[4], 1] + 4*G[0, lt[14], lt[4], lt[3], 1] - 
         4*G[0, lt[14], lt[4], lt[4], 1] - 8*G[0, lt[14], lt[14], lt[3], 1] - 
         8*G[0, lt[14], lt[14], lt[4], 1] + 8*G[0, lt[14], lt[14], lt[16], 
           1] + 8*G[0, lt[14], lt[14], lt[17], 1] + 
         4*G[0, lt[14], lt[16], lt[16], 1] - 4*G[0, lt[14], lt[16], lt[17], 
           1] - 4*G[0, lt[14], lt[17], lt[16], 1] + 
         4*G[0, lt[14], lt[17], lt[17], 1] - 4*G[0, lt[16], 0, lt[16], 1] + 
         4*G[0, lt[16], 0, lt[17], 1] + 2*G[0, lt[16], lt[16], lt[16], 1] - 
         2*G[0, lt[16], lt[16], lt[17], 1] + 2*G[0, lt[16], lt[17], lt[16], 
           1] - 2*G[0, lt[16], lt[17], lt[17], 1] + 
         4*G[0, lt[17], 0, lt[16], 1] - 4*G[0, lt[17], 0, lt[17], 1] - 
         2*G[0, lt[17], lt[16], lt[16], 1] + 2*G[0, lt[17], lt[16], lt[17], 
           1] - 2*G[0, lt[17], lt[17], lt[16], 1] + 
         2*G[0, lt[17], lt[17], lt[17], 1] + 4*G[lt[3], 0, 0, lt[3], 1] - 
         4*G[lt[3], 0, 0, lt[4], 1] - 2*G[lt[3], 0, lt[3], lt[3], 1] + 
         2*G[lt[3], 0, lt[3], lt[4], 1] - 2*G[lt[3], 0, lt[4], lt[3], 1] + 
         2*G[lt[3], 0, lt[4], lt[4], 1] - 2*G[lt[3], lt[3], 0, lt[3], 1] + 
         2*G[lt[3], lt[3], 0, lt[4], 1] - G[lt[3], lt[3], lt[3], lt[3], 1] - 
         G[lt[3], lt[3], lt[3], lt[4], 1] - G[lt[3], lt[3], lt[4], lt[3], 
          1] - G[lt[3], lt[3], lt[4], lt[4], 1] - 
         2*G[lt[3], lt[4], 0, lt[3], 1] + 2*G[lt[3], lt[4], 0, lt[4], 1] - 
         G[lt[3], lt[4], lt[3], lt[3], 1] - G[lt[3], lt[4], lt[3], lt[4], 
          1] - G[lt[3], lt[4], lt[4], lt[3], 1] - G[lt[3], lt[4], lt[4], 
          lt[4], 1] - 4*G[lt[4], 0, 0, lt[3], 1] + 
         4*G[lt[4], 0, 0, lt[4], 1] + 2*G[lt[4], 0, lt[3], lt[3], 1] - 
         2*G[lt[4], 0, lt[3], lt[4], 1] + 2*G[lt[4], 0, lt[4], lt[3], 1] - 
         2*G[lt[4], 0, lt[4], lt[4], 1] + 2*G[lt[4], lt[3], 0, lt[3], 1] - 
         2*G[lt[4], lt[3], 0, lt[4], 1] - G[lt[4], lt[3], lt[3], lt[3], 1] - 
         G[lt[4], lt[3], lt[3], lt[4], 1] - G[lt[4], lt[3], lt[4], lt[3], 
          1] - G[lt[4], lt[3], lt[4], lt[4], 1] + 
         2*G[lt[4], lt[4], 0, lt[3], 1] - 2*G[lt[4], lt[4], 0, lt[4], 1] - 
         G[lt[4], lt[4], lt[3], lt[3], 1] - G[lt[4], lt[4], lt[3], lt[4], 
          1] - G[lt[4], lt[4], lt[4], lt[3], 1] - G[lt[4], lt[4], lt[4], 
          lt[4], 1] + 2*G[lt[10], lt[3], lt[3], lt[3], 1] + 
         2*G[lt[10], lt[3], lt[3], lt[4], 1] + 2*G[lt[10], lt[3], lt[4], 
           lt[3], 1] + 2*G[lt[10], lt[3], lt[4], lt[4], 1] + 
         2*G[lt[10], lt[4], lt[3], lt[3], 1] + 2*G[lt[10], lt[4], lt[3], 
           lt[4], 1] + 2*G[lt[10], lt[4], lt[4], lt[3], 1] + 
         2*G[lt[10], lt[4], lt[4], lt[4], 1] - 2*G[lt[10], lt[16], lt[16], 
           lt[16], 1] - 2*G[lt[10], lt[16], lt[16], lt[17], 1] - 
         2*G[lt[10], lt[16], lt[17], lt[16], 1] - 
         2*G[lt[10], lt[16], lt[17], lt[17], 1] - 
         2*G[lt[10], lt[17], lt[16], lt[16], 1] - 
         2*G[lt[10], lt[17], lt[16], lt[17], 1] - 
         2*G[lt[10], lt[17], lt[17], lt[16], 1] - 
         2*G[lt[10], lt[17], lt[17], lt[17], 1] + 
         8*G[lt[14], 0, 0, lt[3], 1] + 8*G[lt[14], 0, 0, lt[4], 1] - 
         8*G[lt[14], 0, 0, lt[16], 1] - 8*G[lt[14], 0, 0, lt[17], 1] - 
         4*G[lt[14], 0, lt[3], lt[3], 1] + 4*G[lt[14], 0, lt[3], lt[4], 1] + 
         4*G[lt[14], 0, lt[4], lt[3], 1] - 4*G[lt[14], 0, lt[4], lt[4], 1] - 
         8*G[lt[14], 0, lt[14], lt[3], 1] - 8*G[lt[14], 0, lt[14], lt[4], 
           1] + 8*G[lt[14], 0, lt[14], lt[16], 1] + 
         8*G[lt[14], 0, lt[14], lt[17], 1] + 4*G[lt[14], 0, lt[16], lt[16], 
           1] - 4*G[lt[14], 0, lt[16], lt[17], 1] - 
         4*G[lt[14], 0, lt[17], lt[16], 1] + 4*G[lt[14], 0, lt[17], lt[17], 
           1] - 4*G[lt[14], lt[3], 0, lt[3], 1] + 
         4*G[lt[14], lt[3], 0, lt[4], 1] - 2*G[lt[14], lt[3], lt[3], lt[3], 
           1] - 2*G[lt[14], lt[3], lt[3], lt[4], 1] - 
         2*G[lt[14], lt[3], lt[4], lt[3], 1] - 2*G[lt[14], lt[3], lt[4], 
           lt[4], 1] + 4*G[lt[14], lt[4], 0, lt[3], 1] - 
         4*G[lt[14], lt[4], 0, lt[4], 1] - 2*G[lt[14], lt[4], lt[3], lt[3], 
           1] - 2*G[lt[14], lt[4], lt[3], lt[4], 1] - 
         2*G[lt[14], lt[4], lt[4], lt[3], 1] - 2*G[lt[14], lt[4], lt[4], 
           lt[4], 1] + 4*G[lt[14], lt[10], lt[3], lt[3], 1] + 
         4*G[lt[14], lt[10], lt[3], lt[4], 1] + 
         4*G[lt[14], lt[10], lt[4], lt[3], 1] + 
         4*G[lt[14], lt[10], lt[4], lt[4], 1] - 4*G[lt[14], lt[10], lt[16], 
           lt[16], 1] - 4*G[lt[14], lt[10], lt[16], lt[17], 1] - 
         4*G[lt[14], lt[10], lt[17], lt[16], 1] - 
         4*G[lt[14], lt[10], lt[17], lt[17], 1] - 
         8*G[lt[14], lt[14], 0, lt[3], 1] - 8*G[lt[14], lt[14], 0, lt[4], 
           1] + 8*G[lt[14], lt[14], 0, lt[16], 1] + 
         8*G[lt[14], lt[14], 0, lt[17], 1] - 4*G[lt[14], lt[14], lt[3], 
           lt[3], 1] - 4*G[lt[14], lt[14], lt[3], lt[4], 1] - 
         4*G[lt[14], lt[14], lt[4], lt[3], 1] - 
         4*G[lt[14], lt[14], lt[4], lt[4], 1] + 8*G[lt[14], lt[14], lt[10], 
           lt[3], 1] + 8*G[lt[14], lt[14], lt[10], lt[4], 1] - 
         8*G[lt[14], lt[14], lt[10], lt[16], 1] - 
         8*G[lt[14], lt[14], lt[10], lt[17], 1] - 
         8*G[lt[14], lt[14], lt[14], lt[3], 1] - 
         8*G[lt[14], lt[14], lt[14], lt[4], 1] + 
         8*G[lt[14], lt[14], lt[14], lt[16], 1] + 
         8*G[lt[14], lt[14], lt[14], lt[17], 1] + 
         4*G[lt[14], lt[14], lt[16], lt[16], 1] + 
         4*G[lt[14], lt[14], lt[16], lt[17], 1] + 
         4*G[lt[14], lt[14], lt[17], lt[16], 1] + 
         4*G[lt[14], lt[14], lt[17], lt[17], 1] + 
         4*G[lt[14], lt[16], 0, lt[16], 1] - 4*G[lt[14], lt[16], 0, lt[17], 
           1] + 2*G[lt[14], lt[16], lt[16], lt[16], 1] + 
         2*G[lt[14], lt[16], lt[16], lt[17], 1] + 
         2*G[lt[14], lt[16], lt[17], lt[16], 1] + 
         2*G[lt[14], lt[16], lt[17], lt[17], 1] - 
         4*G[lt[14], lt[17], 0, lt[16], 1] + 4*G[lt[14], lt[17], 0, lt[17], 
           1] + 2*G[lt[14], lt[17], lt[16], lt[16], 1] + 
         2*G[lt[14], lt[17], lt[16], lt[17], 1] + 
         2*G[lt[14], lt[17], lt[17], lt[16], 1] + 
         2*G[lt[14], lt[17], lt[17], lt[17], 1] - 
         4*G[lt[16], 0, 0, lt[16], 1] + 4*G[lt[16], 0, 0, lt[17], 1] + 
         2*G[lt[16], 0, lt[16], lt[16], 1] - 2*G[lt[16], 0, lt[16], lt[17], 
           1] + 2*G[lt[16], 0, lt[17], lt[16], 1] - 
         2*G[lt[16], 0, lt[17], lt[17], 1] + 2*G[lt[16], lt[16], 0, lt[16], 
           1] - 2*G[lt[16], lt[16], 0, lt[17], 1] + G[lt[16], lt[16], lt[16], 
          lt[16], 1] + G[lt[16], lt[16], lt[16], lt[17], 1] + 
         G[lt[16], lt[16], lt[17], lt[16], 1] + G[lt[16], lt[16], lt[17], 
          lt[17], 1] + 2*G[lt[16], lt[17], 0, lt[16], 1] - 
         2*G[lt[16], lt[17], 0, lt[17], 1] + G[lt[16], lt[17], lt[16], 
          lt[16], 1] + G[lt[16], lt[17], lt[16], lt[17], 1] + 
         G[lt[16], lt[17], lt[17], lt[16], 1] + G[lt[16], lt[17], lt[17], 
          lt[17], 1] + 4*G[lt[17], 0, 0, lt[16], 1] - 
         4*G[lt[17], 0, 0, lt[17], 1] - 2*G[lt[17], 0, lt[16], lt[16], 1] + 
         2*G[lt[17], 0, lt[16], lt[17], 1] - 2*G[lt[17], 0, lt[17], lt[16], 
           1] + 2*G[lt[17], 0, lt[17], lt[17], 1] - 
         2*G[lt[17], lt[16], 0, lt[16], 1] + 2*G[lt[17], lt[16], 0, lt[17], 
           1] + G[lt[17], lt[16], lt[16], lt[16], 1] + G[lt[17], lt[16], 
          lt[16], lt[17], 1] + G[lt[17], lt[16], lt[17], lt[16], 1] + 
         G[lt[17], lt[16], lt[17], lt[17], 1] - 
         2*G[lt[17], lt[17], 0, lt[16], 1] + 2*G[lt[17], lt[17], 0, lt[17], 
           1] + G[lt[17], lt[17], lt[16], lt[16], 1] + G[lt[17], lt[17], 
          lt[16], lt[17], 1] + G[lt[17], lt[17], lt[17], lt[16], 1] + 
         G[lt[17], lt[17], lt[17], lt[17], 1] - (Pi^2*G[lt[3], 1]*Log[-m1])/
          12 - (Pi^2*G[lt[4], 1]*Log[-m1])/12 + (Pi^2*G[lt[16], 1]*Log[-m1])/
          12 + (Pi^2*G[lt[17], 1]*Log[-m1])/12 + 4*G[0, 0, lt[3], 1]*
          Log[-m1] + 4*G[0, 0, lt[4], 1]*Log[-m1] - 4*G[0, 0, lt[16], 1]*
          Log[-m1] - 4*G[0, 0, lt[17], 1]*Log[-m1] - 2*G[0, lt[3], lt[3], 1]*
          Log[-m1] + 2*G[0, lt[3], lt[4], 1]*Log[-m1] + 
         2*G[0, lt[4], lt[3], 1]*Log[-m1] - 2*G[0, lt[4], lt[4], 1]*
          Log[-m1] - 4*G[0, lt[14], lt[3], 1]*Log[-m1] - 
         4*G[0, lt[14], lt[4], 1]*Log[-m1] + 4*G[0, lt[14], lt[16], 1]*
          Log[-m1] + 4*G[0, lt[14], lt[17], 1]*Log[-m1] + 
         2*G[0, lt[16], lt[16], 1]*Log[-m1] - 2*G[0, lt[16], lt[17], 1]*
          Log[-m1] - 2*G[0, lt[17], lt[16], 1]*Log[-m1] + 
         2*G[0, lt[17], lt[17], 1]*Log[-m1] - 2*G[lt[3], 0, lt[3], 1]*
          Log[-m1] + 2*G[lt[3], 0, lt[4], 1]*Log[-m1] + 
         G[lt[3], lt[3], lt[3], 1]*Log[-m1] - G[lt[3], lt[3], lt[4], 1]*
          Log[-m1] + G[lt[3], lt[4], lt[3], 1]*Log[-m1] - 
         G[lt[3], lt[4], lt[4], 1]*Log[-m1] + 2*G[lt[4], 0, lt[3], 1]*
          Log[-m1] - 2*G[lt[4], 0, lt[4], 1]*Log[-m1] - 
         G[lt[4], lt[3], lt[3], 1]*Log[-m1] + G[lt[4], lt[3], lt[4], 1]*
          Log[-m1] - G[lt[4], lt[4], lt[3], 1]*Log[-m1] + 
         G[lt[4], lt[4], lt[4], 1]*Log[-m1] - 4*G[lt[14], 0, lt[3], 1]*
          Log[-m1] - 4*G[lt[14], 0, lt[4], 1]*Log[-m1] + 
         4*G[lt[14], 0, lt[16], 1]*Log[-m1] + 4*G[lt[14], 0, lt[17], 1]*
          Log[-m1] + 2*G[lt[14], lt[3], lt[3], 1]*Log[-m1] - 
         2*G[lt[14], lt[3], lt[4], 1]*Log[-m1] - 2*G[lt[14], lt[4], lt[3], 1]*
          Log[-m1] + 2*G[lt[14], lt[4], lt[4], 1]*Log[-m1] + 
         4*G[lt[14], lt[14], lt[3], 1]*Log[-m1] + 
         4*G[lt[14], lt[14], lt[4], 1]*Log[-m1] - 
         4*G[lt[14], lt[14], lt[16], 1]*Log[-m1] - 
         4*G[lt[14], lt[14], lt[17], 1]*Log[-m1] - 
         2*G[lt[14], lt[16], lt[16], 1]*Log[-m1] + 
         2*G[lt[14], lt[16], lt[17], 1]*Log[-m1] + 
         2*G[lt[14], lt[17], lt[16], 1]*Log[-m1] - 
         2*G[lt[14], lt[17], lt[17], 1]*Log[-m1] + 2*G[lt[16], 0, lt[16], 1]*
          Log[-m1] - 2*G[lt[16], 0, lt[17], 1]*Log[-m1] - 
         G[lt[16], lt[16], lt[16], 1]*Log[-m1] + G[lt[16], lt[16], lt[17], 1]*
          Log[-m1] - G[lt[16], lt[17], lt[16], 1]*Log[-m1] + 
         G[lt[16], lt[17], lt[17], 1]*Log[-m1] - 2*G[lt[17], 0, lt[16], 1]*
          Log[-m1] + 2*G[lt[17], 0, lt[17], 1]*Log[-m1] + 
         G[lt[17], lt[16], lt[16], 1]*Log[-m1] - G[lt[17], lt[16], lt[17], 1]*
          Log[-m1] + G[lt[17], lt[17], lt[16], 1]*Log[-m1] - 
         G[lt[17], lt[17], lt[17], 1]*Log[-m1] - G[0, lt[3], 1]*Log[-m1]^2 - 
         G[0, lt[4], 1]*Log[-m1]^2 + G[0, lt[16], 1]*Log[-m1]^2 + 
         G[0, lt[17], 1]*Log[-m1]^2 + (G[lt[3], lt[3], 1]*Log[-m1]^2)/2 - 
         (G[lt[3], lt[4], 1]*Log[-m1]^2)/2 - (G[lt[4], lt[3], 1]*Log[-m1]^2)/
          2 + (G[lt[4], lt[4], 1]*Log[-m1]^2)/2 + G[lt[14], lt[3], 1]*
          Log[-m1]^2 + G[lt[14], lt[4], 1]*Log[-m1]^2 - G[lt[14], lt[16], 1]*
          Log[-m1]^2 - G[lt[14], lt[17], 1]*Log[-m1]^2 - 
         (G[lt[16], lt[16], 1]*Log[-m1]^2)/2 + 
         (G[lt[16], lt[17], 1]*Log[-m1]^2)/2 + 
         (G[lt[17], lt[16], 1]*Log[-m1]^2)/2 - 
         (G[lt[17], lt[17], 1]*Log[-m1]^2)/2 + (G[lt[3], 1]*Log[-m1]^3)/6 + 
         (G[lt[4], 1]*Log[-m1]^3)/6 - (G[lt[16], 1]*Log[-m1]^3)/6 - 
         (G[lt[17], 1]*Log[-m1]^3)/6 + (Pi^2*G[lt[3], 1]*Log[-mm5])/6 + 
         (Pi^2*G[lt[4], 1]*Log[-mm5])/6 - (Pi^2*G[lt[10], 1]*Log[-mm5])/6 - 
         2*G[lt[3], lt[3], lt[3], 1]*Log[-mm5] - 2*G[lt[3], lt[4], lt[3], 1]*
          Log[-mm5] - 2*G[lt[4], lt[3], lt[4], 1]*Log[-mm5] - 
         2*G[lt[4], lt[4], lt[4], 1]*Log[-mm5] + 2*G[lt[10], lt[3], lt[3], 1]*
          Log[-mm5] + 2*G[lt[10], lt[3], lt[4], 1]*Log[-mm5] + 
         2*G[lt[10], lt[4], lt[3], 1]*Log[-mm5] + 
         2*G[lt[10], lt[4], lt[4], 1]*Log[-mm5] - 
         4*G[lt[14], lt[3], lt[3], 1]*Log[-mm5] - 
         4*G[lt[14], lt[4], lt[4], 1]*Log[-mm5] + 
         4*G[lt[14], lt[10], lt[3], 1]*Log[-mm5] + 
         4*G[lt[14], lt[10], lt[4], 1]*Log[-mm5] - 
         8*G[lt[14], lt[14], lt[3], 1]*Log[-mm5] - 
         8*G[lt[14], lt[14], lt[4], 1]*Log[-mm5] + 
         8*G[lt[14], lt[14], lt[10], 1]*Log[-mm5] - G[lt[3], lt[3], 1]*
          Log[-mm5]^2 - G[lt[4], lt[4], 1]*Log[-mm5]^2 + 
         G[lt[10], lt[3], 1]*Log[-mm5]^2 + G[lt[10], lt[4], 1]*Log[-mm5]^2 - 
         2*G[lt[14], lt[3], 1]*Log[-mm5]^2 - 2*G[lt[14], lt[4], 1]*
          Log[-mm5]^2 + 2*G[lt[14], lt[10], 1]*Log[-mm5]^2 - 
         (G[lt[3], 1]*Log[-mm5]^3)/3 - (G[lt[4], 1]*Log[-mm5]^3)/3 + 
         (G[lt[10], 1]*Log[-mm5]^3)/3 + (Pi^2*G[lt[10], 1]*Log[-S45])/6 - 
         (Pi^2*G[lt[16], 1]*Log[-S45])/6 - (Pi^2*G[lt[17], 1]*Log[-S45])/6 - 
         2*G[lt[10], lt[16], lt[16], 1]*Log[-S45] - 
         2*G[lt[10], lt[16], lt[17], 1]*Log[-S45] - 
         2*G[lt[10], lt[17], lt[16], 1]*Log[-S45] - 
         2*G[lt[10], lt[17], lt[17], 1]*Log[-S45] - 
         4*G[lt[14], lt[10], lt[16], 1]*Log[-S45] - 
         4*G[lt[14], lt[10], lt[17], 1]*Log[-S45] - 
         8*G[lt[14], lt[14], lt[10], 1]*Log[-S45] + 
         8*G[lt[14], lt[14], lt[16], 1]*Log[-S45] + 
         8*G[lt[14], lt[14], lt[17], 1]*Log[-S45] + 
         4*G[lt[14], lt[16], lt[16], 1]*Log[-S45] + 
         4*G[lt[14], lt[17], lt[17], 1]*Log[-S45] + 
         2*G[lt[16], lt[16], lt[16], 1]*Log[-S45] + 
         2*G[lt[16], lt[17], lt[16], 1]*Log[-S45] + 
         2*G[lt[17], lt[16], lt[17], 1]*Log[-S45] + 
         2*G[lt[17], lt[17], lt[17], 1]*Log[-S45] - G[lt[10], lt[16], 1]*
          Log[-S45]^2 - G[lt[10], lt[17], 1]*Log[-S45]^2 - 
         2*G[lt[14], lt[10], 1]*Log[-S45]^2 + 2*G[lt[14], lt[16], 1]*
          Log[-S45]^2 + 2*G[lt[14], lt[17], 1]*Log[-S45]^2 + 
         G[lt[16], lt[16], 1]*Log[-S45]^2 + G[lt[17], lt[17], 1]*
          Log[-S45]^2 - (G[lt[10], 1]*Log[-S45]^3)/3 + 
         (G[lt[16], 1]*Log[-S45]^3)/3 + (G[lt[17], 1]*Log[-S45]^3)/3 - 
         (7*G[lt[3], 1]*Zeta[3])/3 - (7*G[lt[4], 1]*Zeta[3])/3 + 
         (7*G[lt[16], 1]*Zeta[3])/3 + (7*G[lt[17], 1]*Zeta[3])/3), 
     gb[14] -> -1 + ep*(G[lt[7], 1] + G[lt[8], 1] - Log[-S12] + 
         2*Log[-S45]) + ep^2*(Pi^2/12 - 2*G[0, lt[7], 1] - 2*G[0, lt[8], 1] + 
         4*G[0, lt[12], 1] - G[lt[7], lt[7], 1] - G[lt[7], lt[8], 1] - 
         G[lt[8], lt[7], 1] - G[lt[8], lt[8], 1] - 2*G[lt[11], 1, 1] + 
         2*G[lt[11], lt[7], 1] + 2*G[lt[11], lt[8], 1] - 
         2*G[lt[11], lt[12], 1] + 2*G[lt[15], 1, 1] - 2*G[lt[15], lt[7], 1] - 
         2*G[lt[15], lt[8], 1] + 2*G[lt[15], lt[12], 1] - 
         2*G[lt[7], 1]*Log[-mm5] - 2*G[lt[8], 1]*Log[-mm5] + 
         2*G[lt[11], 1]*Log[-mm5] + G[lt[7], 1]*Log[-S12] + 
         G[lt[8], 1]*Log[-S12] - 2*G[lt[12], 1]*Log[-S12] + Log[-S12]^2/2 - 
         2*G[lt[11], 1]*Log[-S45] + 2*G[lt[12], 1]*Log[-S45] - Log[-S45]^2) + 
       ep^3*(-(Pi^2*G[lt[7], 1])/12 - (Pi^2*G[lt[8], 1])/12 - 
         4*G[0, 0, lt[7], 1] - 4*G[0, 0, lt[8], 1] + 8*G[0, 0, lt[12], 1] + 
         2*G[0, lt[7], lt[7], 1] - 2*G[0, lt[7], lt[8], 1] - 
         2*G[0, lt[8], lt[7], 1] + 2*G[0, lt[8], lt[8], 1] + 
         4*G[0, lt[12], 1, 1] - 4*G[0, lt[12], lt[12], 1] - 
         4*G[0, lt[15], 1, 1] + 4*G[0, lt[15], lt[7], 1] + 
         4*G[0, lt[15], lt[8], 1] - 4*G[0, lt[15], lt[12], 1] + 
         2*G[lt[7], 0, lt[7], 1] - 2*G[lt[7], 0, lt[8], 1] + 
         G[lt[7], lt[7], lt[7], 1] + G[lt[7], lt[7], lt[8], 1] + 
         G[lt[7], lt[8], lt[7], 1] + G[lt[7], lt[8], lt[8], 1] - 
         2*G[lt[8], 0, lt[7], 1] + 2*G[lt[8], 0, lt[8], 1] + 
         G[lt[8], lt[7], lt[7], 1] + G[lt[8], lt[7], lt[8], 1] + 
         G[lt[8], lt[8], lt[7], 1] + G[lt[8], lt[8], lt[8], 1] + 
         2*G[lt[11], 1, 1, 1] + 2*G[lt[11], 1, lt[12], 1] - 
         2*G[lt[11], lt[7], lt[7], 1] - 2*G[lt[11], lt[7], lt[8], 1] - 
         2*G[lt[11], lt[8], lt[7], 1] - 2*G[lt[11], lt[8], lt[8], 1] + 
         2*G[lt[11], lt[12], 1, 1] + 2*G[lt[11], lt[12], lt[12], 1] + 
         4*G[lt[12], 0, 1, 1] - 4*G[lt[12], 0, lt[12], 1] - 
         4*G[lt[15], 0, 1, 1] + 4*G[lt[15], 0, lt[7], 1] + 
         4*G[lt[15], 0, lt[8], 1] - 4*G[lt[15], 0, lt[12], 1] - 
         2*G[lt[15], 1, 1, 1] - 2*G[lt[15], 1, lt[12], 1] + 
         2*G[lt[15], lt[7], lt[7], 1] + 2*G[lt[15], lt[7], lt[8], 1] + 
         2*G[lt[15], lt[8], lt[7], 1] + 2*G[lt[15], lt[8], lt[8], 1] + 
         4*G[lt[15], lt[11], 1, 1] - 4*G[lt[15], lt[11], lt[7], 1] - 
         4*G[lt[15], lt[11], lt[8], 1] + 4*G[lt[15], lt[11], lt[12], 1] - 
         2*G[lt[15], lt[12], 1, 1] - 2*G[lt[15], lt[12], lt[12], 1] - 
         4*G[lt[15], lt[15], 1, 1] + 4*G[lt[15], lt[15], lt[7], 1] + 
         4*G[lt[15], lt[15], lt[8], 1] - 4*G[lt[15], lt[15], lt[12], 1] + 
         2*G[lt[7], lt[7], 1]*Log[-mm5] + 2*G[lt[8], lt[8], 1]*Log[-mm5] - 
         2*G[lt[11], lt[7], 1]*Log[-mm5] - 2*G[lt[11], lt[8], 1]*Log[-mm5] + 
         4*G[lt[15], lt[7], 1]*Log[-mm5] + 4*G[lt[15], lt[8], 1]*Log[-mm5] - 
         4*G[lt[15], lt[11], 1]*Log[-mm5] + G[lt[7], 1]*Log[-mm5]^2 + 
         G[lt[8], 1]*Log[-mm5]^2 - G[lt[11], 1]*Log[-mm5]^2 + 
         (Pi^2*Log[-S12])/12 + 2*G[0, lt[7], 1]*Log[-S12] + 
         2*G[0, lt[8], 1]*Log[-S12] - 4*G[0, lt[12], 1]*Log[-S12] - 
         G[lt[7], lt[7], 1]*Log[-S12] + G[lt[7], lt[8], 1]*Log[-S12] + 
         G[lt[8], lt[7], 1]*Log[-S12] - G[lt[8], lt[8], 1]*Log[-S12] - 
         2*G[lt[12], 1, 1]*Log[-S12] + 2*G[lt[12], lt[12], 1]*Log[-S12] + 
         2*G[lt[15], 1, 1]*Log[-S12] - 2*G[lt[15], lt[7], 1]*Log[-S12] - 
         2*G[lt[15], lt[8], 1]*Log[-S12] + 2*G[lt[15], lt[12], 1]*Log[-S12] - 
         (G[lt[7], 1]*Log[-S12]^2)/2 - (G[lt[8], 1]*Log[-S12]^2)/2 + 
         G[lt[12], 1]*Log[-S12]^2 - Log[-S12]^3/6 - (Pi^2*Log[-S45])/6 + 
         2*G[lt[11], 1, 1]*Log[-S45] + 2*G[lt[11], lt[12], 1]*Log[-S45] + 
         2*G[lt[12], 1, 1]*Log[-S45] - 2*G[lt[12], lt[12], 1]*Log[-S45] - 
         4*G[lt[15], 1, 1]*Log[-S45] + 4*G[lt[15], lt[11], 1]*Log[-S45] - 
         4*G[lt[15], lt[12], 1]*Log[-S45] + G[lt[11], 1]*Log[-S45]^2 - 
         G[lt[12], 1]*Log[-S45]^2 + Log[-S45]^3/3 + (7*Zeta[3])/3) + 
       ep^4*((47*Pi^4)/1440 + (Pi^2*G[0, lt[7], 1])/6 + (Pi^2*G[0, lt[8], 1])/
          6 - (Pi^2*G[0, lt[12], 1])/3 + (Pi^2*G[lt[7], lt[7], 1])/12 + 
         (Pi^2*G[lt[7], lt[8], 1])/12 + (Pi^2*G[lt[8], lt[7], 1])/12 + 
         (Pi^2*G[lt[8], lt[8], 1])/12 + (Pi^2*G[lt[11], 1, 1])/6 - 
         (Pi^2*G[lt[11], lt[7], 1])/6 - (Pi^2*G[lt[11], lt[8], 1])/6 + 
         (Pi^2*G[lt[11], lt[12], 1])/6 - (Pi^2*G[lt[15], 1, 1])/6 + 
         (Pi^2*G[lt[15], lt[7], 1])/6 + (Pi^2*G[lt[15], lt[8], 1])/6 - 
         (Pi^2*G[lt[15], lt[12], 1])/6 - 8*G[0, 0, 0, lt[7], 1] - 
         8*G[0, 0, 0, lt[8], 1] + 16*G[0, 0, 0, lt[12], 1] + 
         4*G[0, 0, lt[7], lt[7], 1] - 4*G[0, 0, lt[7], lt[8], 1] - 
         4*G[0, 0, lt[8], lt[7], 1] + 4*G[0, 0, lt[8], lt[8], 1] + 
         8*G[0, 0, lt[12], 1, 1] - 8*G[0, 0, lt[12], lt[12], 1] - 
         8*G[0, 0, lt[15], 1, 1] + 8*G[0, 0, lt[15], lt[7], 1] + 
         8*G[0, 0, lt[15], lt[8], 1] - 8*G[0, 0, lt[15], lt[12], 1] + 
         4*G[0, lt[7], 0, lt[7], 1] - 4*G[0, lt[7], 0, lt[8], 1] - 
         2*G[0, lt[7], lt[7], lt[7], 1] + 2*G[0, lt[7], lt[7], lt[8], 1] - 
         2*G[0, lt[7], lt[8], lt[7], 1] + 2*G[0, lt[7], lt[8], lt[8], 1] - 
         4*G[0, lt[8], 0, lt[7], 1] + 4*G[0, lt[8], 0, lt[8], 1] + 
         2*G[0, lt[8], lt[7], lt[7], 1] - 2*G[0, lt[8], lt[7], lt[8], 1] + 
         2*G[0, lt[8], lt[8], lt[7], 1] - 2*G[0, lt[8], lt[8], lt[8], 1] + 
         8*G[0, lt[12], 0, 1, 1] - 8*G[0, lt[12], 0, lt[12], 1] - 
         4*G[0, lt[12], 1, 1, 1] + 4*G[0, lt[12], 1, lt[12], 1] - 
         4*G[0, lt[12], lt[12], 1, 1] + 4*G[0, lt[12], lt[12], lt[12], 1] - 
         8*G[0, lt[15], 0, 1, 1] + 8*G[0, lt[15], 0, lt[7], 1] + 
         8*G[0, lt[15], 0, lt[8], 1] - 8*G[0, lt[15], 0, lt[12], 1] + 
         4*G[0, lt[15], 1, 1, 1] - 4*G[0, lt[15], 1, lt[12], 1] - 
         4*G[0, lt[15], lt[7], lt[7], 1] + 4*G[0, lt[15], lt[7], lt[8], 1] + 
         4*G[0, lt[15], lt[8], lt[7], 1] - 4*G[0, lt[15], lt[8], lt[8], 1] - 
         4*G[0, lt[15], lt[12], 1, 1] + 4*G[0, lt[15], lt[12], lt[12], 1] + 
         8*G[0, lt[15], lt[15], 1, 1] - 8*G[0, lt[15], lt[15], lt[7], 1] - 
         8*G[0, lt[15], lt[15], lt[8], 1] + 8*G[0, lt[15], lt[15], lt[12], 
           1] + 4*G[lt[7], 0, 0, lt[7], 1] - 4*G[lt[7], 0, 0, lt[8], 1] - 
         2*G[lt[7], 0, lt[7], lt[7], 1] + 2*G[lt[7], 0, lt[7], lt[8], 1] - 
         2*G[lt[7], 0, lt[8], lt[7], 1] + 2*G[lt[7], 0, lt[8], lt[8], 1] - 
         2*G[lt[7], lt[7], 0, lt[7], 1] + 2*G[lt[7], lt[7], 0, lt[8], 1] - 
         G[lt[7], lt[7], lt[7], lt[7], 1] - G[lt[7], lt[7], lt[7], lt[8], 
          1] - G[lt[7], lt[7], lt[8], lt[7], 1] - G[lt[7], lt[7], lt[8], 
          lt[8], 1] - 2*G[lt[7], lt[8], 0, lt[7], 1] + 
         2*G[lt[7], lt[8], 0, lt[8], 1] - G[lt[7], lt[8], lt[7], lt[7], 1] - 
         G[lt[7], lt[8], lt[7], lt[8], 1] - G[lt[7], lt[8], lt[8], lt[7], 
          1] - G[lt[7], lt[8], lt[8], lt[8], 1] - 
         4*G[lt[8], 0, 0, lt[7], 1] + 4*G[lt[8], 0, 0, lt[8], 1] + 
         2*G[lt[8], 0, lt[7], lt[7], 1] - 2*G[lt[8], 0, lt[7], lt[8], 1] + 
         2*G[lt[8], 0, lt[8], lt[7], 1] - 2*G[lt[8], 0, lt[8], lt[8], 1] + 
         2*G[lt[8], lt[7], 0, lt[7], 1] - 2*G[lt[8], lt[7], 0, lt[8], 1] - 
         G[lt[8], lt[7], lt[7], lt[7], 1] - G[lt[8], lt[7], lt[7], lt[8], 
          1] - G[lt[8], lt[7], lt[8], lt[7], 1] - G[lt[8], lt[7], lt[8], 
          lt[8], 1] + 2*G[lt[8], lt[8], 0, lt[7], 1] - 
         2*G[lt[8], lt[8], 0, lt[8], 1] - G[lt[8], lt[8], lt[7], lt[7], 1] - 
         G[lt[8], lt[8], lt[7], lt[8], 1] - G[lt[8], lt[8], lt[8], lt[7], 
          1] - G[lt[8], lt[8], lt[8], lt[8], 1] - 2*G[lt[11], 1, 1, 1, 1] - 
         2*G[lt[11], 1, 1, lt[12], 1] - 2*G[lt[11], 1, lt[12], 1, 1] - 
         2*G[lt[11], 1, lt[12], lt[12], 1] + 2*G[lt[11], lt[7], lt[7], lt[7], 
           1] + 2*G[lt[11], lt[7], lt[7], lt[8], 1] + 
         2*G[lt[11], lt[7], lt[8], lt[7], 1] + 2*G[lt[11], lt[7], lt[8], 
           lt[8], 1] + 2*G[lt[11], lt[8], lt[7], lt[7], 1] + 
         2*G[lt[11], lt[8], lt[7], lt[8], 1] + 2*G[lt[11], lt[8], lt[8], 
           lt[7], 1] + 2*G[lt[11], lt[8], lt[8], lt[8], 1] - 
         2*G[lt[11], lt[12], 1, 1, 1] - 2*G[lt[11], lt[12], 1, lt[12], 1] - 
         2*G[lt[11], lt[12], lt[12], 1, 1] - 2*G[lt[11], lt[12], lt[12], 
           lt[12], 1] + 8*G[lt[12], 0, 0, 1, 1] - 
         8*G[lt[12], 0, 0, lt[12], 1] - 4*G[lt[12], 0, 1, 1, 1] + 
         4*G[lt[12], 0, 1, lt[12], 1] - 4*G[lt[12], 0, lt[12], 1, 1] + 
         4*G[lt[12], 0, lt[12], lt[12], 1] - 4*G[lt[12], 1, 0, 1, 1] + 
         4*G[lt[12], 1, 0, lt[12], 1] - 4*G[lt[12], lt[12], 0, 1, 1] + 
         4*G[lt[12], lt[12], 0, lt[12], 1] - 8*G[lt[15], 0, 0, 1, 1] + 
         8*G[lt[15], 0, 0, lt[7], 1] + 8*G[lt[15], 0, 0, lt[8], 1] - 
         8*G[lt[15], 0, 0, lt[12], 1] + 4*G[lt[15], 0, 1, 1, 1] - 
         4*G[lt[15], 0, 1, lt[12], 1] - 4*G[lt[15], 0, lt[7], lt[7], 1] + 
         4*G[lt[15], 0, lt[7], lt[8], 1] + 4*G[lt[15], 0, lt[8], lt[7], 1] - 
         4*G[lt[15], 0, lt[8], lt[8], 1] - 4*G[lt[15], 0, lt[12], 1, 1] + 
         4*G[lt[15], 0, lt[12], lt[12], 1] + 8*G[lt[15], 0, lt[15], 1, 1] - 
         8*G[lt[15], 0, lt[15], lt[7], 1] - 8*G[lt[15], 0, lt[15], lt[8], 
           1] + 8*G[lt[15], 0, lt[15], lt[12], 1] + 4*G[lt[15], 1, 0, 1, 1] - 
         4*G[lt[15], 1, 0, lt[12], 1] + 2*G[lt[15], 1, 1, 1, 1] + 
         2*G[lt[15], 1, 1, lt[12], 1] + 2*G[lt[15], 1, lt[12], 1, 1] + 
         2*G[lt[15], 1, lt[12], lt[12], 1] - 4*G[lt[15], lt[7], 0, lt[7], 
           1] + 4*G[lt[15], lt[7], 0, lt[8], 1] - 
         2*G[lt[15], lt[7], lt[7], lt[7], 1] - 2*G[lt[15], lt[7], lt[7], 
           lt[8], 1] - 2*G[lt[15], lt[7], lt[8], lt[7], 1] - 
         2*G[lt[15], lt[7], lt[8], lt[8], 1] + 4*G[lt[15], lt[8], 0, lt[7], 
           1] - 4*G[lt[15], lt[8], 0, lt[8], 1] - 
         2*G[lt[15], lt[8], lt[7], lt[7], 1] - 2*G[lt[15], lt[8], lt[7], 
           lt[8], 1] - 2*G[lt[15], lt[8], lt[8], lt[7], 1] - 
         2*G[lt[15], lt[8], lt[8], lt[8], 1] - 4*G[lt[15], lt[11], 1, 1, 1] - 
         4*G[lt[15], lt[11], 1, lt[12], 1] + 4*G[lt[15], lt[11], lt[7], 
           lt[7], 1] + 4*G[lt[15], lt[11], lt[7], lt[8], 1] + 
         4*G[lt[15], lt[11], lt[8], lt[7], 1] + 
         4*G[lt[15], lt[11], lt[8], lt[8], 1] - 4*G[lt[15], lt[11], lt[12], 
           1, 1] - 4*G[lt[15], lt[11], lt[12], lt[12], 1] - 
         4*G[lt[15], lt[12], 0, 1, 1] + 4*G[lt[15], lt[12], 0, lt[12], 1] + 
         2*G[lt[15], lt[12], 1, 1, 1] + 2*G[lt[15], lt[12], 1, lt[12], 1] + 
         2*G[lt[15], lt[12], lt[12], 1, 1] + 2*G[lt[15], lt[12], lt[12], 
           lt[12], 1] + 8*G[lt[15], lt[15], 0, 1, 1] - 
         8*G[lt[15], lt[15], 0, lt[7], 1] - 8*G[lt[15], lt[15], 0, lt[8], 
           1] + 8*G[lt[15], lt[15], 0, lt[12], 1] + 
         4*G[lt[15], lt[15], 1, 1, 1] + 4*G[lt[15], lt[15], 1, lt[12], 1] - 
         4*G[lt[15], lt[15], lt[7], lt[7], 1] - 
         4*G[lt[15], lt[15], lt[7], lt[8], 1] - 
         4*G[lt[15], lt[15], lt[8], lt[7], 1] - 
         4*G[lt[15], lt[15], lt[8], lt[8], 1] - 8*G[lt[15], lt[15], lt[11], 
           1, 1] + 8*G[lt[15], lt[15], lt[11], lt[7], 1] + 
         8*G[lt[15], lt[15], lt[11], lt[8], 1] - 
         8*G[lt[15], lt[15], lt[11], lt[12], 1] + 
         4*G[lt[15], lt[15], lt[12], 1, 1] + 4*G[lt[15], lt[15], lt[12], 
           lt[12], 1] + 8*G[lt[15], lt[15], lt[15], 1, 1] - 
         8*G[lt[15], lt[15], lt[15], lt[7], 1] - 
         8*G[lt[15], lt[15], lt[15], lt[8], 1] + 
         8*G[lt[15], lt[15], lt[15], lt[12], 1] + 
         (Pi^2*G[lt[7], 1]*Log[-mm5])/6 + (Pi^2*G[lt[8], 1]*Log[-mm5])/6 - 
         (Pi^2*G[lt[11], 1]*Log[-mm5])/6 - 2*G[lt[7], lt[7], lt[7], 1]*
          Log[-mm5] - 2*G[lt[7], lt[8], lt[7], 1]*Log[-mm5] - 
         2*G[lt[8], lt[7], lt[8], 1]*Log[-mm5] - 2*G[lt[8], lt[8], lt[8], 1]*
          Log[-mm5] + 2*G[lt[11], lt[7], lt[7], 1]*Log[-mm5] + 
         2*G[lt[11], lt[7], lt[8], 1]*Log[-mm5] + 
         2*G[lt[11], lt[8], lt[7], 1]*Log[-mm5] + 
         2*G[lt[11], lt[8], lt[8], 1]*Log[-mm5] - 
         4*G[lt[15], lt[7], lt[7], 1]*Log[-mm5] - 
         4*G[lt[15], lt[8], lt[8], 1]*Log[-mm5] + 
         4*G[lt[15], lt[11], lt[7], 1]*Log[-mm5] + 
         4*G[lt[15], lt[11], lt[8], 1]*Log[-mm5] - 
         8*G[lt[15], lt[15], lt[7], 1]*Log[-mm5] - 
         8*G[lt[15], lt[15], lt[8], 1]*Log[-mm5] + 
         8*G[lt[15], lt[15], lt[11], 1]*Log[-mm5] - G[lt[7], lt[7], 1]*
          Log[-mm5]^2 - G[lt[8], lt[8], 1]*Log[-mm5]^2 + 
         G[lt[11], lt[7], 1]*Log[-mm5]^2 + G[lt[11], lt[8], 1]*Log[-mm5]^2 - 
         2*G[lt[15], lt[7], 1]*Log[-mm5]^2 - 2*G[lt[15], lt[8], 1]*
          Log[-mm5]^2 + 2*G[lt[15], lt[11], 1]*Log[-mm5]^2 - 
         (G[lt[7], 1]*Log[-mm5]^3)/3 - (G[lt[8], 1]*Log[-mm5]^3)/3 + 
         (G[lt[11], 1]*Log[-mm5]^3)/3 - (Pi^2*G[lt[7], 1]*Log[-S12])/12 - 
         (Pi^2*G[lt[8], 1]*Log[-S12])/12 + (Pi^2*G[lt[12], 1]*Log[-S12])/6 + 
         4*G[0, 0, lt[7], 1]*Log[-S12] + 4*G[0, 0, lt[8], 1]*Log[-S12] - 
         8*G[0, 0, lt[12], 1]*Log[-S12] - 2*G[0, lt[7], lt[7], 1]*Log[-S12] + 
         2*G[0, lt[7], lt[8], 1]*Log[-S12] + 2*G[0, lt[8], lt[7], 1]*
          Log[-S12] - 2*G[0, lt[8], lt[8], 1]*Log[-S12] - 
         4*G[0, lt[12], 1, 1]*Log[-S12] + 4*G[0, lt[12], lt[12], 1]*
          Log[-S12] + 4*G[0, lt[15], 1, 1]*Log[-S12] - 
         4*G[0, lt[15], lt[7], 1]*Log[-S12] - 4*G[0, lt[15], lt[8], 1]*
          Log[-S12] + 4*G[0, lt[15], lt[12], 1]*Log[-S12] - 
         2*G[lt[7], 0, lt[7], 1]*Log[-S12] + 2*G[lt[7], 0, lt[8], 1]*
          Log[-S12] + G[lt[7], lt[7], lt[7], 1]*Log[-S12] - 
         G[lt[7], lt[7], lt[8], 1]*Log[-S12] + G[lt[7], lt[8], lt[7], 1]*
          Log[-S12] - G[lt[7], lt[8], lt[8], 1]*Log[-S12] + 
         2*G[lt[8], 0, lt[7], 1]*Log[-S12] - 2*G[lt[8], 0, lt[8], 1]*
          Log[-S12] - G[lt[8], lt[7], lt[7], 1]*Log[-S12] + 
         G[lt[8], lt[7], lt[8], 1]*Log[-S12] - G[lt[8], lt[8], lt[7], 1]*
          Log[-S12] + G[lt[8], lt[8], lt[8], 1]*Log[-S12] - 
         4*G[lt[12], 0, 1, 1]*Log[-S12] + 4*G[lt[12], 0, lt[12], 1]*
          Log[-S12] + 2*G[lt[12], 1, 1, 1]*Log[-S12] - 
         2*G[lt[12], 1, lt[12], 1]*Log[-S12] + 2*G[lt[12], lt[12], 1, 1]*
          Log[-S12] - 2*G[lt[12], lt[12], lt[12], 1]*Log[-S12] + 
         4*G[lt[15], 0, 1, 1]*Log[-S12] - 4*G[lt[15], 0, lt[7], 1]*
          Log[-S12] - 4*G[lt[15], 0, lt[8], 1]*Log[-S12] + 
         4*G[lt[15], 0, lt[12], 1]*Log[-S12] - 2*G[lt[15], 1, 1, 1]*
          Log[-S12] + 2*G[lt[15], 1, lt[12], 1]*Log[-S12] + 
         2*G[lt[15], lt[7], lt[7], 1]*Log[-S12] - 
         2*G[lt[15], lt[7], lt[8], 1]*Log[-S12] - 
         2*G[lt[15], lt[8], lt[7], 1]*Log[-S12] + 
         2*G[lt[15], lt[8], lt[8], 1]*Log[-S12] + 2*G[lt[15], lt[12], 1, 1]*
          Log[-S12] - 2*G[lt[15], lt[12], lt[12], 1]*Log[-S12] - 
         4*G[lt[15], lt[15], 1, 1]*Log[-S12] + 4*G[lt[15], lt[15], lt[7], 1]*
          Log[-S12] + 4*G[lt[15], lt[15], lt[8], 1]*Log[-S12] - 
         4*G[lt[15], lt[15], lt[12], 1]*Log[-S12] - (Pi^2*Log[-S12]^2)/24 - 
         G[0, lt[7], 1]*Log[-S12]^2 - G[0, lt[8], 1]*Log[-S12]^2 + 
         2*G[0, lt[12], 1]*Log[-S12]^2 + (G[lt[7], lt[7], 1]*Log[-S12]^2)/2 - 
         (G[lt[7], lt[8], 1]*Log[-S12]^2)/2 - 
         (G[lt[8], lt[7], 1]*Log[-S12]^2)/2 + 
         (G[lt[8], lt[8], 1]*Log[-S12]^2)/2 + G[lt[12], 1, 1]*Log[-S12]^2 - 
         G[lt[12], lt[12], 1]*Log[-S12]^2 - G[lt[15], 1, 1]*Log[-S12]^2 + 
         G[lt[15], lt[7], 1]*Log[-S12]^2 + G[lt[15], lt[8], 1]*Log[-S12]^2 - 
         G[lt[15], lt[12], 1]*Log[-S12]^2 + (G[lt[7], 1]*Log[-S12]^3)/6 + 
         (G[lt[8], 1]*Log[-S12]^3)/6 - (G[lt[12], 1]*Log[-S12]^3)/3 + 
         Log[-S12]^4/24 + (Pi^2*G[lt[11], 1]*Log[-S45])/6 - 
         (Pi^2*G[lt[12], 1]*Log[-S45])/6 - 2*G[lt[11], 1, 1, 1]*Log[-S45] - 
         2*G[lt[11], 1, lt[12], 1]*Log[-S45] - 2*G[lt[11], lt[12], 1, 1]*
          Log[-S45] - 2*G[lt[11], lt[12], lt[12], 1]*Log[-S45] - 
         2*G[lt[12], 1, 1, 1]*Log[-S45] + 2*G[lt[12], 1, lt[12], 1]*
          Log[-S45] - 2*G[lt[12], lt[12], 1, 1]*Log[-S45] + 
         2*G[lt[12], lt[12], lt[12], 1]*Log[-S45] + 4*G[lt[15], 1, 1, 1]*
          Log[-S45] - 4*G[lt[15], lt[11], 1, 1]*Log[-S45] - 
         4*G[lt[15], lt[11], lt[12], 1]*Log[-S45] + 
         4*G[lt[15], lt[12], lt[12], 1]*Log[-S45] + 8*G[lt[15], lt[15], 1, 1]*
          Log[-S45] - 8*G[lt[15], lt[15], lt[11], 1]*Log[-S45] + 
         8*G[lt[15], lt[15], lt[12], 1]*Log[-S45] + (Pi^2*Log[-S45]^2)/12 - 
         G[lt[11], 1, 1]*Log[-S45]^2 - G[lt[11], lt[12], 1]*Log[-S45]^2 - 
         G[lt[12], 1, 1]*Log[-S45]^2 + G[lt[12], lt[12], 1]*Log[-S45]^2 + 
         2*G[lt[15], 1, 1]*Log[-S45]^2 - 2*G[lt[15], lt[11], 1]*Log[-S45]^2 + 
         2*G[lt[15], lt[12], 1]*Log[-S45]^2 - (G[lt[11], 1]*Log[-S45]^3)/3 + 
         (G[lt[12], 1]*Log[-S45]^3)/3 - Log[-S45]^4/12 - 
         (7*G[lt[7], 1]*Zeta[3])/3 - (7*G[lt[8], 1]*Zeta[3])/3 + 
         (7*Log[-S12]*Zeta[3])/3 - (14*Log[-S45]*Zeta[3])/3), 
     gb[15] -> -2 + ep*(-2*G[lt[3], 1] - 2*G[lt[4], 1] + 2*G[lt[7], 1] + 
         2*G[lt[8], 1] + 2*G[lt[16], 1] + 2*G[lt[17], 1] + 2*Log[-S45]) + 
       ep^2*(Pi^2/6 + 2*G[lt[3], lt[3], 1] + 2*G[lt[3], lt[4], 1] + 
         2*G[lt[4], lt[3], 1] + 2*G[lt[4], lt[4], 1] - 2*G[lt[5], 1, 1] - 
         2*G[lt[5], lt[12], 1] + 2*G[lt[5], lt[16], 1] + 
         2*G[lt[5], lt[17], 1] - 2*G[lt[7], lt[7], 1] - 
         2*G[lt[7], lt[8], 1] - 2*G[lt[8], lt[7], 1] - 2*G[lt[8], lt[8], 1] - 
         2*G[lt[9], lt[3], 1] - 2*G[lt[9], lt[4], 1] + 2*G[lt[9], lt[7], 1] + 
         2*G[lt[9], lt[8], 1] - 2*G[lt[10], lt[3], 1] - 
         2*G[lt[10], lt[4], 1] + 2*G[lt[10], lt[16], 1] + 
         2*G[lt[10], lt[17], 1] - 2*G[lt[11], 1, 1] + 2*G[lt[11], lt[7], 1] + 
         2*G[lt[11], lt[8], 1] - 2*G[lt[11], lt[12], 1] - 
         2*G[lt[16], lt[16], 1] - 2*G[lt[16], lt[17], 1] - 
         2*G[lt[17], lt[16], 1] - 2*G[lt[17], lt[17], 1] + 
         2*G[lt[18], 1, 1] + 2*G[lt[18], lt[3], 1] + 2*G[lt[18], lt[4], 1] - 
         2*G[lt[18], lt[7], 1] - 2*G[lt[18], lt[8], 1] + 
         2*G[lt[18], lt[12], 1] - 2*G[lt[18], lt[16], 1] - 
         2*G[lt[18], lt[17], 1] + 2*G[lt[19], 1, 1] + 2*G[lt[19], lt[3], 1] + 
         2*G[lt[19], lt[4], 1] - 2*G[lt[19], lt[7], 1] - 
         2*G[lt[19], lt[8], 1] + 2*G[lt[19], lt[12], 1] - 
         2*G[lt[19], lt[16], 1] - 2*G[lt[19], lt[17], 1] + 
         2*G[lt[3], 1]*Log[-mm5] + 2*G[lt[4], 1]*Log[-mm5] - 
         2*G[lt[7], 1]*Log[-mm5] - 2*G[lt[8], 1]*Log[-mm5] - 
         2*G[lt[10], 1]*Log[-mm5] + 2*G[lt[11], 1]*Log[-mm5] + 
         2*G[lt[10], 1]*Log[-S45] - 2*G[lt[11], 1]*Log[-S45] - 
         2*G[lt[16], 1]*Log[-S45] - 2*G[lt[17], 1]*Log[-S45] - Log[-S45]^2) + 
       ep^3*((Pi^2*G[lt[3], 1])/6 + (Pi^2*G[lt[4], 1])/6 - 
         (Pi^2*G[lt[7], 1])/6 - (Pi^2*G[lt[8], 1])/6 - (Pi^2*G[lt[16], 1])/
          6 - (Pi^2*G[lt[17], 1])/6 - 2*G[lt[3], lt[3], lt[3], 1] - 
         2*G[lt[3], lt[3], lt[4], 1] - 2*G[lt[3], lt[4], lt[3], 1] - 
         2*G[lt[3], lt[4], lt[4], 1] - 2*G[lt[4], lt[3], lt[3], 1] - 
         2*G[lt[4], lt[3], lt[4], 1] - 2*G[lt[4], lt[4], lt[3], 1] - 
         2*G[lt[4], lt[4], lt[4], 1] + 2*G[lt[5], 1, 1, 1] + 
         2*G[lt[5], 1, lt[12], 1] + 2*G[lt[5], lt[12], 1, 1] + 
         2*G[lt[5], lt[12], lt[12], 1] - 2*G[lt[5], lt[16], lt[16], 1] - 
         2*G[lt[5], lt[16], lt[17], 1] - 2*G[lt[5], lt[17], lt[16], 1] - 
         2*G[lt[5], lt[17], lt[17], 1] + 2*G[lt[7], lt[7], lt[7], 1] + 
         2*G[lt[7], lt[7], lt[8], 1] + 2*G[lt[7], lt[8], lt[7], 1] + 
         2*G[lt[7], lt[8], lt[8], 1] + 2*G[lt[8], lt[7], lt[7], 1] + 
         2*G[lt[8], lt[7], lt[8], 1] + 2*G[lt[8], lt[8], lt[7], 1] + 
         2*G[lt[8], lt[8], lt[8], 1] + 2*G[lt[9], lt[3], lt[3], 1] + 
         2*G[lt[9], lt[3], lt[4], 1] + 2*G[lt[9], lt[4], lt[3], 1] + 
         2*G[lt[9], lt[4], lt[4], 1] - 2*G[lt[9], lt[7], lt[7], 1] - 
         2*G[lt[9], lt[7], lt[8], 1] - 2*G[lt[9], lt[8], lt[7], 1] - 
         2*G[lt[9], lt[8], lt[8], 1] + 2*G[lt[10], lt[3], lt[3], 1] + 
         2*G[lt[10], lt[3], lt[4], 1] + 2*G[lt[10], lt[4], lt[3], 1] + 
         2*G[lt[10], lt[4], lt[4], 1] - 2*G[lt[10], lt[16], lt[16], 1] - 
         2*G[lt[10], lt[16], lt[17], 1] - 2*G[lt[10], lt[17], lt[16], 1] - 
         2*G[lt[10], lt[17], lt[17], 1] + 2*G[lt[11], 1, 1, 1] + 
         2*G[lt[11], 1, lt[12], 1] - 2*G[lt[11], lt[7], lt[7], 1] - 
         2*G[lt[11], lt[7], lt[8], 1] - 2*G[lt[11], lt[8], lt[7], 1] - 
         2*G[lt[11], lt[8], lt[8], 1] + 2*G[lt[11], lt[12], 1, 1] + 
         2*G[lt[11], lt[12], lt[12], 1] + 2*G[lt[16], lt[16], lt[16], 1] + 
         2*G[lt[16], lt[16], lt[17], 1] + 2*G[lt[16], lt[17], lt[16], 1] + 
         2*G[lt[16], lt[17], lt[17], 1] + 2*G[lt[17], lt[16], lt[16], 1] + 
         2*G[lt[17], lt[16], lt[17], 1] + 2*G[lt[17], lt[17], lt[16], 1] + 
         2*G[lt[17], lt[17], lt[17], 1] - 2*G[lt[18], 1, 1, 1] - 
         2*G[lt[18], 1, lt[12], 1] - 2*G[lt[18], lt[3], lt[3], 1] - 
         2*G[lt[18], lt[3], lt[4], 1] - 2*G[lt[18], lt[4], lt[3], 1] - 
         2*G[lt[18], lt[4], lt[4], 1] + 2*G[lt[18], lt[5], 1, 1] + 
         2*G[lt[18], lt[5], lt[12], 1] - 2*G[lt[18], lt[5], lt[16], 1] - 
         2*G[lt[18], lt[5], lt[17], 1] + 2*G[lt[18], lt[7], lt[7], 1] + 
         2*G[lt[18], lt[7], lt[8], 1] + 2*G[lt[18], lt[8], lt[7], 1] + 
         2*G[lt[18], lt[8], lt[8], 1] + 2*G[lt[18], lt[9], lt[3], 1] + 
         2*G[lt[18], lt[9], lt[4], 1] - 2*G[lt[18], lt[9], lt[7], 1] - 
         2*G[lt[18], lt[9], lt[8], 1] + 2*G[lt[18], lt[10], lt[3], 1] + 
         2*G[lt[18], lt[10], lt[4], 1] - 2*G[lt[18], lt[10], lt[16], 1] - 
         2*G[lt[18], lt[10], lt[17], 1] + 2*G[lt[18], lt[11], 1, 1] - 
         2*G[lt[18], lt[11], lt[7], 1] - 2*G[lt[18], lt[11], lt[8], 1] + 
         2*G[lt[18], lt[11], lt[12], 1] - 2*G[lt[18], lt[12], 1, 1] - 
         2*G[lt[18], lt[12], lt[12], 1] + 2*G[lt[18], lt[16], lt[16], 1] + 
         2*G[lt[18], lt[16], lt[17], 1] + 2*G[lt[18], lt[17], lt[16], 1] + 
         2*G[lt[18], lt[17], lt[17], 1] - 2*G[lt[18], lt[18], 1, 1] - 
         2*G[lt[18], lt[18], lt[3], 1] - 2*G[lt[18], lt[18], lt[4], 1] + 
         2*G[lt[18], lt[18], lt[7], 1] + 2*G[lt[18], lt[18], lt[8], 1] - 
         2*G[lt[18], lt[18], lt[12], 1] + 2*G[lt[18], lt[18], lt[16], 1] + 
         2*G[lt[18], lt[18], lt[17], 1] - 2*G[lt[18], lt[19], 1, 1] - 
         2*G[lt[18], lt[19], lt[3], 1] - 2*G[lt[18], lt[19], lt[4], 1] + 
         2*G[lt[18], lt[19], lt[7], 1] + 2*G[lt[18], lt[19], lt[8], 1] - 
         2*G[lt[18], lt[19], lt[12], 1] + 2*G[lt[18], lt[19], lt[16], 1] + 
         2*G[lt[18], lt[19], lt[17], 1] - 2*G[lt[19], 1, 1, 1] - 
         2*G[lt[19], 1, lt[12], 1] - 2*G[lt[19], lt[3], lt[3], 1] - 
         2*G[lt[19], lt[3], lt[4], 1] - 2*G[lt[19], lt[4], lt[3], 1] - 
         2*G[lt[19], lt[4], lt[4], 1] + 2*G[lt[19], lt[5], 1, 1] + 
         2*G[lt[19], lt[5], lt[12], 1] - 2*G[lt[19], lt[5], lt[16], 1] - 
         2*G[lt[19], lt[5], lt[17], 1] + 2*G[lt[19], lt[7], lt[7], 1] + 
         2*G[lt[19], lt[7], lt[8], 1] + 2*G[lt[19], lt[8], lt[7], 1] + 
         2*G[lt[19], lt[8], lt[8], 1] + 2*G[lt[19], lt[9], lt[3], 1] + 
         2*G[lt[19], lt[9], lt[4], 1] - 2*G[lt[19], lt[9], lt[7], 1] - 
         2*G[lt[19], lt[9], lt[8], 1] + 2*G[lt[19], lt[10], lt[3], 1] + 
         2*G[lt[19], lt[10], lt[4], 1] - 2*G[lt[19], lt[10], lt[16], 1] - 
         2*G[lt[19], lt[10], lt[17], 1] + 2*G[lt[19], lt[11], 1, 1] - 
         2*G[lt[19], lt[11], lt[7], 1] - 2*G[lt[19], lt[11], lt[8], 1] + 
         2*G[lt[19], lt[11], lt[12], 1] - 2*G[lt[19], lt[12], 1, 1] - 
         2*G[lt[19], lt[12], lt[12], 1] + 2*G[lt[19], lt[16], lt[16], 1] + 
         2*G[lt[19], lt[16], lt[17], 1] + 2*G[lt[19], lt[17], lt[16], 1] + 
         2*G[lt[19], lt[17], lt[17], 1] - 2*G[lt[19], lt[18], 1, 1] - 
         2*G[lt[19], lt[18], lt[3], 1] - 2*G[lt[19], lt[18], lt[4], 1] + 
         2*G[lt[19], lt[18], lt[7], 1] + 2*G[lt[19], lt[18], lt[8], 1] - 
         2*G[lt[19], lt[18], lt[12], 1] + 2*G[lt[19], lt[18], lt[16], 1] + 
         2*G[lt[19], lt[18], lt[17], 1] - 2*G[lt[19], lt[19], 1, 1] - 
         2*G[lt[19], lt[19], lt[3], 1] - 2*G[lt[19], lt[19], lt[4], 1] + 
         2*G[lt[19], lt[19], lt[7], 1] + 2*G[lt[19], lt[19], lt[8], 1] - 
         2*G[lt[19], lt[19], lt[12], 1] + 2*G[lt[19], lt[19], lt[16], 1] + 
         2*G[lt[19], lt[19], lt[17], 1] - 2*G[lt[3], lt[3], 1]*Log[-mm5] - 
         2*G[lt[3], lt[4], 1]*Log[-mm5] - 2*G[lt[4], lt[3], 1]*Log[-mm5] - 
         2*G[lt[4], lt[4], 1]*Log[-mm5] + 2*G[lt[7], lt[7], 1]*Log[-mm5] + 
         2*G[lt[7], lt[8], 1]*Log[-mm5] + 2*G[lt[8], lt[7], 1]*Log[-mm5] + 
         2*G[lt[8], lt[8], 1]*Log[-mm5] + 2*G[lt[9], lt[3], 1]*Log[-mm5] + 
         2*G[lt[9], lt[4], 1]*Log[-mm5] - 2*G[lt[9], lt[7], 1]*Log[-mm5] - 
         2*G[lt[9], lt[8], 1]*Log[-mm5] + 2*G[lt[10], lt[3], 1]*Log[-mm5] + 
         2*G[lt[10], lt[4], 1]*Log[-mm5] - 2*G[lt[11], lt[7], 1]*Log[-mm5] - 
         2*G[lt[11], lt[8], 1]*Log[-mm5] - 2*G[lt[18], lt[3], 1]*Log[-mm5] - 
         2*G[lt[18], lt[4], 1]*Log[-mm5] + 2*G[lt[18], lt[7], 1]*Log[-mm5] + 
         2*G[lt[18], lt[8], 1]*Log[-mm5] + 2*G[lt[18], lt[10], 1]*Log[-mm5] - 
         2*G[lt[18], lt[11], 1]*Log[-mm5] - 2*G[lt[19], lt[3], 1]*Log[-mm5] - 
         2*G[lt[19], lt[4], 1]*Log[-mm5] + 2*G[lt[19], lt[7], 1]*Log[-mm5] + 
         2*G[lt[19], lt[8], 1]*Log[-mm5] + 2*G[lt[19], lt[10], 1]*Log[-mm5] - 
         2*G[lt[19], lt[11], 1]*Log[-mm5] - G[lt[3], 1]*Log[-mm5]^2 - 
         G[lt[4], 1]*Log[-mm5]^2 + G[lt[7], 1]*Log[-mm5]^2 + 
         G[lt[8], 1]*Log[-mm5]^2 + G[lt[10], 1]*Log[-mm5]^2 - 
         G[lt[11], 1]*Log[-mm5]^2 - (Pi^2*Log[-S45])/6 + 
         2*G[lt[5], 1, 1]*Log[-S45] + 2*G[lt[5], lt[12], 1]*Log[-S45] - 
         2*G[lt[5], lt[16], 1]*Log[-S45] - 2*G[lt[5], lt[17], 1]*Log[-S45] - 
         2*G[lt[10], lt[16], 1]*Log[-S45] - 2*G[lt[10], lt[17], 1]*
          Log[-S45] + 2*G[lt[11], 1, 1]*Log[-S45] + 2*G[lt[11], lt[12], 1]*
          Log[-S45] + 2*G[lt[16], lt[16], 1]*Log[-S45] + 
         2*G[lt[16], lt[17], 1]*Log[-S45] + 2*G[lt[17], lt[16], 1]*
          Log[-S45] + 2*G[lt[17], lt[17], 1]*Log[-S45] - 
         2*G[lt[18], 1, 1]*Log[-S45] - 2*G[lt[18], lt[10], 1]*Log[-S45] + 
         2*G[lt[18], lt[11], 1]*Log[-S45] - 2*G[lt[18], lt[12], 1]*
          Log[-S45] + 2*G[lt[18], lt[16], 1]*Log[-S45] + 
         2*G[lt[18], lt[17], 1]*Log[-S45] - 2*G[lt[19], 1, 1]*Log[-S45] - 
         2*G[lt[19], lt[10], 1]*Log[-S45] + 2*G[lt[19], lt[11], 1]*
          Log[-S45] - 2*G[lt[19], lt[12], 1]*Log[-S45] + 
         2*G[lt[19], lt[16], 1]*Log[-S45] + 2*G[lt[19], lt[17], 1]*
          Log[-S45] - G[lt[10], 1]*Log[-S45]^2 + G[lt[11], 1]*Log[-S45]^2 + 
         G[lt[16], 1]*Log[-S45]^2 + G[lt[17], 1]*Log[-S45]^2 + 
         Log[-S45]^3/3 + (14*Zeta[3])/3) + 
       ep^4*((47*Pi^4)/720 - (Pi^2*G[lt[3], lt[3], 1])/6 - 
         (Pi^2*G[lt[3], lt[4], 1])/6 - (Pi^2*G[lt[4], lt[3], 1])/6 - 
         (Pi^2*G[lt[4], lt[4], 1])/6 + (Pi^2*G[lt[5], 1, 1])/6 + 
         (Pi^2*G[lt[5], lt[12], 1])/6 - (Pi^2*G[lt[5], lt[16], 1])/6 - 
         (Pi^2*G[lt[5], lt[17], 1])/6 + (Pi^2*G[lt[7], lt[7], 1])/6 + 
         (Pi^2*G[lt[7], lt[8], 1])/6 + (Pi^2*G[lt[8], lt[7], 1])/6 + 
         (Pi^2*G[lt[8], lt[8], 1])/6 + (Pi^2*G[lt[9], lt[3], 1])/6 + 
         (Pi^2*G[lt[9], lt[4], 1])/6 - (Pi^2*G[lt[9], lt[7], 1])/6 - 
         (Pi^2*G[lt[9], lt[8], 1])/6 + (Pi^2*G[lt[10], lt[3], 1])/6 + 
         (Pi^2*G[lt[10], lt[4], 1])/6 - (Pi^2*G[lt[10], lt[16], 1])/6 - 
         (Pi^2*G[lt[10], lt[17], 1])/6 + (Pi^2*G[lt[11], 1, 1])/6 - 
         (Pi^2*G[lt[11], lt[7], 1])/6 - (Pi^2*G[lt[11], lt[8], 1])/6 + 
         (Pi^2*G[lt[11], lt[12], 1])/6 + (Pi^2*G[lt[16], lt[16], 1])/6 + 
         (Pi^2*G[lt[16], lt[17], 1])/6 + (Pi^2*G[lt[17], lt[16], 1])/6 + 
         (Pi^2*G[lt[17], lt[17], 1])/6 - (Pi^2*G[lt[18], 1, 1])/6 - 
         (Pi^2*G[lt[18], lt[3], 1])/6 - (Pi^2*G[lt[18], lt[4], 1])/6 + 
         (Pi^2*G[lt[18], lt[7], 1])/6 + (Pi^2*G[lt[18], lt[8], 1])/6 - 
         (Pi^2*G[lt[18], lt[12], 1])/6 + (Pi^2*G[lt[18], lt[16], 1])/6 + 
         (Pi^2*G[lt[18], lt[17], 1])/6 - (Pi^2*G[lt[19], 1, 1])/6 - 
         (Pi^2*G[lt[19], lt[3], 1])/6 - (Pi^2*G[lt[19], lt[4], 1])/6 + 
         (Pi^2*G[lt[19], lt[7], 1])/6 + (Pi^2*G[lt[19], lt[8], 1])/6 - 
         (Pi^2*G[lt[19], lt[12], 1])/6 + (Pi^2*G[lt[19], lt[16], 1])/6 + 
         (Pi^2*G[lt[19], lt[17], 1])/6 + 2*G[lt[3], lt[3], lt[3], lt[3], 1] + 
         2*G[lt[3], lt[3], lt[3], lt[4], 1] + 2*G[lt[3], lt[3], lt[4], lt[3], 
           1] + 2*G[lt[3], lt[3], lt[4], lt[4], 1] + 
         2*G[lt[3], lt[4], lt[3], lt[3], 1] + 2*G[lt[3], lt[4], lt[3], lt[4], 
           1] + 2*G[lt[3], lt[4], lt[4], lt[3], 1] + 
         2*G[lt[3], lt[4], lt[4], lt[4], 1] + 2*G[lt[4], lt[3], lt[3], lt[3], 
           1] + 2*G[lt[4], lt[3], lt[3], lt[4], 1] + 
         2*G[lt[4], lt[3], lt[4], lt[3], 1] + 2*G[lt[4], lt[3], lt[4], lt[4], 
           1] + 2*G[lt[4], lt[4], lt[3], lt[3], 1] + 
         2*G[lt[4], lt[4], lt[3], lt[4], 1] + 2*G[lt[4], lt[4], lt[4], lt[3], 
           1] + 2*G[lt[4], lt[4], lt[4], lt[4], 1] - 2*G[lt[5], 1, 1, 1, 1] - 
         2*G[lt[5], 1, 1, lt[12], 1] - 2*G[lt[5], 1, lt[12], 1, 1] - 
         2*G[lt[5], 1, lt[12], lt[12], 1] - 2*G[lt[5], lt[12], 1, 1, 1] - 
         2*G[lt[5], lt[12], 1, lt[12], 1] - 2*G[lt[5], lt[12], lt[12], 1, 
           1] - 2*G[lt[5], lt[12], lt[12], lt[12], 1] + 
         2*G[lt[5], lt[16], lt[16], lt[16], 1] + 
         2*G[lt[5], lt[16], lt[16], lt[17], 1] + 
         2*G[lt[5], lt[16], lt[17], lt[16], 1] + 
         2*G[lt[5], lt[16], lt[17], lt[17], 1] + 
         2*G[lt[5], lt[17], lt[16], lt[16], 1] + 
         2*G[lt[5], lt[17], lt[16], lt[17], 1] + 
         2*G[lt[5], lt[17], lt[17], lt[16], 1] + 
         2*G[lt[5], lt[17], lt[17], lt[17], 1] - 
         2*G[lt[7], lt[7], lt[7], lt[7], 1] - 2*G[lt[7], lt[7], lt[7], lt[8], 
           1] - 2*G[lt[7], lt[7], lt[8], lt[7], 1] - 
         2*G[lt[7], lt[7], lt[8], lt[8], 1] - 2*G[lt[7], lt[8], lt[7], lt[7], 
           1] - 2*G[lt[7], lt[8], lt[7], lt[8], 1] - 
         2*G[lt[7], lt[8], lt[8], lt[7], 1] - 2*G[lt[7], lt[8], lt[8], lt[8], 
           1] - 2*G[lt[8], lt[7], lt[7], lt[7], 1] - 
         2*G[lt[8], lt[7], lt[7], lt[8], 1] - 2*G[lt[8], lt[7], lt[8], lt[7], 
           1] - 2*G[lt[8], lt[7], lt[8], lt[8], 1] - 
         2*G[lt[8], lt[8], lt[7], lt[7], 1] - 2*G[lt[8], lt[8], lt[7], lt[8], 
           1] - 2*G[lt[8], lt[8], lt[8], lt[7], 1] - 
         2*G[lt[8], lt[8], lt[8], lt[8], 1] - 2*G[lt[9], lt[3], lt[3], lt[3], 
           1] - 2*G[lt[9], lt[3], lt[3], lt[4], 1] - 
         2*G[lt[9], lt[3], lt[4], lt[3], 1] - 2*G[lt[9], lt[3], lt[4], lt[4], 
           1] - 2*G[lt[9], lt[4], lt[3], lt[3], 1] - 
         2*G[lt[9], lt[4], lt[3], lt[4], 1] - 2*G[lt[9], lt[4], lt[4], lt[3], 
           1] - 2*G[lt[9], lt[4], lt[4], lt[4], 1] + 
         2*G[lt[9], lt[7], lt[7], lt[7], 1] + 2*G[lt[9], lt[7], lt[7], lt[8], 
           1] + 2*G[lt[9], lt[7], lt[8], lt[7], 1] + 
         2*G[lt[9], lt[7], lt[8], lt[8], 1] + 2*G[lt[9], lt[8], lt[7], lt[7], 
           1] + 2*G[lt[9], lt[8], lt[7], lt[8], 1] + 
         2*G[lt[9], lt[8], lt[8], lt[7], 1] + 2*G[lt[9], lt[8], lt[8], lt[8], 
           1] - 2*G[lt[10], lt[3], lt[3], lt[3], 1] - 
         2*G[lt[10], lt[3], lt[3], lt[4], 1] - 2*G[lt[10], lt[3], lt[4], 
           lt[3], 1] - 2*G[lt[10], lt[3], lt[4], lt[4], 1] - 
         2*G[lt[10], lt[4], lt[3], lt[3], 1] - 2*G[lt[10], lt[4], lt[3], 
           lt[4], 1] - 2*G[lt[10], lt[4], lt[4], lt[3], 1] - 
         2*G[lt[10], lt[4], lt[4], lt[4], 1] + 2*G[lt[10], lt[16], lt[16], 
           lt[16], 1] + 2*G[lt[10], lt[16], lt[16], lt[17], 1] + 
         2*G[lt[10], lt[16], lt[17], lt[16], 1] + 
         2*G[lt[10], lt[16], lt[17], lt[17], 1] + 
         2*G[lt[10], lt[17], lt[16], lt[16], 1] + 
         2*G[lt[10], lt[17], lt[16], lt[17], 1] + 
         2*G[lt[10], lt[17], lt[17], lt[16], 1] + 
         2*G[lt[10], lt[17], lt[17], lt[17], 1] - 2*G[lt[11], 1, 1, 1, 1] - 
         2*G[lt[11], 1, 1, lt[12], 1] - 2*G[lt[11], 1, lt[12], 1, 1] - 
         2*G[lt[11], 1, lt[12], lt[12], 1] + 2*G[lt[11], lt[7], lt[7], lt[7], 
           1] + 2*G[lt[11], lt[7], lt[7], lt[8], 1] + 
         2*G[lt[11], lt[7], lt[8], lt[7], 1] + 2*G[lt[11], lt[7], lt[8], 
           lt[8], 1] + 2*G[lt[11], lt[8], lt[7], lt[7], 1] + 
         2*G[lt[11], lt[8], lt[7], lt[8], 1] + 2*G[lt[11], lt[8], lt[8], 
           lt[7], 1] + 2*G[lt[11], lt[8], lt[8], lt[8], 1] - 
         2*G[lt[11], lt[12], 1, 1, 1] - 2*G[lt[11], lt[12], 1, lt[12], 1] - 
         2*G[lt[11], lt[12], lt[12], 1, 1] - 2*G[lt[11], lt[12], lt[12], 
           lt[12], 1] - 2*G[lt[16], lt[16], lt[16], lt[16], 1] - 
         2*G[lt[16], lt[16], lt[16], lt[17], 1] - 
         2*G[lt[16], lt[16], lt[17], lt[16], 1] - 
         2*G[lt[16], lt[16], lt[17], lt[17], 1] - 
         2*G[lt[16], lt[17], lt[16], lt[16], 1] - 
         2*G[lt[16], lt[17], lt[16], lt[17], 1] - 
         2*G[lt[16], lt[17], lt[17], lt[16], 1] - 
         2*G[lt[16], lt[17], lt[17], lt[17], 1] - 
         2*G[lt[17], lt[16], lt[16], lt[16], 1] - 
         2*G[lt[17], lt[16], lt[16], lt[17], 1] - 
         2*G[lt[17], lt[16], lt[17], lt[16], 1] - 
         2*G[lt[17], lt[16], lt[17], lt[17], 1] - 
         2*G[lt[17], lt[17], lt[16], lt[16], 1] - 
         2*G[lt[17], lt[17], lt[16], lt[17], 1] - 
         2*G[lt[17], lt[17], lt[17], lt[16], 1] - 
         2*G[lt[17], lt[17], lt[17], lt[17], 1] + 2*G[lt[18], 1, 1, 1, 1] + 
         2*G[lt[18], 1, 1, lt[12], 1] + 2*G[lt[18], 1, lt[12], 1, 1] + 
         2*G[lt[18], 1, lt[12], lt[12], 1] + 2*G[lt[18], lt[3], lt[3], lt[3], 
           1] + 2*G[lt[18], lt[3], lt[3], lt[4], 1] + 
         2*G[lt[18], lt[3], lt[4], lt[3], 1] + 2*G[lt[18], lt[3], lt[4], 
           lt[4], 1] + 2*G[lt[18], lt[4], lt[3], lt[3], 1] + 
         2*G[lt[18], lt[4], lt[3], lt[4], 1] + 2*G[lt[18], lt[4], lt[4], 
           lt[3], 1] + 2*G[lt[18], lt[4], lt[4], lt[4], 1] - 
         2*G[lt[18], lt[5], 1, 1, 1] - 2*G[lt[18], lt[5], 1, lt[12], 1] - 
         2*G[lt[18], lt[5], lt[12], 1, 1] - 2*G[lt[18], lt[5], lt[12], 
           lt[12], 1] + 2*G[lt[18], lt[5], lt[16], lt[16], 1] + 
         2*G[lt[18], lt[5], lt[16], lt[17], 1] + 
         2*G[lt[18], lt[5], lt[17], lt[16], 1] + 
         2*G[lt[18], lt[5], lt[17], lt[17], 1] - 
         2*G[lt[18], lt[7], lt[7], lt[7], 1] - 2*G[lt[18], lt[7], lt[7], 
           lt[8], 1] - 2*G[lt[18], lt[7], lt[8], lt[7], 1] - 
         2*G[lt[18], lt[7], lt[8], lt[8], 1] - 2*G[lt[18], lt[8], lt[7], 
           lt[7], 1] - 2*G[lt[18], lt[8], lt[7], lt[8], 1] - 
         2*G[lt[18], lt[8], lt[8], lt[7], 1] - 2*G[lt[18], lt[8], lt[8], 
           lt[8], 1] - 2*G[lt[18], lt[9], lt[3], lt[3], 1] - 
         2*G[lt[18], lt[9], lt[3], lt[4], 1] - 2*G[lt[18], lt[9], lt[4], 
           lt[3], 1] - 2*G[lt[18], lt[9], lt[4], lt[4], 1] + 
         2*G[lt[18], lt[9], lt[7], lt[7], 1] + 2*G[lt[18], lt[9], lt[7], 
           lt[8], 1] + 2*G[lt[18], lt[9], lt[8], lt[7], 1] + 
         2*G[lt[18], lt[9], lt[8], lt[8], 1] - 2*G[lt[18], lt[10], lt[3], 
           lt[3], 1] - 2*G[lt[18], lt[10], lt[3], lt[4], 1] - 
         2*G[lt[18], lt[10], lt[4], lt[3], 1] - 
         2*G[lt[18], lt[10], lt[4], lt[4], 1] + 2*G[lt[18], lt[10], lt[16], 
           lt[16], 1] + 2*G[lt[18], lt[10], lt[16], lt[17], 1] + 
         2*G[lt[18], lt[10], lt[17], lt[16], 1] + 
         2*G[lt[18], lt[10], lt[17], lt[17], 1] - 
         2*G[lt[18], lt[11], 1, 1, 1] - 2*G[lt[18], lt[11], 1, lt[12], 1] + 
         2*G[lt[18], lt[11], lt[7], lt[7], 1] + 
         2*G[lt[18], lt[11], lt[7], lt[8], 1] + 
         2*G[lt[18], lt[11], lt[8], lt[7], 1] + 
         2*G[lt[18], lt[11], lt[8], lt[8], 1] - 2*G[lt[18], lt[11], lt[12], 
           1, 1] - 2*G[lt[18], lt[11], lt[12], lt[12], 1] + 
         2*G[lt[18], lt[12], 1, 1, 1] + 2*G[lt[18], lt[12], 1, lt[12], 1] + 
         2*G[lt[18], lt[12], lt[12], 1, 1] + 2*G[lt[18], lt[12], lt[12], 
           lt[12], 1] - 2*G[lt[18], lt[16], lt[16], lt[16], 1] - 
         2*G[lt[18], lt[16], lt[16], lt[17], 1] - 
         2*G[lt[18], lt[16], lt[17], lt[16], 1] - 
         2*G[lt[18], lt[16], lt[17], lt[17], 1] - 
         2*G[lt[18], lt[17], lt[16], lt[16], 1] - 
         2*G[lt[18], lt[17], lt[16], lt[17], 1] - 
         2*G[lt[18], lt[17], lt[17], lt[16], 1] - 
         2*G[lt[18], lt[17], lt[17], lt[17], 1] + 
         2*G[lt[18], lt[18], 1, 1, 1] + 2*G[lt[18], lt[18], 1, lt[12], 1] + 
         2*G[lt[18], lt[18], lt[3], lt[3], 1] + 
         2*G[lt[18], lt[18], lt[3], lt[4], 1] + 
         2*G[lt[18], lt[18], lt[4], lt[3], 1] + 
         2*G[lt[18], lt[18], lt[4], lt[4], 1] - 2*G[lt[18], lt[18], lt[5], 1, 
           1] - 2*G[lt[18], lt[18], lt[5], lt[12], 1] + 
         2*G[lt[18], lt[18], lt[5], lt[16], 1] + 
         2*G[lt[18], lt[18], lt[5], lt[17], 1] - 
         2*G[lt[18], lt[18], lt[7], lt[7], 1] - 
         2*G[lt[18], lt[18], lt[7], lt[8], 1] - 
         2*G[lt[18], lt[18], lt[8], lt[7], 1] - 
         2*G[lt[18], lt[18], lt[8], lt[8], 1] - 
         2*G[lt[18], lt[18], lt[9], lt[3], 1] - 
         2*G[lt[18], lt[18], lt[9], lt[4], 1] + 
         2*G[lt[18], lt[18], lt[9], lt[7], 1] + 
         2*G[lt[18], lt[18], lt[9], lt[8], 1] - 2*G[lt[18], lt[18], lt[10], 
           lt[3], 1] - 2*G[lt[18], lt[18], lt[10], lt[4], 1] + 
         2*G[lt[18], lt[18], lt[10], lt[16], 1] + 
         2*G[lt[18], lt[18], lt[10], lt[17], 1] - 
         2*G[lt[18], lt[18], lt[11], 1, 1] + 2*G[lt[18], lt[18], lt[11], 
           lt[7], 1] + 2*G[lt[18], lt[18], lt[11], lt[8], 1] - 
         2*G[lt[18], lt[18], lt[11], lt[12], 1] + 
         2*G[lt[18], lt[18], lt[12], 1, 1] + 2*G[lt[18], lt[18], lt[12], 
           lt[12], 1] - 2*G[lt[18], lt[18], lt[16], lt[16], 1] - 
         2*G[lt[18], lt[18], lt[16], lt[17], 1] - 
         2*G[lt[18], lt[18], lt[17], lt[16], 1] - 
         2*G[lt[18], lt[18], lt[17], lt[17], 1] + 
         2*G[lt[18], lt[18], lt[18], 1, 1] + 2*G[lt[18], lt[18], lt[18], 
           lt[3], 1] + 2*G[lt[18], lt[18], lt[18], lt[4], 1] - 
         2*G[lt[18], lt[18], lt[18], lt[7], 1] - 
         2*G[lt[18], lt[18], lt[18], lt[8], 1] + 
         2*G[lt[18], lt[18], lt[18], lt[12], 1] - 
         2*G[lt[18], lt[18], lt[18], lt[16], 1] - 
         2*G[lt[18], lt[18], lt[18], lt[17], 1] + 
         2*G[lt[18], lt[18], lt[19], 1, 1] + 2*G[lt[18], lt[18], lt[19], 
           lt[3], 1] + 2*G[lt[18], lt[18], lt[19], lt[4], 1] - 
         2*G[lt[18], lt[18], lt[19], lt[7], 1] - 
         2*G[lt[18], lt[18], lt[19], lt[8], 1] + 
         2*G[lt[18], lt[18], lt[19], lt[12], 1] - 
         2*G[lt[18], lt[18], lt[19], lt[16], 1] - 
         2*G[lt[18], lt[18], lt[19], lt[17], 1] + 
         2*G[lt[18], lt[19], 1, 1, 1] + 2*G[lt[18], lt[19], 1, lt[12], 1] + 
         2*G[lt[18], lt[19], lt[3], lt[3], 1] + 
         2*G[lt[18], lt[19], lt[3], lt[4], 1] + 
         2*G[lt[18], lt[19], lt[4], lt[3], 1] + 
         2*G[lt[18], lt[19], lt[4], lt[4], 1] - 2*G[lt[18], lt[19], lt[5], 1, 
           1] - 2*G[lt[18], lt[19], lt[5], lt[12], 1] + 
         2*G[lt[18], lt[19], lt[5], lt[16], 1] + 
         2*G[lt[18], lt[19], lt[5], lt[17], 1] - 
         2*G[lt[18], lt[19], lt[7], lt[7], 1] - 
         2*G[lt[18], lt[19], lt[7], lt[8], 1] - 
         2*G[lt[18], lt[19], lt[8], lt[7], 1] - 
         2*G[lt[18], lt[19], lt[8], lt[8], 1] - 
         2*G[lt[18], lt[19], lt[9], lt[3], 1] - 
         2*G[lt[18], lt[19], lt[9], lt[4], 1] + 
         2*G[lt[18], lt[19], lt[9], lt[7], 1] + 
         2*G[lt[18], lt[19], lt[9], lt[8], 1] - 2*G[lt[18], lt[19], lt[10], 
           lt[3], 1] - 2*G[lt[18], lt[19], lt[10], lt[4], 1] + 
         2*G[lt[18], lt[19], lt[10], lt[16], 1] + 
         2*G[lt[18], lt[19], lt[10], lt[17], 1] - 
         2*G[lt[18], lt[19], lt[11], 1, 1] + 2*G[lt[18], lt[19], lt[11], 
           lt[7], 1] + 2*G[lt[18], lt[19], lt[11], lt[8], 1] - 
         2*G[lt[18], lt[19], lt[11], lt[12], 1] + 
         2*G[lt[18], lt[19], lt[12], 1, 1] + 2*G[lt[18], lt[19], lt[12], 
           lt[12], 1] - 2*G[lt[18], lt[19], lt[16], lt[16], 1] - 
         2*G[lt[18], lt[19], lt[16], lt[17], 1] - 
         2*G[lt[18], lt[19], lt[17], lt[16], 1] - 
         2*G[lt[18], lt[19], lt[17], lt[17], 1] + 
         2*G[lt[18], lt[19], lt[18], 1, 1] + 2*G[lt[18], lt[19], lt[18], 
           lt[3], 1] + 2*G[lt[18], lt[19], lt[18], lt[4], 1] - 
         2*G[lt[18], lt[19], lt[18], lt[7], 1] - 
         2*G[lt[18], lt[19], lt[18], lt[8], 1] + 
         2*G[lt[18], lt[19], lt[18], lt[12], 1] - 
         2*G[lt[18], lt[19], lt[18], lt[16], 1] - 
         2*G[lt[18], lt[19], lt[18], lt[17], 1] + 
         2*G[lt[18], lt[19], lt[19], 1, 1] + 2*G[lt[18], lt[19], lt[19], 
           lt[3], 1] + 2*G[lt[18], lt[19], lt[19], lt[4], 1] - 
         2*G[lt[18], lt[19], lt[19], lt[7], 1] - 
         2*G[lt[18], lt[19], lt[19], lt[8], 1] + 
         2*G[lt[18], lt[19], lt[19], lt[12], 1] - 
         2*G[lt[18], lt[19], lt[19], lt[16], 1] - 
         2*G[lt[18], lt[19], lt[19], lt[17], 1] + 2*G[lt[19], 1, 1, 1, 1] + 
         2*G[lt[19], 1, 1, lt[12], 1] + 2*G[lt[19], 1, lt[12], 1, 1] + 
         2*G[lt[19], 1, lt[12], lt[12], 1] + 2*G[lt[19], lt[3], lt[3], lt[3], 
           1] + 2*G[lt[19], lt[3], lt[3], lt[4], 1] + 
         2*G[lt[19], lt[3], lt[4], lt[3], 1] + 2*G[lt[19], lt[3], lt[4], 
           lt[4], 1] + 2*G[lt[19], lt[4], lt[3], lt[3], 1] + 
         2*G[lt[19], lt[4], lt[3], lt[4], 1] + 2*G[lt[19], lt[4], lt[4], 
           lt[3], 1] + 2*G[lt[19], lt[4], lt[4], lt[4], 1] - 
         2*G[lt[19], lt[5], 1, 1, 1] - 2*G[lt[19], lt[5], 1, lt[12], 1] - 
         2*G[lt[19], lt[5], lt[12], 1, 1] - 2*G[lt[19], lt[5], lt[12], 
           lt[12], 1] + 2*G[lt[19], lt[5], lt[16], lt[16], 1] + 
         2*G[lt[19], lt[5], lt[16], lt[17], 1] + 
         2*G[lt[19], lt[5], lt[17], lt[16], 1] + 
         2*G[lt[19], lt[5], lt[17], lt[17], 1] - 
         2*G[lt[19], lt[7], lt[7], lt[7], 1] - 2*G[lt[19], lt[7], lt[7], 
           lt[8], 1] - 2*G[lt[19], lt[7], lt[8], lt[7], 1] - 
         2*G[lt[19], lt[7], lt[8], lt[8], 1] - 2*G[lt[19], lt[8], lt[7], 
           lt[7], 1] - 2*G[lt[19], lt[8], lt[7], lt[8], 1] - 
         2*G[lt[19], lt[8], lt[8], lt[7], 1] - 2*G[lt[19], lt[8], lt[8], 
           lt[8], 1] - 2*G[lt[19], lt[9], lt[3], lt[3], 1] - 
         2*G[lt[19], lt[9], lt[3], lt[4], 1] - 2*G[lt[19], lt[9], lt[4], 
           lt[3], 1] - 2*G[lt[19], lt[9], lt[4], lt[4], 1] + 
         2*G[lt[19], lt[9], lt[7], lt[7], 1] + 2*G[lt[19], lt[9], lt[7], 
           lt[8], 1] + 2*G[lt[19], lt[9], lt[8], lt[7], 1] + 
         2*G[lt[19], lt[9], lt[8], lt[8], 1] - 2*G[lt[19], lt[10], lt[3], 
           lt[3], 1] - 2*G[lt[19], lt[10], lt[3], lt[4], 1] - 
         2*G[lt[19], lt[10], lt[4], lt[3], 1] - 
         2*G[lt[19], lt[10], lt[4], lt[4], 1] + 2*G[lt[19], lt[10], lt[16], 
           lt[16], 1] + 2*G[lt[19], lt[10], lt[16], lt[17], 1] + 
         2*G[lt[19], lt[10], lt[17], lt[16], 1] + 
         2*G[lt[19], lt[10], lt[17], lt[17], 1] - 
         2*G[lt[19], lt[11], 1, 1, 1] - 2*G[lt[19], lt[11], 1, lt[12], 1] + 
         2*G[lt[19], lt[11], lt[7], lt[7], 1] + 
         2*G[lt[19], lt[11], lt[7], lt[8], 1] + 
         2*G[lt[19], lt[11], lt[8], lt[7], 1] + 
         2*G[lt[19], lt[11], lt[8], lt[8], 1] - 2*G[lt[19], lt[11], lt[12], 
           1, 1] - 2*G[lt[19], lt[11], lt[12], lt[12], 1] + 
         2*G[lt[19], lt[12], 1, 1, 1] + 2*G[lt[19], lt[12], 1, lt[12], 1] + 
         2*G[lt[19], lt[12], lt[12], 1, 1] + 2*G[lt[19], lt[12], lt[12], 
           lt[12], 1] - 2*G[lt[19], lt[16], lt[16], lt[16], 1] - 
         2*G[lt[19], lt[16], lt[16], lt[17], 1] - 
         2*G[lt[19], lt[16], lt[17], lt[16], 1] - 
         2*G[lt[19], lt[16], lt[17], lt[17], 1] - 
         2*G[lt[19], lt[17], lt[16], lt[16], 1] - 
         2*G[lt[19], lt[17], lt[16], lt[17], 1] - 
         2*G[lt[19], lt[17], lt[17], lt[16], 1] - 
         2*G[lt[19], lt[17], lt[17], lt[17], 1] + 
         2*G[lt[19], lt[18], 1, 1, 1] + 2*G[lt[19], lt[18], 1, lt[12], 1] + 
         2*G[lt[19], lt[18], lt[3], lt[3], 1] + 
         2*G[lt[19], lt[18], lt[3], lt[4], 1] + 
         2*G[lt[19], lt[18], lt[4], lt[3], 1] + 
         2*G[lt[19], lt[18], lt[4], lt[4], 1] - 2*G[lt[19], lt[18], lt[5], 1, 
           1] - 2*G[lt[19], lt[18], lt[5], lt[12], 1] + 
         2*G[lt[19], lt[18], lt[5], lt[16], 1] + 
         2*G[lt[19], lt[18], lt[5], lt[17], 1] - 
         2*G[lt[19], lt[18], lt[7], lt[7], 1] - 
         2*G[lt[19], lt[18], lt[7], lt[8], 1] - 
         2*G[lt[19], lt[18], lt[8], lt[7], 1] - 
         2*G[lt[19], lt[18], lt[8], lt[8], 1] - 
         2*G[lt[19], lt[18], lt[9], lt[3], 1] - 
         2*G[lt[19], lt[18], lt[9], lt[4], 1] + 
         2*G[lt[19], lt[18], lt[9], lt[7], 1] + 
         2*G[lt[19], lt[18], lt[9], lt[8], 1] - 2*G[lt[19], lt[18], lt[10], 
           lt[3], 1] - 2*G[lt[19], lt[18], lt[10], lt[4], 1] + 
         2*G[lt[19], lt[18], lt[10], lt[16], 1] + 
         2*G[lt[19], lt[18], lt[10], lt[17], 1] - 
         2*G[lt[19], lt[18], lt[11], 1, 1] + 2*G[lt[19], lt[18], lt[11], 
           lt[7], 1] + 2*G[lt[19], lt[18], lt[11], lt[8], 1] - 
         2*G[lt[19], lt[18], lt[11], lt[12], 1] + 
         2*G[lt[19], lt[18], lt[12], 1, 1] + 2*G[lt[19], lt[18], lt[12], 
           lt[12], 1] - 2*G[lt[19], lt[18], lt[16], lt[16], 1] - 
         2*G[lt[19], lt[18], lt[16], lt[17], 1] - 
         2*G[lt[19], lt[18], lt[17], lt[16], 1] - 
         2*G[lt[19], lt[18], lt[17], lt[17], 1] + 
         2*G[lt[19], lt[18], lt[18], 1, 1] + 2*G[lt[19], lt[18], lt[18], 
           lt[3], 1] + 2*G[lt[19], lt[18], lt[18], lt[4], 1] - 
         2*G[lt[19], lt[18], lt[18], lt[7], 1] - 
         2*G[lt[19], lt[18], lt[18], lt[8], 1] + 
         2*G[lt[19], lt[18], lt[18], lt[12], 1] - 
         2*G[lt[19], lt[18], lt[18], lt[16], 1] - 
         2*G[lt[19], lt[18], lt[18], lt[17], 1] + 
         2*G[lt[19], lt[18], lt[19], 1, 1] + 2*G[lt[19], lt[18], lt[19], 
           lt[3], 1] + 2*G[lt[19], lt[18], lt[19], lt[4], 1] - 
         2*G[lt[19], lt[18], lt[19], lt[7], 1] - 
         2*G[lt[19], lt[18], lt[19], lt[8], 1] + 
         2*G[lt[19], lt[18], lt[19], lt[12], 1] - 
         2*G[lt[19], lt[18], lt[19], lt[16], 1] - 
         2*G[lt[19], lt[18], lt[19], lt[17], 1] + 
         2*G[lt[19], lt[19], 1, 1, 1] + 2*G[lt[19], lt[19], 1, lt[12], 1] + 
         2*G[lt[19], lt[19], lt[3], lt[3], 1] + 
         2*G[lt[19], lt[19], lt[3], lt[4], 1] + 
         2*G[lt[19], lt[19], lt[4], lt[3], 1] + 
         2*G[lt[19], lt[19], lt[4], lt[4], 1] - 2*G[lt[19], lt[19], lt[5], 1, 
           1] - 2*G[lt[19], lt[19], lt[5], lt[12], 1] + 
         2*G[lt[19], lt[19], lt[5], lt[16], 1] + 
         2*G[lt[19], lt[19], lt[5], lt[17], 1] - 
         2*G[lt[19], lt[19], lt[7], lt[7], 1] - 
         2*G[lt[19], lt[19], lt[7], lt[8], 1] - 
         2*G[lt[19], lt[19], lt[8], lt[7], 1] - 
         2*G[lt[19], lt[19], lt[8], lt[8], 1] - 
         2*G[lt[19], lt[19], lt[9], lt[3], 1] - 
         2*G[lt[19], lt[19], lt[9], lt[4], 1] + 
         2*G[lt[19], lt[19], lt[9], lt[7], 1] + 
         2*G[lt[19], lt[19], lt[9], lt[8], 1] - 2*G[lt[19], lt[19], lt[10], 
           lt[3], 1] - 2*G[lt[19], lt[19], lt[10], lt[4], 1] + 
         2*G[lt[19], lt[19], lt[10], lt[16], 1] + 
         2*G[lt[19], lt[19], lt[10], lt[17], 1] - 
         2*G[lt[19], lt[19], lt[11], 1, 1] + 2*G[lt[19], lt[19], lt[11], 
           lt[7], 1] + 2*G[lt[19], lt[19], lt[11], lt[8], 1] - 
         2*G[lt[19], lt[19], lt[11], lt[12], 1] + 
         2*G[lt[19], lt[19], lt[12], 1, 1] + 2*G[lt[19], lt[19], lt[12], 
           lt[12], 1] - 2*G[lt[19], lt[19], lt[16], lt[16], 1] - 
         2*G[lt[19], lt[19], lt[16], lt[17], 1] - 
         2*G[lt[19], lt[19], lt[17], lt[16], 1] - 
         2*G[lt[19], lt[19], lt[17], lt[17], 1] + 
         2*G[lt[19], lt[19], lt[18], 1, 1] + 2*G[lt[19], lt[19], lt[18], 
           lt[3], 1] + 2*G[lt[19], lt[19], lt[18], lt[4], 1] - 
         2*G[lt[19], lt[19], lt[18], lt[7], 1] - 
         2*G[lt[19], lt[19], lt[18], lt[8], 1] + 
         2*G[lt[19], lt[19], lt[18], lt[12], 1] - 
         2*G[lt[19], lt[19], lt[18], lt[16], 1] - 
         2*G[lt[19], lt[19], lt[18], lt[17], 1] + 
         2*G[lt[19], lt[19], lt[19], 1, 1] + 2*G[lt[19], lt[19], lt[19], 
           lt[3], 1] + 2*G[lt[19], lt[19], lt[19], lt[4], 1] - 
         2*G[lt[19], lt[19], lt[19], lt[7], 1] - 
         2*G[lt[19], lt[19], lt[19], lt[8], 1] + 
         2*G[lt[19], lt[19], lt[19], lt[12], 1] - 
         2*G[lt[19], lt[19], lt[19], lt[16], 1] - 
         2*G[lt[19], lt[19], lt[19], lt[17], 1] - 
         (Pi^2*G[lt[3], 1]*Log[-mm5])/6 - (Pi^2*G[lt[4], 1]*Log[-mm5])/6 + 
         (Pi^2*G[lt[7], 1]*Log[-mm5])/6 + (Pi^2*G[lt[8], 1]*Log[-mm5])/6 + 
         (Pi^2*G[lt[10], 1]*Log[-mm5])/6 - (Pi^2*G[lt[11], 1]*Log[-mm5])/6 + 
         2*G[lt[3], lt[3], lt[3], 1]*Log[-mm5] + 2*G[lt[3], lt[3], lt[4], 1]*
          Log[-mm5] + 2*G[lt[3], lt[4], lt[3], 1]*Log[-mm5] + 
         2*G[lt[3], lt[4], lt[4], 1]*Log[-mm5] + 2*G[lt[4], lt[3], lt[3], 1]*
          Log[-mm5] + 2*G[lt[4], lt[3], lt[4], 1]*Log[-mm5] + 
         2*G[lt[4], lt[4], lt[3], 1]*Log[-mm5] + 2*G[lt[4], lt[4], lt[4], 1]*
          Log[-mm5] - 2*G[lt[7], lt[7], lt[7], 1]*Log[-mm5] - 
         2*G[lt[7], lt[7], lt[8], 1]*Log[-mm5] - 2*G[lt[7], lt[8], lt[7], 1]*
          Log[-mm5] - 2*G[lt[7], lt[8], lt[8], 1]*Log[-mm5] - 
         2*G[lt[8], lt[7], lt[7], 1]*Log[-mm5] - 2*G[lt[8], lt[7], lt[8], 1]*
          Log[-mm5] - 2*G[lt[8], lt[8], lt[7], 1]*Log[-mm5] - 
         2*G[lt[8], lt[8], lt[8], 1]*Log[-mm5] - 2*G[lt[9], lt[3], lt[3], 1]*
          Log[-mm5] - 2*G[lt[9], lt[3], lt[4], 1]*Log[-mm5] - 
         2*G[lt[9], lt[4], lt[3], 1]*Log[-mm5] - 2*G[lt[9], lt[4], lt[4], 1]*
          Log[-mm5] + 2*G[lt[9], lt[7], lt[7], 1]*Log[-mm5] + 
         2*G[lt[9], lt[7], lt[8], 1]*Log[-mm5] + 2*G[lt[9], lt[8], lt[7], 1]*
          Log[-mm5] + 2*G[lt[9], lt[8], lt[8], 1]*Log[-mm5] - 
         2*G[lt[10], lt[3], lt[3], 1]*Log[-mm5] - 
         2*G[lt[10], lt[3], lt[4], 1]*Log[-mm5] - 
         2*G[lt[10], lt[4], lt[3], 1]*Log[-mm5] - 
         2*G[lt[10], lt[4], lt[4], 1]*Log[-mm5] + 
         2*G[lt[11], lt[7], lt[7], 1]*Log[-mm5] + 
         2*G[lt[11], lt[7], lt[8], 1]*Log[-mm5] + 
         2*G[lt[11], lt[8], lt[7], 1]*Log[-mm5] + 
         2*G[lt[11], lt[8], lt[8], 1]*Log[-mm5] + 
         2*G[lt[18], lt[3], lt[3], 1]*Log[-mm5] + 
         2*G[lt[18], lt[3], lt[4], 1]*Log[-mm5] + 
         2*G[lt[18], lt[4], lt[3], 1]*Log[-mm5] + 
         2*G[lt[18], lt[4], lt[4], 1]*Log[-mm5] - 
         2*G[lt[18], lt[7], lt[7], 1]*Log[-mm5] - 
         2*G[lt[18], lt[7], lt[8], 1]*Log[-mm5] - 
         2*G[lt[18], lt[8], lt[7], 1]*Log[-mm5] - 
         2*G[lt[18], lt[8], lt[8], 1]*Log[-mm5] - 
         2*G[lt[18], lt[9], lt[3], 1]*Log[-mm5] - 
         2*G[lt[18], lt[9], lt[4], 1]*Log[-mm5] + 
         2*G[lt[18], lt[9], lt[7], 1]*Log[-mm5] + 
         2*G[lt[18], lt[9], lt[8], 1]*Log[-mm5] - 
         2*G[lt[18], lt[10], lt[3], 1]*Log[-mm5] - 
         2*G[lt[18], lt[10], lt[4], 1]*Log[-mm5] + 
         2*G[lt[18], lt[11], lt[7], 1]*Log[-mm5] + 
         2*G[lt[18], lt[11], lt[8], 1]*Log[-mm5] + 
         2*G[lt[18], lt[18], lt[3], 1]*Log[-mm5] + 
         2*G[lt[18], lt[18], lt[4], 1]*Log[-mm5] - 
         2*G[lt[18], lt[18], lt[7], 1]*Log[-mm5] - 
         2*G[lt[18], lt[18], lt[8], 1]*Log[-mm5] - 
         2*G[lt[18], lt[18], lt[10], 1]*Log[-mm5] + 
         2*G[lt[18], lt[18], lt[11], 1]*Log[-mm5] + 
         2*G[lt[18], lt[19], lt[3], 1]*Log[-mm5] + 
         2*G[lt[18], lt[19], lt[4], 1]*Log[-mm5] - 
         2*G[lt[18], lt[19], lt[7], 1]*Log[-mm5] - 
         2*G[lt[18], lt[19], lt[8], 1]*Log[-mm5] - 
         2*G[lt[18], lt[19], lt[10], 1]*Log[-mm5] + 
         2*G[lt[18], lt[19], lt[11], 1]*Log[-mm5] + 
         2*G[lt[19], lt[3], lt[3], 1]*Log[-mm5] + 
         2*G[lt[19], lt[3], lt[4], 1]*Log[-mm5] + 
         2*G[lt[19], lt[4], lt[3], 1]*Log[-mm5] + 
         2*G[lt[19], lt[4], lt[4], 1]*Log[-mm5] - 
         2*G[lt[19], lt[7], lt[7], 1]*Log[-mm5] - 
         2*G[lt[19], lt[7], lt[8], 1]*Log[-mm5] - 
         2*G[lt[19], lt[8], lt[7], 1]*Log[-mm5] - 
         2*G[lt[19], lt[8], lt[8], 1]*Log[-mm5] - 
         2*G[lt[19], lt[9], lt[3], 1]*Log[-mm5] - 
         2*G[lt[19], lt[9], lt[4], 1]*Log[-mm5] + 
         2*G[lt[19], lt[9], lt[7], 1]*Log[-mm5] + 
         2*G[lt[19], lt[9], lt[8], 1]*Log[-mm5] - 
         2*G[lt[19], lt[10], lt[3], 1]*Log[-mm5] - 
         2*G[lt[19], lt[10], lt[4], 1]*Log[-mm5] + 
         2*G[lt[19], lt[11], lt[7], 1]*Log[-mm5] + 
         2*G[lt[19], lt[11], lt[8], 1]*Log[-mm5] + 
         2*G[lt[19], lt[18], lt[3], 1]*Log[-mm5] + 
         2*G[lt[19], lt[18], lt[4], 1]*Log[-mm5] - 
         2*G[lt[19], lt[18], lt[7], 1]*Log[-mm5] - 
         2*G[lt[19], lt[18], lt[8], 1]*Log[-mm5] - 
         2*G[lt[19], lt[18], lt[10], 1]*Log[-mm5] + 
         2*G[lt[19], lt[18], lt[11], 1]*Log[-mm5] + 
         2*G[lt[19], lt[19], lt[3], 1]*Log[-mm5] + 
         2*G[lt[19], lt[19], lt[4], 1]*Log[-mm5] - 
         2*G[lt[19], lt[19], lt[7], 1]*Log[-mm5] - 
         2*G[lt[19], lt[19], lt[8], 1]*Log[-mm5] - 
         2*G[lt[19], lt[19], lt[10], 1]*Log[-mm5] + 
         2*G[lt[19], lt[19], lt[11], 1]*Log[-mm5] + G[lt[3], lt[3], 1]*
          Log[-mm5]^2 + G[lt[3], lt[4], 1]*Log[-mm5]^2 + 
         G[lt[4], lt[3], 1]*Log[-mm5]^2 + G[lt[4], lt[4], 1]*Log[-mm5]^2 - 
         G[lt[7], lt[7], 1]*Log[-mm5]^2 - G[lt[7], lt[8], 1]*Log[-mm5]^2 - 
         G[lt[8], lt[7], 1]*Log[-mm5]^2 - G[lt[8], lt[8], 1]*Log[-mm5]^2 - 
         G[lt[9], lt[3], 1]*Log[-mm5]^2 - G[lt[9], lt[4], 1]*Log[-mm5]^2 + 
         G[lt[9], lt[7], 1]*Log[-mm5]^2 + G[lt[9], lt[8], 1]*Log[-mm5]^2 - 
         G[lt[10], lt[3], 1]*Log[-mm5]^2 - G[lt[10], lt[4], 1]*Log[-mm5]^2 + 
         G[lt[11], lt[7], 1]*Log[-mm5]^2 + G[lt[11], lt[8], 1]*Log[-mm5]^2 + 
         G[lt[18], lt[3], 1]*Log[-mm5]^2 + G[lt[18], lt[4], 1]*Log[-mm5]^2 - 
         G[lt[18], lt[7], 1]*Log[-mm5]^2 - G[lt[18], lt[8], 1]*Log[-mm5]^2 - 
         G[lt[18], lt[10], 1]*Log[-mm5]^2 + G[lt[18], lt[11], 1]*
          Log[-mm5]^2 + G[lt[19], lt[3], 1]*Log[-mm5]^2 + 
         G[lt[19], lt[4], 1]*Log[-mm5]^2 - G[lt[19], lt[7], 1]*Log[-mm5]^2 - 
         G[lt[19], lt[8], 1]*Log[-mm5]^2 - G[lt[19], lt[10], 1]*Log[-mm5]^2 + 
         G[lt[19], lt[11], 1]*Log[-mm5]^2 + (G[lt[3], 1]*Log[-mm5]^3)/3 + 
         (G[lt[4], 1]*Log[-mm5]^3)/3 - (G[lt[7], 1]*Log[-mm5]^3)/3 - 
         (G[lt[8], 1]*Log[-mm5]^3)/3 - (G[lt[10], 1]*Log[-mm5]^3)/3 + 
         (G[lt[11], 1]*Log[-mm5]^3)/3 - (Pi^2*G[lt[10], 1]*Log[-S45])/6 + 
         (Pi^2*G[lt[11], 1]*Log[-S45])/6 + (Pi^2*G[lt[16], 1]*Log[-S45])/6 + 
         (Pi^2*G[lt[17], 1]*Log[-S45])/6 - 2*G[lt[5], 1, 1, 1]*Log[-S45] - 
         2*G[lt[5], 1, lt[12], 1]*Log[-S45] - 2*G[lt[5], lt[12], 1, 1]*
          Log[-S45] - 2*G[lt[5], lt[12], lt[12], 1]*Log[-S45] + 
         2*G[lt[5], lt[16], lt[16], 1]*Log[-S45] + 
         2*G[lt[5], lt[16], lt[17], 1]*Log[-S45] + 
         2*G[lt[5], lt[17], lt[16], 1]*Log[-S45] + 
         2*G[lt[5], lt[17], lt[17], 1]*Log[-S45] + 
         2*G[lt[10], lt[16], lt[16], 1]*Log[-S45] + 
         2*G[lt[10], lt[16], lt[17], 1]*Log[-S45] + 
         2*G[lt[10], lt[17], lt[16], 1]*Log[-S45] + 
         2*G[lt[10], lt[17], lt[17], 1]*Log[-S45] - 2*G[lt[11], 1, 1, 1]*
          Log[-S45] - 2*G[lt[11], 1, lt[12], 1]*Log[-S45] - 
         2*G[lt[11], lt[12], 1, 1]*Log[-S45] - 2*G[lt[11], lt[12], lt[12], 1]*
          Log[-S45] - 2*G[lt[16], lt[16], lt[16], 1]*Log[-S45] - 
         2*G[lt[16], lt[16], lt[17], 1]*Log[-S45] - 
         2*G[lt[16], lt[17], lt[16], 1]*Log[-S45] - 
         2*G[lt[16], lt[17], lt[17], 1]*Log[-S45] - 
         2*G[lt[17], lt[16], lt[16], 1]*Log[-S45] - 
         2*G[lt[17], lt[16], lt[17], 1]*Log[-S45] - 
         2*G[lt[17], lt[17], lt[16], 1]*Log[-S45] - 
         2*G[lt[17], lt[17], lt[17], 1]*Log[-S45] + 2*G[lt[18], 1, 1, 1]*
          Log[-S45] + 2*G[lt[18], 1, lt[12], 1]*Log[-S45] - 
         2*G[lt[18], lt[5], 1, 1]*Log[-S45] - 2*G[lt[18], lt[5], lt[12], 1]*
          Log[-S45] + 2*G[lt[18], lt[5], lt[16], 1]*Log[-S45] + 
         2*G[lt[18], lt[5], lt[17], 1]*Log[-S45] + 
         2*G[lt[18], lt[10], lt[16], 1]*Log[-S45] + 
         2*G[lt[18], lt[10], lt[17], 1]*Log[-S45] - 2*G[lt[18], lt[11], 1, 1]*
          Log[-S45] - 2*G[lt[18], lt[11], lt[12], 1]*Log[-S45] + 
         2*G[lt[18], lt[12], 1, 1]*Log[-S45] + 2*G[lt[18], lt[12], lt[12], 1]*
          Log[-S45] - 2*G[lt[18], lt[16], lt[16], 1]*Log[-S45] - 
         2*G[lt[18], lt[16], lt[17], 1]*Log[-S45] - 
         2*G[lt[18], lt[17], lt[16], 1]*Log[-S45] - 
         2*G[lt[18], lt[17], lt[17], 1]*Log[-S45] + 2*G[lt[18], lt[18], 1, 1]*
          Log[-S45] + 2*G[lt[18], lt[18], lt[10], 1]*Log[-S45] - 
         2*G[lt[18], lt[18], lt[11], 1]*Log[-S45] + 
         2*G[lt[18], lt[18], lt[12], 1]*Log[-S45] - 
         2*G[lt[18], lt[18], lt[16], 1]*Log[-S45] - 
         2*G[lt[18], lt[18], lt[17], 1]*Log[-S45] + 2*G[lt[18], lt[19], 1, 1]*
          Log[-S45] + 2*G[lt[18], lt[19], lt[10], 1]*Log[-S45] - 
         2*G[lt[18], lt[19], lt[11], 1]*Log[-S45] + 
         2*G[lt[18], lt[19], lt[12], 1]*Log[-S45] - 
         2*G[lt[18], lt[19], lt[16], 1]*Log[-S45] - 
         2*G[lt[18], lt[19], lt[17], 1]*Log[-S45] + 2*G[lt[19], 1, 1, 1]*
          Log[-S45] + 2*G[lt[19], 1, lt[12], 1]*Log[-S45] - 
         2*G[lt[19], lt[5], 1, 1]*Log[-S45] - 2*G[lt[19], lt[5], lt[12], 1]*
          Log[-S45] + 2*G[lt[19], lt[5], lt[16], 1]*Log[-S45] + 
         2*G[lt[19], lt[5], lt[17], 1]*Log[-S45] + 
         2*G[lt[19], lt[10], lt[16], 1]*Log[-S45] + 
         2*G[lt[19], lt[10], lt[17], 1]*Log[-S45] - 2*G[lt[19], lt[11], 1, 1]*
          Log[-S45] - 2*G[lt[19], lt[11], lt[12], 1]*Log[-S45] + 
         2*G[lt[19], lt[12], 1, 1]*Log[-S45] + 2*G[lt[19], lt[12], lt[12], 1]*
          Log[-S45] - 2*G[lt[19], lt[16], lt[16], 1]*Log[-S45] - 
         2*G[lt[19], lt[16], lt[17], 1]*Log[-S45] - 
         2*G[lt[19], lt[17], lt[16], 1]*Log[-S45] - 
         2*G[lt[19], lt[17], lt[17], 1]*Log[-S45] + 2*G[lt[19], lt[18], 1, 1]*
          Log[-S45] + 2*G[lt[19], lt[18], lt[10], 1]*Log[-S45] - 
         2*G[lt[19], lt[18], lt[11], 1]*Log[-S45] + 
         2*G[lt[19], lt[18], lt[12], 1]*Log[-S45] - 
         2*G[lt[19], lt[18], lt[16], 1]*Log[-S45] - 
         2*G[lt[19], lt[18], lt[17], 1]*Log[-S45] + 2*G[lt[19], lt[19], 1, 1]*
          Log[-S45] + 2*G[lt[19], lt[19], lt[10], 1]*Log[-S45] - 
         2*G[lt[19], lt[19], lt[11], 1]*Log[-S45] + 
         2*G[lt[19], lt[19], lt[12], 1]*Log[-S45] - 
         2*G[lt[19], lt[19], lt[16], 1]*Log[-S45] - 
         2*G[lt[19], lt[19], lt[17], 1]*Log[-S45] + (Pi^2*Log[-S45]^2)/12 - 
         G[lt[5], 1, 1]*Log[-S45]^2 - G[lt[5], lt[12], 1]*Log[-S45]^2 + 
         G[lt[5], lt[16], 1]*Log[-S45]^2 + G[lt[5], lt[17], 1]*Log[-S45]^2 + 
         G[lt[10], lt[16], 1]*Log[-S45]^2 + G[lt[10], lt[17], 1]*
          Log[-S45]^2 - G[lt[11], 1, 1]*Log[-S45]^2 - G[lt[11], lt[12], 1]*
          Log[-S45]^2 - G[lt[16], lt[16], 1]*Log[-S45]^2 - 
         G[lt[16], lt[17], 1]*Log[-S45]^2 - G[lt[17], lt[16], 1]*
          Log[-S45]^2 - G[lt[17], lt[17], 1]*Log[-S45]^2 + 
         G[lt[18], 1, 1]*Log[-S45]^2 + G[lt[18], lt[10], 1]*Log[-S45]^2 - 
         G[lt[18], lt[11], 1]*Log[-S45]^2 + G[lt[18], lt[12], 1]*
          Log[-S45]^2 - G[lt[18], lt[16], 1]*Log[-S45]^2 - 
         G[lt[18], lt[17], 1]*Log[-S45]^2 + G[lt[19], 1, 1]*Log[-S45]^2 + 
         G[lt[19], lt[10], 1]*Log[-S45]^2 - G[lt[19], lt[11], 1]*
          Log[-S45]^2 + G[lt[19], lt[12], 1]*Log[-S45]^2 - 
         G[lt[19], lt[16], 1]*Log[-S45]^2 - G[lt[19], lt[17], 1]*
          Log[-S45]^2 + (G[lt[10], 1]*Log[-S45]^3)/3 - 
         (G[lt[11], 1]*Log[-S45]^3)/3 - (G[lt[16], 1]*Log[-S45]^3)/3 - 
         (G[lt[17], 1]*Log[-S45]^3)/3 - Log[-S45]^4/12 + 
         (14*G[lt[3], 1]*Zeta[3])/3 + (14*G[lt[4], 1]*Zeta[3])/3 - 
         (14*G[lt[7], 1]*Zeta[3])/3 - (14*G[lt[8], 1]*Zeta[3])/3 - 
         (14*G[lt[16], 1]*Zeta[3])/3 - (14*G[lt[17], 1]*Zeta[3])/3 - 
         (14*Log[-S45]*Zeta[3])/3), gb[16] -> 
      ep^3*(-G[0, lt[18], 1, 1]/2 - G[0, lt[18], lt[3], 1]/2 - 
         G[0, lt[18], lt[4], 1]/2 + G[0, lt[18], lt[7], 1]/2 + 
         G[0, lt[18], lt[8], 1]/2 - G[0, lt[18], lt[12], 1]/2 + 
         G[0, lt[18], lt[16], 1]/2 + G[0, lt[18], lt[17], 1]/2 + 
         G[0, lt[19], 1, 1]/2 + G[0, lt[19], lt[3], 1]/2 + 
         G[0, lt[19], lt[4], 1]/2 - G[0, lt[19], lt[7], 1]/2 - 
         G[0, lt[19], lt[8], 1]/2 + G[0, lt[19], lt[12], 1]/2 - 
         G[0, lt[19], lt[16], 1]/2 - G[0, lt[19], lt[17], 1]/2 - 
         G[lt[18], 0, 1, 1]/2 - G[lt[18], 0, lt[3], 1]/2 - 
         G[lt[18], 0, lt[4], 1]/2 + G[lt[18], 0, lt[7], 1]/2 + 
         G[lt[18], 0, lt[8], 1]/2 - G[lt[18], 0, lt[12], 1]/2 + 
         G[lt[18], 0, lt[16], 1]/2 + G[lt[18], 0, lt[17], 1]/2 - 
         G[lt[18], lt[5], 1, 1]/4 - G[lt[18], lt[5], lt[12], 1]/4 + 
         G[lt[18], lt[5], lt[16], 1]/4 + G[lt[18], lt[5], lt[17], 1]/4 + 
         G[lt[18], lt[6], lt[3], 1]/4 + G[lt[18], lt[6], lt[4], 1]/4 - 
         G[lt[18], lt[6], lt[7], 1]/4 - G[lt[18], lt[6], lt[8], 1]/4 - 
         G[lt[18], lt[9], lt[3], 1]/4 - G[lt[18], lt[9], lt[4], 1]/4 + 
         G[lt[18], lt[9], lt[7], 1]/4 + G[lt[18], lt[9], lt[8], 1]/4 + 
         G[lt[18], lt[10], lt[3], 1]/4 + G[lt[18], lt[10], lt[4], 1]/4 - 
         G[lt[18], lt[10], lt[16], 1]/4 - G[lt[18], lt[10], lt[17], 1]/4 + 
         G[lt[18], lt[11], 1, 1]/4 - G[lt[18], lt[11], lt[7], 1]/4 - 
         G[lt[18], lt[11], lt[8], 1]/4 + G[lt[18], lt[11], lt[12], 1]/4 + 
         G[lt[18], lt[13], 1, 1]/4 + G[lt[18], lt[13], lt[12], 1]/4 - 
         G[lt[18], lt[13], lt[16], 1]/4 - G[lt[18], lt[13], lt[17], 1]/4 - 
         G[lt[18], lt[14], lt[3], 1]/4 - G[lt[18], lt[14], lt[4], 1]/4 + 
         G[lt[18], lt[14], lt[16], 1]/4 + G[lt[18], lt[14], lt[17], 1]/4 - 
         G[lt[18], lt[15], 1, 1]/4 + G[lt[18], lt[15], lt[7], 1]/4 + 
         G[lt[18], lt[15], lt[8], 1]/4 - G[lt[18], lt[15], lt[12], 1]/4 + 
         G[lt[19], 0, 1, 1]/2 + G[lt[19], 0, lt[3], 1]/2 + 
         G[lt[19], 0, lt[4], 1]/2 - G[lt[19], 0, lt[7], 1]/2 - 
         G[lt[19], 0, lt[8], 1]/2 + G[lt[19], 0, lt[12], 1]/2 - 
         G[lt[19], 0, lt[16], 1]/2 - G[lt[19], 0, lt[17], 1]/2 + 
         G[lt[19], lt[5], 1, 1]/4 + G[lt[19], lt[5], lt[12], 1]/4 - 
         G[lt[19], lt[5], lt[16], 1]/4 - G[lt[19], lt[5], lt[17], 1]/4 - 
         G[lt[19], lt[6], lt[3], 1]/4 - G[lt[19], lt[6], lt[4], 1]/4 + 
         G[lt[19], lt[6], lt[7], 1]/4 + G[lt[19], lt[6], lt[8], 1]/4 + 
         G[lt[19], lt[9], lt[3], 1]/4 + G[lt[19], lt[9], lt[4], 1]/4 - 
         G[lt[19], lt[9], lt[7], 1]/4 - G[lt[19], lt[9], lt[8], 1]/4 - 
         G[lt[19], lt[10], lt[3], 1]/4 - G[lt[19], lt[10], lt[4], 1]/4 + 
         G[lt[19], lt[10], lt[16], 1]/4 + G[lt[19], lt[10], lt[17], 1]/4 - 
         G[lt[19], lt[11], 1, 1]/4 + G[lt[19], lt[11], lt[7], 1]/4 + 
         G[lt[19], lt[11], lt[8], 1]/4 - G[lt[19], lt[11], lt[12], 1]/4 - 
         G[lt[19], lt[13], 1, 1]/4 - G[lt[19], lt[13], lt[12], 1]/4 + 
         G[lt[19], lt[13], lt[16], 1]/4 + G[lt[19], lt[13], lt[17], 1]/4 + 
         G[lt[19], lt[14], lt[3], 1]/4 + G[lt[19], lt[14], lt[4], 1]/4 - 
         G[lt[19], lt[14], lt[16], 1]/4 - G[lt[19], lt[14], lt[17], 1]/4 + 
         G[lt[19], lt[15], 1, 1]/4 - G[lt[19], lt[15], lt[7], 1]/4 - 
         G[lt[19], lt[15], lt[8], 1]/4 + G[lt[19], lt[15], lt[12], 1]/4 + 
         (G[lt[18], lt[3], 1]*Log[-m1])/4 + (G[lt[18], lt[4], 1]*Log[-m1])/
          4 - (G[lt[18], lt[6], 1]*Log[-m1])/4 + 
         (G[lt[18], lt[13], 1]*Log[-m1])/4 - (G[lt[18], lt[16], 1]*Log[-m1])/
          4 - (G[lt[18], lt[17], 1]*Log[-m1])/4 - 
         (G[lt[19], lt[3], 1]*Log[-m1])/4 - (G[lt[19], lt[4], 1]*Log[-m1])/
          4 + (G[lt[19], lt[6], 1]*Log[-m1])/4 - 
         (G[lt[19], lt[13], 1]*Log[-m1])/4 + (G[lt[19], lt[16], 1]*Log[-m1])/
          4 + (G[lt[19], lt[17], 1]*Log[-m1])/4 - 
         (G[lt[18], lt[3], 1]*Log[-mm5])/4 - (G[lt[18], lt[4], 1]*Log[-mm5])/
          4 + (G[lt[18], lt[7], 1]*Log[-mm5])/4 + 
         (G[lt[18], lt[8], 1]*Log[-mm5])/4 + (G[lt[18], lt[10], 1]*Log[-mm5])/
          4 - (G[lt[18], lt[11], 1]*Log[-mm5])/4 + 
         (G[lt[19], lt[3], 1]*Log[-mm5])/4 + (G[lt[19], lt[4], 1]*Log[-mm5])/
          4 - (G[lt[19], lt[7], 1]*Log[-mm5])/4 - 
         (G[lt[19], lt[8], 1]*Log[-mm5])/4 - (G[lt[19], lt[10], 1]*Log[-mm5])/
          4 + (G[lt[19], lt[11], 1]*Log[-mm5])/4 + 
         (G[lt[18], 1, 1]*Log[-S12])/4 + (G[lt[18], lt[6], 1]*Log[-S12])/4 - 
         (G[lt[18], lt[7], 1]*Log[-S12])/4 - (G[lt[18], lt[8], 1]*Log[-S12])/
          4 + (G[lt[18], lt[12], 1]*Log[-S12])/4 - 
         (G[lt[18], lt[13], 1]*Log[-S12])/4 - (G[lt[19], 1, 1]*Log[-S12])/4 - 
         (G[lt[19], lt[6], 1]*Log[-S12])/4 + (G[lt[19], lt[7], 1]*Log[-S12])/
          4 + (G[lt[19], lt[8], 1]*Log[-S12])/4 - 
         (G[lt[19], lt[12], 1]*Log[-S12])/4 + (G[lt[19], lt[13], 1]*
           Log[-S12])/4 - (G[lt[18], 1, 1]*Log[-S45])/4 - 
         (G[lt[18], lt[10], 1]*Log[-S45])/4 + (G[lt[18], lt[11], 1]*
           Log[-S45])/4 - (G[lt[18], lt[12], 1]*Log[-S45])/4 + 
         (G[lt[18], lt[16], 1]*Log[-S45])/4 + (G[lt[18], lt[17], 1]*
           Log[-S45])/4 + (G[lt[19], 1, 1]*Log[-S45])/4 + 
         (G[lt[19], lt[10], 1]*Log[-S45])/4 - (G[lt[19], lt[11], 1]*
           Log[-S45])/4 + (G[lt[19], lt[12], 1]*Log[-S45])/4 - 
         (G[lt[19], lt[16], 1]*Log[-S45])/4 - (G[lt[19], lt[17], 1]*
           Log[-S45])/4) + ep^4*(-G[0, 0, lt[18], 1, 1] - 
         G[0, 0, lt[18], lt[3], 1] - G[0, 0, lt[18], lt[4], 1] + 
         G[0, 0, lt[18], lt[7], 1] + G[0, 0, lt[18], lt[8], 1] - 
         G[0, 0, lt[18], lt[12], 1] + G[0, 0, lt[18], lt[16], 1] + 
         G[0, 0, lt[18], lt[17], 1] + G[0, 0, lt[19], 1, 1] + 
         G[0, 0, lt[19], lt[3], 1] + G[0, 0, lt[19], lt[4], 1] - 
         G[0, 0, lt[19], lt[7], 1] - G[0, 0, lt[19], lt[8], 1] + 
         G[0, 0, lt[19], lt[12], 1] - G[0, 0, lt[19], lt[16], 1] - 
         G[0, 0, lt[19], lt[17], 1] - G[0, lt[18], 0, 1, 1] - 
         G[0, lt[18], 0, lt[3], 1] - G[0, lt[18], 0, lt[4], 1] + 
         G[0, lt[18], 0, lt[7], 1] + G[0, lt[18], 0, lt[8], 1] - 
         G[0, lt[18], 0, lt[12], 1] + G[0, lt[18], 0, lt[16], 1] + 
         G[0, lt[18], 0, lt[17], 1] + G[0, lt[18], 1, 1, 1]/2 - 
         G[0, lt[18], 1, lt[12], 1]/2 + G[0, lt[18], lt[3], lt[3], 1]/2 - 
         G[0, lt[18], lt[3], lt[4], 1]/2 - G[0, lt[18], lt[4], lt[3], 1]/2 + 
         G[0, lt[18], lt[4], lt[4], 1]/2 + G[0, lt[18], lt[6], lt[3], 1]/2 + 
         G[0, lt[18], lt[6], lt[4], 1]/2 - G[0, lt[18], lt[6], lt[7], 1]/2 - 
         G[0, lt[18], lt[6], lt[8], 1]/2 - G[0, lt[18], lt[7], lt[7], 1]/2 + 
         G[0, lt[18], lt[7], lt[8], 1]/2 + G[0, lt[18], lt[8], lt[7], 1]/2 - 
         G[0, lt[18], lt[8], lt[8], 1]/2 - G[0, lt[18], lt[12], 1, 1]/2 + 
         G[0, lt[18], lt[12], lt[12], 1]/2 + G[0, lt[18], lt[13], 1, 1]/2 + 
         G[0, lt[18], lt[13], lt[12], 1]/2 - G[0, lt[18], lt[13], lt[16], 1]/
          2 - G[0, lt[18], lt[13], lt[17], 1]/2 + 
         G[0, lt[18], lt[14], lt[3], 1]/2 + G[0, lt[18], lt[14], lt[4], 1]/
          2 - G[0, lt[18], lt[14], lt[16], 1]/2 - 
         G[0, lt[18], lt[14], lt[17], 1]/2 + G[0, lt[18], lt[15], 1, 1]/2 - 
         G[0, lt[18], lt[15], lt[7], 1]/2 - G[0, lt[18], lt[15], lt[8], 1]/
          2 + G[0, lt[18], lt[15], lt[12], 1]/2 - 
         G[0, lt[18], lt[16], lt[16], 1]/2 + G[0, lt[18], lt[16], lt[17], 1]/
          2 + G[0, lt[18], lt[17], lt[16], 1]/2 - 
         G[0, lt[18], lt[17], lt[17], 1]/2 + G[0, lt[18], lt[18], 1, 1]/2 + 
         G[0, lt[18], lt[18], lt[3], 1]/2 + G[0, lt[18], lt[18], lt[4], 1]/
          2 - G[0, lt[18], lt[18], lt[7], 1]/2 - 
         G[0, lt[18], lt[18], lt[8], 1]/2 + G[0, lt[18], lt[18], lt[12], 1]/
          2 - G[0, lt[18], lt[18], lt[16], 1]/2 - 
         G[0, lt[18], lt[18], lt[17], 1]/2 - G[0, lt[18], lt[19], 1, 1]/2 - 
         G[0, lt[18], lt[19], lt[3], 1]/2 - G[0, lt[18], lt[19], lt[4], 1]/
          2 + G[0, lt[18], lt[19], lt[7], 1]/2 + 
         G[0, lt[18], lt[19], lt[8], 1]/2 - G[0, lt[18], lt[19], lt[12], 1]/
          2 + G[0, lt[18], lt[19], lt[16], 1]/2 + 
         G[0, lt[18], lt[19], lt[17], 1]/2 + G[0, lt[19], 0, 1, 1] + 
         G[0, lt[19], 0, lt[3], 1] + G[0, lt[19], 0, lt[4], 1] - 
         G[0, lt[19], 0, lt[7], 1] - G[0, lt[19], 0, lt[8], 1] + 
         G[0, lt[19], 0, lt[12], 1] - G[0, lt[19], 0, lt[16], 1] - 
         G[0, lt[19], 0, lt[17], 1] - G[0, lt[19], 1, 1, 1]/2 + 
         G[0, lt[19], 1, lt[12], 1]/2 - G[0, lt[19], lt[3], lt[3], 1]/2 + 
         G[0, lt[19], lt[3], lt[4], 1]/2 + G[0, lt[19], lt[4], lt[3], 1]/2 - 
         G[0, lt[19], lt[4], lt[4], 1]/2 - G[0, lt[19], lt[6], lt[3], 1]/2 - 
         G[0, lt[19], lt[6], lt[4], 1]/2 + G[0, lt[19], lt[6], lt[7], 1]/2 + 
         G[0, lt[19], lt[6], lt[8], 1]/2 + G[0, lt[19], lt[7], lt[7], 1]/2 - 
         G[0, lt[19], lt[7], lt[8], 1]/2 - G[0, lt[19], lt[8], lt[7], 1]/2 + 
         G[0, lt[19], lt[8], lt[8], 1]/2 + G[0, lt[19], lt[12], 1, 1]/2 - 
         G[0, lt[19], lt[12], lt[12], 1]/2 - G[0, lt[19], lt[13], 1, 1]/2 - 
         G[0, lt[19], lt[13], lt[12], 1]/2 + G[0, lt[19], lt[13], lt[16], 1]/
          2 + G[0, lt[19], lt[13], lt[17], 1]/2 - 
         G[0, lt[19], lt[14], lt[3], 1]/2 - G[0, lt[19], lt[14], lt[4], 1]/
          2 + G[0, lt[19], lt[14], lt[16], 1]/2 + 
         G[0, lt[19], lt[14], lt[17], 1]/2 - G[0, lt[19], lt[15], 1, 1]/2 + 
         G[0, lt[19], lt[15], lt[7], 1]/2 + G[0, lt[19], lt[15], lt[8], 1]/
          2 - G[0, lt[19], lt[15], lt[12], 1]/2 + 
         G[0, lt[19], lt[16], lt[16], 1]/2 - G[0, lt[19], lt[16], lt[17], 1]/
          2 - G[0, lt[19], lt[17], lt[16], 1]/2 + 
         G[0, lt[19], lt[17], lt[17], 1]/2 + G[0, lt[19], lt[18], 1, 1]/2 + 
         G[0, lt[19], lt[18], lt[3], 1]/2 + G[0, lt[19], lt[18], lt[4], 1]/
          2 - G[0, lt[19], lt[18], lt[7], 1]/2 - 
         G[0, lt[19], lt[18], lt[8], 1]/2 + G[0, lt[19], lt[18], lt[12], 1]/
          2 - G[0, lt[19], lt[18], lt[16], 1]/2 - 
         G[0, lt[19], lt[18], lt[17], 1]/2 - G[0, lt[19], lt[19], 1, 1]/2 - 
         G[0, lt[19], lt[19], lt[3], 1]/2 - G[0, lt[19], lt[19], lt[4], 1]/
          2 + G[0, lt[19], lt[19], lt[7], 1]/2 + 
         G[0, lt[19], lt[19], lt[8], 1]/2 - G[0, lt[19], lt[19], lt[12], 1]/
          2 + G[0, lt[19], lt[19], lt[16], 1]/2 + 
         G[0, lt[19], lt[19], lt[17], 1]/2 - G[lt[18], 0, 0, 1, 1] - 
         G[lt[18], 0, 0, lt[3], 1] - G[lt[18], 0, 0, lt[4], 1] + 
         G[lt[18], 0, 0, lt[7], 1] + G[lt[18], 0, 0, lt[8], 1] - 
         G[lt[18], 0, 0, lt[12], 1] + G[lt[18], 0, 0, lt[16], 1] + 
         G[lt[18], 0, 0, lt[17], 1] + G[lt[18], 0, 1, 1, 1]/2 - 
         G[lt[18], 0, 1, lt[12], 1]/2 + G[lt[18], 0, lt[3], lt[3], 1]/2 - 
         G[lt[18], 0, lt[3], lt[4], 1]/2 - G[lt[18], 0, lt[4], lt[3], 1]/2 + 
         G[lt[18], 0, lt[4], lt[4], 1]/2 + G[lt[18], 0, lt[6], lt[3], 1]/2 + 
         G[lt[18], 0, lt[6], lt[4], 1]/2 - G[lt[18], 0, lt[6], lt[7], 1]/2 - 
         G[lt[18], 0, lt[6], lt[8], 1]/2 - G[lt[18], 0, lt[7], lt[7], 1]/2 + 
         G[lt[18], 0, lt[7], lt[8], 1]/2 + G[lt[18], 0, lt[8], lt[7], 1]/2 - 
         G[lt[18], 0, lt[8], lt[8], 1]/2 - G[lt[18], 0, lt[12], 1, 1]/2 + 
         G[lt[18], 0, lt[12], lt[12], 1]/2 + G[lt[18], 0, lt[13], 1, 1]/2 + 
         G[lt[18], 0, lt[13], lt[12], 1]/2 - G[lt[18], 0, lt[13], lt[16], 1]/
          2 - G[lt[18], 0, lt[13], lt[17], 1]/2 + 
         G[lt[18], 0, lt[14], lt[3], 1]/2 + G[lt[18], 0, lt[14], lt[4], 1]/
          2 - G[lt[18], 0, lt[14], lt[16], 1]/2 - 
         G[lt[18], 0, lt[14], lt[17], 1]/2 + G[lt[18], 0, lt[15], 1, 1]/2 - 
         G[lt[18], 0, lt[15], lt[7], 1]/2 - G[lt[18], 0, lt[15], lt[8], 1]/
          2 + G[lt[18], 0, lt[15], lt[12], 1]/2 - 
         G[lt[18], 0, lt[16], lt[16], 1]/2 + G[lt[18], 0, lt[16], lt[17], 1]/
          2 + G[lt[18], 0, lt[17], lt[16], 1]/2 - 
         G[lt[18], 0, lt[17], lt[17], 1]/2 + G[lt[18], 0, lt[18], 1, 1]/2 + 
         G[lt[18], 0, lt[18], lt[3], 1]/2 + G[lt[18], 0, lt[18], lt[4], 1]/
          2 - G[lt[18], 0, lt[18], lt[7], 1]/2 - 
         G[lt[18], 0, lt[18], lt[8], 1]/2 + G[lt[18], 0, lt[18], lt[12], 1]/
          2 - G[lt[18], 0, lt[18], lt[16], 1]/2 - 
         G[lt[18], 0, lt[18], lt[17], 1]/2 - G[lt[18], 0, lt[19], 1, 1]/2 - 
         G[lt[18], 0, lt[19], lt[3], 1]/2 - G[lt[18], 0, lt[19], lt[4], 1]/
          2 + G[lt[18], 0, lt[19], lt[7], 1]/2 + 
         G[lt[18], 0, lt[19], lt[8], 1]/2 - G[lt[18], 0, lt[19], lt[12], 1]/
          2 + G[lt[18], 0, lt[19], lt[16], 1]/2 + 
         G[lt[18], 0, lt[19], lt[17], 1]/2 + G[lt[18], 1, 0, 1, 1]/2 - 
         G[lt[18], 1, 0, lt[12], 1]/2 + G[lt[18], lt[3], 0, lt[3], 1]/2 - 
         G[lt[18], lt[3], 0, lt[4], 1]/2 - G[lt[18], lt[4], 0, lt[3], 1]/2 + 
         G[lt[18], lt[4], 0, lt[4], 1]/2 + G[lt[18], lt[5], 1, 1, 1]/4 + 
         G[lt[18], lt[5], 1, lt[12], 1]/4 + G[lt[18], lt[5], lt[12], 1, 1]/
          4 + G[lt[18], lt[5], lt[12], lt[12], 1]/4 - 
         G[lt[18], lt[5], lt[16], lt[16], 1]/4 - 
         G[lt[18], lt[5], lt[16], lt[17], 1]/4 - 
         G[lt[18], lt[5], lt[17], lt[16], 1]/4 - 
         G[lt[18], lt[5], lt[17], lt[17], 1]/4 + 
         G[lt[18], lt[6], 0, lt[3], 1]/2 + G[lt[18], lt[6], 0, lt[4], 1]/2 - 
         G[lt[18], lt[6], 0, lt[7], 1]/2 - G[lt[18], lt[6], 0, lt[8], 1]/2 - 
         G[lt[18], lt[6], lt[3], lt[3], 1]/4 - G[lt[18], lt[6], lt[3], lt[4], 
           1]/4 - G[lt[18], lt[6], lt[4], lt[3], 1]/4 - 
         G[lt[18], lt[6], lt[4], lt[4], 1]/4 - G[lt[18], lt[6], lt[6], lt[3], 
           1]/2 - G[lt[18], lt[6], lt[6], lt[4], 1]/2 + 
         G[lt[18], lt[6], lt[6], lt[7], 1]/2 + G[lt[18], lt[6], lt[6], lt[8], 
           1]/2 + G[lt[18], lt[6], lt[7], lt[7], 1]/4 + 
         G[lt[18], lt[6], lt[7], lt[8], 1]/4 + G[lt[18], lt[6], lt[8], lt[7], 
           1]/4 + G[lt[18], lt[6], lt[8], lt[8], 1]/4 + 
         G[lt[18], lt[6], lt[9], lt[3], 1]/2 + G[lt[18], lt[6], lt[9], lt[4], 
           1]/2 - G[lt[18], lt[6], lt[9], lt[7], 1]/2 - 
         G[lt[18], lt[6], lt[9], lt[8], 1]/2 - G[lt[18], lt[7], 0, lt[7], 1]/
          2 + G[lt[18], lt[7], 0, lt[8], 1]/2 + G[lt[18], lt[8], 0, lt[7], 1]/
          2 - G[lt[18], lt[8], 0, lt[8], 1]/2 + 
         G[lt[18], lt[9], lt[3], lt[3], 1]/4 + G[lt[18], lt[9], lt[3], lt[4], 
           1]/4 + G[lt[18], lt[9], lt[4], lt[3], 1]/4 + 
         G[lt[18], lt[9], lt[4], lt[4], 1]/4 - G[lt[18], lt[9], lt[7], lt[7], 
           1]/4 - G[lt[18], lt[9], lt[7], lt[8], 1]/4 - 
         G[lt[18], lt[9], lt[8], lt[7], 1]/4 - G[lt[18], lt[9], lt[8], lt[8], 
           1]/4 - G[lt[18], lt[10], lt[3], lt[3], 1]/4 - 
         G[lt[18], lt[10], lt[3], lt[4], 1]/4 - 
         G[lt[18], lt[10], lt[4], lt[3], 1]/4 - 
         G[lt[18], lt[10], lt[4], lt[4], 1]/4 + 
         G[lt[18], lt[10], lt[16], lt[16], 1]/4 + 
         G[lt[18], lt[10], lt[16], lt[17], 1]/4 + 
         G[lt[18], lt[10], lt[17], lt[16], 1]/4 + 
         G[lt[18], lt[10], lt[17], lt[17], 1]/4 - G[lt[18], lt[11], 1, 1, 1]/
          4 - G[lt[18], lt[11], 1, lt[12], 1]/4 + 
         G[lt[18], lt[11], lt[7], lt[7], 1]/4 + 
         G[lt[18], lt[11], lt[7], lt[8], 1]/4 + 
         G[lt[18], lt[11], lt[8], lt[7], 1]/4 + 
         G[lt[18], lt[11], lt[8], lt[8], 1]/4 - G[lt[18], lt[11], lt[12], 1, 
           1]/4 - G[lt[18], lt[11], lt[12], lt[12], 1]/4 - 
         G[lt[18], lt[12], 0, 1, 1]/2 + G[lt[18], lt[12], 0, lt[12], 1]/2 + 
         G[lt[18], lt[13], 0, 1, 1]/2 + G[lt[18], lt[13], 0, lt[12], 1]/2 - 
         G[lt[18], lt[13], 0, lt[16], 1]/2 - G[lt[18], lt[13], 0, lt[17], 1]/
          2 - G[lt[18], lt[13], 1, 1, 1]/4 - G[lt[18], lt[13], 1, lt[12], 1]/
          4 + G[lt[18], lt[13], lt[5], 1, 1]/2 + 
         G[lt[18], lt[13], lt[5], lt[12], 1]/2 - 
         G[lt[18], lt[13], lt[5], lt[16], 1]/2 - 
         G[lt[18], lt[13], lt[5], lt[17], 1]/2 - 
         G[lt[18], lt[13], lt[12], 1, 1]/4 - G[lt[18], lt[13], lt[12], 
           lt[12], 1]/4 - G[lt[18], lt[13], lt[13], 1, 1]/2 - 
         G[lt[18], lt[13], lt[13], lt[12], 1]/2 + 
         G[lt[18], lt[13], lt[13], lt[16], 1]/2 + 
         G[lt[18], lt[13], lt[13], lt[17], 1]/2 + 
         G[lt[18], lt[13], lt[16], lt[16], 1]/4 + 
         G[lt[18], lt[13], lt[16], lt[17], 1]/4 + 
         G[lt[18], lt[13], lt[17], lt[16], 1]/4 + 
         G[lt[18], lt[13], lt[17], lt[17], 1]/4 + 
         G[lt[18], lt[14], 0, lt[3], 1]/2 + G[lt[18], lt[14], 0, lt[4], 1]/
          2 - G[lt[18], lt[14], 0, lt[16], 1]/2 - 
         G[lt[18], lt[14], 0, lt[17], 1]/2 + G[lt[18], lt[14], lt[3], lt[3], 
           1]/4 + G[lt[18], lt[14], lt[3], lt[4], 1]/4 + 
         G[lt[18], lt[14], lt[4], lt[3], 1]/4 + 
         G[lt[18], lt[14], lt[4], lt[4], 1]/4 - 
         G[lt[18], lt[14], lt[10], lt[3], 1]/2 - 
         G[lt[18], lt[14], lt[10], lt[4], 1]/2 + 
         G[lt[18], lt[14], lt[10], lt[16], 1]/2 + 
         G[lt[18], lt[14], lt[10], lt[17], 1]/2 + 
         G[lt[18], lt[14], lt[14], lt[3], 1]/2 + 
         G[lt[18], lt[14], lt[14], lt[4], 1]/2 - 
         G[lt[18], lt[14], lt[14], lt[16], 1]/2 - 
         G[lt[18], lt[14], lt[14], lt[17], 1]/2 - 
         G[lt[18], lt[14], lt[16], lt[16], 1]/4 - 
         G[lt[18], lt[14], lt[16], lt[17], 1]/4 - 
         G[lt[18], lt[14], lt[17], lt[16], 1]/4 - 
         G[lt[18], lt[14], lt[17], lt[17], 1]/4 + G[lt[18], lt[15], 0, 1, 1]/
          2 - G[lt[18], lt[15], 0, lt[7], 1]/2 - 
         G[lt[18], lt[15], 0, lt[8], 1]/2 + G[lt[18], lt[15], 0, lt[12], 1]/
          2 + G[lt[18], lt[15], 1, 1, 1]/4 + G[lt[18], lt[15], 1, lt[12], 1]/
          4 - G[lt[18], lt[15], lt[7], lt[7], 1]/4 - 
         G[lt[18], lt[15], lt[7], lt[8], 1]/4 - 
         G[lt[18], lt[15], lt[8], lt[7], 1]/4 - 
         G[lt[18], lt[15], lt[8], lt[8], 1]/4 - G[lt[18], lt[15], lt[11], 1, 
           1]/2 + G[lt[18], lt[15], lt[11], lt[7], 1]/2 + 
         G[lt[18], lt[15], lt[11], lt[8], 1]/2 - 
         G[lt[18], lt[15], lt[11], lt[12], 1]/2 + 
         G[lt[18], lt[15], lt[12], 1, 1]/4 + G[lt[18], lt[15], lt[12], 
           lt[12], 1]/4 + G[lt[18], lt[15], lt[15], 1, 1]/2 - 
         G[lt[18], lt[15], lt[15], lt[7], 1]/2 - 
         G[lt[18], lt[15], lt[15], lt[8], 1]/2 + 
         G[lt[18], lt[15], lt[15], lt[12], 1]/2 - 
         G[lt[18], lt[16], 0, lt[16], 1]/2 + G[lt[18], lt[16], 0, lt[17], 1]/
          2 + G[lt[18], lt[17], 0, lt[16], 1]/2 - 
         G[lt[18], lt[17], 0, lt[17], 1]/2 + G[lt[18], lt[18], 0, 1, 1]/2 + 
         G[lt[18], lt[18], 0, lt[3], 1]/2 + G[lt[18], lt[18], 0, lt[4], 1]/
          2 - G[lt[18], lt[18], 0, lt[7], 1]/2 - 
         G[lt[18], lt[18], 0, lt[8], 1]/2 + G[lt[18], lt[18], 0, lt[12], 1]/
          2 - G[lt[18], lt[18], 0, lt[16], 1]/2 - 
         G[lt[18], lt[18], 0, lt[17], 1]/2 + G[lt[18], lt[18], lt[5], 1, 1]/
          4 + G[lt[18], lt[18], lt[5], lt[12], 1]/4 - 
         G[lt[18], lt[18], lt[5], lt[16], 1]/4 - 
         G[lt[18], lt[18], lt[5], lt[17], 1]/4 - 
         G[lt[18], lt[18], lt[6], lt[3], 1]/4 - 
         G[lt[18], lt[18], lt[6], lt[4], 1]/4 + 
         G[lt[18], lt[18], lt[6], lt[7], 1]/4 + 
         G[lt[18], lt[18], lt[6], lt[8], 1]/4 + 
         G[lt[18], lt[18], lt[9], lt[3], 1]/4 + 
         G[lt[18], lt[18], lt[9], lt[4], 1]/4 - 
         G[lt[18], lt[18], lt[9], lt[7], 1]/4 - 
         G[lt[18], lt[18], lt[9], lt[8], 1]/4 - 
         G[lt[18], lt[18], lt[10], lt[3], 1]/4 - 
         G[lt[18], lt[18], lt[10], lt[4], 1]/4 + 
         G[lt[18], lt[18], lt[10], lt[16], 1]/4 + 
         G[lt[18], lt[18], lt[10], lt[17], 1]/4 - 
         G[lt[18], lt[18], lt[11], 1, 1]/4 + G[lt[18], lt[18], lt[11], lt[7], 
           1]/4 + G[lt[18], lt[18], lt[11], lt[8], 1]/4 - 
         G[lt[18], lt[18], lt[11], lt[12], 1]/4 - 
         G[lt[18], lt[18], lt[13], 1, 1]/4 - G[lt[18], lt[18], lt[13], 
           lt[12], 1]/4 + G[lt[18], lt[18], lt[13], lt[16], 1]/4 + 
         G[lt[18], lt[18], lt[13], lt[17], 1]/4 + 
         G[lt[18], lt[18], lt[14], lt[3], 1]/4 + 
         G[lt[18], lt[18], lt[14], lt[4], 1]/4 - 
         G[lt[18], lt[18], lt[14], lt[16], 1]/4 - 
         G[lt[18], lt[18], lt[14], lt[17], 1]/4 + 
         G[lt[18], lt[18], lt[15], 1, 1]/4 - G[lt[18], lt[18], lt[15], lt[7], 
           1]/4 - G[lt[18], lt[18], lt[15], lt[8], 1]/4 + 
         G[lt[18], lt[18], lt[15], lt[12], 1]/4 - G[lt[18], lt[19], 0, 1, 1]/
          2 - G[lt[18], lt[19], 0, lt[3], 1]/2 - 
         G[lt[18], lt[19], 0, lt[4], 1]/2 + G[lt[18], lt[19], 0, lt[7], 1]/
          2 + G[lt[18], lt[19], 0, lt[8], 1]/2 - 
         G[lt[18], lt[19], 0, lt[12], 1]/2 + G[lt[18], lt[19], 0, lt[16], 1]/
          2 + G[lt[18], lt[19], 0, lt[17], 1]/2 - 
         G[lt[18], lt[19], lt[5], 1, 1]/4 - G[lt[18], lt[19], lt[5], lt[12], 
           1]/4 + G[lt[18], lt[19], lt[5], lt[16], 1]/4 + 
         G[lt[18], lt[19], lt[5], lt[17], 1]/4 + 
         G[lt[18], lt[19], lt[6], lt[3], 1]/4 + 
         G[lt[18], lt[19], lt[6], lt[4], 1]/4 - 
         G[lt[18], lt[19], lt[6], lt[7], 1]/4 - 
         G[lt[18], lt[19], lt[6], lt[8], 1]/4 - 
         G[lt[18], lt[19], lt[9], lt[3], 1]/4 - 
         G[lt[18], lt[19], lt[9], lt[4], 1]/4 + 
         G[lt[18], lt[19], lt[9], lt[7], 1]/4 + 
         G[lt[18], lt[19], lt[9], lt[8], 1]/4 + 
         G[lt[18], lt[19], lt[10], lt[3], 1]/4 + 
         G[lt[18], lt[19], lt[10], lt[4], 1]/4 - 
         G[lt[18], lt[19], lt[10], lt[16], 1]/4 - 
         G[lt[18], lt[19], lt[10], lt[17], 1]/4 + 
         G[lt[18], lt[19], lt[11], 1, 1]/4 - G[lt[18], lt[19], lt[11], lt[7], 
           1]/4 - G[lt[18], lt[19], lt[11], lt[8], 1]/4 + 
         G[lt[18], lt[19], lt[11], lt[12], 1]/4 + 
         G[lt[18], lt[19], lt[13], 1, 1]/4 + G[lt[18], lt[19], lt[13], 
           lt[12], 1]/4 - G[lt[18], lt[19], lt[13], lt[16], 1]/4 - 
         G[lt[18], lt[19], lt[13], lt[17], 1]/4 - 
         G[lt[18], lt[19], lt[14], lt[3], 1]/4 - 
         G[lt[18], lt[19], lt[14], lt[4], 1]/4 + 
         G[lt[18], lt[19], lt[14], lt[16], 1]/4 + 
         G[lt[18], lt[19], lt[14], lt[17], 1]/4 - 
         G[lt[18], lt[19], lt[15], 1, 1]/4 + G[lt[18], lt[19], lt[15], lt[7], 
           1]/4 + G[lt[18], lt[19], lt[15], lt[8], 1]/4 - 
         G[lt[18], lt[19], lt[15], lt[12], 1]/4 + G[lt[19], 0, 0, 1, 1] + 
         G[lt[19], 0, 0, lt[3], 1] + G[lt[19], 0, 0, lt[4], 1] - 
         G[lt[19], 0, 0, lt[7], 1] - G[lt[19], 0, 0, lt[8], 1] + 
         G[lt[19], 0, 0, lt[12], 1] - G[lt[19], 0, 0, lt[16], 1] - 
         G[lt[19], 0, 0, lt[17], 1] - G[lt[19], 0, 1, 1, 1]/2 + 
         G[lt[19], 0, 1, lt[12], 1]/2 - G[lt[19], 0, lt[3], lt[3], 1]/2 + 
         G[lt[19], 0, lt[3], lt[4], 1]/2 + G[lt[19], 0, lt[4], lt[3], 1]/2 - 
         G[lt[19], 0, lt[4], lt[4], 1]/2 - G[lt[19], 0, lt[6], lt[3], 1]/2 - 
         G[lt[19], 0, lt[6], lt[4], 1]/2 + G[lt[19], 0, lt[6], lt[7], 1]/2 + 
         G[lt[19], 0, lt[6], lt[8], 1]/2 + G[lt[19], 0, lt[7], lt[7], 1]/2 - 
         G[lt[19], 0, lt[7], lt[8], 1]/2 - G[lt[19], 0, lt[8], lt[7], 1]/2 + 
         G[lt[19], 0, lt[8], lt[8], 1]/2 + G[lt[19], 0, lt[12], 1, 1]/2 - 
         G[lt[19], 0, lt[12], lt[12], 1]/2 - G[lt[19], 0, lt[13], 1, 1]/2 - 
         G[lt[19], 0, lt[13], lt[12], 1]/2 + G[lt[19], 0, lt[13], lt[16], 1]/
          2 + G[lt[19], 0, lt[13], lt[17], 1]/2 - 
         G[lt[19], 0, lt[14], lt[3], 1]/2 - G[lt[19], 0, lt[14], lt[4], 1]/
          2 + G[lt[19], 0, lt[14], lt[16], 1]/2 + 
         G[lt[19], 0, lt[14], lt[17], 1]/2 - G[lt[19], 0, lt[15], 1, 1]/2 + 
         G[lt[19], 0, lt[15], lt[7], 1]/2 + G[lt[19], 0, lt[15], lt[8], 1]/
          2 - G[lt[19], 0, lt[15], lt[12], 1]/2 + 
         G[lt[19], 0, lt[16], lt[16], 1]/2 - G[lt[19], 0, lt[16], lt[17], 1]/
          2 - G[lt[19], 0, lt[17], lt[16], 1]/2 + 
         G[lt[19], 0, lt[17], lt[17], 1]/2 + G[lt[19], 0, lt[18], 1, 1]/2 + 
         G[lt[19], 0, lt[18], lt[3], 1]/2 + G[lt[19], 0, lt[18], lt[4], 1]/
          2 - G[lt[19], 0, lt[18], lt[7], 1]/2 - 
         G[lt[19], 0, lt[18], lt[8], 1]/2 + G[lt[19], 0, lt[18], lt[12], 1]/
          2 - G[lt[19], 0, lt[18], lt[16], 1]/2 - 
         G[lt[19], 0, lt[18], lt[17], 1]/2 - G[lt[19], 0, lt[19], 1, 1]/2 - 
         G[lt[19], 0, lt[19], lt[3], 1]/2 - G[lt[19], 0, lt[19], lt[4], 1]/
          2 + G[lt[19], 0, lt[19], lt[7], 1]/2 + 
         G[lt[19], 0, lt[19], lt[8], 1]/2 - G[lt[19], 0, lt[19], lt[12], 1]/
          2 + G[lt[19], 0, lt[19], lt[16], 1]/2 + 
         G[lt[19], 0, lt[19], lt[17], 1]/2 - G[lt[19], 1, 0, 1, 1]/2 + 
         G[lt[19], 1, 0, lt[12], 1]/2 - G[lt[19], lt[3], 0, lt[3], 1]/2 + 
         G[lt[19], lt[3], 0, lt[4], 1]/2 + G[lt[19], lt[4], 0, lt[3], 1]/2 - 
         G[lt[19], lt[4], 0, lt[4], 1]/2 - G[lt[19], lt[5], 1, 1, 1]/4 - 
         G[lt[19], lt[5], 1, lt[12], 1]/4 - G[lt[19], lt[5], lt[12], 1, 1]/
          4 - G[lt[19], lt[5], lt[12], lt[12], 1]/4 + 
         G[lt[19], lt[5], lt[16], lt[16], 1]/4 + 
         G[lt[19], lt[5], lt[16], lt[17], 1]/4 + 
         G[lt[19], lt[5], lt[17], lt[16], 1]/4 + 
         G[lt[19], lt[5], lt[17], lt[17], 1]/4 - 
         G[lt[19], lt[6], 0, lt[3], 1]/2 - G[lt[19], lt[6], 0, lt[4], 1]/2 + 
         G[lt[19], lt[6], 0, lt[7], 1]/2 + G[lt[19], lt[6], 0, lt[8], 1]/2 + 
         G[lt[19], lt[6], lt[3], lt[3], 1]/4 + G[lt[19], lt[6], lt[3], lt[4], 
           1]/4 + G[lt[19], lt[6], lt[4], lt[3], 1]/4 + 
         G[lt[19], lt[6], lt[4], lt[4], 1]/4 + G[lt[19], lt[6], lt[6], lt[3], 
           1]/2 + G[lt[19], lt[6], lt[6], lt[4], 1]/2 - 
         G[lt[19], lt[6], lt[6], lt[7], 1]/2 - G[lt[19], lt[6], lt[6], lt[8], 
           1]/2 - G[lt[19], lt[6], lt[7], lt[7], 1]/4 - 
         G[lt[19], lt[6], lt[7], lt[8], 1]/4 - G[lt[19], lt[6], lt[8], lt[7], 
           1]/4 - G[lt[19], lt[6], lt[8], lt[8], 1]/4 - 
         G[lt[19], lt[6], lt[9], lt[3], 1]/2 - G[lt[19], lt[6], lt[9], lt[4], 
           1]/2 + G[lt[19], lt[6], lt[9], lt[7], 1]/2 + 
         G[lt[19], lt[6], lt[9], lt[8], 1]/2 + G[lt[19], lt[7], 0, lt[7], 1]/
          2 - G[lt[19], lt[7], 0, lt[8], 1]/2 - G[lt[19], lt[8], 0, lt[7], 1]/
          2 + G[lt[19], lt[8], 0, lt[8], 1]/2 - 
         G[lt[19], lt[9], lt[3], lt[3], 1]/4 - G[lt[19], lt[9], lt[3], lt[4], 
           1]/4 - G[lt[19], lt[9], lt[4], lt[3], 1]/4 - 
         G[lt[19], lt[9], lt[4], lt[4], 1]/4 + G[lt[19], lt[9], lt[7], lt[7], 
           1]/4 + G[lt[19], lt[9], lt[7], lt[8], 1]/4 + 
         G[lt[19], lt[9], lt[8], lt[7], 1]/4 + G[lt[19], lt[9], lt[8], lt[8], 
           1]/4 + G[lt[19], lt[10], lt[3], lt[3], 1]/4 + 
         G[lt[19], lt[10], lt[3], lt[4], 1]/4 + 
         G[lt[19], lt[10], lt[4], lt[3], 1]/4 + 
         G[lt[19], lt[10], lt[4], lt[4], 1]/4 - 
         G[lt[19], lt[10], lt[16], lt[16], 1]/4 - 
         G[lt[19], lt[10], lt[16], lt[17], 1]/4 - 
         G[lt[19], lt[10], lt[17], lt[16], 1]/4 - 
         G[lt[19], lt[10], lt[17], lt[17], 1]/4 + G[lt[19], lt[11], 1, 1, 1]/
          4 + G[lt[19], lt[11], 1, lt[12], 1]/4 - 
         G[lt[19], lt[11], lt[7], lt[7], 1]/4 - 
         G[lt[19], lt[11], lt[7], lt[8], 1]/4 - 
         G[lt[19], lt[11], lt[8], lt[7], 1]/4 - 
         G[lt[19], lt[11], lt[8], lt[8], 1]/4 + G[lt[19], lt[11], lt[12], 1, 
           1]/4 + G[lt[19], lt[11], lt[12], lt[12], 1]/4 + 
         G[lt[19], lt[12], 0, 1, 1]/2 - G[lt[19], lt[12], 0, lt[12], 1]/2 - 
         G[lt[19], lt[13], 0, 1, 1]/2 - G[lt[19], lt[13], 0, lt[12], 1]/2 + 
         G[lt[19], lt[13], 0, lt[16], 1]/2 + G[lt[19], lt[13], 0, lt[17], 1]/
          2 + G[lt[19], lt[13], 1, 1, 1]/4 + G[lt[19], lt[13], 1, lt[12], 1]/
          4 - G[lt[19], lt[13], lt[5], 1, 1]/2 - 
         G[lt[19], lt[13], lt[5], lt[12], 1]/2 + 
         G[lt[19], lt[13], lt[5], lt[16], 1]/2 + 
         G[lt[19], lt[13], lt[5], lt[17], 1]/2 + 
         G[lt[19], lt[13], lt[12], 1, 1]/4 + G[lt[19], lt[13], lt[12], 
           lt[12], 1]/4 + G[lt[19], lt[13], lt[13], 1, 1]/2 + 
         G[lt[19], lt[13], lt[13], lt[12], 1]/2 - 
         G[lt[19], lt[13], lt[13], lt[16], 1]/2 - 
         G[lt[19], lt[13], lt[13], lt[17], 1]/2 - 
         G[lt[19], lt[13], lt[16], lt[16], 1]/4 - 
         G[lt[19], lt[13], lt[16], lt[17], 1]/4 - 
         G[lt[19], lt[13], lt[17], lt[16], 1]/4 - 
         G[lt[19], lt[13], lt[17], lt[17], 1]/4 - 
         G[lt[19], lt[14], 0, lt[3], 1]/2 - G[lt[19], lt[14], 0, lt[4], 1]/
          2 + G[lt[19], lt[14], 0, lt[16], 1]/2 + 
         G[lt[19], lt[14], 0, lt[17], 1]/2 - G[lt[19], lt[14], lt[3], lt[3], 
           1]/4 - G[lt[19], lt[14], lt[3], lt[4], 1]/4 - 
         G[lt[19], lt[14], lt[4], lt[3], 1]/4 - 
         G[lt[19], lt[14], lt[4], lt[4], 1]/4 + 
         G[lt[19], lt[14], lt[10], lt[3], 1]/2 + 
         G[lt[19], lt[14], lt[10], lt[4], 1]/2 - 
         G[lt[19], lt[14], lt[10], lt[16], 1]/2 - 
         G[lt[19], lt[14], lt[10], lt[17], 1]/2 - 
         G[lt[19], lt[14], lt[14], lt[3], 1]/2 - 
         G[lt[19], lt[14], lt[14], lt[4], 1]/2 + 
         G[lt[19], lt[14], lt[14], lt[16], 1]/2 + 
         G[lt[19], lt[14], lt[14], lt[17], 1]/2 + 
         G[lt[19], lt[14], lt[16], lt[16], 1]/4 + 
         G[lt[19], lt[14], lt[16], lt[17], 1]/4 + 
         G[lt[19], lt[14], lt[17], lt[16], 1]/4 + 
         G[lt[19], lt[14], lt[17], lt[17], 1]/4 - G[lt[19], lt[15], 0, 1, 1]/
          2 + G[lt[19], lt[15], 0, lt[7], 1]/2 + 
         G[lt[19], lt[15], 0, lt[8], 1]/2 - G[lt[19], lt[15], 0, lt[12], 1]/
          2 - G[lt[19], lt[15], 1, 1, 1]/4 - G[lt[19], lt[15], 1, lt[12], 1]/
          4 + G[lt[19], lt[15], lt[7], lt[7], 1]/4 + 
         G[lt[19], lt[15], lt[7], lt[8], 1]/4 + 
         G[lt[19], lt[15], lt[8], lt[7], 1]/4 + 
         G[lt[19], lt[15], lt[8], lt[8], 1]/4 + G[lt[19], lt[15], lt[11], 1, 
           1]/2 - G[lt[19], lt[15], lt[11], lt[7], 1]/2 - 
         G[lt[19], lt[15], lt[11], lt[8], 1]/2 + 
         G[lt[19], lt[15], lt[11], lt[12], 1]/2 - 
         G[lt[19], lt[15], lt[12], 1, 1]/4 - G[lt[19], lt[15], lt[12], 
           lt[12], 1]/4 - G[lt[19], lt[15], lt[15], 1, 1]/2 + 
         G[lt[19], lt[15], lt[15], lt[7], 1]/2 + 
         G[lt[19], lt[15], lt[15], lt[8], 1]/2 - 
         G[lt[19], lt[15], lt[15], lt[12], 1]/2 + 
         G[lt[19], lt[16], 0, lt[16], 1]/2 - G[lt[19], lt[16], 0, lt[17], 1]/
          2 - G[lt[19], lt[17], 0, lt[16], 1]/2 + 
         G[lt[19], lt[17], 0, lt[17], 1]/2 + G[lt[19], lt[18], 0, 1, 1]/2 + 
         G[lt[19], lt[18], 0, lt[3], 1]/2 + G[lt[19], lt[18], 0, lt[4], 1]/
          2 - G[lt[19], lt[18], 0, lt[7], 1]/2 - 
         G[lt[19], lt[18], 0, lt[8], 1]/2 + G[lt[19], lt[18], 0, lt[12], 1]/
          2 - G[lt[19], lt[18], 0, lt[16], 1]/2 - 
         G[lt[19], lt[18], 0, lt[17], 1]/2 + G[lt[19], lt[18], lt[5], 1, 1]/
          4 + G[lt[19], lt[18], lt[5], lt[12], 1]/4 - 
         G[lt[19], lt[18], lt[5], lt[16], 1]/4 - 
         G[lt[19], lt[18], lt[5], lt[17], 1]/4 - 
         G[lt[19], lt[18], lt[6], lt[3], 1]/4 - 
         G[lt[19], lt[18], lt[6], lt[4], 1]/4 + 
         G[lt[19], lt[18], lt[6], lt[7], 1]/4 + 
         G[lt[19], lt[18], lt[6], lt[8], 1]/4 + 
         G[lt[19], lt[18], lt[9], lt[3], 1]/4 + 
         G[lt[19], lt[18], lt[9], lt[4], 1]/4 - 
         G[lt[19], lt[18], lt[9], lt[7], 1]/4 - 
         G[lt[19], lt[18], lt[9], lt[8], 1]/4 - 
         G[lt[19], lt[18], lt[10], lt[3], 1]/4 - 
         G[lt[19], lt[18], lt[10], lt[4], 1]/4 + 
         G[lt[19], lt[18], lt[10], lt[16], 1]/4 + 
         G[lt[19], lt[18], lt[10], lt[17], 1]/4 - 
         G[lt[19], lt[18], lt[11], 1, 1]/4 + G[lt[19], lt[18], lt[11], lt[7], 
           1]/4 + G[lt[19], lt[18], lt[11], lt[8], 1]/4 - 
         G[lt[19], lt[18], lt[11], lt[12], 1]/4 - 
         G[lt[19], lt[18], lt[13], 1, 1]/4 - G[lt[19], lt[18], lt[13], 
           lt[12], 1]/4 + G[lt[19], lt[18], lt[13], lt[16], 1]/4 + 
         G[lt[19], lt[18], lt[13], lt[17], 1]/4 + 
         G[lt[19], lt[18], lt[14], lt[3], 1]/4 + 
         G[lt[19], lt[18], lt[14], lt[4], 1]/4 - 
         G[lt[19], lt[18], lt[14], lt[16], 1]/4 - 
         G[lt[19], lt[18], lt[14], lt[17], 1]/4 + 
         G[lt[19], lt[18], lt[15], 1, 1]/4 - G[lt[19], lt[18], lt[15], lt[7], 
           1]/4 - G[lt[19], lt[18], lt[15], lt[8], 1]/4 + 
         G[lt[19], lt[18], lt[15], lt[12], 1]/4 - G[lt[19], lt[19], 0, 1, 1]/
          2 - G[lt[19], lt[19], 0, lt[3], 1]/2 - 
         G[lt[19], lt[19], 0, lt[4], 1]/2 + G[lt[19], lt[19], 0, lt[7], 1]/
          2 + G[lt[19], lt[19], 0, lt[8], 1]/2 - 
         G[lt[19], lt[19], 0, lt[12], 1]/2 + G[lt[19], lt[19], 0, lt[16], 1]/
          2 + G[lt[19], lt[19], 0, lt[17], 1]/2 - 
         G[lt[19], lt[19], lt[5], 1, 1]/4 - G[lt[19], lt[19], lt[5], lt[12], 
           1]/4 + G[lt[19], lt[19], lt[5], lt[16], 1]/4 + 
         G[lt[19], lt[19], lt[5], lt[17], 1]/4 + 
         G[lt[19], lt[19], lt[6], lt[3], 1]/4 + 
         G[lt[19], lt[19], lt[6], lt[4], 1]/4 - 
         G[lt[19], lt[19], lt[6], lt[7], 1]/4 - 
         G[lt[19], lt[19], lt[6], lt[8], 1]/4 - 
         G[lt[19], lt[19], lt[9], lt[3], 1]/4 - 
         G[lt[19], lt[19], lt[9], lt[4], 1]/4 + 
         G[lt[19], lt[19], lt[9], lt[7], 1]/4 + 
         G[lt[19], lt[19], lt[9], lt[8], 1]/4 + 
         G[lt[19], lt[19], lt[10], lt[3], 1]/4 + 
         G[lt[19], lt[19], lt[10], lt[4], 1]/4 - 
         G[lt[19], lt[19], lt[10], lt[16], 1]/4 - 
         G[lt[19], lt[19], lt[10], lt[17], 1]/4 + 
         G[lt[19], lt[19], lt[11], 1, 1]/4 - G[lt[19], lt[19], lt[11], lt[7], 
           1]/4 - G[lt[19], lt[19], lt[11], lt[8], 1]/4 + 
         G[lt[19], lt[19], lt[11], lt[12], 1]/4 + 
         G[lt[19], lt[19], lt[13], 1, 1]/4 + G[lt[19], lt[19], lt[13], 
           lt[12], 1]/4 - G[lt[19], lt[19], lt[13], lt[16], 1]/4 - 
         G[lt[19], lt[19], lt[13], lt[17], 1]/4 - 
         G[lt[19], lt[19], lt[14], lt[3], 1]/4 - 
         G[lt[19], lt[19], lt[14], lt[4], 1]/4 + 
         G[lt[19], lt[19], lt[14], lt[16], 1]/4 + 
         G[lt[19], lt[19], lt[14], lt[17], 1]/4 - 
         G[lt[19], lt[19], lt[15], 1, 1]/4 + G[lt[19], lt[19], lt[15], lt[7], 
           1]/4 + G[lt[19], lt[19], lt[15], lt[8], 1]/4 - 
         G[lt[19], lt[19], lt[15], lt[12], 1]/4 + 
         (G[0, lt[18], lt[3], 1]*Log[-m1])/2 + (G[0, lt[18], lt[4], 1]*
           Log[-m1])/2 - (G[0, lt[18], lt[6], 1]*Log[-m1])/2 + 
         (G[0, lt[18], lt[13], 1]*Log[-m1])/2 - 
         (G[0, lt[18], lt[16], 1]*Log[-m1])/2 - 
         (G[0, lt[18], lt[17], 1]*Log[-m1])/2 - 
         (G[0, lt[19], lt[3], 1]*Log[-m1])/2 - (G[0, lt[19], lt[4], 1]*
           Log[-m1])/2 + (G[0, lt[19], lt[6], 1]*Log[-m1])/2 - 
         (G[0, lt[19], lt[13], 1]*Log[-m1])/2 + 
         (G[0, lt[19], lt[16], 1]*Log[-m1])/2 + 
         (G[0, lt[19], lt[17], 1]*Log[-m1])/2 + 
         (G[lt[18], 0, lt[3], 1]*Log[-m1])/2 + (G[lt[18], 0, lt[4], 1]*
           Log[-m1])/2 - (G[lt[18], 0, lt[6], 1]*Log[-m1])/2 + 
         (G[lt[18], 0, lt[13], 1]*Log[-m1])/2 - 
         (G[lt[18], 0, lt[16], 1]*Log[-m1])/2 - 
         (G[lt[18], 0, lt[17], 1]*Log[-m1])/2 - (G[lt[18], lt[3], lt[3], 1]*
           Log[-m1])/4 + (G[lt[18], lt[3], lt[4], 1]*Log[-m1])/4 + 
         (G[lt[18], lt[4], lt[3], 1]*Log[-m1])/4 - 
         (G[lt[18], lt[4], lt[4], 1]*Log[-m1])/4 - 
         (G[lt[18], lt[6], lt[3], 1]*Log[-m1])/4 - 
         (G[lt[18], lt[6], lt[4], 1]*Log[-m1])/4 + 
         (G[lt[18], lt[6], lt[6], 1]*Log[-m1])/2 - 
         (G[lt[18], lt[13], lt[13], 1]*Log[-m1])/2 + 
         (G[lt[18], lt[13], lt[16], 1]*Log[-m1])/4 + 
         (G[lt[18], lt[13], lt[17], 1]*Log[-m1])/4 - 
         (G[lt[18], lt[14], lt[3], 1]*Log[-m1])/4 - 
         (G[lt[18], lt[14], lt[4], 1]*Log[-m1])/4 + 
         (G[lt[18], lt[14], lt[16], 1]*Log[-m1])/4 + 
         (G[lt[18], lt[14], lt[17], 1]*Log[-m1])/4 + 
         (G[lt[18], lt[16], lt[16], 1]*Log[-m1])/4 - 
         (G[lt[18], lt[16], lt[17], 1]*Log[-m1])/4 - 
         (G[lt[18], lt[17], lt[16], 1]*Log[-m1])/4 + 
         (G[lt[18], lt[17], lt[17], 1]*Log[-m1])/4 - 
         (G[lt[18], lt[18], lt[3], 1]*Log[-m1])/4 - 
         (G[lt[18], lt[18], lt[4], 1]*Log[-m1])/4 + 
         (G[lt[18], lt[18], lt[6], 1]*Log[-m1])/4 - 
         (G[lt[18], lt[18], lt[13], 1]*Log[-m1])/4 + 
         (G[lt[18], lt[18], lt[16], 1]*Log[-m1])/4 + 
         (G[lt[18], lt[18], lt[17], 1]*Log[-m1])/4 + 
         (G[lt[18], lt[19], lt[3], 1]*Log[-m1])/4 + 
         (G[lt[18], lt[19], lt[4], 1]*Log[-m1])/4 - 
         (G[lt[18], lt[19], lt[6], 1]*Log[-m1])/4 + 
         (G[lt[18], lt[19], lt[13], 1]*Log[-m1])/4 - 
         (G[lt[18], lt[19], lt[16], 1]*Log[-m1])/4 - 
         (G[lt[18], lt[19], lt[17], 1]*Log[-m1])/4 - 
         (G[lt[19], 0, lt[3], 1]*Log[-m1])/2 - (G[lt[19], 0, lt[4], 1]*
           Log[-m1])/2 + (G[lt[19], 0, lt[6], 1]*Log[-m1])/2 - 
         (G[lt[19], 0, lt[13], 1]*Log[-m1])/2 + 
         (G[lt[19], 0, lt[16], 1]*Log[-m1])/2 + 
         (G[lt[19], 0, lt[17], 1]*Log[-m1])/2 + (G[lt[19], lt[3], lt[3], 1]*
           Log[-m1])/4 - (G[lt[19], lt[3], lt[4], 1]*Log[-m1])/4 - 
         (G[lt[19], lt[4], lt[3], 1]*Log[-m1])/4 + 
         (G[lt[19], lt[4], lt[4], 1]*Log[-m1])/4 + 
         (G[lt[19], lt[6], lt[3], 1]*Log[-m1])/4 + 
         (G[lt[19], lt[6], lt[4], 1]*Log[-m1])/4 - 
         (G[lt[19], lt[6], lt[6], 1]*Log[-m1])/2 + 
         (G[lt[19], lt[13], lt[13], 1]*Log[-m1])/2 - 
         (G[lt[19], lt[13], lt[16], 1]*Log[-m1])/4 - 
         (G[lt[19], lt[13], lt[17], 1]*Log[-m1])/4 + 
         (G[lt[19], lt[14], lt[3], 1]*Log[-m1])/4 + 
         (G[lt[19], lt[14], lt[4], 1]*Log[-m1])/4 - 
         (G[lt[19], lt[14], lt[16], 1]*Log[-m1])/4 - 
         (G[lt[19], lt[14], lt[17], 1]*Log[-m1])/4 - 
         (G[lt[19], lt[16], lt[16], 1]*Log[-m1])/4 + 
         (G[lt[19], lt[16], lt[17], 1]*Log[-m1])/4 + 
         (G[lt[19], lt[17], lt[16], 1]*Log[-m1])/4 - 
         (G[lt[19], lt[17], lt[17], 1]*Log[-m1])/4 - 
         (G[lt[19], lt[18], lt[3], 1]*Log[-m1])/4 - 
         (G[lt[19], lt[18], lt[4], 1]*Log[-m1])/4 + 
         (G[lt[19], lt[18], lt[6], 1]*Log[-m1])/4 - 
         (G[lt[19], lt[18], lt[13], 1]*Log[-m1])/4 + 
         (G[lt[19], lt[18], lt[16], 1]*Log[-m1])/4 + 
         (G[lt[19], lt[18], lt[17], 1]*Log[-m1])/4 + 
         (G[lt[19], lt[19], lt[3], 1]*Log[-m1])/4 + 
         (G[lt[19], lt[19], lt[4], 1]*Log[-m1])/4 - 
         (G[lt[19], lt[19], lt[6], 1]*Log[-m1])/4 + 
         (G[lt[19], lt[19], lt[13], 1]*Log[-m1])/4 - 
         (G[lt[19], lt[19], lt[16], 1]*Log[-m1])/4 - 
         (G[lt[19], lt[19], lt[17], 1]*Log[-m1])/4 - 
         (G[lt[18], lt[3], 1]*Log[-m1]^2)/8 - (G[lt[18], lt[4], 1]*
           Log[-m1]^2)/8 + (G[lt[18], lt[6], 1]*Log[-m1]^2)/8 - 
         (G[lt[18], lt[13], 1]*Log[-m1]^2)/8 + 
         (G[lt[18], lt[16], 1]*Log[-m1]^2)/8 + 
         (G[lt[18], lt[17], 1]*Log[-m1]^2)/8 + 
         (G[lt[19], lt[3], 1]*Log[-m1]^2)/8 + (G[lt[19], lt[4], 1]*
           Log[-m1]^2)/8 - (G[lt[19], lt[6], 1]*Log[-m1]^2)/8 + 
         (G[lt[19], lt[13], 1]*Log[-m1]^2)/8 - 
         (G[lt[19], lt[16], 1]*Log[-m1]^2)/8 - 
         (G[lt[19], lt[17], 1]*Log[-m1]^2)/8 + (G[lt[18], lt[3], lt[3], 1]*
           Log[-mm5])/4 - (G[lt[18], lt[3], lt[4], 1]*Log[-mm5])/4 - 
         (G[lt[18], lt[4], lt[3], 1]*Log[-mm5])/4 + 
         (G[lt[18], lt[4], lt[4], 1]*Log[-mm5])/4 - 
         (G[lt[18], lt[7], lt[7], 1]*Log[-mm5])/4 + 
         (G[lt[18], lt[7], lt[8], 1]*Log[-mm5])/4 + 
         (G[lt[18], lt[8], lt[7], 1]*Log[-mm5])/4 - 
         (G[lt[18], lt[8], lt[8], 1]*Log[-mm5])/4 + 
         (G[lt[18], lt[9], lt[3], 1]*Log[-mm5])/4 + 
         (G[lt[18], lt[9], lt[4], 1]*Log[-mm5])/4 - 
         (G[lt[18], lt[9], lt[7], 1]*Log[-mm5])/4 - 
         (G[lt[18], lt[9], lt[8], 1]*Log[-mm5])/4 - 
         (G[lt[18], lt[10], lt[3], 1]*Log[-mm5])/4 - 
         (G[lt[18], lt[10], lt[4], 1]*Log[-mm5])/4 + 
         (G[lt[18], lt[11], lt[7], 1]*Log[-mm5])/4 + 
         (G[lt[18], lt[11], lt[8], 1]*Log[-mm5])/4 + 
         (G[lt[18], lt[14], lt[3], 1]*Log[-mm5])/2 + 
         (G[lt[18], lt[14], lt[4], 1]*Log[-mm5])/2 - 
         (G[lt[18], lt[14], lt[10], 1]*Log[-mm5])/2 - 
         (G[lt[18], lt[15], lt[7], 1]*Log[-mm5])/2 - 
         (G[lt[18], lt[15], lt[8], 1]*Log[-mm5])/2 + 
         (G[lt[18], lt[15], lt[11], 1]*Log[-mm5])/2 + 
         (G[lt[18], lt[18], lt[3], 1]*Log[-mm5])/4 + 
         (G[lt[18], lt[18], lt[4], 1]*Log[-mm5])/4 - 
         (G[lt[18], lt[18], lt[7], 1]*Log[-mm5])/4 - 
         (G[lt[18], lt[18], lt[8], 1]*Log[-mm5])/4 - 
         (G[lt[18], lt[18], lt[10], 1]*Log[-mm5])/4 + 
         (G[lt[18], lt[18], lt[11], 1]*Log[-mm5])/4 - 
         (G[lt[18], lt[19], lt[3], 1]*Log[-mm5])/4 - 
         (G[lt[18], lt[19], lt[4], 1]*Log[-mm5])/4 + 
         (G[lt[18], lt[19], lt[7], 1]*Log[-mm5])/4 + 
         (G[lt[18], lt[19], lt[8], 1]*Log[-mm5])/4 + 
         (G[lt[18], lt[19], lt[10], 1]*Log[-mm5])/4 - 
         (G[lt[18], lt[19], lt[11], 1]*Log[-mm5])/4 - 
         (G[lt[19], lt[3], lt[3], 1]*Log[-mm5])/4 + 
         (G[lt[19], lt[3], lt[4], 1]*Log[-mm5])/4 + 
         (G[lt[19], lt[4], lt[3], 1]*Log[-mm5])/4 - 
         (G[lt[19], lt[4], lt[4], 1]*Log[-mm5])/4 + 
         (G[lt[19], lt[7], lt[7], 1]*Log[-mm5])/4 - 
         (G[lt[19], lt[7], lt[8], 1]*Log[-mm5])/4 - 
         (G[lt[19], lt[8], lt[7], 1]*Log[-mm5])/4 + 
         (G[lt[19], lt[8], lt[8], 1]*Log[-mm5])/4 - 
         (G[lt[19], lt[9], lt[3], 1]*Log[-mm5])/4 - 
         (G[lt[19], lt[9], lt[4], 1]*Log[-mm5])/4 + 
         (G[lt[19], lt[9], lt[7], 1]*Log[-mm5])/4 + 
         (G[lt[19], lt[9], lt[8], 1]*Log[-mm5])/4 + 
         (G[lt[19], lt[10], lt[3], 1]*Log[-mm5])/4 + 
         (G[lt[19], lt[10], lt[4], 1]*Log[-mm5])/4 - 
         (G[lt[19], lt[11], lt[7], 1]*Log[-mm5])/4 - 
         (G[lt[19], lt[11], lt[8], 1]*Log[-mm5])/4 - 
         (G[lt[19], lt[14], lt[3], 1]*Log[-mm5])/2 - 
         (G[lt[19], lt[14], lt[4], 1]*Log[-mm5])/2 + 
         (G[lt[19], lt[14], lt[10], 1]*Log[-mm5])/2 + 
         (G[lt[19], lt[15], lt[7], 1]*Log[-mm5])/2 + 
         (G[lt[19], lt[15], lt[8], 1]*Log[-mm5])/2 - 
         (G[lt[19], lt[15], lt[11], 1]*Log[-mm5])/2 + 
         (G[lt[19], lt[18], lt[3], 1]*Log[-mm5])/4 + 
         (G[lt[19], lt[18], lt[4], 1]*Log[-mm5])/4 - 
         (G[lt[19], lt[18], lt[7], 1]*Log[-mm5])/4 - 
         (G[lt[19], lt[18], lt[8], 1]*Log[-mm5])/4 - 
         (G[lt[19], lt[18], lt[10], 1]*Log[-mm5])/4 + 
         (G[lt[19], lt[18], lt[11], 1]*Log[-mm5])/4 - 
         (G[lt[19], lt[19], lt[3], 1]*Log[-mm5])/4 - 
         (G[lt[19], lt[19], lt[4], 1]*Log[-mm5])/4 + 
         (G[lt[19], lt[19], lt[7], 1]*Log[-mm5])/4 + 
         (G[lt[19], lt[19], lt[8], 1]*Log[-mm5])/4 + 
         (G[lt[19], lt[19], lt[10], 1]*Log[-mm5])/4 - 
         (G[lt[19], lt[19], lt[11], 1]*Log[-mm5])/4 + 
         (G[lt[18], lt[3], 1]*Log[-mm5]^2)/8 + 
         (G[lt[18], lt[4], 1]*Log[-mm5]^2)/8 - 
         (G[lt[18], lt[7], 1]*Log[-mm5]^2)/8 - 
         (G[lt[18], lt[8], 1]*Log[-mm5]^2)/8 - 
         (G[lt[18], lt[10], 1]*Log[-mm5]^2)/8 + 
         (G[lt[18], lt[11], 1]*Log[-mm5]^2)/8 - 
         (G[lt[19], lt[3], 1]*Log[-mm5]^2)/8 - 
         (G[lt[19], lt[4], 1]*Log[-mm5]^2)/8 + 
         (G[lt[19], lt[7], 1]*Log[-mm5]^2)/8 + 
         (G[lt[19], lt[8], 1]*Log[-mm5]^2)/8 + 
         (G[lt[19], lt[10], 1]*Log[-mm5]^2)/8 - 
         (G[lt[19], lt[11], 1]*Log[-mm5]^2)/8 + 
         (G[0, lt[18], 1, 1]*Log[-S12])/2 + (G[0, lt[18], lt[6], 1]*
           Log[-S12])/2 - (G[0, lt[18], lt[7], 1]*Log[-S12])/2 - 
         (G[0, lt[18], lt[8], 1]*Log[-S12])/2 + 
         (G[0, lt[18], lt[12], 1]*Log[-S12])/2 - 
         (G[0, lt[18], lt[13], 1]*Log[-S12])/2 - 
         (G[0, lt[19], 1, 1]*Log[-S12])/2 - (G[0, lt[19], lt[6], 1]*
           Log[-S12])/2 + (G[0, lt[19], lt[7], 1]*Log[-S12])/2 + 
         (G[0, lt[19], lt[8], 1]*Log[-S12])/2 - 
         (G[0, lt[19], lt[12], 1]*Log[-S12])/2 + 
         (G[0, lt[19], lt[13], 1]*Log[-S12])/2 + 
         (G[lt[18], 0, 1, 1]*Log[-S12])/2 + (G[lt[18], 0, lt[6], 1]*
           Log[-S12])/2 - (G[lt[18], 0, lt[7], 1]*Log[-S12])/2 - 
         (G[lt[18], 0, lt[8], 1]*Log[-S12])/2 + 
         (G[lt[18], 0, lt[12], 1]*Log[-S12])/2 - 
         (G[lt[18], 0, lt[13], 1]*Log[-S12])/2 - 
         (G[lt[18], 1, 1, 1]*Log[-S12])/4 + (G[lt[18], 1, lt[12], 1]*
           Log[-S12])/4 - (G[lt[18], lt[6], lt[6], 1]*Log[-S12])/2 + 
         (G[lt[18], lt[6], lt[7], 1]*Log[-S12])/4 + 
         (G[lt[18], lt[6], lt[8], 1]*Log[-S12])/4 + 
         (G[lt[18], lt[7], lt[7], 1]*Log[-S12])/4 - 
         (G[lt[18], lt[7], lt[8], 1]*Log[-S12])/4 - 
         (G[lt[18], lt[8], lt[7], 1]*Log[-S12])/4 + 
         (G[lt[18], lt[8], lt[8], 1]*Log[-S12])/4 + 
         (G[lt[18], lt[12], 1, 1]*Log[-S12])/4 - 
         (G[lt[18], lt[12], lt[12], 1]*Log[-S12])/4 - 
         (G[lt[18], lt[13], 1, 1]*Log[-S12])/4 - 
         (G[lt[18], lt[13], lt[12], 1]*Log[-S12])/4 + 
         (G[lt[18], lt[13], lt[13], 1]*Log[-S12])/2 - 
         (G[lt[18], lt[15], 1, 1]*Log[-S12])/4 + 
         (G[lt[18], lt[15], lt[7], 1]*Log[-S12])/4 + 
         (G[lt[18], lt[15], lt[8], 1]*Log[-S12])/4 - 
         (G[lt[18], lt[15], lt[12], 1]*Log[-S12])/4 - 
         (G[lt[18], lt[18], 1, 1]*Log[-S12])/4 - 
         (G[lt[18], lt[18], lt[6], 1]*Log[-S12])/4 + 
         (G[lt[18], lt[18], lt[7], 1]*Log[-S12])/4 + 
         (G[lt[18], lt[18], lt[8], 1]*Log[-S12])/4 - 
         (G[lt[18], lt[18], lt[12], 1]*Log[-S12])/4 + 
         (G[lt[18], lt[18], lt[13], 1]*Log[-S12])/4 + 
         (G[lt[18], lt[19], 1, 1]*Log[-S12])/4 + 
         (G[lt[18], lt[19], lt[6], 1]*Log[-S12])/4 - 
         (G[lt[18], lt[19], lt[7], 1]*Log[-S12])/4 - 
         (G[lt[18], lt[19], lt[8], 1]*Log[-S12])/4 + 
         (G[lt[18], lt[19], lt[12], 1]*Log[-S12])/4 - 
         (G[lt[18], lt[19], lt[13], 1]*Log[-S12])/4 - 
         (G[lt[19], 0, 1, 1]*Log[-S12])/2 - (G[lt[19], 0, lt[6], 1]*
           Log[-S12])/2 + (G[lt[19], 0, lt[7], 1]*Log[-S12])/2 + 
         (G[lt[19], 0, lt[8], 1]*Log[-S12])/2 - 
         (G[lt[19], 0, lt[12], 1]*Log[-S12])/2 + 
         (G[lt[19], 0, lt[13], 1]*Log[-S12])/2 + 
         (G[lt[19], 1, 1, 1]*Log[-S12])/4 - (G[lt[19], 1, lt[12], 1]*
           Log[-S12])/4 + (G[lt[19], lt[6], lt[6], 1]*Log[-S12])/2 - 
         (G[lt[19], lt[6], lt[7], 1]*Log[-S12])/4 - 
         (G[lt[19], lt[6], lt[8], 1]*Log[-S12])/4 - 
         (G[lt[19], lt[7], lt[7], 1]*Log[-S12])/4 + 
         (G[lt[19], lt[7], lt[8], 1]*Log[-S12])/4 + 
         (G[lt[19], lt[8], lt[7], 1]*Log[-S12])/4 - 
         (G[lt[19], lt[8], lt[8], 1]*Log[-S12])/4 - 
         (G[lt[19], lt[12], 1, 1]*Log[-S12])/4 + 
         (G[lt[19], lt[12], lt[12], 1]*Log[-S12])/4 + 
         (G[lt[19], lt[13], 1, 1]*Log[-S12])/4 + 
         (G[lt[19], lt[13], lt[12], 1]*Log[-S12])/4 - 
         (G[lt[19], lt[13], lt[13], 1]*Log[-S12])/2 + 
         (G[lt[19], lt[15], 1, 1]*Log[-S12])/4 - 
         (G[lt[19], lt[15], lt[7], 1]*Log[-S12])/4 - 
         (G[lt[19], lt[15], lt[8], 1]*Log[-S12])/4 + 
         (G[lt[19], lt[15], lt[12], 1]*Log[-S12])/4 - 
         (G[lt[19], lt[18], 1, 1]*Log[-S12])/4 - 
         (G[lt[19], lt[18], lt[6], 1]*Log[-S12])/4 + 
         (G[lt[19], lt[18], lt[7], 1]*Log[-S12])/4 + 
         (G[lt[19], lt[18], lt[8], 1]*Log[-S12])/4 - 
         (G[lt[19], lt[18], lt[12], 1]*Log[-S12])/4 + 
         (G[lt[19], lt[18], lt[13], 1]*Log[-S12])/4 + 
         (G[lt[19], lt[19], 1, 1]*Log[-S12])/4 + 
         (G[lt[19], lt[19], lt[6], 1]*Log[-S12])/4 - 
         (G[lt[19], lt[19], lt[7], 1]*Log[-S12])/4 - 
         (G[lt[19], lt[19], lt[8], 1]*Log[-S12])/4 + 
         (G[lt[19], lt[19], lt[12], 1]*Log[-S12])/4 - 
         (G[lt[19], lt[19], lt[13], 1]*Log[-S12])/4 - 
         (G[lt[18], 1, 1]*Log[-S12]^2)/8 - (G[lt[18], lt[6], 1]*Log[-S12]^2)/
          8 + (G[lt[18], lt[7], 1]*Log[-S12]^2)/8 + 
         (G[lt[18], lt[8], 1]*Log[-S12]^2)/8 - 
         (G[lt[18], lt[12], 1]*Log[-S12]^2)/8 + 
         (G[lt[18], lt[13], 1]*Log[-S12]^2)/8 + (G[lt[19], 1, 1]*Log[-S12]^2)/
          8 + (G[lt[19], lt[6], 1]*Log[-S12]^2)/8 - 
         (G[lt[19], lt[7], 1]*Log[-S12]^2)/8 - 
         (G[lt[19], lt[8], 1]*Log[-S12]^2)/8 + 
         (G[lt[19], lt[12], 1]*Log[-S12]^2)/8 - 
         (G[lt[19], lt[13], 1]*Log[-S12]^2)/8 + 
         (G[lt[18], 1, 1, 1]*Log[-S45])/4 - (G[lt[18], 1, lt[12], 1]*
           Log[-S45])/4 + (G[lt[18], lt[5], 1, 1]*Log[-S45])/4 + 
         (G[lt[18], lt[5], lt[12], 1]*Log[-S45])/4 - 
         (G[lt[18], lt[5], lt[16], 1]*Log[-S45])/4 - 
         (G[lt[18], lt[5], lt[17], 1]*Log[-S45])/4 + 
         (G[lt[18], lt[10], lt[16], 1]*Log[-S45])/4 + 
         (G[lt[18], lt[10], lt[17], 1]*Log[-S45])/4 - 
         (G[lt[18], lt[11], 1, 1]*Log[-S45])/4 - 
         (G[lt[18], lt[11], lt[12], 1]*Log[-S45])/4 - 
         (G[lt[18], lt[12], 1, 1]*Log[-S45])/4 + 
         (G[lt[18], lt[12], lt[12], 1]*Log[-S45])/4 + 
         (G[lt[18], lt[14], lt[10], 1]*Log[-S45])/2 - 
         (G[lt[18], lt[14], lt[16], 1]*Log[-S45])/2 - 
         (G[lt[18], lt[14], lt[17], 1]*Log[-S45])/2 + 
         (G[lt[18], lt[15], 1, 1]*Log[-S45])/2 - 
         (G[lt[18], lt[15], lt[11], 1]*Log[-S45])/2 + 
         (G[lt[18], lt[15], lt[12], 1]*Log[-S45])/2 - 
         (G[lt[18], lt[16], lt[16], 1]*Log[-S45])/4 + 
         (G[lt[18], lt[16], lt[17], 1]*Log[-S45])/4 + 
         (G[lt[18], lt[17], lt[16], 1]*Log[-S45])/4 - 
         (G[lt[18], lt[17], lt[17], 1]*Log[-S45])/4 + 
         (G[lt[18], lt[18], 1, 1]*Log[-S45])/4 + 
         (G[lt[18], lt[18], lt[10], 1]*Log[-S45])/4 - 
         (G[lt[18], lt[18], lt[11], 1]*Log[-S45])/4 + 
         (G[lt[18], lt[18], lt[12], 1]*Log[-S45])/4 - 
         (G[lt[18], lt[18], lt[16], 1]*Log[-S45])/4 - 
         (G[lt[18], lt[18], lt[17], 1]*Log[-S45])/4 - 
         (G[lt[18], lt[19], 1, 1]*Log[-S45])/4 - 
         (G[lt[18], lt[19], lt[10], 1]*Log[-S45])/4 + 
         (G[lt[18], lt[19], lt[11], 1]*Log[-S45])/4 - 
         (G[lt[18], lt[19], lt[12], 1]*Log[-S45])/4 + 
         (G[lt[18], lt[19], lt[16], 1]*Log[-S45])/4 + 
         (G[lt[18], lt[19], lt[17], 1]*Log[-S45])/4 - 
         (G[lt[19], 1, 1, 1]*Log[-S45])/4 + (G[lt[19], 1, lt[12], 1]*
           Log[-S45])/4 - (G[lt[19], lt[5], 1, 1]*Log[-S45])/4 - 
         (G[lt[19], lt[5], lt[12], 1]*Log[-S45])/4 + 
         (G[lt[19], lt[5], lt[16], 1]*Log[-S45])/4 + 
         (G[lt[19], lt[5], lt[17], 1]*Log[-S45])/4 - 
         (G[lt[19], lt[10], lt[16], 1]*Log[-S45])/4 - 
         (G[lt[19], lt[10], lt[17], 1]*Log[-S45])/4 + 
         (G[lt[19], lt[11], 1, 1]*Log[-S45])/4 + 
         (G[lt[19], lt[11], lt[12], 1]*Log[-S45])/4 + 
         (G[lt[19], lt[12], 1, 1]*Log[-S45])/4 - 
         (G[lt[19], lt[12], lt[12], 1]*Log[-S45])/4 - 
         (G[lt[19], lt[14], lt[10], 1]*Log[-S45])/2 + 
         (G[lt[19], lt[14], lt[16], 1]*Log[-S45])/2 + 
         (G[lt[19], lt[14], lt[17], 1]*Log[-S45])/2 - 
         (G[lt[19], lt[15], 1, 1]*Log[-S45])/2 + 
         (G[lt[19], lt[15], lt[11], 1]*Log[-S45])/2 - 
         (G[lt[19], lt[15], lt[12], 1]*Log[-S45])/2 + 
         (G[lt[19], lt[16], lt[16], 1]*Log[-S45])/4 - 
         (G[lt[19], lt[16], lt[17], 1]*Log[-S45])/4 - 
         (G[lt[19], lt[17], lt[16], 1]*Log[-S45])/4 + 
         (G[lt[19], lt[17], lt[17], 1]*Log[-S45])/4 + 
         (G[lt[19], lt[18], 1, 1]*Log[-S45])/4 + 
         (G[lt[19], lt[18], lt[10], 1]*Log[-S45])/4 - 
         (G[lt[19], lt[18], lt[11], 1]*Log[-S45])/4 + 
         (G[lt[19], lt[18], lt[12], 1]*Log[-S45])/4 - 
         (G[lt[19], lt[18], lt[16], 1]*Log[-S45])/4 - 
         (G[lt[19], lt[18], lt[17], 1]*Log[-S45])/4 - 
         (G[lt[19], lt[19], 1, 1]*Log[-S45])/4 - 
         (G[lt[19], lt[19], lt[10], 1]*Log[-S45])/4 + 
         (G[lt[19], lt[19], lt[11], 1]*Log[-S45])/4 - 
         (G[lt[19], lt[19], lt[12], 1]*Log[-S45])/4 + 
         (G[lt[19], lt[19], lt[16], 1]*Log[-S45])/4 + 
         (G[lt[19], lt[19], lt[17], 1]*Log[-S45])/4 + 
         (G[lt[18], 1, 1]*Log[-S45]^2)/8 + (G[lt[18], lt[10], 1]*Log[-S45]^2)/
          8 - (G[lt[18], lt[11], 1]*Log[-S45]^2)/8 + 
         (G[lt[18], lt[12], 1]*Log[-S45]^2)/8 - 
         (G[lt[18], lt[16], 1]*Log[-S45]^2)/8 - 
         (G[lt[18], lt[17], 1]*Log[-S45]^2)/8 - (G[lt[19], 1, 1]*Log[-S45]^2)/
          8 - (G[lt[19], lt[10], 1]*Log[-S45]^2)/8 + 
         (G[lt[19], lt[11], 1]*Log[-S45]^2)/8 - 
         (G[lt[19], lt[12], 1]*Log[-S45]^2)/8 + 
         (G[lt[19], lt[16], 1]*Log[-S45]^2)/8 + 
         (G[lt[19], lt[17], 1]*Log[-S45]^2)/8)}


==> anc/E.m <==
basis[fE] = {gb[1] -> ep*(-1 + 2*ep)*G[1, {1, 1, 0, 0, 0}], 
     gb[2] -> ep*(-1 + 2*ep)*G[1, {1, 0, 1, 0, 0}], 
     gb[3] -> ep*(-1 + 2*ep)*G[1, {1, 0, 0, 1, 0}], 
     gb[4] -> ep*(-1 + 2*ep)*G[1, {1, 0, 0, 0, 1}], 
     gb[5] -> ep*(-1 + 2*ep)*G[1, {0, 1, 0, 1, 0}], 
     gb[6] -> ep*(-1 + 2*ep)*G[1, {0, 1, 0, 0, 1}], 
     gb[7] -> ep*(-1 + 2*ep)*G[1, {0, 0, 1, 1, 0}], 
     gb[8] -> ep*(-1 + 2*ep)*G[1, {0, 0, 1, 0, 1}], 
     gb[9] -> ep^2*Sqrt[m1^2 + (S23 - S45)^2 - 2*m1*(S23 + S45)]*x*
       G[1, {1, 1, 0, 1, 0}], gb[10] -> 
      ep^2*Sqrt[m1^2 + (mm5 - S15)^2 - 2*m1*(mm5 + S15)]*x*
       G[1, {1, 1, 0, 0, 1}], gb[11] -> ep^2*(S12 - S45)*x*
       G[1, {1, 0, 1, 1, 0}], gb[12] -> 
      ep^2*Sqrt[mm5^2 + (S12 - S34)^2 - 2*mm5*(S12 + S34)]*x*
       G[1, {1, 0, 1, 0, 1}], gb[13] -> 
      -(ep^2*x^2*(m1*S45*(-1 + x) + S12*(S45 + S23*x - S45*x))*
        G[1, {1, 1, 1, 1, 0}]), gb[14] -> ep^2*x^2*(mm5*S12*(-1 + x) - 
        S12*S15*x + m1*(mm5 - mm5*x + S34*x))*G[1, {1, 1, 1, 0, 1}], 
     gb[15] -> ep^2*(mm5*S23 - S15*S45 + m1*(mm5 - S45)*(-1 + x))*x*
       G[1, {1, 1, 0, 1, 1}], gb[16] -> ep^2*(-(S45*(S34 + S12*(-1 + x))) + 
        mm5*S12*(-1 + x))*x*G[1, {1, 0, 1, 1, 1}], 
     gb[17] -> ep^2*((-1 + x)*(-S45 + S12*x)*(mm5 - mm5*x + 
          (S15 + m1*(-1 + x))*x) - (S45 - S45*x + (S23 + m1*(-1 + x))*x)*
         (mm5 - mm5*x + (S34 + S12*(-1 + x))*x))*G[1, {0, 1, 1, 1, 1}], 
     gb[18] -> (ep^2*x*(-(S12^2*S15*S45) - S12*S15^2*S45 + S12^2*S23*S45 + 
          S12*S15*S23*S45 + S12*S15*S34*S45 - 2*S12*S23*S34*S45 - 
          S15*S23*S34*S45 + S23*S34^2*S45 - S12*S15*S45^2 - S15^2*S45^2 + 
          S12*S34*S45^2 + 2*S15*S34*S45^2 - S34^2*S45^2 + S12^2*S15^2*x - 
          2*S12^2*S15*S23*x + S12^2*S23^2*x + 2*S12*S15*S23*S34*x - 
          2*S12*S23^2*S34*x + S23^2*S34^2*x + 2*S12^2*S15*S45*x + 
          2*S12*S15^2*S45*x - 2*S12^2*S23*S45*x - 2*S12*S15*S23*S45*x - 
          2*S12*S15*S34*S45*x + 4*S12*S23*S34*S45*x + 2*S15*S23*S34*S45*x - 
          2*S23*S34^2*S45*x + 2*S12*S15*S45^2*x + S15^2*S45^2*x - 
          2*S12*S34*S45^2*x - 2*S15*S34*S45^2*x + S34^2*S45^2*x - 
          S12^2*S15^2*x^2 + 2*S12^2*S15*S23*x^2 - S12^2*S23^2*x^2 - 
          S12*S15*S23*S34*x^2 + S12*S23^2*S34*x^2 - S12^2*S15*S45*x^2 - 
          S12*S15^2*S45*x^2 + S12^2*S23*S45*x^2 + S12*S15*S23*S45*x^2 + 
          S12*S15*S34*S45*x^2 - 2*S12*S23*S34*S45*x^2 - S12*S15*S45^2*x^2 + 
          S12*S34*S45^2*x^2 + mm5^2*S23*(-1 + x)*(S12 + S23 - S12*x) + 
          m1^2*S34*(-1 + x)*(S45 + mm5*(-1 + x) - S34*x - S45*x) + 
          mm5*(S12^2*(S15 - S23)*(-1 + x)^2 + 
            S12*(-((S23 - S34)*(S23 - S45)) + S15*(S23 + S45))*(-1 + x)^2 + 
            S23*(-2*(S15 - S34)*S45*(-1 + x) + S23*(S34 - 2*S34*x))) + 
          m1*(S15*S34*S45 + S23*S34*S45 - S34^2*S45 + S15*S45^2 - S34*S45^2 + 
            mm5^2*S23*(-1 + x)^2 - mm5*(S12*(S15 - S23 + S34) + 
              (S15 - S34)*S45 + S23*(2*S34 + S45))*(-1 + x)^2 - 
            2*S23*S34^2*x - 2*S15*S34*S45*x - 2*S23*S34*S45*x + 
            2*S34^2*S45*x - 2*S15*S45^2*x + 2*S34*S45^2*x + S23*S34^2*x^2 + 
            S15*S34*S45*x^2 + S23*S34*S45*x^2 - S34^2*S45*x^2 + 
            S15*S45^2*x^2 - S34*S45^2*x^2 + S12*(-1 + x)*(S15*S45*(-1 + x) + 
              S34*S45*(-1 + x) + 2*S15*S34*x + S23*(S45 - 2*S34*x - S45*x))))*
         G[1, {0, 1, 1, 1, 1}])/(8*Sqrt[S12^2*(S15 - S23)^2 + mm5^2*S23^2 + 
           m1^2*S34^2 - 2*m1*S23*S34^2 + S23^2*S34^2 + 2*m1*S15*S34*S45 - 
           4*m1*S23*S34*S45 + 2*S15*S23*S34*S45 - 2*m1*S34^2*S45 - 
           2*S23*S34^2*S45 + S15^2*S45^2 - 2*S15*S34*S45^2 + S34^2*S45^2 + 
           2*S12*(mm5*S23*(S15 - S23 - 2*S34) + S15*S23*S34 - S23^2*S34 + 
             m1*(-S15 + S23)*S34 - S15^2*S45 + S15*S23*S45 + S15*S34*S45 + 
             S23*S34*S45) + 2*mm5*S23*(m1*S34 - S23*S34 + (-S15 + S34)*
              S45)]) + (ep^2*x*(mm5^2*S12*S23*(-1 + x) + 
          mm5*(S34*S45*(S23 + 2*m1*(-1 + x)) + S12^2*(S15 - S23)*(-1 + x) - 
            S12*(m1*S34*(-1 + x) + (S15 + S34)*S45*(-1 + x) + 
              S23*(S34 - S45 + S34*x + S45*x))) + 
          S45*(-(S12^2*(S15 - S23)*(-1 + x)) + S34*(-(S23*S34) + 
              (-S15 + S34)*S45 + m1*(S34 - 2*S45*(-1 + x) - 2*S34*x)) + 
            S12*(m1*S34*(-1 + x) - S34*(S45 + S23*(-2 + x) - S45*x) + 
              S15*(S45*(-1 + x) + S34*(-1 + 2*x)))))*G[1, {1, 0, 1, 1, 1}])/
        (8*Sqrt[S12^2*(S15 - S23)^2 + mm5^2*S23^2 + m1^2*S34^2 - 
           2*m1*S23*S34^2 + S23^2*S34^2 + 2*m1*S15*S34*S45 - 
           4*m1*S23*S34*S45 + 2*S15*S23*S34*S45 - 2*m1*S34^2*S45 - 
           2*S23*S34^2*S45 + S15^2*S45^2 - 2*S15*S34*S45^2 + S34^2*S45^2 + 
           2*S12*(mm5*S23*(S15 - S23 - 2*S34) + S15*S23*S34 - S23^2*S34 + 
             m1*(-S15 + S23)*S34 - S15^2*S45 + S15*S23*S45 + S15*S34*S45 + 
             S23*S34*S45) + 2*mm5*S23*(m1*S34 - S23*S34 + (-S15 + S34)*
              S45)]) - (ep^2*x*(-(m1^2*S34*(mm5 - S45)*(-1 + x)) + 
          (mm5*S23 - S15*S45)*(-(mm5*S23) + S23*S34 + S15*S45 - S34*S45 + 
            2*mm5*S12*(-1 + x) + S12*(S15 - 2*S45*(-1 + x) - 2*S15*x + 
              S23*(-1 + 2*x))) + m1*(mm5*(S23*S34*(-2 + x) + S12*(S15 - S23)*(
                -1 + x) + S23*S45*(-1 + x) + (S15 + S34)*S45*(-1 + x)) + 
            mm5^2*(S23 - S23*x) + S45*(-(S12*(S15 - S23)*(-1 + x)) + 
              S34*(S23 + S45 + S23*x - S45*x) + S15*(S34 + S45 - 2*S34*x - 
                S45*x))))*G[1, {1, 1, 0, 1, 1}])/
        (8*Sqrt[S12^2*(S15 - S23)^2 + mm5^2*S23^2 + m1^2*S34^2 - 
           2*m1*S23*S34^2 + S23^2*S34^2 + 2*m1*S15*S34*S45 - 
           4*m1*S23*S34*S45 + 2*S15*S23*S34*S45 - 2*m1*S34^2*S45 - 
           2*S23*S34^2*S45 + S15^2*S45^2 - 2*S15*S34*S45^2 + S34^2*S45^2 + 
           2*S12*(mm5*S23*(S15 - S23 - 2*S34) + S15*S23*S34 - S23^2*S34 + 
             m1*(-S15 + S23)*S34 - S15^2*S45 + S15*S23*S45 + S15*S34*S45 + 
             S23*S34*S45) + 2*mm5*S23*(m1*S34 - S23*S34 + (-S15 + S34)*
              S45)]) - (ep^2*x^2*(-(m1^2*S34*(mm5 + 2*S45*(-1 + x) - mm5*x + 
             S34*x)) + m1*(mm5^2*S23*(-1 + x) + S12*(2*S15*S45*(-1 + x) + 
              2*S34*S45*(-1 + x) + 2*S15*S34*x - S23*S34*x) + 
            S34*(S15*S45*(-2 + x) - S34*S45*(-2 + x) + S23*S34*x) + 
            mm5*(-(S12*(S15 + S23 + S34)*(-1 + x)) - (S15 - S34)*S45*(-1 + 
                x) + S23*(S34 - 2*S34*x))) + S12*(mm5^2*(S23 - S23*x) - 
            S15*(S15*S45*(-2 + x) - S34*S45*(-2 + x) + 2*S12*S45*(-1 + x) + 
              S12*(S15 - S23)*x + S23*S34*x) + mm5*(S15*S23*(-2 + x) + 
              S12*(S15 + S23)*(-1 + x) + S15*S45*(-1 + x) + S34*(S23 + S45 + 
                S23*x - S45*x))))*G[1, {1, 1, 1, 0, 1}])/
        (8*Sqrt[S12^2*(S15 - S23)^2 + mm5^2*S23^2 + m1^2*S34^2 - 
           2*m1*S23*S34^2 + S23^2*S34^2 + 2*m1*S15*S34*S45 - 
           4*m1*S23*S34*S45 + 2*S15*S23*S34*S45 - 2*m1*S34^2*S45 - 
           2*S23*S34^2*S45 + S15^2*S45^2 - 2*S15*S34*S45^2 + S34^2*S45^2 + 
           2*S12*(mm5*S23*(S15 - S23 - 2*S34) + S15*S23*S34 - S23^2*S34 + 
             m1*(-S15 + S23)*S34 - S15^2*S45 + S15*S23*S45 + S15*S34*S45 + 
             S23*S34*S45) + 2*mm5*S23*(m1*S34 - S23*S34 + (-S15 + S34)*
              S45)]) - (ep^2*x^2*(m1^2*S34*S45*(-1 + x) + 
          m1*(mm5*S23*(2*S12 - S45)*(-1 + x) - S12*(S15*S45*(-1 + x) + 
              S23*S45*(-1 + x) + S34*S45*(-1 + x) + S23*S34*x) + 
            S45*((S15 - S34)*S45*(-1 + x) + S23*S34*(1 + x))) + 
          S12*(-2*S15*S23*S45 + S23*S34*S45 + S15*S45^2 - S34*S45^2 + 
            S23^2*S34*x + S15*S23*S45*x - 2*S23*S34*S45*x - S15*S45^2*x + 
            S34*S45^2*x - mm5*S23*(S45 + S23*(-2 + x) + 2*S12*(-1 + x) - 
              S45*x) + S12*(S15*S45*(-1 + x) + S15*S23*x - S23*(S45 + S23*x - 
                S45*x))))*G[1, {1, 1, 1, 1, 0}])/
        (8*Sqrt[S12^2*(S15 - S23)^2 + mm5^2*S23^2 + m1^2*S34^2 - 
           2*m1*S23*S34^2 + S23^2*S34^2 + 2*m1*S15*S34*S45 - 
           4*m1*S23*S34*S45 + 2*S15*S23*S34*S45 - 2*m1*S34^2*S45 - 
           2*S23*S34^2*S45 + S15^2*S45^2 - 2*S15*S34*S45^2 + S34^2*S45^2 + 
           2*S12*(mm5*S23*(S15 - S23 - 2*S34) + S15*S23*S34 - S23^2*S34 + 
             m1*(-S15 + S23)*S34 - S15^2*S45 + S15*S23*S45 + S15*S34*S45 + 
             S23*S34*S45) + 2*mm5*S23*(m1*S34 - S23*S34 + (-S15 + S34)*
              S45)]) + (ep^2*x^2*(m1^2*S34*S45*(-1 + x)*(mm5 + S45*(-1 + x) - 
            mm5*x + S34*x) + S12*(mm5*S23 - S15*S45)*(-(S15*S45) + S34*S45 + 
            S23*S34*x + S15*S45*x - S34*S45*x - mm5*(-1 + x)*
             (S12 + S23 - S12*x) - S12*(-1 + x)*(S45*(-1 + x) + 
              (S15 - S23)*x)) + m1*(-(mm5^2*S12*S23*(-1 + x)^2) + 
            mm5*(-1 + x)*(-(S23*S34*S45) + S12*(S15*S45*(-1 + x) + 
                S23*S45*(-1 + x) + S34*S45*(-1 + x) + S23*S34*x)) - 
            S45*(S12*(-1 + x)*(S15*S45*(-1 + x) + S34*S45*(-1 + x) + 
                2*S15*S34*x - S23*S34*x) + S34*(S34*S45*(-1 + x) - 
                S23*S34*x + S15*(S45 - S45*x)))))*G[1, {1, 1, 1, 1, 1}])/
        (4*Sqrt[S12^2*(S15 - S23)^2 + mm5^2*S23^2 + m1^2*S34^2 - 
           2*m1*S23*S34^2 + S23^2*S34^2 + 2*m1*S15*S34*S45 - 
           4*m1*S23*S34*S45 + 2*S15*S23*S34*S45 - 2*m1*S34^2*S45 - 
           2*S23*S34^2*S45 + S15^2*S45^2 - 2*S15*S34*S45^2 + S34^2*S45^2 + 
           2*S12*(mm5*S23*(S15 - S23 - 2*S34) + S15*S23*S34 - S23^2*S34 + 
             m1*(-S15 + S23)*S34 - S15^2*S45 + S15*S23*S45 + S15*S34*S45 + 
             S23*S34*S45) + 2*mm5*S23*(m1*S34 - S23*S34 + (-S15 + S34)*S45)])}
 
bounds[fE] = {gb[1] -> -((E^(ep*EulerGamma)*Gamma[1 - ep]^2*Gamma[1 + ep])/
        ((-m1)^ep*Gamma[1 - 2*ep])), 
     gb[2] -> -((E^(ep*EulerGamma)*Gamma[1 - ep]^2*Gamma[1 + ep])/
        ((-S12)^ep*Gamma[1 - 2*ep])), 
     gb[3] -> -((E^(ep*EulerGamma)*Gamma[1 - ep]^2*Gamma[1 + ep])/
        ((-S45)^ep*Gamma[1 - 2*ep])), 
     gb[4] -> -((E^(ep*EulerGamma)*Gamma[1 - ep]^2*Gamma[1 + ep])/
        ((-mm5)^ep*Gamma[1 - 2*ep])), 
     gb[5] -> -((E^(ep*EulerGamma)*Gamma[1 - ep]^2*Gamma[1 + ep])/
        ((-S45)^ep*Gamma[1 - 2*ep])), 
     gb[6] -> -((E^(ep*EulerGamma)*Gamma[1 - ep]^2*Gamma[1 + ep])/
        ((-mm5)^ep*Gamma[1 - 2*ep])), 
     gb[7] -> -((E^(ep*EulerGamma)*Gamma[1 - ep]^2*Gamma[1 + ep])/
        ((-S45)^ep*Gamma[1 - 2*ep])), 
     gb[8] -> -((E^(ep*EulerGamma)*Gamma[1 - ep]^2*Gamma[1 + ep])/
        ((-mm5)^ep*Gamma[1 - 2*ep])), gb[9] -> 0, gb[10] -> 0, gb[11] -> 0, 
     gb[12] -> 0, gb[13] -> -((E^(ep*EulerGamma)*((-m1)^ep - (-S12)^ep)*
         Gamma[1 - ep]^2*Gamma[1 + ep])/((-m1)^ep*(-S12)^ep*
         Gamma[1 - 2*ep])), gb[14] -> 
      -((E^(ep*EulerGamma)*((-m1)^ep - (-S12)^ep)*Gamma[1 - ep]^2*
         Gamma[1 + ep])/((-m1)^ep*(-S12)^ep*Gamma[1 - 2*ep])), gb[15] -> 0, 
     gb[16] -> 0, gb[17] -> 0, gb[18] -> 0}
 
alphabet[fE] = {lt[1] -> 0, lt[2] -> 1, 
     lt[3] -> (m1 + mm5 - S15 - Sqrt[\[CapitalDelta][1]])/(2*m1), 
     lt[4] -> (m1 + mm5 - S15 + Sqrt[\[CapitalDelta][1]])/(2*m1), 
     lt[5] -> 1 - S23/(m1 - S12), lt[6] -> (mm5*(m1 - S12))/
       (S12*(-mm5 + S15) + m1*(mm5 - S34)), 
     lt[7] -> (mm5 + S12 - S34 - Sqrt[\[CapitalDelta][2]])/(2*S12), 
     lt[8] -> (mm5 + S12 - S34 + Sqrt[\[CapitalDelta][2]])/(2*S12), 
     lt[9] -> (m1 - S12 - S15 + S34)/(m1 - S12), 
     lt[10] -> (mm5 - S45)/(mm5 - S15 + S23 - S45), 
     lt[11] -> 1 - S34/(-mm5 + S34 + S45), lt[12] -> S45/S12, 
     lt[13] -> 1 - (S12*S23)/(S12*S23 + m1*S45 - S12*S45), 
     lt[14] -> (m1*mm5 - mm5*S23 - m1*S45 + S15*S45)/(m1*mm5 - m1*S45), 
     lt[15] -> (mm5*S12 - S12*S45 + S34*S45)/(mm5*S12 - S12*S45), 
     lt[16] -> (m1 - S23 + S45 - Sqrt[\[CapitalDelta][3]])/(2*m1), 
     lt[17] -> (m1 - S23 + S45 + Sqrt[\[CapitalDelta][3]])/(2*m1), 
     lt[18] -> (S12*S15 - S12*S23 - mm5*(2*S12 + S23) + S23*S34 + 
        m1*(2*mm5 - S34 - 2*S45) + (2*S12 + S15 - S34)*S45 + 
        Sqrt[\[CapitalDelta][4]])/(2*(m1*(mm5 - S34 - S45) + 
         S12*(-mm5 + S15 - S23 + S45))), 
     lt[19] -> -(-2*m1*mm5 + 2*mm5*S12 - S12*S15 + mm5*S23 + S12*S23 + 
         m1*S34 - S23*S34 + (2*m1 - 2*S12 - S15 + S34)*S45 + 
         Sqrt[\[CapitalDelta][4]])/(2*(m1*(mm5 - S34 - S45) + 
         S12*(-mm5 + S15 - S23 + S45)))}
 
toroots[fE] = {m1^2 + (mm5 - S15)^2 - 2*m1*(mm5 + S15) -> \[CapitalDelta][1], 
     mm5^2 + (S12 - S34)^2 - 2*mm5*(S12 + S34) -> \[CapitalDelta][2], 
     m1^2 + (S23 - S45)^2 - 2*m1*(S23 + S45) -> \[CapitalDelta][3], 
     S12^2*(S15 - S23)^2 + (mm5*S23 + (m1 - S23)*S34)^2 - 
       2*(mm5*S15*S23 - (m1*(S15 - 2*S23) + (mm5 + S15)*S23)*S34 + 
         (m1 + S23)*S34^2)*S45 + (S15 - S34)^2*S45^2 + 
       2*S12*(mm5*S23*(S15 - S23 - 2*S34) + (m1 - S23)*(-S15 + S23)*S34 + 
         (-S15^2 + S23*S34 + S15*(S23 + S34))*S45) -> \[CapitalDelta][4]}
 
rootsto[fE] = {\[CapitalDelta][1] -> m1^2 + (mm5 - S15)^2 - 2*m1*(mm5 + S15), 
     \[CapitalDelta][2] -> mm5^2 + (S12 - S34)^2 - 2*mm5*(S12 + S34), 
     \[CapitalDelta][3] -> m1^2 + (S23 - S45)^2 - 2*m1*(S23 + S45), 
     \[CapitalDelta][4] -> S12^2*(S15 - S23)^2 + (mm5*S23 + (m1 - S23)*S34)^
        2 - 2*(mm5*S15*S23 - (m1*(S15 - 2*S23) + (mm5 + S15)*S23)*S34 + 
         (m1 + S23)*S34^2)*S45 + (S15 - S34)^2*S45^2 + 
       2*S12*(mm5*S23*(S15 - S23 - 2*S34) + (m1 - S23)*(-S15 + S23)*S34 + 
         (-S15^2 + S23*S34 + S15*(S23 + S34))*S45)}
 
masters[fE] = {G[1, {1, 1, 0, 0, 0}], G[1, {1, 0, 1, 0, 0}], 
     G[1, {1, 0, 0, 1, 0}], G[1, {1, 0, 0, 0, 1}], G[1, {0, 1, 0, 1, 0}], 
     G[1, {0, 1, 0, 0, 1}], G[1, {0, 0, 1, 1, 0}], G[1, {0, 0, 1, 0, 1}], 
     G[1, {1, 1, 0, 1, 0}], G[1, {1, 1, 0, 0, 1}], G[1, {1, 0, 1, 1, 0}], 
     G[1, {1, 0, 1, 0, 1}], G[1, {1, 1, 1, 1, 0}], G[1, {1, 1, 1, 0, 1}], 
     G[1, {1, 1, 0, 1, 1}], G[1, {1, 0, 1, 1, 1}], G[1, {0, 1, 1, 1, 1}], 
     G[1, {1, 1, 1, 1, 1}]}
 
rmat[fE, 1] = {{-2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {2*ep, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {2*ep, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fE, 2] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -ep, ep, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, ep, -ep, 0, 0, 0, ep, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -ep, ep, 0, 0, 0, ep, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fE, 3] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {ep, 0, 0, -ep, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-ep, 0, 0, ep, 0, -ep, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {ep, 0, 0, -ep, 0, -ep, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fE, 4] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-ep, 0, 0, ep, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-ep, 0, 0, ep, 0, -ep, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {ep, 0, 0, -ep, 0, -ep, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fE, 5] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 2*ep, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 2*ep, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fE, 6] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fE, 7] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, ep, 0, -ep, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, ep, 0, -ep, 0, 0, 0, ep, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, ep, 0, -ep, 0, 0, 0, -ep, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fE, 8] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -ep, 0, ep, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, ep, 0, -ep, 0, 0, 0, ep, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, ep, 0, -ep, 0, 0, 0, -ep, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fE, 9] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 2*ep, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, -2*ep, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fE, 10] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, -2*ep, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 2*ep, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fE, 11] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, -2*ep, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, -2*ep, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fE, 12] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, ep, -ep, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, ep, -ep, 0, 0, 0, ep, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -ep, ep, 0, 0, 0, ep, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fE, 13] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fE, 14] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fE, 15] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fE, 16] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {ep, 0, -ep, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-ep, 0, ep, 0, -ep, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-ep, 0, ep, 0, ep, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fE, 17] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-ep, 0, ep, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-ep, 0, ep, 0, -ep, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-ep, 0, ep, 0, ep, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fE, 18] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/8, -ep/8, ep/8, -ep/8, 0, -ep}}
 
rmat[fE, 19] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/8, ep/8, -ep/8, ep/8, 0, -ep}}
 
result[fE] = {gb[1] -> -1 + ep*(2*G[lt[1], x] + Log[-m1]) + 
       ep^2*(Pi^2/12 - 4*G[lt[1], lt[1], x] - 2*G[lt[1], x]*Log[-m1] - 
         Log[-m1]^2/2) + ep^3*(-(Pi^2*G[lt[1], x])/6 + 
         8*G[lt[1], lt[1], lt[1], x] - (Pi^2*Log[-m1])/12 + 
         4*G[lt[1], lt[1], x]*Log[-m1] + G[lt[1], x]*Log[-m1]^2 + 
         Log[-m1]^3/6 + (7*Zeta[3])/3) + ep^4*((47*Pi^4)/1440 + 
         (Pi^2*G[lt[1], lt[1], x])/3 - 16*G[lt[1], lt[1], lt[1], lt[1], x] + 
         (Pi^2*G[lt[1], x]*Log[-m1])/6 - 8*G[lt[1], lt[1], lt[1], x]*
          Log[-m1] + (Pi^2*Log[-m1]^2)/24 - 2*G[lt[1], lt[1], x]*Log[-m1]^2 - 
         (G[lt[1], x]*Log[-m1]^3)/3 - Log[-m1]^4/24 - 
         (14*G[lt[1], x]*Zeta[3])/3 - (7*Log[-m1]*Zeta[3])/3), 
     gb[2] -> -1 + ep*(2*G[lt[1], x] + Log[-S12]) + 
       ep^2*(Pi^2/12 - 4*G[lt[1], lt[1], x] - 2*G[lt[1], x]*Log[-S12] - 
         Log[-S12]^2/2) + ep^3*(-(Pi^2*G[lt[1], x])/6 + 
         8*G[lt[1], lt[1], lt[1], x] - (Pi^2*Log[-S12])/12 + 
         4*G[lt[1], lt[1], x]*Log[-S12] + G[lt[1], x]*Log[-S12]^2 + 
         Log[-S12]^3/6 + (7*Zeta[3])/3) + ep^4*((47*Pi^4)/1440 + 
         (Pi^2*G[lt[1], lt[1], x])/3 - 16*G[lt[1], lt[1], lt[1], lt[1], x] + 
         (Pi^2*G[lt[1], x]*Log[-S12])/6 - 8*G[lt[1], lt[1], lt[1], x]*
          Log[-S12] + (Pi^2*Log[-S12]^2)/24 - 2*G[lt[1], lt[1], x]*
          Log[-S12]^2 - (G[lt[1], x]*Log[-S12]^3)/3 - Log[-S12]^4/24 - 
         (14*G[lt[1], x]*Zeta[3])/3 - (7*Log[-S12]*Zeta[3])/3), 
     gb[3] -> -1 + ep*Log[-S45] + ep^2*(Pi^2/12 - Log[-S45]^2/2) + 
       ep^3*(-(Pi^2*Log[-S45])/12 + Log[-S45]^3/6 + (7*Zeta[3])/3) + 
       ep^4*((47*Pi^4)/1440 + (Pi^2*Log[-S45]^2)/24 - Log[-S45]^4/24 - 
         (7*Log[-S45]*Zeta[3])/3), gb[4] -> -1 + ep*Log[-mm5] + 
       ep^2*(Pi^2/12 - Log[-mm5]^2/2) + ep^3*(-(Pi^2*Log[-mm5])/12 + 
         Log[-mm5]^3/6 + (7*Zeta[3])/3) + ep^4*((47*Pi^4)/1440 + 
         (Pi^2*Log[-mm5]^2)/24 - Log[-mm5]^4/24 - (7*Log[-mm5]*Zeta[3])/3), 
     gb[5] -> -1 + ep*(G[lt[16], x] + G[lt[17], x] + Log[-S45]) + 
       ep^2*(Pi^2/12 - G[lt[16], lt[16], x] - G[lt[16], lt[17], x] - 
         G[lt[17], lt[16], x] - G[lt[17], lt[17], x] - 
         G[lt[16], x]*Log[-S45] - G[lt[17], x]*Log[-S45] - Log[-S45]^2/2) + 
       ep^3*(-(Pi^2*G[lt[16], x])/12 - (Pi^2*G[lt[17], x])/12 + 
         G[lt[16], lt[16], lt[16], x] + G[lt[16], lt[16], lt[17], x] + 
         G[lt[16], lt[17], lt[16], x] + G[lt[16], lt[17], lt[17], x] + 
         G[lt[17], lt[16], lt[16], x] + G[lt[17], lt[16], lt[17], x] + 
         G[lt[17], lt[17], lt[16], x] + G[lt[17], lt[17], lt[17], x] - 
         (Pi^2*Log[-S45])/12 + G[lt[16], lt[16], x]*Log[-S45] + 
         G[lt[16], lt[17], x]*Log[-S45] + G[lt[17], lt[16], x]*Log[-S45] + 
         G[lt[17], lt[17], x]*Log[-S45] + (G[lt[16], x]*Log[-S45]^2)/2 + 
         (G[lt[17], x]*Log[-S45]^2)/2 + Log[-S45]^3/6 + (7*Zeta[3])/3) + 
       ep^4*((47*Pi^4)/1440 + (Pi^2*G[lt[16], lt[16], x])/12 + 
         (Pi^2*G[lt[16], lt[17], x])/12 + (Pi^2*G[lt[17], lt[16], x])/12 + 
         (Pi^2*G[lt[17], lt[17], x])/12 - G[lt[16], lt[16], lt[16], lt[16], 
          x] - G[lt[16], lt[16], lt[16], lt[17], x] - G[lt[16], lt[16], 
          lt[17], lt[16], x] - G[lt[16], lt[16], lt[17], lt[17], x] - 
         G[lt[16], lt[17], lt[16], lt[16], x] - G[lt[16], lt[17], lt[16], 
          lt[17], x] - G[lt[16], lt[17], lt[17], lt[16], x] - 
         G[lt[16], lt[17], lt[17], lt[17], x] - G[lt[17], lt[16], lt[16], 
          lt[16], x] - G[lt[17], lt[16], lt[16], lt[17], x] - 
         G[lt[17], lt[16], lt[17], lt[16], x] - G[lt[17], lt[16], lt[17], 
          lt[17], x] - G[lt[17], lt[17], lt[16], lt[16], x] - 
         G[lt[17], lt[17], lt[16], lt[17], x] - G[lt[17], lt[17], lt[17], 
          lt[16], x] - G[lt[17], lt[17], lt[17], lt[17], x] + 
         (Pi^2*G[lt[16], x]*Log[-S45])/12 + (Pi^2*G[lt[17], x]*Log[-S45])/
          12 - G[lt[16], lt[16], lt[16], x]*Log[-S45] - 
         G[lt[16], lt[16], lt[17], x]*Log[-S45] - 
         G[lt[16], lt[17], lt[16], x]*Log[-S45] - 
         G[lt[16], lt[17], lt[17], x]*Log[-S45] - 
         G[lt[17], lt[16], lt[16], x]*Log[-S45] - 
         G[lt[17], lt[16], lt[17], x]*Log[-S45] - 
         G[lt[17], lt[17], lt[16], x]*Log[-S45] - 
         G[lt[17], lt[17], lt[17], x]*Log[-S45] + (Pi^2*Log[-S45]^2)/24 - 
         (G[lt[16], lt[16], x]*Log[-S45]^2)/2 - 
         (G[lt[16], lt[17], x]*Log[-S45]^2)/2 - 
         (G[lt[17], lt[16], x]*Log[-S45]^2)/2 - 
         (G[lt[17], lt[17], x]*Log[-S45]^2)/2 - (G[lt[16], x]*Log[-S45]^3)/
          6 - (G[lt[17], x]*Log[-S45]^3)/6 - Log[-S45]^4/24 - 
         (7*G[lt[16], x]*Zeta[3])/3 - (7*G[lt[17], x]*Zeta[3])/3 - 
         (7*Log[-S45]*Zeta[3])/3), gb[6] -> 
      -1 + ep*(G[lt[3], x] + G[lt[4], x] + Log[-mm5]) + 
       ep^2*(Pi^2/12 - G[lt[3], lt[3], x] - G[lt[3], lt[4], x] - 
         G[lt[4], lt[3], x] - G[lt[4], lt[4], x] - G[lt[3], x]*Log[-mm5] - 
         G[lt[4], x]*Log[-mm5] - Log[-mm5]^2/2) + 
       ep^3*(-(Pi^2*G[lt[3], x])/12 - (Pi^2*G[lt[4], x])/12 + 
         G[lt[3], lt[3], lt[3], x] + G[lt[3], lt[3], lt[4], x] + 
         G[lt[3], lt[4], lt[3], x] + G[lt[3], lt[4], lt[4], x] + 
         G[lt[4], lt[3], lt[3], x] + G[lt[4], lt[3], lt[4], x] + 
         G[lt[4], lt[4], lt[3], x] + G[lt[4], lt[4], lt[4], x] - 
         (Pi^2*Log[-mm5])/12 + G[lt[3], lt[3], x]*Log[-mm5] + 
         G[lt[3], lt[4], x]*Log[-mm5] + G[lt[4], lt[3], x]*Log[-mm5] + 
         G[lt[4], lt[4], x]*Log[-mm5] + (G[lt[3], x]*Log[-mm5]^2)/2 + 
         (G[lt[4], x]*Log[-mm5]^2)/2 + Log[-mm5]^3/6 + (7*Zeta[3])/3) + 
       ep^4*((47*Pi^4)/1440 + (Pi^2*G[lt[3], lt[3], x])/12 + 
         (Pi^2*G[lt[3], lt[4], x])/12 + (Pi^2*G[lt[4], lt[3], x])/12 + 
         (Pi^2*G[lt[4], lt[4], x])/12 - G[lt[3], lt[3], lt[3], lt[3], x] - 
         G[lt[3], lt[3], lt[3], lt[4], x] - G[lt[3], lt[3], lt[4], lt[3], 
          x] - G[lt[3], lt[3], lt[4], lt[4], x] - G[lt[3], lt[4], lt[3], 
          lt[3], x] - G[lt[3], lt[4], lt[3], lt[4], x] - 
         G[lt[3], lt[4], lt[4], lt[3], x] - G[lt[3], lt[4], lt[4], lt[4], 
          x] - G[lt[4], lt[3], lt[3], lt[3], x] - G[lt[4], lt[3], lt[3], 
          lt[4], x] - G[lt[4], lt[3], lt[4], lt[3], x] - 
         G[lt[4], lt[3], lt[4], lt[4], x] - G[lt[4], lt[4], lt[3], lt[3], 
          x] - G[lt[4], lt[4], lt[3], lt[4], x] - G[lt[4], lt[4], lt[4], 
          lt[3], x] - G[lt[4], lt[4], lt[4], lt[4], x] + 
         (Pi^2*G[lt[3], x]*Log[-mm5])/12 + (Pi^2*G[lt[4], x]*Log[-mm5])/12 - 
         G[lt[3], lt[3], lt[3], x]*Log[-mm5] - G[lt[3], lt[3], lt[4], x]*
          Log[-mm5] - G[lt[3], lt[4], lt[3], x]*Log[-mm5] - 
         G[lt[3], lt[4], lt[4], x]*Log[-mm5] - G[lt[4], lt[3], lt[3], x]*
          Log[-mm5] - G[lt[4], lt[3], lt[4], x]*Log[-mm5] - 
         G[lt[4], lt[4], lt[3], x]*Log[-mm5] - G[lt[4], lt[4], lt[4], x]*
          Log[-mm5] + (Pi^2*Log[-mm5]^2)/24 - 
         (G[lt[3], lt[3], x]*Log[-mm5]^2)/2 - 
         (G[lt[3], lt[4], x]*Log[-mm5]^2)/2 - 
         (G[lt[4], lt[3], x]*Log[-mm5]^2)/2 - 
         (G[lt[4], lt[4], x]*Log[-mm5]^2)/2 - (G[lt[3], x]*Log[-mm5]^3)/6 - 
         (G[lt[4], x]*Log[-mm5]^3)/6 - Log[-mm5]^4/24 - 
         (7*G[lt[3], x]*Zeta[3])/3 - (7*G[lt[4], x]*Zeta[3])/3 - 
         (7*Log[-mm5]*Zeta[3])/3), gb[7] -> 
      -1 + ep*(G[lt[2], x] + G[lt[12], x] + Log[-S45]) + 
       ep^2*(Pi^2/12 - G[lt[2], lt[2], x] - G[lt[2], lt[12], x] - 
         G[lt[12], lt[2], x] - G[lt[12], lt[12], x] - G[lt[2], x]*Log[-S45] - 
         G[lt[12], x]*Log[-S45] - Log[-S45]^2/2) + 
       ep^3*(-(Pi^2*G[lt[2], x])/12 - (Pi^2*G[lt[12], x])/12 + 
         G[lt[2], lt[2], lt[2], x] + G[lt[2], lt[2], lt[12], x] + 
         G[lt[2], lt[12], lt[2], x] + G[lt[2], lt[12], lt[12], x] + 
         G[lt[12], lt[2], lt[2], x] + G[lt[12], lt[2], lt[12], x] + 
         G[lt[12], lt[12], lt[2], x] + G[lt[12], lt[12], lt[12], x] - 
         (Pi^2*Log[-S45])/12 + G[lt[2], lt[2], x]*Log[-S45] + 
         G[lt[2], lt[12], x]*Log[-S45] + G[lt[12], lt[2], x]*Log[-S45] + 
         G[lt[12], lt[12], x]*Log[-S45] + (G[lt[2], x]*Log[-S45]^2)/2 + 
         (G[lt[12], x]*Log[-S45]^2)/2 + Log[-S45]^3/6 + (7*Zeta[3])/3) + 
       ep^4*((47*Pi^4)/1440 + (Pi^2*G[lt[2], lt[2], x])/12 + 
         (Pi^2*G[lt[2], lt[12], x])/12 + (Pi^2*G[lt[12], lt[2], x])/12 + 
         (Pi^2*G[lt[12], lt[12], x])/12 - G[lt[2], lt[2], lt[2], lt[2], x] - 
         G[lt[2], lt[2], lt[2], lt[12], x] - G[lt[2], lt[2], lt[12], lt[2], 
          x] - G[lt[2], lt[2], lt[12], lt[12], x] - G[lt[2], lt[12], lt[2], 
          lt[2], x] - G[lt[2], lt[12], lt[2], lt[12], x] - 
         G[lt[2], lt[12], lt[12], lt[2], x] - G[lt[2], lt[12], lt[12], 
          lt[12], x] - G[lt[12], lt[2], lt[2], lt[2], x] - 
         G[lt[12], lt[2], lt[2], lt[12], x] - G[lt[12], lt[2], lt[12], lt[2], 
          x] - G[lt[12], lt[2], lt[12], lt[12], x] - G[lt[12], lt[12], lt[2], 
          lt[2], x] - G[lt[12], lt[12], lt[2], lt[12], x] - 
         G[lt[12], lt[12], lt[12], lt[2], x] - G[lt[12], lt[12], lt[12], 
          lt[12], x] + (Pi^2*G[lt[2], x]*Log[-S45])/12 + 
         (Pi^2*G[lt[12], x]*Log[-S45])/12 - G[lt[2], lt[2], lt[2], x]*
          Log[-S45] - G[lt[2], lt[2], lt[12], x]*Log[-S45] - 
         G[lt[2], lt[12], lt[2], x]*Log[-S45] - G[lt[2], lt[12], lt[12], x]*
          Log[-S45] - G[lt[12], lt[2], lt[2], x]*Log[-S45] - 
         G[lt[12], lt[2], lt[12], x]*Log[-S45] - G[lt[12], lt[12], lt[2], x]*
          Log[-S45] - G[lt[12], lt[12], lt[12], x]*Log[-S45] + 
         (Pi^2*Log[-S45]^2)/24 - (G[lt[2], lt[2], x]*Log[-S45]^2)/2 - 
         (G[lt[2], lt[12], x]*Log[-S45]^2)/2 - 
         (G[lt[12], lt[2], x]*Log[-S45]^2)/2 - 
         (G[lt[12], lt[12], x]*Log[-S45]^2)/2 - (G[lt[2], x]*Log[-S45]^3)/6 - 
         (G[lt[12], x]*Log[-S45]^3)/6 - Log[-S45]^4/24 - 
         (7*G[lt[2], x]*Zeta[3])/3 - (7*G[lt[12], x]*Zeta[3])/3 - 
         (7*Log[-S45]*Zeta[3])/3), gb[8] -> 
      -1 + ep*(G[lt[7], x] + G[lt[8], x] + Log[-mm5]) + 
       ep^2*(Pi^2/12 - G[lt[7], lt[7], x] - G[lt[7], lt[8], x] - 
         G[lt[8], lt[7], x] - G[lt[8], lt[8], x] - G[lt[7], x]*Log[-mm5] - 
         G[lt[8], x]*Log[-mm5] - Log[-mm5]^2/2) + 
       ep^3*(-(Pi^2*G[lt[7], x])/12 - (Pi^2*G[lt[8], x])/12 + 
         G[lt[7], lt[7], lt[7], x] + G[lt[7], lt[7], lt[8], x] + 
         G[lt[7], lt[8], lt[7], x] + G[lt[7], lt[8], lt[8], x] + 
         G[lt[8], lt[7], lt[7], x] + G[lt[8], lt[7], lt[8], x] + 
         G[lt[8], lt[8], lt[7], x] + G[lt[8], lt[8], lt[8], x] - 
         (Pi^2*Log[-mm5])/12 + G[lt[7], lt[7], x]*Log[-mm5] + 
         G[lt[7], lt[8], x]*Log[-mm5] + G[lt[8], lt[7], x]*Log[-mm5] + 
         G[lt[8], lt[8], x]*Log[-mm5] + (G[lt[7], x]*Log[-mm5]^2)/2 + 
         (G[lt[8], x]*Log[-mm5]^2)/2 + Log[-mm5]^3/6 + (7*Zeta[3])/3) + 
       ep^4*((47*Pi^4)/1440 + (Pi^2*G[lt[7], lt[7], x])/12 + 
         (Pi^2*G[lt[7], lt[8], x])/12 + (Pi^2*G[lt[8], lt[7], x])/12 + 
         (Pi^2*G[lt[8], lt[8], x])/12 - G[lt[7], lt[7], lt[7], lt[7], x] - 
         G[lt[7], lt[7], lt[7], lt[8], x] - G[lt[7], lt[7], lt[8], lt[7], 
          x] - G[lt[7], lt[7], lt[8], lt[8], x] - G[lt[7], lt[8], lt[7], 
          lt[7], x] - G[lt[7], lt[8], lt[7], lt[8], x] - 
         G[lt[7], lt[8], lt[8], lt[7], x] - G[lt[7], lt[8], lt[8], lt[8], 
          x] - G[lt[8], lt[7], lt[7], lt[7], x] - G[lt[8], lt[7], lt[7], 
          lt[8], x] - G[lt[8], lt[7], lt[8], lt[7], x] - 
         G[lt[8], lt[7], lt[8], lt[8], x] - G[lt[8], lt[8], lt[7], lt[7], 
          x] - G[lt[8], lt[8], lt[7], lt[8], x] - G[lt[8], lt[8], lt[8], 
          lt[7], x] - G[lt[8], lt[8], lt[8], lt[8], x] + 
         (Pi^2*G[lt[7], x]*Log[-mm5])/12 + (Pi^2*G[lt[8], x]*Log[-mm5])/12 - 
         G[lt[7], lt[7], lt[7], x]*Log[-mm5] - G[lt[7], lt[7], lt[8], x]*
          Log[-mm5] - G[lt[7], lt[8], lt[7], x]*Log[-mm5] - 
         G[lt[7], lt[8], lt[8], x]*Log[-mm5] - G[lt[8], lt[7], lt[7], x]*
          Log[-mm5] - G[lt[8], lt[7], lt[8], x]*Log[-mm5] - 
         G[lt[8], lt[8], lt[7], x]*Log[-mm5] - G[lt[8], lt[8], lt[8], x]*
          Log[-mm5] + (Pi^2*Log[-mm5]^2)/24 - 
         (G[lt[7], lt[7], x]*Log[-mm5]^2)/2 - 
         (G[lt[7], lt[8], x]*Log[-mm5]^2)/2 - 
         (G[lt[8], lt[7], x]*Log[-mm5]^2)/2 - 
         (G[lt[8], lt[8], x]*Log[-mm5]^2)/2 - (G[lt[7], x]*Log[-mm5]^3)/6 - 
         (G[lt[8], x]*Log[-mm5]^3)/6 - Log[-mm5]^4/24 - 
         (7*G[lt[7], x]*Zeta[3])/3 - (7*G[lt[8], x]*Zeta[3])/3 - 
         (7*Log[-mm5]*Zeta[3])/3), gb[9] -> 
      ep^2*(2*G[lt[16], lt[1], x] - 2*G[lt[17], lt[1], x] + 
         G[lt[16], x]*Log[-m1] - G[lt[17], x]*Log[-m1] - 
         G[lt[16], x]*Log[-S45] + G[lt[17], x]*Log[-S45]) + 
       ep^3*(-4*G[lt[16], lt[1], lt[1], x] - 2*G[lt[16], lt[16], lt[1], x] + 
         2*G[lt[16], lt[17], lt[1], x] + 4*G[lt[17], lt[1], lt[1], x] - 
         2*G[lt[17], lt[16], lt[1], x] + 2*G[lt[17], lt[17], lt[1], x] - 
         2*G[lt[16], lt[1], x]*Log[-m1] - G[lt[16], lt[16], x]*Log[-m1] + 
         G[lt[16], lt[17], x]*Log[-m1] + 2*G[lt[17], lt[1], x]*Log[-m1] - 
         G[lt[17], lt[16], x]*Log[-m1] + G[lt[17], lt[17], x]*Log[-m1] - 
         (G[lt[16], x]*Log[-m1]^2)/2 + (G[lt[17], x]*Log[-m1]^2)/2 + 
         G[lt[16], lt[16], x]*Log[-S45] - G[lt[16], lt[17], x]*Log[-S45] + 
         G[lt[17], lt[16], x]*Log[-S45] - G[lt[17], lt[17], x]*Log[-S45] + 
         (G[lt[16], x]*Log[-S45]^2)/2 - (G[lt[17], x]*Log[-S45]^2)/2) + 
       ep^4*(-(Pi^2*G[lt[16], lt[1], x])/6 + (Pi^2*G[lt[17], lt[1], x])/6 + 
         8*G[lt[16], lt[1], lt[1], lt[1], x] + 4*G[lt[16], lt[16], lt[1], 
           lt[1], x] + 2*G[lt[16], lt[16], lt[16], lt[1], x] - 
         2*G[lt[16], lt[16], lt[17], lt[1], x] - 
         4*G[lt[16], lt[17], lt[1], lt[1], x] + 2*G[lt[16], lt[17], lt[16], 
           lt[1], x] - 2*G[lt[16], lt[17], lt[17], lt[1], x] - 
         8*G[lt[17], lt[1], lt[1], lt[1], x] + 4*G[lt[17], lt[16], lt[1], 
           lt[1], x] + 2*G[lt[17], lt[16], lt[16], lt[1], x] - 
         2*G[lt[17], lt[16], lt[17], lt[1], x] - 
         4*G[lt[17], lt[17], lt[1], lt[1], x] + 2*G[lt[17], lt[17], lt[16], 
           lt[1], x] - 2*G[lt[17], lt[17], lt[17], lt[1], x] - 
         (Pi^2*G[lt[16], x]*Log[-m1])/12 + (Pi^2*G[lt[17], x]*Log[-m1])/12 + 
         4*G[lt[16], lt[1], lt[1], x]*Log[-m1] + 
         2*G[lt[16], lt[16], lt[1], x]*Log[-m1] + 
         G[lt[16], lt[16], lt[16], x]*Log[-m1] - G[lt[16], lt[16], lt[17], x]*
          Log[-m1] - 2*G[lt[16], lt[17], lt[1], x]*Log[-m1] + 
         G[lt[16], lt[17], lt[16], x]*Log[-m1] - G[lt[16], lt[17], lt[17], x]*
          Log[-m1] - 4*G[lt[17], lt[1], lt[1], x]*Log[-m1] + 
         2*G[lt[17], lt[16], lt[1], x]*Log[-m1] + 
         G[lt[17], lt[16], lt[16], x]*Log[-m1] - G[lt[17], lt[16], lt[17], x]*
          Log[-m1] - 2*G[lt[17], lt[17], lt[1], x]*Log[-m1] + 
         G[lt[17], lt[17], lt[16], x]*Log[-m1] - G[lt[17], lt[17], lt[17], x]*
          Log[-m1] + G[lt[16], lt[1], x]*Log[-m1]^2 + 
         (G[lt[16], lt[16], x]*Log[-m1]^2)/2 - 
         (G[lt[16], lt[17], x]*Log[-m1]^2)/2 - G[lt[17], lt[1], x]*
          Log[-m1]^2 + (G[lt[17], lt[16], x]*Log[-m1]^2)/2 - 
         (G[lt[17], lt[17], x]*Log[-m1]^2)/2 + (G[lt[16], x]*Log[-m1]^3)/6 - 
         (G[lt[17], x]*Log[-m1]^3)/6 + (Pi^2*G[lt[16], x]*Log[-S45])/12 - 
         (Pi^2*G[lt[17], x]*Log[-S45])/12 - G[lt[16], lt[16], lt[16], x]*
          Log[-S45] + G[lt[16], lt[16], lt[17], x]*Log[-S45] - 
         G[lt[16], lt[17], lt[16], x]*Log[-S45] + 
         G[lt[16], lt[17], lt[17], x]*Log[-S45] - 
         G[lt[17], lt[16], lt[16], x]*Log[-S45] + 
         G[lt[17], lt[16], lt[17], x]*Log[-S45] - 
         G[lt[17], lt[17], lt[16], x]*Log[-S45] + 
         G[lt[17], lt[17], lt[17], x]*Log[-S45] - 
         (G[lt[16], lt[16], x]*Log[-S45]^2)/2 + 
         (G[lt[16], lt[17], x]*Log[-S45]^2)/2 - 
         (G[lt[17], lt[16], x]*Log[-S45]^2)/2 + 
         (G[lt[17], lt[17], x]*Log[-S45]^2)/2 - (G[lt[16], x]*Log[-S45]^3)/
          6 + (G[lt[17], x]*Log[-S45]^3)/6), 
     gb[10] -> ep^2*(2*G[lt[3], lt[1], x] - 2*G[lt[4], lt[1], x] + 
         G[lt[3], x]*Log[-m1] - G[lt[4], x]*Log[-m1] - 
         G[lt[3], x]*Log[-mm5] + G[lt[4], x]*Log[-mm5]) + 
       ep^3*(-4*G[lt[3], lt[1], lt[1], x] - 2*G[lt[3], lt[3], lt[1], x] + 
         2*G[lt[3], lt[4], lt[1], x] + 4*G[lt[4], lt[1], lt[1], x] - 
         2*G[lt[4], lt[3], lt[1], x] + 2*G[lt[4], lt[4], lt[1], x] - 
         2*G[lt[3], lt[1], x]*Log[-m1] - G[lt[3], lt[3], x]*Log[-m1] + 
         G[lt[3], lt[4], x]*Log[-m1] + 2*G[lt[4], lt[1], x]*Log[-m1] - 
         G[lt[4], lt[3], x]*Log[-m1] + G[lt[4], lt[4], x]*Log[-m1] - 
         (G[lt[3], x]*Log[-m1]^2)/2 + (G[lt[4], x]*Log[-m1]^2)/2 + 
         G[lt[3], lt[3], x]*Log[-mm5] - G[lt[3], lt[4], x]*Log[-mm5] + 
         G[lt[4], lt[3], x]*Log[-mm5] - G[lt[4], lt[4], x]*Log[-mm5] + 
         (G[lt[3], x]*Log[-mm5]^2)/2 - (G[lt[4], x]*Log[-mm5]^2)/2) + 
       ep^4*(-(Pi^2*G[lt[3], lt[1], x])/6 + (Pi^2*G[lt[4], lt[1], x])/6 + 
         8*G[lt[3], lt[1], lt[1], lt[1], x] + 4*G[lt[3], lt[3], lt[1], lt[1], 
           x] + 2*G[lt[3], lt[3], lt[3], lt[1], x] - 
         2*G[lt[3], lt[3], lt[4], lt[1], x] - 4*G[lt[3], lt[4], lt[1], lt[1], 
           x] + 2*G[lt[3], lt[4], lt[3], lt[1], x] - 
         2*G[lt[3], lt[4], lt[4], lt[1], x] - 8*G[lt[4], lt[1], lt[1], lt[1], 
           x] + 4*G[lt[4], lt[3], lt[1], lt[1], x] + 
         2*G[lt[4], lt[3], lt[3], lt[1], x] - 2*G[lt[4], lt[3], lt[4], lt[1], 
           x] - 4*G[lt[4], lt[4], lt[1], lt[1], x] + 
         2*G[lt[4], lt[4], lt[3], lt[1], x] - 2*G[lt[4], lt[4], lt[4], lt[1], 
           x] - (Pi^2*G[lt[3], x]*Log[-m1])/12 + (Pi^2*G[lt[4], x]*Log[-m1])/
          12 + 4*G[lt[3], lt[1], lt[1], x]*Log[-m1] + 
         2*G[lt[3], lt[3], lt[1], x]*Log[-m1] + G[lt[3], lt[3], lt[3], x]*
          Log[-m1] - G[lt[3], lt[3], lt[4], x]*Log[-m1] - 
         2*G[lt[3], lt[4], lt[1], x]*Log[-m1] + G[lt[3], lt[4], lt[3], x]*
          Log[-m1] - G[lt[3], lt[4], lt[4], x]*Log[-m1] - 
         4*G[lt[4], lt[1], lt[1], x]*Log[-m1] + 2*G[lt[4], lt[3], lt[1], x]*
          Log[-m1] + G[lt[4], lt[3], lt[3], x]*Log[-m1] - 
         G[lt[4], lt[3], lt[4], x]*Log[-m1] - 2*G[lt[4], lt[4], lt[1], x]*
          Log[-m1] + G[lt[4], lt[4], lt[3], x]*Log[-m1] - 
         G[lt[4], lt[4], lt[4], x]*Log[-m1] + G[lt[3], lt[1], x]*Log[-m1]^2 + 
         (G[lt[3], lt[3], x]*Log[-m1]^2)/2 - (G[lt[3], lt[4], x]*Log[-m1]^2)/
          2 - G[lt[4], lt[1], x]*Log[-m1]^2 + (G[lt[4], lt[3], x]*Log[-m1]^2)/
          2 - (G[lt[4], lt[4], x]*Log[-m1]^2)/2 + (G[lt[3], x]*Log[-m1]^3)/
          6 - (G[lt[4], x]*Log[-m1]^3)/6 + (Pi^2*G[lt[3], x]*Log[-mm5])/12 - 
         (Pi^2*G[lt[4], x]*Log[-mm5])/12 - G[lt[3], lt[3], lt[3], x]*
          Log[-mm5] + G[lt[3], lt[3], lt[4], x]*Log[-mm5] - 
         G[lt[3], lt[4], lt[3], x]*Log[-mm5] + G[lt[3], lt[4], lt[4], x]*
          Log[-mm5] - G[lt[4], lt[3], lt[3], x]*Log[-mm5] + 
         G[lt[4], lt[3], lt[4], x]*Log[-mm5] - G[lt[4], lt[4], lt[3], x]*
          Log[-mm5] + G[lt[4], lt[4], lt[4], x]*Log[-mm5] - 
         (G[lt[3], lt[3], x]*Log[-mm5]^2)/2 + 
         (G[lt[3], lt[4], x]*Log[-mm5]^2)/2 - 
         (G[lt[4], lt[3], x]*Log[-mm5]^2)/2 + 
         (G[lt[4], lt[4], x]*Log[-mm5]^2)/2 - (G[lt[3], x]*Log[-mm5]^3)/6 + 
         (G[lt[4], x]*Log[-mm5]^3)/6), 
     gb[11] -> ep^2*(-2*G[lt[2], lt[1], x] + 2*G[lt[12], lt[1], x] - 
         G[lt[2], x]*Log[-S12] + G[lt[12], x]*Log[-S12] + 
         G[lt[2], x]*Log[-S45] - G[lt[12], x]*Log[-S45]) + 
       ep^3*(4*G[lt[2], lt[1], lt[1], x] + 2*G[lt[2], lt[2], lt[1], x] - 
         2*G[lt[2], lt[12], lt[1], x] - 4*G[lt[12], lt[1], lt[1], x] + 
         2*G[lt[12], lt[2], lt[1], x] - 2*G[lt[12], lt[12], lt[1], x] + 
         2*G[lt[2], lt[1], x]*Log[-S12] + G[lt[2], lt[2], x]*Log[-S12] - 
         G[lt[2], lt[12], x]*Log[-S12] - 2*G[lt[12], lt[1], x]*Log[-S12] + 
         G[lt[12], lt[2], x]*Log[-S12] - G[lt[12], lt[12], x]*Log[-S12] + 
         (G[lt[2], x]*Log[-S12]^2)/2 - (G[lt[12], x]*Log[-S12]^2)/2 - 
         G[lt[2], lt[2], x]*Log[-S45] + G[lt[2], lt[12], x]*Log[-S45] - 
         G[lt[12], lt[2], x]*Log[-S45] + G[lt[12], lt[12], x]*Log[-S45] - 
         (G[lt[2], x]*Log[-S45]^2)/2 + (G[lt[12], x]*Log[-S45]^2)/2) + 
       ep^4*((Pi^2*G[lt[2], lt[1], x])/6 - (Pi^2*G[lt[12], lt[1], x])/6 - 
         8*G[lt[2], lt[1], lt[1], lt[1], x] - 4*G[lt[2], lt[2], lt[1], lt[1], 
           x] - 2*G[lt[2], lt[2], lt[2], lt[1], x] + 
         2*G[lt[2], lt[2], lt[12], lt[1], x] + 4*G[lt[2], lt[12], lt[1], 
           lt[1], x] - 2*G[lt[2], lt[12], lt[2], lt[1], x] + 
         2*G[lt[2], lt[12], lt[12], lt[1], x] + 
         8*G[lt[12], lt[1], lt[1], lt[1], x] - 4*G[lt[12], lt[2], lt[1], 
           lt[1], x] - 2*G[lt[12], lt[2], lt[2], lt[1], x] + 
         2*G[lt[12], lt[2], lt[12], lt[1], x] + 
         4*G[lt[12], lt[12], lt[1], lt[1], x] - 
         2*G[lt[12], lt[12], lt[2], lt[1], x] + 2*G[lt[12], lt[12], lt[12], 
           lt[1], x] + (Pi^2*G[lt[2], x]*Log[-S12])/12 - 
         (Pi^2*G[lt[12], x]*Log[-S12])/12 - 4*G[lt[2], lt[1], lt[1], x]*
          Log[-S12] - 2*G[lt[2], lt[2], lt[1], x]*Log[-S12] - 
         G[lt[2], lt[2], lt[2], x]*Log[-S12] + G[lt[2], lt[2], lt[12], x]*
          Log[-S12] + 2*G[lt[2], lt[12], lt[1], x]*Log[-S12] - 
         G[lt[2], lt[12], lt[2], x]*Log[-S12] + G[lt[2], lt[12], lt[12], x]*
          Log[-S12] + 4*G[lt[12], lt[1], lt[1], x]*Log[-S12] - 
         2*G[lt[12], lt[2], lt[1], x]*Log[-S12] - G[lt[12], lt[2], lt[2], x]*
          Log[-S12] + G[lt[12], lt[2], lt[12], x]*Log[-S12] + 
         2*G[lt[12], lt[12], lt[1], x]*Log[-S12] - 
         G[lt[12], lt[12], lt[2], x]*Log[-S12] + G[lt[12], lt[12], lt[12], x]*
          Log[-S12] - G[lt[2], lt[1], x]*Log[-S12]^2 - 
         (G[lt[2], lt[2], x]*Log[-S12]^2)/2 + (G[lt[2], lt[12], x]*
           Log[-S12]^2)/2 + G[lt[12], lt[1], x]*Log[-S12]^2 - 
         (G[lt[12], lt[2], x]*Log[-S12]^2)/2 + 
         (G[lt[12], lt[12], x]*Log[-S12]^2)/2 - (G[lt[2], x]*Log[-S12]^3)/6 + 
         (G[lt[12], x]*Log[-S12]^3)/6 - (Pi^2*G[lt[2], x]*Log[-S45])/12 + 
         (Pi^2*G[lt[12], x]*Log[-S45])/12 + G[lt[2], lt[2], lt[2], x]*
          Log[-S45] - G[lt[2], lt[2], lt[12], x]*Log[-S45] + 
         G[lt[2], lt[12], lt[2], x]*Log[-S45] - G[lt[2], lt[12], lt[12], x]*
          Log[-S45] + G[lt[12], lt[2], lt[2], x]*Log[-S45] - 
         G[lt[12], lt[2], lt[12], x]*Log[-S45] + G[lt[12], lt[12], lt[2], x]*
          Log[-S45] - G[lt[12], lt[12], lt[12], x]*Log[-S45] + 
         (G[lt[2], lt[2], x]*Log[-S45]^2)/2 - (G[lt[2], lt[12], x]*
           Log[-S45]^2)/2 + (G[lt[12], lt[2], x]*Log[-S45]^2)/2 - 
         (G[lt[12], lt[12], x]*Log[-S45]^2)/2 + (G[lt[2], x]*Log[-S45]^3)/6 - 
         (G[lt[12], x]*Log[-S45]^3)/6), 
     gb[12] -> ep^2*(2*G[lt[7], lt[1], x] - 2*G[lt[8], lt[1], x] - 
         G[lt[7], x]*Log[-mm5] + G[lt[8], x]*Log[-mm5] + 
         G[lt[7], x]*Log[-S12] - G[lt[8], x]*Log[-S12]) + 
       ep^3*(-4*G[lt[7], lt[1], lt[1], x] - 2*G[lt[7], lt[7], lt[1], x] + 
         2*G[lt[7], lt[8], lt[1], x] + 4*G[lt[8], lt[1], lt[1], x] - 
         2*G[lt[8], lt[7], lt[1], x] + 2*G[lt[8], lt[8], lt[1], x] + 
         G[lt[7], lt[7], x]*Log[-mm5] - G[lt[7], lt[8], x]*Log[-mm5] + 
         G[lt[8], lt[7], x]*Log[-mm5] - G[lt[8], lt[8], x]*Log[-mm5] + 
         (G[lt[7], x]*Log[-mm5]^2)/2 - (G[lt[8], x]*Log[-mm5]^2)/2 - 
         2*G[lt[7], lt[1], x]*Log[-S12] - G[lt[7], lt[7], x]*Log[-S12] + 
         G[lt[7], lt[8], x]*Log[-S12] + 2*G[lt[8], lt[1], x]*Log[-S12] - 
         G[lt[8], lt[7], x]*Log[-S12] + G[lt[8], lt[8], x]*Log[-S12] - 
         (G[lt[7], x]*Log[-S12]^2)/2 + (G[lt[8], x]*Log[-S12]^2)/2) + 
       ep^4*(-(Pi^2*G[lt[7], lt[1], x])/6 + (Pi^2*G[lt[8], lt[1], x])/6 + 
         8*G[lt[7], lt[1], lt[1], lt[1], x] + 4*G[lt[7], lt[7], lt[1], lt[1], 
           x] + 2*G[lt[7], lt[7], lt[7], lt[1], x] - 
         2*G[lt[7], lt[7], lt[8], lt[1], x] - 4*G[lt[7], lt[8], lt[1], lt[1], 
           x] + 2*G[lt[7], lt[8], lt[7], lt[1], x] - 
         2*G[lt[7], lt[8], lt[8], lt[1], x] - 8*G[lt[8], lt[1], lt[1], lt[1], 
           x] + 4*G[lt[8], lt[7], lt[1], lt[1], x] + 
         2*G[lt[8], lt[7], lt[7], lt[1], x] - 2*G[lt[8], lt[7], lt[8], lt[1], 
           x] - 4*G[lt[8], lt[8], lt[1], lt[1], x] + 
         2*G[lt[8], lt[8], lt[7], lt[1], x] - 2*G[lt[8], lt[8], lt[8], lt[1], 
           x] + (Pi^2*G[lt[7], x]*Log[-mm5])/12 - 
         (Pi^2*G[lt[8], x]*Log[-mm5])/12 - G[lt[7], lt[7], lt[7], x]*
          Log[-mm5] + G[lt[7], lt[7], lt[8], x]*Log[-mm5] - 
         G[lt[7], lt[8], lt[7], x]*Log[-mm5] + G[lt[7], lt[8], lt[8], x]*
          Log[-mm5] - G[lt[8], lt[7], lt[7], x]*Log[-mm5] + 
         G[lt[8], lt[7], lt[8], x]*Log[-mm5] - G[lt[8], lt[8], lt[7], x]*
          Log[-mm5] + G[lt[8], lt[8], lt[8], x]*Log[-mm5] - 
         (G[lt[7], lt[7], x]*Log[-mm5]^2)/2 + 
         (G[lt[7], lt[8], x]*Log[-mm5]^2)/2 - 
         (G[lt[8], lt[7], x]*Log[-mm5]^2)/2 + 
         (G[lt[8], lt[8], x]*Log[-mm5]^2)/2 - (G[lt[7], x]*Log[-mm5]^3)/6 + 
         (G[lt[8], x]*Log[-mm5]^3)/6 - (Pi^2*G[lt[7], x]*Log[-S12])/12 + 
         (Pi^2*G[lt[8], x]*Log[-S12])/12 + 4*G[lt[7], lt[1], lt[1], x]*
          Log[-S12] + 2*G[lt[7], lt[7], lt[1], x]*Log[-S12] + 
         G[lt[7], lt[7], lt[7], x]*Log[-S12] - G[lt[7], lt[7], lt[8], x]*
          Log[-S12] - 2*G[lt[7], lt[8], lt[1], x]*Log[-S12] + 
         G[lt[7], lt[8], lt[7], x]*Log[-S12] - G[lt[7], lt[8], lt[8], x]*
          Log[-S12] - 4*G[lt[8], lt[1], lt[1], x]*Log[-S12] + 
         2*G[lt[8], lt[7], lt[1], x]*Log[-S12] + G[lt[8], lt[7], lt[7], x]*
          Log[-S12] - G[lt[8], lt[7], lt[8], x]*Log[-S12] - 
         2*G[lt[8], lt[8], lt[1], x]*Log[-S12] + G[lt[8], lt[8], lt[7], x]*
          Log[-S12] - G[lt[8], lt[8], lt[8], x]*Log[-S12] + 
         G[lt[7], lt[1], x]*Log[-S12]^2 + (G[lt[7], lt[7], x]*Log[-S12]^2)/
          2 - (G[lt[7], lt[8], x]*Log[-S12]^2)/2 - G[lt[8], lt[1], x]*
          Log[-S12]^2 + (G[lt[8], lt[7], x]*Log[-S12]^2)/2 - 
         (G[lt[8], lt[8], x]*Log[-S12]^2)/2 + (G[lt[7], x]*Log[-S12]^3)/6 - 
         (G[lt[8], x]*Log[-S12]^3)/6), 
     gb[13] -> ep*(-G[lt[2], x] - G[lt[12], x] + G[lt[16], x] + 
         G[lt[17], x] - Log[-m1] + Log[-S12]) + 
       ep^2*(2*G[lt[2], lt[1], x] + G[lt[2], lt[2], x] + 
         G[lt[2], lt[12], x] - 2*G[lt[5], lt[2], x] - 2*G[lt[5], lt[12], x] + 
         2*G[lt[5], lt[16], x] + 2*G[lt[5], lt[17], x] + 
         2*G[lt[12], lt[1], x] + G[lt[12], lt[2], x] + G[lt[12], lt[12], x] + 
         2*G[lt[13], lt[2], x] + 2*G[lt[13], lt[12], x] - 
         2*G[lt[13], lt[16], x] - 2*G[lt[13], lt[17], x] - 
         2*G[lt[16], lt[1], x] - G[lt[16], lt[16], x] - 
         G[lt[16], lt[17], x] - 2*G[lt[17], lt[1], x] - 
         G[lt[17], lt[16], x] - G[lt[17], lt[17], x] + 
         2*G[lt[1], x]*Log[-m1] + 2*G[lt[13], x]*Log[-m1] - 
         G[lt[16], x]*Log[-m1] - G[lt[17], x]*Log[-m1] + Log[-m1]^2/2 - 
         2*G[lt[1], x]*Log[-S12] + G[lt[2], x]*Log[-S12] + 
         G[lt[12], x]*Log[-S12] - 2*G[lt[13], x]*Log[-S12] - Log[-S12]^2/2) + 
       ep^3*((Pi^2*G[lt[2], x])/12 + (Pi^2*G[lt[12], x])/12 - 
         (Pi^2*G[lt[16], x])/12 - (Pi^2*G[lt[17], x])/12 - 
         4*G[lt[2], lt[1], lt[1], x] - 2*G[lt[2], lt[2], lt[1], x] - 
         G[lt[2], lt[2], lt[2], x] - G[lt[2], lt[2], lt[12], x] + 
         2*G[lt[2], lt[12], lt[1], x] - G[lt[2], lt[12], lt[2], x] - 
         G[lt[2], lt[12], lt[12], x] + 2*G[lt[5], lt[2], lt[2], x] + 
         2*G[lt[5], lt[2], lt[12], x] + 2*G[lt[5], lt[12], lt[2], x] + 
         2*G[lt[5], lt[12], lt[12], x] - 2*G[lt[5], lt[16], lt[16], x] - 
         2*G[lt[5], lt[16], lt[17], x] - 2*G[lt[5], lt[17], lt[16], x] - 
         2*G[lt[5], lt[17], lt[17], x] - 4*G[lt[12], lt[1], lt[1], x] + 
         2*G[lt[12], lt[2], lt[1], x] - G[lt[12], lt[2], lt[2], x] - 
         G[lt[12], lt[2], lt[12], x] - 2*G[lt[12], lt[12], lt[1], x] - 
         G[lt[12], lt[12], lt[2], x] - G[lt[12], lt[12], lt[12], x] - 
         4*G[lt[13], lt[2], lt[1], x] - 2*G[lt[13], lt[2], lt[2], x] - 
         2*G[lt[13], lt[2], lt[12], x] + 4*G[lt[13], lt[5], lt[2], x] + 
         4*G[lt[13], lt[5], lt[12], x] - 4*G[lt[13], lt[5], lt[16], x] - 
         4*G[lt[13], lt[5], lt[17], x] - 4*G[lt[13], lt[12], lt[1], x] - 
         2*G[lt[13], lt[12], lt[2], x] - 2*G[lt[13], lt[12], lt[12], x] - 
         4*G[lt[13], lt[13], lt[2], x] - 4*G[lt[13], lt[13], lt[12], x] + 
         4*G[lt[13], lt[13], lt[16], x] + 4*G[lt[13], lt[13], lt[17], x] + 
         4*G[lt[13], lt[16], lt[1], x] + 2*G[lt[13], lt[16], lt[16], x] + 
         2*G[lt[13], lt[16], lt[17], x] + 4*G[lt[13], lt[17], lt[1], x] + 
         2*G[lt[13], lt[17], lt[16], x] + 2*G[lt[13], lt[17], lt[17], x] + 
         4*G[lt[16], lt[1], lt[1], x] + 2*G[lt[16], lt[16], lt[1], x] + 
         G[lt[16], lt[16], lt[16], x] + G[lt[16], lt[16], lt[17], x] - 
         2*G[lt[16], lt[17], lt[1], x] + G[lt[16], lt[17], lt[16], x] + 
         G[lt[16], lt[17], lt[17], x] + 4*G[lt[17], lt[1], lt[1], x] - 
         2*G[lt[17], lt[16], lt[1], x] + G[lt[17], lt[16], lt[16], x] + 
         G[lt[17], lt[16], lt[17], x] + 2*G[lt[17], lt[17], lt[1], x] + 
         G[lt[17], lt[17], lt[16], x] + G[lt[17], lt[17], lt[17], x] + 
         (Pi^2*Log[-m1])/12 - 4*G[lt[1], lt[1], x]*Log[-m1] - 
         4*G[lt[13], lt[1], x]*Log[-m1] - 4*G[lt[13], lt[13], x]*Log[-m1] + 
         2*G[lt[13], lt[16], x]*Log[-m1] + 2*G[lt[13], lt[17], x]*Log[-m1] + 
         2*G[lt[16], lt[1], x]*Log[-m1] + G[lt[16], lt[16], x]*Log[-m1] - 
         G[lt[16], lt[17], x]*Log[-m1] + 2*G[lt[17], lt[1], x]*Log[-m1] - 
         G[lt[17], lt[16], x]*Log[-m1] + G[lt[17], lt[17], x]*Log[-m1] - 
         G[lt[1], x]*Log[-m1]^2 - G[lt[13], x]*Log[-m1]^2 + 
         (G[lt[16], x]*Log[-m1]^2)/2 + (G[lt[17], x]*Log[-m1]^2)/2 - 
         Log[-m1]^3/6 - (Pi^2*Log[-S12])/12 + 4*G[lt[1], lt[1], x]*
          Log[-S12] - 2*G[lt[2], lt[1], x]*Log[-S12] - G[lt[2], lt[2], x]*
          Log[-S12] + G[lt[2], lt[12], x]*Log[-S12] - 2*G[lt[12], lt[1], x]*
          Log[-S12] + G[lt[12], lt[2], x]*Log[-S12] - G[lt[12], lt[12], x]*
          Log[-S12] + 4*G[lt[13], lt[1], x]*Log[-S12] - 2*G[lt[13], lt[2], x]*
          Log[-S12] - 2*G[lt[13], lt[12], x]*Log[-S12] + 
         4*G[lt[13], lt[13], x]*Log[-S12] + G[lt[1], x]*Log[-S12]^2 - 
         (G[lt[2], x]*Log[-S12]^2)/2 - (G[lt[12], x]*Log[-S12]^2)/2 + 
         G[lt[13], x]*Log[-S12]^2 + Log[-S12]^3/6 - 2*G[lt[2], lt[12], x]*
          Log[-S45] + 2*G[lt[5], lt[2], x]*Log[-S45] + 2*G[lt[5], lt[12], x]*
          Log[-S45] - 2*G[lt[5], lt[16], x]*Log[-S45] - 2*G[lt[5], lt[17], x]*
          Log[-S45] - 2*G[lt[12], lt[2], x]*Log[-S45] + 
         2*G[lt[16], lt[17], x]*Log[-S45] + 2*G[lt[17], lt[16], x]*
          Log[-S45]) + ep^4*(-(Pi^2*G[lt[2], lt[1], x])/6 - 
         (Pi^2*G[lt[2], lt[2], x])/12 - (Pi^2*G[lt[2], lt[12], x])/12 + 
         (Pi^2*G[lt[5], lt[2], x])/6 + (Pi^2*G[lt[5], lt[12], x])/6 - 
         (Pi^2*G[lt[5], lt[16], x])/6 - (Pi^2*G[lt[5], lt[17], x])/6 - 
         (Pi^2*G[lt[12], lt[1], x])/6 - (Pi^2*G[lt[12], lt[2], x])/12 - 
         (Pi^2*G[lt[12], lt[12], x])/12 - (Pi^2*G[lt[13], lt[2], x])/6 - 
         (Pi^2*G[lt[13], lt[12], x])/6 + (Pi^2*G[lt[13], lt[16], x])/6 + 
         (Pi^2*G[lt[13], lt[17], x])/6 + (Pi^2*G[lt[16], lt[1], x])/6 + 
         (Pi^2*G[lt[16], lt[16], x])/12 + (Pi^2*G[lt[16], lt[17], x])/12 + 
         (Pi^2*G[lt[17], lt[1], x])/6 + (Pi^2*G[lt[17], lt[16], x])/12 + 
         (Pi^2*G[lt[17], lt[17], x])/12 + 8*G[lt[2], lt[1], lt[1], lt[1], 
           x] + 4*G[lt[2], lt[2], lt[1], lt[1], x] + 
         2*G[lt[2], lt[2], lt[2], lt[1], x] + G[lt[2], lt[2], lt[2], lt[2], 
          x] + G[lt[2], lt[2], lt[2], lt[12], x] - 
         2*G[lt[2], lt[2], lt[12], lt[1], x] + G[lt[2], lt[2], lt[12], lt[2], 
          x] + G[lt[2], lt[2], lt[12], lt[12], x] - 
         4*G[lt[2], lt[12], lt[1], lt[1], x] + 2*G[lt[2], lt[12], lt[2], 
           lt[1], x] + G[lt[2], lt[12], lt[2], lt[2], x] + 
         G[lt[2], lt[12], lt[2], lt[12], x] - 2*G[lt[2], lt[12], lt[12], 
           lt[1], x] + G[lt[2], lt[12], lt[12], lt[2], x] + 
         G[lt[2], lt[12], lt[12], lt[12], x] - 2*G[lt[5], lt[2], lt[2], 
           lt[2], x] - 2*G[lt[5], lt[2], lt[2], lt[12], x] - 
         2*G[lt[5], lt[2], lt[12], lt[2], x] - 2*G[lt[5], lt[2], lt[12], 
           lt[12], x] - 2*G[lt[5], lt[12], lt[2], lt[2], x] - 
         2*G[lt[5], lt[12], lt[2], lt[12], x] - 
         2*G[lt[5], lt[12], lt[12], lt[2], x] - 
         2*G[lt[5], lt[12], lt[12], lt[12], x] + 
         2*G[lt[5], lt[16], lt[16], lt[16], x] + 
         2*G[lt[5], lt[16], lt[16], lt[17], x] + 
         2*G[lt[5], lt[16], lt[17], lt[16], x] + 
         2*G[lt[5], lt[16], lt[17], lt[17], x] + 
         2*G[lt[5], lt[17], lt[16], lt[16], x] + 
         2*G[lt[5], lt[17], lt[16], lt[17], x] + 
         2*G[lt[5], lt[17], lt[17], lt[16], x] + 
         2*G[lt[5], lt[17], lt[17], lt[17], x] + 
         8*G[lt[12], lt[1], lt[1], lt[1], x] - 4*G[lt[12], lt[2], lt[1], 
           lt[1], x] - 2*G[lt[12], lt[2], lt[2], lt[1], x] + 
         G[lt[12], lt[2], lt[2], lt[2], x] + G[lt[12], lt[2], lt[2], lt[12], 
          x] + 2*G[lt[12], lt[2], lt[12], lt[1], x] + G[lt[12], lt[2], 
          lt[12], lt[2], x] + G[lt[12], lt[2], lt[12], lt[12], x] + 
         4*G[lt[12], lt[12], lt[1], lt[1], x] - 
         2*G[lt[12], lt[12], lt[2], lt[1], x] + G[lt[12], lt[12], lt[2], 
          lt[2], x] + G[lt[12], lt[12], lt[2], lt[12], x] + 
         2*G[lt[12], lt[12], lt[12], lt[1], x] + G[lt[12], lt[12], lt[12], 
          lt[2], x] + G[lt[12], lt[12], lt[12], lt[12], x] + 
         8*G[lt[13], lt[2], lt[1], lt[1], x] + 4*G[lt[13], lt[2], lt[2], 
           lt[1], x] + 2*G[lt[13], lt[2], lt[2], lt[2], x] + 
         2*G[lt[13], lt[2], lt[2], lt[12], x] - 
         4*G[lt[13], lt[2], lt[12], lt[1], x] + 
         2*G[lt[13], lt[2], lt[12], lt[2], x] + 
         2*G[lt[13], lt[2], lt[12], lt[12], x] - 
         4*G[lt[13], lt[5], lt[2], lt[2], x] - 4*G[lt[13], lt[5], lt[2], 
           lt[12], x] - 4*G[lt[13], lt[5], lt[12], lt[2], x] - 
         4*G[lt[13], lt[5], lt[12], lt[12], x] + 
         4*G[lt[13], lt[5], lt[16], lt[16], x] + 
         4*G[lt[13], lt[5], lt[16], lt[17], x] + 
         4*G[lt[13], lt[5], lt[17], lt[16], x] + 
         4*G[lt[13], lt[5], lt[17], lt[17], x] + 
         8*G[lt[13], lt[12], lt[1], lt[1], x] - 
         4*G[lt[13], lt[12], lt[2], lt[1], x] + 
         2*G[lt[13], lt[12], lt[2], lt[2], x] + 
         2*G[lt[13], lt[12], lt[2], lt[12], x] + 
         4*G[lt[13], lt[12], lt[12], lt[1], x] + 
         2*G[lt[13], lt[12], lt[12], lt[2], x] + 
         2*G[lt[13], lt[12], lt[12], lt[12], x] + 
         8*G[lt[13], lt[13], lt[2], lt[1], x] + 
         4*G[lt[13], lt[13], lt[2], lt[2], x] + 
         4*G[lt[13], lt[13], lt[2], lt[12], x] - 
         8*G[lt[13], lt[13], lt[5], lt[2], x] - 
         8*G[lt[13], lt[13], lt[5], lt[12], x] + 
         8*G[lt[13], lt[13], lt[5], lt[16], x] + 
         8*G[lt[13], lt[13], lt[5], lt[17], x] + 
         8*G[lt[13], lt[13], lt[12], lt[1], x] + 
         4*G[lt[13], lt[13], lt[12], lt[2], x] + 
         4*G[lt[13], lt[13], lt[12], lt[12], x] + 
         8*G[lt[13], lt[13], lt[13], lt[2], x] + 
         8*G[lt[13], lt[13], lt[13], lt[12], x] - 
         8*G[lt[13], lt[13], lt[13], lt[16], x] - 
         8*G[lt[13], lt[13], lt[13], lt[17], x] - 
         8*G[lt[13], lt[13], lt[16], lt[1], x] - 
         4*G[lt[13], lt[13], lt[16], lt[16], x] - 
         4*G[lt[13], lt[13], lt[16], lt[17], x] - 
         8*G[lt[13], lt[13], lt[17], lt[1], x] - 
         4*G[lt[13], lt[13], lt[17], lt[16], x] - 
         4*G[lt[13], lt[13], lt[17], lt[17], x] - 
         8*G[lt[13], lt[16], lt[1], lt[1], x] - 4*G[lt[13], lt[16], lt[16], 
           lt[1], x] - 2*G[lt[13], lt[16], lt[16], lt[16], x] - 
         2*G[lt[13], lt[16], lt[16], lt[17], x] + 
         4*G[lt[13], lt[16], lt[17], lt[1], x] - 
         2*G[lt[13], lt[16], lt[17], lt[16], x] - 
         2*G[lt[13], lt[16], lt[17], lt[17], x] - 
         8*G[lt[13], lt[17], lt[1], lt[1], x] + 4*G[lt[13], lt[17], lt[16], 
           lt[1], x] - 2*G[lt[13], lt[17], lt[16], lt[16], x] - 
         2*G[lt[13], lt[17], lt[16], lt[17], x] - 
         4*G[lt[13], lt[17], lt[17], lt[1], x] - 
         2*G[lt[13], lt[17], lt[17], lt[16], x] - 
         2*G[lt[13], lt[17], lt[17], lt[17], x] - 
         8*G[lt[16], lt[1], lt[1], lt[1], x] - 4*G[lt[16], lt[16], lt[1], 
           lt[1], x] - 2*G[lt[16], lt[16], lt[16], lt[1], x] - 
         G[lt[16], lt[16], lt[16], lt[16], x] - G[lt[16], lt[16], lt[16], 
          lt[17], x] + 2*G[lt[16], lt[16], lt[17], lt[1], x] - 
         G[lt[16], lt[16], lt[17], lt[16], x] - G[lt[16], lt[16], lt[17], 
          lt[17], x] + 4*G[lt[16], lt[17], lt[1], lt[1], x] - 
         2*G[lt[16], lt[17], lt[16], lt[1], x] - G[lt[16], lt[17], lt[16], 
          lt[16], x] - G[lt[16], lt[17], lt[16], lt[17], x] + 
         2*G[lt[16], lt[17], lt[17], lt[1], x] - G[lt[16], lt[17], lt[17], 
          lt[16], x] - G[lt[16], lt[17], lt[17], lt[17], x] - 
         8*G[lt[17], lt[1], lt[1], lt[1], x] + 4*G[lt[17], lt[16], lt[1], 
           lt[1], x] + 2*G[lt[17], lt[16], lt[16], lt[1], x] - 
         G[lt[17], lt[16], lt[16], lt[16], x] - G[lt[17], lt[16], lt[16], 
          lt[17], x] - 2*G[lt[17], lt[16], lt[17], lt[1], x] - 
         G[lt[17], lt[16], lt[17], lt[16], x] - G[lt[17], lt[16], lt[17], 
          lt[17], x] - 4*G[lt[17], lt[17], lt[1], lt[1], x] + 
         2*G[lt[17], lt[17], lt[16], lt[1], x] - G[lt[17], lt[17], lt[16], 
          lt[16], x] - G[lt[17], lt[17], lt[16], lt[17], x] - 
         2*G[lt[17], lt[17], lt[17], lt[1], x] - G[lt[17], lt[17], lt[17], 
          lt[16], x] - G[lt[17], lt[17], lt[17], lt[17], x] - 
         (Pi^2*G[lt[1], x]*Log[-m1])/6 - (Pi^2*G[lt[13], x]*Log[-m1])/6 + 
         (Pi^2*G[lt[16], x]*Log[-m1])/12 + (Pi^2*G[lt[17], x]*Log[-m1])/12 + 
         8*G[lt[1], lt[1], lt[1], x]*Log[-m1] + 8*G[lt[13], lt[1], lt[1], x]*
          Log[-m1] + 8*G[lt[13], lt[13], lt[1], x]*Log[-m1] + 
         8*G[lt[13], lt[13], lt[13], x]*Log[-m1] - 
         4*G[lt[13], lt[13], lt[16], x]*Log[-m1] - 
         4*G[lt[13], lt[13], lt[17], x]*Log[-m1] - 
         4*G[lt[13], lt[16], lt[1], x]*Log[-m1] - 
         2*G[lt[13], lt[16], lt[16], x]*Log[-m1] + 
         2*G[lt[13], lt[16], lt[17], x]*Log[-m1] - 
         4*G[lt[13], lt[17], lt[1], x]*Log[-m1] + 
         2*G[lt[13], lt[17], lt[16], x]*Log[-m1] - 
         2*G[lt[13], lt[17], lt[17], x]*Log[-m1] - 
         4*G[lt[16], lt[1], lt[1], x]*Log[-m1] - 
         2*G[lt[16], lt[16], lt[1], x]*Log[-m1] - 
         G[lt[16], lt[16], lt[16], x]*Log[-m1] + G[lt[16], lt[16], lt[17], x]*
          Log[-m1] + 2*G[lt[16], lt[17], lt[1], x]*Log[-m1] - 
         G[lt[16], lt[17], lt[16], x]*Log[-m1] + G[lt[16], lt[17], lt[17], x]*
          Log[-m1] - 4*G[lt[17], lt[1], lt[1], x]*Log[-m1] + 
         2*G[lt[17], lt[16], lt[1], x]*Log[-m1] + 
         G[lt[17], lt[16], lt[16], x]*Log[-m1] - G[lt[17], lt[16], lt[17], x]*
          Log[-m1] - 2*G[lt[17], lt[17], lt[1], x]*Log[-m1] + 
         G[lt[17], lt[17], lt[16], x]*Log[-m1] - G[lt[17], lt[17], lt[17], x]*
          Log[-m1] - (Pi^2*Log[-m1]^2)/24 + 2*G[lt[1], lt[1], x]*Log[-m1]^2 + 
         2*G[lt[13], lt[1], x]*Log[-m1]^2 + 2*G[lt[13], lt[13], x]*
          Log[-m1]^2 - G[lt[13], lt[16], x]*Log[-m1]^2 - 
         G[lt[13], lt[17], x]*Log[-m1]^2 - G[lt[16], lt[1], x]*Log[-m1]^2 - 
         (G[lt[16], lt[16], x]*Log[-m1]^2)/2 + 
         (G[lt[16], lt[17], x]*Log[-m1]^2)/2 - G[lt[17], lt[1], x]*
          Log[-m1]^2 + (G[lt[17], lt[16], x]*Log[-m1]^2)/2 - 
         (G[lt[17], lt[17], x]*Log[-m1]^2)/2 + (G[lt[1], x]*Log[-m1]^3)/3 + 
         (G[lt[13], x]*Log[-m1]^3)/3 - (G[lt[16], x]*Log[-m1]^3)/6 - 
         (G[lt[17], x]*Log[-m1]^3)/6 + Log[-m1]^4/24 + 
         (Pi^2*G[lt[1], x]*Log[-S12])/6 - (Pi^2*G[lt[2], x]*Log[-S12])/12 - 
         (Pi^2*G[lt[12], x]*Log[-S12])/12 + (Pi^2*G[lt[13], x]*Log[-S12])/6 - 
         8*G[lt[1], lt[1], lt[1], x]*Log[-S12] + 4*G[lt[2], lt[1], lt[1], x]*
          Log[-S12] + 2*G[lt[2], lt[2], lt[1], x]*Log[-S12] + 
         G[lt[2], lt[2], lt[2], x]*Log[-S12] - G[lt[2], lt[2], lt[12], x]*
          Log[-S12] - 2*G[lt[2], lt[12], lt[1], x]*Log[-S12] + 
         G[lt[2], lt[12], lt[2], x]*Log[-S12] - G[lt[2], lt[12], lt[12], x]*
          Log[-S12] + 4*G[lt[12], lt[1], lt[1], x]*Log[-S12] - 
         2*G[lt[12], lt[2], lt[1], x]*Log[-S12] - G[lt[12], lt[2], lt[2], x]*
          Log[-S12] + G[lt[12], lt[2], lt[12], x]*Log[-S12] + 
         2*G[lt[12], lt[12], lt[1], x]*Log[-S12] - 
         G[lt[12], lt[12], lt[2], x]*Log[-S12] + G[lt[12], lt[12], lt[12], x]*
          Log[-S12] - 8*G[lt[13], lt[1], lt[1], x]*Log[-S12] + 
         4*G[lt[13], lt[2], lt[1], x]*Log[-S12] + 
         2*G[lt[13], lt[2], lt[2], x]*Log[-S12] - 
         2*G[lt[13], lt[2], lt[12], x]*Log[-S12] + 
         4*G[lt[13], lt[12], lt[1], x]*Log[-S12] - 
         2*G[lt[13], lt[12], lt[2], x]*Log[-S12] + 
         2*G[lt[13], lt[12], lt[12], x]*Log[-S12] - 
         8*G[lt[13], lt[13], lt[1], x]*Log[-S12] + 
         4*G[lt[13], lt[13], lt[2], x]*Log[-S12] + 
         4*G[lt[13], lt[13], lt[12], x]*Log[-S12] - 
         8*G[lt[13], lt[13], lt[13], x]*Log[-S12] + (Pi^2*Log[-S12]^2)/24 - 
         2*G[lt[1], lt[1], x]*Log[-S12]^2 + G[lt[2], lt[1], x]*Log[-S12]^2 + 
         (G[lt[2], lt[2], x]*Log[-S12]^2)/2 - (G[lt[2], lt[12], x]*
           Log[-S12]^2)/2 + G[lt[12], lt[1], x]*Log[-S12]^2 - 
         (G[lt[12], lt[2], x]*Log[-S12]^2)/2 + 
         (G[lt[12], lt[12], x]*Log[-S12]^2)/2 - 2*G[lt[13], lt[1], x]*
          Log[-S12]^2 + G[lt[13], lt[2], x]*Log[-S12]^2 + 
         G[lt[13], lt[12], x]*Log[-S12]^2 - 2*G[lt[13], lt[13], x]*
          Log[-S12]^2 - (G[lt[1], x]*Log[-S12]^3)/3 + 
         (G[lt[2], x]*Log[-S12]^3)/6 + (G[lt[12], x]*Log[-S12]^3)/6 - 
         (G[lt[13], x]*Log[-S12]^3)/3 - Log[-S12]^4/24 + 
         2*G[lt[2], lt[2], lt[12], x]*Log[-S45] + 
         2*G[lt[2], lt[12], lt[12], x]*Log[-S45] - 
         2*G[lt[5], lt[2], lt[2], x]*Log[-S45] - 2*G[lt[5], lt[2], lt[12], x]*
          Log[-S45] - 2*G[lt[5], lt[12], lt[2], x]*Log[-S45] - 
         2*G[lt[5], lt[12], lt[12], x]*Log[-S45] + 
         2*G[lt[5], lt[16], lt[16], x]*Log[-S45] + 
         2*G[lt[5], lt[16], lt[17], x]*Log[-S45] + 
         2*G[lt[5], lt[17], lt[16], x]*Log[-S45] + 
         2*G[lt[5], lt[17], lt[17], x]*Log[-S45] + 
         2*G[lt[12], lt[2], lt[2], x]*Log[-S45] + 
         2*G[lt[12], lt[12], lt[2], x]*Log[-S45] + 
         4*G[lt[13], lt[2], lt[12], x]*Log[-S45] - 
         4*G[lt[13], lt[5], lt[2], x]*Log[-S45] - 
         4*G[lt[13], lt[5], lt[12], x]*Log[-S45] + 
         4*G[lt[13], lt[5], lt[16], x]*Log[-S45] + 
         4*G[lt[13], lt[5], lt[17], x]*Log[-S45] + 
         4*G[lt[13], lt[12], lt[2], x]*Log[-S45] - 
         4*G[lt[13], lt[16], lt[17], x]*Log[-S45] - 
         4*G[lt[13], lt[17], lt[16], x]*Log[-S45] - 
         2*G[lt[16], lt[16], lt[17], x]*Log[-S45] - 
         2*G[lt[16], lt[17], lt[17], x]*Log[-S45] - 
         2*G[lt[17], lt[16], lt[16], x]*Log[-S45] - 
         2*G[lt[17], lt[17], lt[16], x]*Log[-S45] + G[lt[2], lt[12], x]*
          Log[-S45]^2 - G[lt[5], lt[2], x]*Log[-S45]^2 - 
         G[lt[5], lt[12], x]*Log[-S45]^2 + G[lt[5], lt[16], x]*Log[-S45]^2 + 
         G[lt[5], lt[17], x]*Log[-S45]^2 + G[lt[12], lt[2], x]*Log[-S45]^2 - 
         G[lt[16], lt[17], x]*Log[-S45]^2 - G[lt[17], lt[16], x]*
          Log[-S45]^2 + (7*G[lt[2], x]*Zeta[3])/3 + (7*G[lt[12], x]*Zeta[3])/
          3 - (7*G[lt[16], x]*Zeta[3])/3 - (7*G[lt[17], x]*Zeta[3])/3 + 
         (7*Log[-m1]*Zeta[3])/3 - (7*Log[-S12]*Zeta[3])/3), 
     gb[14] -> ep*(G[lt[3], x] + G[lt[4], x] - G[lt[7], x] - G[lt[8], x] - 
         Log[-m1] + Log[-S12]) + ep^2*(-2*G[lt[3], lt[1], x] - 
         G[lt[3], lt[3], x] - G[lt[3], lt[4], x] - 2*G[lt[4], lt[1], x] - 
         G[lt[4], lt[3], x] - G[lt[4], lt[4], x] - 2*G[lt[6], lt[3], x] - 
         2*G[lt[6], lt[4], x] + 2*G[lt[6], lt[7], x] + 2*G[lt[6], lt[8], x] + 
         2*G[lt[7], lt[1], x] + G[lt[7], lt[7], x] + G[lt[7], lt[8], x] + 
         2*G[lt[8], lt[1], x] + G[lt[8], lt[7], x] + G[lt[8], lt[8], x] + 
         2*G[lt[9], lt[3], x] + 2*G[lt[9], lt[4], x] - 2*G[lt[9], lt[7], x] - 
         2*G[lt[9], lt[8], x] + 2*G[lt[1], x]*Log[-m1] - 
         G[lt[3], x]*Log[-m1] - G[lt[4], x]*Log[-m1] + 
         2*G[lt[6], x]*Log[-m1] + Log[-m1]^2/2 - 2*G[lt[1], x]*Log[-S12] - 
         2*G[lt[6], x]*Log[-S12] + G[lt[7], x]*Log[-S12] + 
         G[lt[8], x]*Log[-S12] - Log[-S12]^2/2) + 
       ep^3*(-(Pi^2*G[lt[3], x])/12 - (Pi^2*G[lt[4], x])/12 + 
         (Pi^2*G[lt[7], x])/12 + (Pi^2*G[lt[8], x])/12 + 
         4*G[lt[3], lt[1], lt[1], x] + 2*G[lt[3], lt[3], lt[1], x] + 
         G[lt[3], lt[3], lt[3], x] + G[lt[3], lt[3], lt[4], x] - 
         2*G[lt[3], lt[4], lt[1], x] + G[lt[3], lt[4], lt[3], x] + 
         G[lt[3], lt[4], lt[4], x] + 4*G[lt[4], lt[1], lt[1], x] - 
         2*G[lt[4], lt[3], lt[1], x] + G[lt[4], lt[3], lt[3], x] + 
         G[lt[4], lt[3], lt[4], x] + 2*G[lt[4], lt[4], lt[1], x] + 
         G[lt[4], lt[4], lt[3], x] + G[lt[4], lt[4], lt[4], x] + 
         4*G[lt[6], lt[3], lt[1], x] + 2*G[lt[6], lt[3], lt[3], x] + 
         2*G[lt[6], lt[3], lt[4], x] + 4*G[lt[6], lt[4], lt[1], x] + 
         2*G[lt[6], lt[4], lt[3], x] + 2*G[lt[6], lt[4], lt[4], x] + 
         4*G[lt[6], lt[6], lt[3], x] + 4*G[lt[6], lt[6], lt[4], x] - 
         4*G[lt[6], lt[6], lt[7], x] - 4*G[lt[6], lt[6], lt[8], x] - 
         4*G[lt[6], lt[7], lt[1], x] - 2*G[lt[6], lt[7], lt[7], x] - 
         2*G[lt[6], lt[7], lt[8], x] - 4*G[lt[6], lt[8], lt[1], x] - 
         2*G[lt[6], lt[8], lt[7], x] - 2*G[lt[6], lt[8], lt[8], x] - 
         4*G[lt[6], lt[9], lt[3], x] - 4*G[lt[6], lt[9], lt[4], x] + 
         4*G[lt[6], lt[9], lt[7], x] + 4*G[lt[6], lt[9], lt[8], x] - 
         4*G[lt[7], lt[1], lt[1], x] - 2*G[lt[7], lt[7], lt[1], x] - 
         G[lt[7], lt[7], lt[7], x] - G[lt[7], lt[7], lt[8], x] + 
         2*G[lt[7], lt[8], lt[1], x] - G[lt[7], lt[8], lt[7], x] - 
         G[lt[7], lt[8], lt[8], x] - 4*G[lt[8], lt[1], lt[1], x] + 
         2*G[lt[8], lt[7], lt[1], x] - G[lt[8], lt[7], lt[7], x] - 
         G[lt[8], lt[7], lt[8], x] - 2*G[lt[8], lt[8], lt[1], x] - 
         G[lt[8], lt[8], lt[7], x] - G[lt[8], lt[8], lt[8], x] - 
         2*G[lt[9], lt[3], lt[3], x] - 2*G[lt[9], lt[3], lt[4], x] - 
         2*G[lt[9], lt[4], lt[3], x] - 2*G[lt[9], lt[4], lt[4], x] + 
         2*G[lt[9], lt[7], lt[7], x] + 2*G[lt[9], lt[7], lt[8], x] + 
         2*G[lt[9], lt[8], lt[7], x] + 2*G[lt[9], lt[8], lt[8], x] + 
         (Pi^2*Log[-m1])/12 - 4*G[lt[1], lt[1], x]*Log[-m1] + 
         2*G[lt[3], lt[1], x]*Log[-m1] + G[lt[3], lt[3], x]*Log[-m1] - 
         G[lt[3], lt[4], x]*Log[-m1] + 2*G[lt[4], lt[1], x]*Log[-m1] - 
         G[lt[4], lt[3], x]*Log[-m1] + G[lt[4], lt[4], x]*Log[-m1] - 
         4*G[lt[6], lt[1], x]*Log[-m1] + 2*G[lt[6], lt[3], x]*Log[-m1] + 
         2*G[lt[6], lt[4], x]*Log[-m1] - 4*G[lt[6], lt[6], x]*Log[-m1] - 
         G[lt[1], x]*Log[-m1]^2 + (G[lt[3], x]*Log[-m1]^2)/2 + 
         (G[lt[4], x]*Log[-m1]^2)/2 - G[lt[6], x]*Log[-m1]^2 - Log[-m1]^3/6 + 
         2*G[lt[3], lt[4], x]*Log[-mm5] + 2*G[lt[4], lt[3], x]*Log[-mm5] - 
         2*G[lt[7], lt[8], x]*Log[-mm5] - 2*G[lt[8], lt[7], x]*Log[-mm5] - 
         2*G[lt[9], lt[3], x]*Log[-mm5] - 2*G[lt[9], lt[4], x]*Log[-mm5] + 
         2*G[lt[9], lt[7], x]*Log[-mm5] + 2*G[lt[9], lt[8], x]*Log[-mm5] - 
         (Pi^2*Log[-S12])/12 + 4*G[lt[1], lt[1], x]*Log[-S12] + 
         4*G[lt[6], lt[1], x]*Log[-S12] + 4*G[lt[6], lt[6], x]*Log[-S12] - 
         2*G[lt[6], lt[7], x]*Log[-S12] - 2*G[lt[6], lt[8], x]*Log[-S12] - 
         2*G[lt[7], lt[1], x]*Log[-S12] - G[lt[7], lt[7], x]*Log[-S12] + 
         G[lt[7], lt[8], x]*Log[-S12] - 2*G[lt[8], lt[1], x]*Log[-S12] + 
         G[lt[8], lt[7], x]*Log[-S12] - G[lt[8], lt[8], x]*Log[-S12] + 
         G[lt[1], x]*Log[-S12]^2 + G[lt[6], x]*Log[-S12]^2 - 
         (G[lt[7], x]*Log[-S12]^2)/2 - (G[lt[8], x]*Log[-S12]^2)/2 + 
         Log[-S12]^3/6) + ep^4*((Pi^2*G[lt[3], lt[1], x])/6 + 
         (Pi^2*G[lt[3], lt[3], x])/12 + (Pi^2*G[lt[3], lt[4], x])/12 + 
         (Pi^2*G[lt[4], lt[1], x])/6 + (Pi^2*G[lt[4], lt[3], x])/12 + 
         (Pi^2*G[lt[4], lt[4], x])/12 + (Pi^2*G[lt[6], lt[3], x])/6 + 
         (Pi^2*G[lt[6], lt[4], x])/6 - (Pi^2*G[lt[6], lt[7], x])/6 - 
         (Pi^2*G[lt[6], lt[8], x])/6 - (Pi^2*G[lt[7], lt[1], x])/6 - 
         (Pi^2*G[lt[7], lt[7], x])/12 - (Pi^2*G[lt[7], lt[8], x])/12 - 
         (Pi^2*G[lt[8], lt[1], x])/6 - (Pi^2*G[lt[8], lt[7], x])/12 - 
         (Pi^2*G[lt[8], lt[8], x])/12 - (Pi^2*G[lt[9], lt[3], x])/6 - 
         (Pi^2*G[lt[9], lt[4], x])/6 + (Pi^2*G[lt[9], lt[7], x])/6 + 
         (Pi^2*G[lt[9], lt[8], x])/6 - 8*G[lt[3], lt[1], lt[1], lt[1], x] - 
         4*G[lt[3], lt[3], lt[1], lt[1], x] - 2*G[lt[3], lt[3], lt[3], lt[1], 
           x] - G[lt[3], lt[3], lt[3], lt[3], x] - G[lt[3], lt[3], lt[3], 
          lt[4], x] + 2*G[lt[3], lt[3], lt[4], lt[1], x] - 
         G[lt[3], lt[3], lt[4], lt[3], x] - G[lt[3], lt[3], lt[4], lt[4], 
          x] + 4*G[lt[3], lt[4], lt[1], lt[1], x] - 
         2*G[lt[3], lt[4], lt[3], lt[1], x] - G[lt[3], lt[4], lt[3], lt[3], 
          x] - G[lt[3], lt[4], lt[3], lt[4], x] + 
         2*G[lt[3], lt[4], lt[4], lt[1], x] - G[lt[3], lt[4], lt[4], lt[3], 
          x] - G[lt[3], lt[4], lt[4], lt[4], x] - 
         8*G[lt[4], lt[1], lt[1], lt[1], x] + 4*G[lt[4], lt[3], lt[1], lt[1], 
           x] + 2*G[lt[4], lt[3], lt[3], lt[1], x] - G[lt[4], lt[3], lt[3], 
          lt[3], x] - G[lt[4], lt[3], lt[3], lt[4], x] - 
         2*G[lt[4], lt[3], lt[4], lt[1], x] - G[lt[4], lt[3], lt[4], lt[3], 
          x] - G[lt[4], lt[3], lt[4], lt[4], x] - 
         4*G[lt[4], lt[4], lt[1], lt[1], x] + 2*G[lt[4], lt[4], lt[3], lt[1], 
           x] - G[lt[4], lt[4], lt[3], lt[3], x] - G[lt[4], lt[4], lt[3], 
          lt[4], x] - 2*G[lt[4], lt[4], lt[4], lt[1], x] - 
         G[lt[4], lt[4], lt[4], lt[3], x] - G[lt[4], lt[4], lt[4], lt[4], 
          x] - 8*G[lt[6], lt[3], lt[1], lt[1], x] - 
         4*G[lt[6], lt[3], lt[3], lt[1], x] - 2*G[lt[6], lt[3], lt[3], lt[3], 
           x] - 2*G[lt[6], lt[3], lt[3], lt[4], x] + 
         4*G[lt[6], lt[3], lt[4], lt[1], x] - 2*G[lt[6], lt[3], lt[4], lt[3], 
           x] - 2*G[lt[6], lt[3], lt[4], lt[4], x] - 
         8*G[lt[6], lt[4], lt[1], lt[1], x] + 4*G[lt[6], lt[4], lt[3], lt[1], 
           x] - 2*G[lt[6], lt[4], lt[3], lt[3], x] - 
         2*G[lt[6], lt[4], lt[3], lt[4], x] - 4*G[lt[6], lt[4], lt[4], lt[1], 
           x] - 2*G[lt[6], lt[4], lt[4], lt[3], x] - 
         2*G[lt[6], lt[4], lt[4], lt[4], x] - 8*G[lt[6], lt[6], lt[3], lt[1], 
           x] - 4*G[lt[6], lt[6], lt[3], lt[3], x] - 
         4*G[lt[6], lt[6], lt[3], lt[4], x] - 8*G[lt[6], lt[6], lt[4], lt[1], 
           x] - 4*G[lt[6], lt[6], lt[4], lt[3], x] - 
         4*G[lt[6], lt[6], lt[4], lt[4], x] - 8*G[lt[6], lt[6], lt[6], lt[3], 
           x] - 8*G[lt[6], lt[6], lt[6], lt[4], x] + 
         8*G[lt[6], lt[6], lt[6], lt[7], x] + 8*G[lt[6], lt[6], lt[6], lt[8], 
           x] + 8*G[lt[6], lt[6], lt[7], lt[1], x] + 
         4*G[lt[6], lt[6], lt[7], lt[7], x] + 4*G[lt[6], lt[6], lt[7], lt[8], 
           x] + 8*G[lt[6], lt[6], lt[8], lt[1], x] + 
         4*G[lt[6], lt[6], lt[8], lt[7], x] + 4*G[lt[6], lt[6], lt[8], lt[8], 
           x] + 8*G[lt[6], lt[6], lt[9], lt[3], x] + 
         8*G[lt[6], lt[6], lt[9], lt[4], x] - 8*G[lt[6], lt[6], lt[9], lt[7], 
           x] - 8*G[lt[6], lt[6], lt[9], lt[8], x] + 
         8*G[lt[6], lt[7], lt[1], lt[1], x] + 4*G[lt[6], lt[7], lt[7], lt[1], 
           x] + 2*G[lt[6], lt[7], lt[7], lt[7], x] + 
         2*G[lt[6], lt[7], lt[7], lt[8], x] - 4*G[lt[6], lt[7], lt[8], lt[1], 
           x] + 2*G[lt[6], lt[7], lt[8], lt[7], x] + 
         2*G[lt[6], lt[7], lt[8], lt[8], x] + 8*G[lt[6], lt[8], lt[1], lt[1], 
           x] - 4*G[lt[6], lt[8], lt[7], lt[1], x] + 
         2*G[lt[6], lt[8], lt[7], lt[7], x] + 2*G[lt[6], lt[8], lt[7], lt[8], 
           x] + 4*G[lt[6], lt[8], lt[8], lt[1], x] + 
         2*G[lt[6], lt[8], lt[8], lt[7], x] + 2*G[lt[6], lt[8], lt[8], lt[8], 
           x] + 4*G[lt[6], lt[9], lt[3], lt[3], x] + 
         4*G[lt[6], lt[9], lt[3], lt[4], x] + 4*G[lt[6], lt[9], lt[4], lt[3], 
           x] + 4*G[lt[6], lt[9], lt[4], lt[4], x] - 
         4*G[lt[6], lt[9], lt[7], lt[7], x] - 4*G[lt[6], lt[9], lt[7], lt[8], 
           x] - 4*G[lt[6], lt[9], lt[8], lt[7], x] - 
         4*G[lt[6], lt[9], lt[8], lt[8], x] + 8*G[lt[7], lt[1], lt[1], lt[1], 
           x] + 4*G[lt[7], lt[7], lt[1], lt[1], x] + 
         2*G[lt[7], lt[7], lt[7], lt[1], x] + G[lt[7], lt[7], lt[7], lt[7], 
          x] + G[lt[7], lt[7], lt[7], lt[8], x] - 
         2*G[lt[7], lt[7], lt[8], lt[1], x] + G[lt[7], lt[7], lt[8], lt[7], 
          x] + G[lt[7], lt[7], lt[8], lt[8], x] - 
         4*G[lt[7], lt[8], lt[1], lt[1], x] + 2*G[lt[7], lt[8], lt[7], lt[1], 
           x] + G[lt[7], lt[8], lt[7], lt[7], x] + G[lt[7], lt[8], lt[7], 
          lt[8], x] - 2*G[lt[7], lt[8], lt[8], lt[1], x] + 
         G[lt[7], lt[8], lt[8], lt[7], x] + G[lt[7], lt[8], lt[8], lt[8], 
          x] + 8*G[lt[8], lt[1], lt[1], lt[1], x] - 
         4*G[lt[8], lt[7], lt[1], lt[1], x] - 2*G[lt[8], lt[7], lt[7], lt[1], 
           x] + G[lt[8], lt[7], lt[7], lt[7], x] + G[lt[8], lt[7], lt[7], 
          lt[8], x] + 2*G[lt[8], lt[7], lt[8], lt[1], x] + 
         G[lt[8], lt[7], lt[8], lt[7], x] + G[lt[8], lt[7], lt[8], lt[8], 
          x] + 4*G[lt[8], lt[8], lt[1], lt[1], x] - 
         2*G[lt[8], lt[8], lt[7], lt[1], x] + G[lt[8], lt[8], lt[7], lt[7], 
          x] + G[lt[8], lt[8], lt[7], lt[8], x] + 
         2*G[lt[8], lt[8], lt[8], lt[1], x] + G[lt[8], lt[8], lt[8], lt[7], 
          x] + G[lt[8], lt[8], lt[8], lt[8], x] + 
         2*G[lt[9], lt[3], lt[3], lt[3], x] + 2*G[lt[9], lt[3], lt[3], lt[4], 
           x] + 2*G[lt[9], lt[3], lt[4], lt[3], x] + 
         2*G[lt[9], lt[3], lt[4], lt[4], x] + 2*G[lt[9], lt[4], lt[3], lt[3], 
           x] + 2*G[lt[9], lt[4], lt[3], lt[4], x] + 
         2*G[lt[9], lt[4], lt[4], lt[3], x] + 2*G[lt[9], lt[4], lt[4], lt[4], 
           x] - 2*G[lt[9], lt[7], lt[7], lt[7], x] - 
         2*G[lt[9], lt[7], lt[7], lt[8], x] - 2*G[lt[9], lt[7], lt[8], lt[7], 
           x] - 2*G[lt[9], lt[7], lt[8], lt[8], x] - 
         2*G[lt[9], lt[8], lt[7], lt[7], x] - 2*G[lt[9], lt[8], lt[7], lt[8], 
           x] - 2*G[lt[9], lt[8], lt[8], lt[7], x] - 
         2*G[lt[9], lt[8], lt[8], lt[8], x] - (Pi^2*G[lt[1], x]*Log[-m1])/6 + 
         (Pi^2*G[lt[3], x]*Log[-m1])/12 + (Pi^2*G[lt[4], x]*Log[-m1])/12 - 
         (Pi^2*G[lt[6], x]*Log[-m1])/6 + 8*G[lt[1], lt[1], lt[1], x]*
          Log[-m1] - 4*G[lt[3], lt[1], lt[1], x]*Log[-m1] - 
         2*G[lt[3], lt[3], lt[1], x]*Log[-m1] - G[lt[3], lt[3], lt[3], x]*
          Log[-m1] + G[lt[3], lt[3], lt[4], x]*Log[-m1] + 
         2*G[lt[3], lt[4], lt[1], x]*Log[-m1] - G[lt[3], lt[4], lt[3], x]*
          Log[-m1] + G[lt[3], lt[4], lt[4], x]*Log[-m1] - 
         4*G[lt[4], lt[1], lt[1], x]*Log[-m1] + 2*G[lt[4], lt[3], lt[1], x]*
          Log[-m1] + G[lt[4], lt[3], lt[3], x]*Log[-m1] - 
         G[lt[4], lt[3], lt[4], x]*Log[-m1] - 2*G[lt[4], lt[4], lt[1], x]*
          Log[-m1] + G[lt[4], lt[4], lt[3], x]*Log[-m1] - 
         G[lt[4], lt[4], lt[4], x]*Log[-m1] + 8*G[lt[6], lt[1], lt[1], x]*
          Log[-m1] - 4*G[lt[6], lt[3], lt[1], x]*Log[-m1] - 
         2*G[lt[6], lt[3], lt[3], x]*Log[-m1] + 2*G[lt[6], lt[3], lt[4], x]*
          Log[-m1] - 4*G[lt[6], lt[4], lt[1], x]*Log[-m1] + 
         2*G[lt[6], lt[4], lt[3], x]*Log[-m1] - 2*G[lt[6], lt[4], lt[4], x]*
          Log[-m1] + 8*G[lt[6], lt[6], lt[1], x]*Log[-m1] - 
         4*G[lt[6], lt[6], lt[3], x]*Log[-m1] - 4*G[lt[6], lt[6], lt[4], x]*
          Log[-m1] + 8*G[lt[6], lt[6], lt[6], x]*Log[-m1] - 
         (Pi^2*Log[-m1]^2)/24 + 2*G[lt[1], lt[1], x]*Log[-m1]^2 - 
         G[lt[3], lt[1], x]*Log[-m1]^2 - (G[lt[3], lt[3], x]*Log[-m1]^2)/2 + 
         (G[lt[3], lt[4], x]*Log[-m1]^2)/2 - G[lt[4], lt[1], x]*Log[-m1]^2 + 
         (G[lt[4], lt[3], x]*Log[-m1]^2)/2 - (G[lt[4], lt[4], x]*Log[-m1]^2)/
          2 + 2*G[lt[6], lt[1], x]*Log[-m1]^2 - G[lt[6], lt[3], x]*
          Log[-m1]^2 - G[lt[6], lt[4], x]*Log[-m1]^2 + 2*G[lt[6], lt[6], x]*
          Log[-m1]^2 + (G[lt[1], x]*Log[-m1]^3)/3 - (G[lt[3], x]*Log[-m1]^3)/
          6 - (G[lt[4], x]*Log[-m1]^3)/6 + (G[lt[6], x]*Log[-m1]^3)/3 + 
         Log[-m1]^4/24 - 2*G[lt[3], lt[3], lt[4], x]*Log[-mm5] - 
         2*G[lt[3], lt[4], lt[4], x]*Log[-mm5] - 2*G[lt[4], lt[3], lt[3], x]*
          Log[-mm5] - 2*G[lt[4], lt[4], lt[3], x]*Log[-mm5] - 
         4*G[lt[6], lt[3], lt[4], x]*Log[-mm5] - 4*G[lt[6], lt[4], lt[3], x]*
          Log[-mm5] + 4*G[lt[6], lt[7], lt[8], x]*Log[-mm5] + 
         4*G[lt[6], lt[8], lt[7], x]*Log[-mm5] + 4*G[lt[6], lt[9], lt[3], x]*
          Log[-mm5] + 4*G[lt[6], lt[9], lt[4], x]*Log[-mm5] - 
         4*G[lt[6], lt[9], lt[7], x]*Log[-mm5] - 4*G[lt[6], lt[9], lt[8], x]*
          Log[-mm5] + 2*G[lt[7], lt[7], lt[8], x]*Log[-mm5] + 
         2*G[lt[7], lt[8], lt[8], x]*Log[-mm5] + 2*G[lt[8], lt[7], lt[7], x]*
          Log[-mm5] + 2*G[lt[8], lt[8], lt[7], x]*Log[-mm5] + 
         2*G[lt[9], lt[3], lt[3], x]*Log[-mm5] + 2*G[lt[9], lt[3], lt[4], x]*
          Log[-mm5] + 2*G[lt[9], lt[4], lt[3], x]*Log[-mm5] + 
         2*G[lt[9], lt[4], lt[4], x]*Log[-mm5] - 2*G[lt[9], lt[7], lt[7], x]*
          Log[-mm5] - 2*G[lt[9], lt[7], lt[8], x]*Log[-mm5] - 
         2*G[lt[9], lt[8], lt[7], x]*Log[-mm5] - 2*G[lt[9], lt[8], lt[8], x]*
          Log[-mm5] - G[lt[3], lt[4], x]*Log[-mm5]^2 - G[lt[4], lt[3], x]*
          Log[-mm5]^2 + G[lt[7], lt[8], x]*Log[-mm5]^2 + 
         G[lt[8], lt[7], x]*Log[-mm5]^2 + G[lt[9], lt[3], x]*Log[-mm5]^2 + 
         G[lt[9], lt[4], x]*Log[-mm5]^2 - G[lt[9], lt[7], x]*Log[-mm5]^2 - 
         G[lt[9], lt[8], x]*Log[-mm5]^2 + (Pi^2*G[lt[1], x]*Log[-S12])/6 + 
         (Pi^2*G[lt[6], x]*Log[-S12])/6 - (Pi^2*G[lt[7], x]*Log[-S12])/12 - 
         (Pi^2*G[lt[8], x]*Log[-S12])/12 - 8*G[lt[1], lt[1], lt[1], x]*
          Log[-S12] - 8*G[lt[6], lt[1], lt[1], x]*Log[-S12] - 
         8*G[lt[6], lt[6], lt[1], x]*Log[-S12] - 8*G[lt[6], lt[6], lt[6], x]*
          Log[-S12] + 4*G[lt[6], lt[6], lt[7], x]*Log[-S12] + 
         4*G[lt[6], lt[6], lt[8], x]*Log[-S12] + 4*G[lt[6], lt[7], lt[1], x]*
          Log[-S12] + 2*G[lt[6], lt[7], lt[7], x]*Log[-S12] - 
         2*G[lt[6], lt[7], lt[8], x]*Log[-S12] + 4*G[lt[6], lt[8], lt[1], x]*
          Log[-S12] - 2*G[lt[6], lt[8], lt[7], x]*Log[-S12] + 
         2*G[lt[6], lt[8], lt[8], x]*Log[-S12] + 4*G[lt[7], lt[1], lt[1], x]*
          Log[-S12] + 2*G[lt[7], lt[7], lt[1], x]*Log[-S12] + 
         G[lt[7], lt[7], lt[7], x]*Log[-S12] - G[lt[7], lt[7], lt[8], x]*
          Log[-S12] - 2*G[lt[7], lt[8], lt[1], x]*Log[-S12] + 
         G[lt[7], lt[8], lt[7], x]*Log[-S12] - G[lt[7], lt[8], lt[8], x]*
          Log[-S12] + 4*G[lt[8], lt[1], lt[1], x]*Log[-S12] - 
         2*G[lt[8], lt[7], lt[1], x]*Log[-S12] - G[lt[8], lt[7], lt[7], x]*
          Log[-S12] + G[lt[8], lt[7], lt[8], x]*Log[-S12] + 
         2*G[lt[8], lt[8], lt[1], x]*Log[-S12] - G[lt[8], lt[8], lt[7], x]*
          Log[-S12] + G[lt[8], lt[8], lt[8], x]*Log[-S12] + 
         (Pi^2*Log[-S12]^2)/24 - 2*G[lt[1], lt[1], x]*Log[-S12]^2 - 
         2*G[lt[6], lt[1], x]*Log[-S12]^2 - 2*G[lt[6], lt[6], x]*
          Log[-S12]^2 + G[lt[6], lt[7], x]*Log[-S12]^2 + 
         G[lt[6], lt[8], x]*Log[-S12]^2 + G[lt[7], lt[1], x]*Log[-S12]^2 + 
         (G[lt[7], lt[7], x]*Log[-S12]^2)/2 - 
         (G[lt[7], lt[8], x]*Log[-S12]^2)/2 + G[lt[8], lt[1], x]*
          Log[-S12]^2 - (G[lt[8], lt[7], x]*Log[-S12]^2)/2 + 
         (G[lt[8], lt[8], x]*Log[-S12]^2)/2 - (G[lt[1], x]*Log[-S12]^3)/3 - 
         (G[lt[6], x]*Log[-S12]^3)/3 + (G[lt[7], x]*Log[-S12]^3)/6 + 
         (G[lt[8], x]*Log[-S12]^3)/6 - Log[-S12]^4/24 - 
         (7*G[lt[3], x]*Zeta[3])/3 - (7*G[lt[4], x]*Zeta[3])/3 + 
         (7*G[lt[7], x]*Zeta[3])/3 + (7*G[lt[8], x]*Zeta[3])/3 + 
         (7*Log[-m1]*Zeta[3])/3 - (7*Log[-S12]*Zeta[3])/3), 
     gb[15] -> ep*(G[lt[3], x] + G[lt[4], x] - G[lt[16], x] - G[lt[17], x]) + 
       ep^2*(2*G[lt[3], lt[1], x] - G[lt[3], lt[3], x] - G[lt[3], lt[4], x] + 
         2*G[lt[4], lt[1], x] - G[lt[4], lt[3], x] - G[lt[4], lt[4], x] + 
         2*G[lt[10], lt[3], x] + 2*G[lt[10], lt[4], x] - 
         2*G[lt[10], lt[16], x] - 2*G[lt[10], lt[17], x] - 
         2*G[lt[14], lt[3], x] - 2*G[lt[14], lt[4], x] + 
         2*G[lt[14], lt[16], x] + 2*G[lt[14], lt[17], x] - 
         2*G[lt[16], lt[1], x] + G[lt[16], lt[16], x] + 
         G[lt[16], lt[17], x] - 2*G[lt[17], lt[1], x] + 
         G[lt[17], lt[16], x] + G[lt[17], lt[17], x] + G[lt[3], x]*Log[-m1] + 
         G[lt[4], x]*Log[-m1] - G[lt[16], x]*Log[-m1] - 
         G[lt[17], x]*Log[-m1] - 2*G[lt[3], x]*Log[-mm5] - 
         2*G[lt[4], x]*Log[-mm5] + 2*G[lt[10], x]*Log[-mm5] - 
         2*G[lt[10], x]*Log[-S45] + 2*G[lt[16], x]*Log[-S45] + 
         2*G[lt[17], x]*Log[-S45]) + ep^3*(-(Pi^2*G[lt[3], x])/12 - 
         (Pi^2*G[lt[4], x])/12 + (Pi^2*G[lt[16], x])/12 + 
         (Pi^2*G[lt[17], x])/12 - 4*G[lt[3], lt[1], lt[1], x] - 
         2*G[lt[3], lt[3], lt[1], x] + G[lt[3], lt[3], lt[3], x] + 
         G[lt[3], lt[3], lt[4], x] + 2*G[lt[3], lt[4], lt[1], x] + 
         G[lt[3], lt[4], lt[3], x] + G[lt[3], lt[4], lt[4], x] - 
         4*G[lt[4], lt[1], lt[1], x] + 2*G[lt[4], lt[3], lt[1], x] + 
         G[lt[4], lt[3], lt[3], x] + G[lt[4], lt[3], lt[4], x] - 
         2*G[lt[4], lt[4], lt[1], x] + G[lt[4], lt[4], lt[3], x] + 
         G[lt[4], lt[4], lt[4], x] - 2*G[lt[10], lt[3], lt[3], x] - 
         2*G[lt[10], lt[3], lt[4], x] - 2*G[lt[10], lt[4], lt[3], x] - 
         2*G[lt[10], lt[4], lt[4], x] + 2*G[lt[10], lt[16], lt[16], x] + 
         2*G[lt[10], lt[16], lt[17], x] + 2*G[lt[10], lt[17], lt[16], x] + 
         2*G[lt[10], lt[17], lt[17], x] - 4*G[lt[14], lt[3], lt[1], x] + 
         2*G[lt[14], lt[3], lt[3], x] + 2*G[lt[14], lt[3], lt[4], x] - 
         4*G[lt[14], lt[4], lt[1], x] + 2*G[lt[14], lt[4], lt[3], x] + 
         2*G[lt[14], lt[4], lt[4], x] - 4*G[lt[14], lt[10], lt[3], x] - 
         4*G[lt[14], lt[10], lt[4], x] + 4*G[lt[14], lt[10], lt[16], x] + 
         4*G[lt[14], lt[10], lt[17], x] + 4*G[lt[14], lt[14], lt[3], x] + 
         4*G[lt[14], lt[14], lt[4], x] - 4*G[lt[14], lt[14], lt[16], x] - 
         4*G[lt[14], lt[14], lt[17], x] + 4*G[lt[14], lt[16], lt[1], x] - 
         2*G[lt[14], lt[16], lt[16], x] - 2*G[lt[14], lt[16], lt[17], x] + 
         4*G[lt[14], lt[17], lt[1], x] - 2*G[lt[14], lt[17], lt[16], x] - 
         2*G[lt[14], lt[17], lt[17], x] + 4*G[lt[16], lt[1], lt[1], x] + 
         2*G[lt[16], lt[16], lt[1], x] - G[lt[16], lt[16], lt[16], x] - 
         G[lt[16], lt[16], lt[17], x] - 2*G[lt[16], lt[17], lt[1], x] - 
         G[lt[16], lt[17], lt[16], x] - G[lt[16], lt[17], lt[17], x] + 
         4*G[lt[17], lt[1], lt[1], x] - 2*G[lt[17], lt[16], lt[1], x] - 
         G[lt[17], lt[16], lt[16], x] - G[lt[17], lt[16], lt[17], x] + 
         2*G[lt[17], lt[17], lt[1], x] - G[lt[17], lt[17], lt[16], x] - 
         G[lt[17], lt[17], lt[17], x] - 2*G[lt[3], lt[1], x]*Log[-m1] - 
         G[lt[3], lt[3], x]*Log[-m1] + G[lt[3], lt[4], x]*Log[-m1] - 
         2*G[lt[4], lt[1], x]*Log[-m1] + G[lt[4], lt[3], x]*Log[-m1] - 
         G[lt[4], lt[4], x]*Log[-m1] - 2*G[lt[14], lt[3], x]*Log[-m1] - 
         2*G[lt[14], lt[4], x]*Log[-m1] + 2*G[lt[14], lt[16], x]*Log[-m1] + 
         2*G[lt[14], lt[17], x]*Log[-m1] + 2*G[lt[16], lt[1], x]*Log[-m1] + 
         G[lt[16], lt[16], x]*Log[-m1] - G[lt[16], lt[17], x]*Log[-m1] + 
         2*G[lt[17], lt[1], x]*Log[-m1] - G[lt[17], lt[16], x]*Log[-m1] + 
         G[lt[17], lt[17], x]*Log[-m1] - (G[lt[3], x]*Log[-m1]^2)/2 - 
         (G[lt[4], x]*Log[-m1]^2)/2 + (G[lt[16], x]*Log[-m1]^2)/2 + 
         (G[lt[17], x]*Log[-m1]^2)/2 + 2*G[lt[3], lt[3], x]*Log[-mm5] + 
         2*G[lt[4], lt[4], x]*Log[-mm5] - 2*G[lt[10], lt[3], x]*Log[-mm5] - 
         2*G[lt[10], lt[4], x]*Log[-mm5] + 4*G[lt[14], lt[3], x]*Log[-mm5] + 
         4*G[lt[14], lt[4], x]*Log[-mm5] - 4*G[lt[14], lt[10], x]*Log[-mm5] + 
         G[lt[3], x]*Log[-mm5]^2 + G[lt[4], x]*Log[-mm5]^2 - 
         G[lt[10], x]*Log[-mm5]^2 + 2*G[lt[10], lt[16], x]*Log[-S45] + 
         2*G[lt[10], lt[17], x]*Log[-S45] + 4*G[lt[14], lt[10], x]*
          Log[-S45] - 4*G[lt[14], lt[16], x]*Log[-S45] - 
         4*G[lt[14], lt[17], x]*Log[-S45] - 2*G[lt[16], lt[16], x]*
          Log[-S45] - 2*G[lt[17], lt[17], x]*Log[-S45] + 
         G[lt[10], x]*Log[-S45]^2 - G[lt[16], x]*Log[-S45]^2 - 
         G[lt[17], x]*Log[-S45]^2) + ep^4*(-(Pi^2*G[lt[3], lt[1], x])/6 + 
         (Pi^2*G[lt[3], lt[3], x])/12 + (Pi^2*G[lt[3], lt[4], x])/12 - 
         (Pi^2*G[lt[4], lt[1], x])/6 + (Pi^2*G[lt[4], lt[3], x])/12 + 
         (Pi^2*G[lt[4], lt[4], x])/12 - (Pi^2*G[lt[10], lt[3], x])/6 - 
         (Pi^2*G[lt[10], lt[4], x])/6 + (Pi^2*G[lt[10], lt[16], x])/6 + 
         (Pi^2*G[lt[10], lt[17], x])/6 + (Pi^2*G[lt[14], lt[3], x])/6 + 
         (Pi^2*G[lt[14], lt[4], x])/6 - (Pi^2*G[lt[14], lt[16], x])/6 - 
         (Pi^2*G[lt[14], lt[17], x])/6 + (Pi^2*G[lt[16], lt[1], x])/6 - 
         (Pi^2*G[lt[16], lt[16], x])/12 - (Pi^2*G[lt[16], lt[17], x])/12 + 
         (Pi^2*G[lt[17], lt[1], x])/6 - (Pi^2*G[lt[17], lt[16], x])/12 - 
         (Pi^2*G[lt[17], lt[17], x])/12 + 8*G[lt[3], lt[1], lt[1], lt[1], 
           x] + 4*G[lt[3], lt[3], lt[1], lt[1], x] + 
         2*G[lt[3], lt[3], lt[3], lt[1], x] - G[lt[3], lt[3], lt[3], lt[3], 
          x] - G[lt[3], lt[3], lt[3], lt[4], x] - 
         2*G[lt[3], lt[3], lt[4], lt[1], x] - G[lt[3], lt[3], lt[4], lt[3], 
          x] - G[lt[3], lt[3], lt[4], lt[4], x] - 
         4*G[lt[3], lt[4], lt[1], lt[1], x] + 2*G[lt[3], lt[4], lt[3], lt[1], 
           x] - G[lt[3], lt[4], lt[3], lt[3], x] - G[lt[3], lt[4], lt[3], 
          lt[4], x] - 2*G[lt[3], lt[4], lt[4], lt[1], x] - 
         G[lt[3], lt[4], lt[4], lt[3], x] - G[lt[3], lt[4], lt[4], lt[4], 
          x] + 8*G[lt[4], lt[1], lt[1], lt[1], x] - 
         4*G[lt[4], lt[3], lt[1], lt[1], x] - 2*G[lt[4], lt[3], lt[3], lt[1], 
           x] - G[lt[4], lt[3], lt[3], lt[3], x] - G[lt[4], lt[3], lt[3], 
          lt[4], x] + 2*G[lt[4], lt[3], lt[4], lt[1], x] - 
         G[lt[4], lt[3], lt[4], lt[3], x] - G[lt[4], lt[3], lt[4], lt[4], 
          x] + 4*G[lt[4], lt[4], lt[1], lt[1], x] - 
         2*G[lt[4], lt[4], lt[3], lt[1], x] - G[lt[4], lt[4], lt[3], lt[3], 
          x] - G[lt[4], lt[4], lt[3], lt[4], x] + 
         2*G[lt[4], lt[4], lt[4], lt[1], x] - G[lt[4], lt[4], lt[4], lt[3], 
          x] - G[lt[4], lt[4], lt[4], lt[4], x] + 
         2*G[lt[10], lt[3], lt[3], lt[3], x] + 2*G[lt[10], lt[3], lt[3], 
           lt[4], x] + 2*G[lt[10], lt[3], lt[4], lt[3], x] + 
         2*G[lt[10], lt[3], lt[4], lt[4], x] + 2*G[lt[10], lt[4], lt[3], 
           lt[3], x] + 2*G[lt[10], lt[4], lt[3], lt[4], x] + 
         2*G[lt[10], lt[4], lt[4], lt[3], x] + 2*G[lt[10], lt[4], lt[4], 
           lt[4], x] - 2*G[lt[10], lt[16], lt[16], lt[16], x] - 
         2*G[lt[10], lt[16], lt[16], lt[17], x] - 
         2*G[lt[10], lt[16], lt[17], lt[16], x] - 
         2*G[lt[10], lt[16], lt[17], lt[17], x] - 
         2*G[lt[10], lt[17], lt[16], lt[16], x] - 
         2*G[lt[10], lt[17], lt[16], lt[17], x] - 
         2*G[lt[10], lt[17], lt[17], lt[16], x] - 
         2*G[lt[10], lt[17], lt[17], lt[17], x] + 
         8*G[lt[14], lt[3], lt[1], lt[1], x] + 4*G[lt[14], lt[3], lt[3], 
           lt[1], x] - 2*G[lt[14], lt[3], lt[3], lt[3], x] - 
         2*G[lt[14], lt[3], lt[3], lt[4], x] - 4*G[lt[14], lt[3], lt[4], 
           lt[1], x] - 2*G[lt[14], lt[3], lt[4], lt[3], x] - 
         2*G[lt[14], lt[3], lt[4], lt[4], x] + 8*G[lt[14], lt[4], lt[1], 
           lt[1], x] - 4*G[lt[14], lt[4], lt[3], lt[1], x] - 
         2*G[lt[14], lt[4], lt[3], lt[3], x] - 2*G[lt[14], lt[4], lt[3], 
           lt[4], x] + 4*G[lt[14], lt[4], lt[4], lt[1], x] - 
         2*G[lt[14], lt[4], lt[4], lt[3], x] - 2*G[lt[14], lt[4], lt[4], 
           lt[4], x] + 4*G[lt[14], lt[10], lt[3], lt[3], x] + 
         4*G[lt[14], lt[10], lt[3], lt[4], x] + 
         4*G[lt[14], lt[10], lt[4], lt[3], x] + 
         4*G[lt[14], lt[10], lt[4], lt[4], x] - 4*G[lt[14], lt[10], lt[16], 
           lt[16], x] - 4*G[lt[14], lt[10], lt[16], lt[17], x] - 
         4*G[lt[14], lt[10], lt[17], lt[16], x] - 
         4*G[lt[14], lt[10], lt[17], lt[17], x] + 
         8*G[lt[14], lt[14], lt[3], lt[1], x] - 
         4*G[lt[14], lt[14], lt[3], lt[3], x] - 
         4*G[lt[14], lt[14], lt[3], lt[4], x] + 
         8*G[lt[14], lt[14], lt[4], lt[1], x] - 
         4*G[lt[14], lt[14], lt[4], lt[3], x] - 
         4*G[lt[14], lt[14], lt[4], lt[4], x] + 8*G[lt[14], lt[14], lt[10], 
           lt[3], x] + 8*G[lt[14], lt[14], lt[10], lt[4], x] - 
         8*G[lt[14], lt[14], lt[10], lt[16], x] - 
         8*G[lt[14], lt[14], lt[10], lt[17], x] - 
         8*G[lt[14], lt[14], lt[14], lt[3], x] - 
         8*G[lt[14], lt[14], lt[14], lt[4], x] + 
         8*G[lt[14], lt[14], lt[14], lt[16], x] + 
         8*G[lt[14], lt[14], lt[14], lt[17], x] - 
         8*G[lt[14], lt[14], lt[16], lt[1], x] + 
         4*G[lt[14], lt[14], lt[16], lt[16], x] + 
         4*G[lt[14], lt[14], lt[16], lt[17], x] - 
         8*G[lt[14], lt[14], lt[17], lt[1], x] + 
         4*G[lt[14], lt[14], lt[17], lt[16], x] + 
         4*G[lt[14], lt[14], lt[17], lt[17], x] - 
         8*G[lt[14], lt[16], lt[1], lt[1], x] - 4*G[lt[14], lt[16], lt[16], 
           lt[1], x] + 2*G[lt[14], lt[16], lt[16], lt[16], x] + 
         2*G[lt[14], lt[16], lt[16], lt[17], x] + 
         4*G[lt[14], lt[16], lt[17], lt[1], x] + 
         2*G[lt[14], lt[16], lt[17], lt[16], x] + 
         2*G[lt[14], lt[16], lt[17], lt[17], x] - 
         8*G[lt[14], lt[17], lt[1], lt[1], x] + 4*G[lt[14], lt[17], lt[16], 
           lt[1], x] + 2*G[lt[14], lt[17], lt[16], lt[16], x] + 
         2*G[lt[14], lt[17], lt[16], lt[17], x] - 
         4*G[lt[14], lt[17], lt[17], lt[1], x] + 
         2*G[lt[14], lt[17], lt[17], lt[16], x] + 
         2*G[lt[14], lt[17], lt[17], lt[17], x] - 
         8*G[lt[16], lt[1], lt[1], lt[1], x] - 4*G[lt[16], lt[16], lt[1], 
           lt[1], x] - 2*G[lt[16], lt[16], lt[16], lt[1], x] + 
         G[lt[16], lt[16], lt[16], lt[16], x] + G[lt[16], lt[16], lt[16], 
          lt[17], x] + 2*G[lt[16], lt[16], lt[17], lt[1], x] + 
         G[lt[16], lt[16], lt[17], lt[16], x] + G[lt[16], lt[16], lt[17], 
          lt[17], x] + 4*G[lt[16], lt[17], lt[1], lt[1], x] - 
         2*G[lt[16], lt[17], lt[16], lt[1], x] + G[lt[16], lt[17], lt[16], 
          lt[16], x] + G[lt[16], lt[17], lt[16], lt[17], x] + 
         2*G[lt[16], lt[17], lt[17], lt[1], x] + G[lt[16], lt[17], lt[17], 
          lt[16], x] + G[lt[16], lt[17], lt[17], lt[17], x] - 
         8*G[lt[17], lt[1], lt[1], lt[1], x] + 4*G[lt[17], lt[16], lt[1], 
           lt[1], x] + 2*G[lt[17], lt[16], lt[16], lt[1], x] + 
         G[lt[17], lt[16], lt[16], lt[16], x] + G[lt[17], lt[16], lt[16], 
          lt[17], x] - 2*G[lt[17], lt[16], lt[17], lt[1], x] + 
         G[lt[17], lt[16], lt[17], lt[16], x] + G[lt[17], lt[16], lt[17], 
          lt[17], x] - 4*G[lt[17], lt[17], lt[1], lt[1], x] + 
         2*G[lt[17], lt[17], lt[16], lt[1], x] + G[lt[17], lt[17], lt[16], 
          lt[16], x] + G[lt[17], lt[17], lt[16], lt[17], x] - 
         2*G[lt[17], lt[17], lt[17], lt[1], x] + G[lt[17], lt[17], lt[17], 
          lt[16], x] + G[lt[17], lt[17], lt[17], lt[17], x] - 
         (Pi^2*G[lt[3], x]*Log[-m1])/12 - (Pi^2*G[lt[4], x]*Log[-m1])/12 + 
         (Pi^2*G[lt[16], x]*Log[-m1])/12 + (Pi^2*G[lt[17], x]*Log[-m1])/12 + 
         4*G[lt[3], lt[1], lt[1], x]*Log[-m1] + 2*G[lt[3], lt[3], lt[1], x]*
          Log[-m1] + G[lt[3], lt[3], lt[3], x]*Log[-m1] - 
         G[lt[3], lt[3], lt[4], x]*Log[-m1] - 2*G[lt[3], lt[4], lt[1], x]*
          Log[-m1] + G[lt[3], lt[4], lt[3], x]*Log[-m1] - 
         G[lt[3], lt[4], lt[4], x]*Log[-m1] + 4*G[lt[4], lt[1], lt[1], x]*
          Log[-m1] - 2*G[lt[4], lt[3], lt[1], x]*Log[-m1] - 
         G[lt[4], lt[3], lt[3], x]*Log[-m1] + G[lt[4], lt[3], lt[4], x]*
          Log[-m1] + 2*G[lt[4], lt[4], lt[1], x]*Log[-m1] - 
         G[lt[4], lt[4], lt[3], x]*Log[-m1] + G[lt[4], lt[4], lt[4], x]*
          Log[-m1] + 4*G[lt[14], lt[3], lt[1], x]*Log[-m1] + 
         2*G[lt[14], lt[3], lt[3], x]*Log[-m1] - 2*G[lt[14], lt[3], lt[4], x]*
          Log[-m1] + 4*G[lt[14], lt[4], lt[1], x]*Log[-m1] - 
         2*G[lt[14], lt[4], lt[3], x]*Log[-m1] + 2*G[lt[14], lt[4], lt[4], x]*
          Log[-m1] + 4*G[lt[14], lt[14], lt[3], x]*Log[-m1] + 
         4*G[lt[14], lt[14], lt[4], x]*Log[-m1] - 
         4*G[lt[14], lt[14], lt[16], x]*Log[-m1] - 
         4*G[lt[14], lt[14], lt[17], x]*Log[-m1] - 
         4*G[lt[14], lt[16], lt[1], x]*Log[-m1] - 
         2*G[lt[14], lt[16], lt[16], x]*Log[-m1] + 
         2*G[lt[14], lt[16], lt[17], x]*Log[-m1] - 
         4*G[lt[14], lt[17], lt[1], x]*Log[-m1] + 
         2*G[lt[14], lt[17], lt[16], x]*Log[-m1] - 
         2*G[lt[14], lt[17], lt[17], x]*Log[-m1] - 
         4*G[lt[16], lt[1], lt[1], x]*Log[-m1] - 
         2*G[lt[16], lt[16], lt[1], x]*Log[-m1] - 
         G[lt[16], lt[16], lt[16], x]*Log[-m1] + G[lt[16], lt[16], lt[17], x]*
          Log[-m1] + 2*G[lt[16], lt[17], lt[1], x]*Log[-m1] - 
         G[lt[16], lt[17], lt[16], x]*Log[-m1] + G[lt[16], lt[17], lt[17], x]*
          Log[-m1] - 4*G[lt[17], lt[1], lt[1], x]*Log[-m1] + 
         2*G[lt[17], lt[16], lt[1], x]*Log[-m1] + 
         G[lt[17], lt[16], lt[16], x]*Log[-m1] - G[lt[17], lt[16], lt[17], x]*
          Log[-m1] - 2*G[lt[17], lt[17], lt[1], x]*Log[-m1] + 
         G[lt[17], lt[17], lt[16], x]*Log[-m1] - G[lt[17], lt[17], lt[17], x]*
          Log[-m1] + G[lt[3], lt[1], x]*Log[-m1]^2 + 
         (G[lt[3], lt[3], x]*Log[-m1]^2)/2 - (G[lt[3], lt[4], x]*Log[-m1]^2)/
          2 + G[lt[4], lt[1], x]*Log[-m1]^2 - (G[lt[4], lt[3], x]*Log[-m1]^2)/
          2 + (G[lt[4], lt[4], x]*Log[-m1]^2)/2 + G[lt[14], lt[3], x]*
          Log[-m1]^2 + G[lt[14], lt[4], x]*Log[-m1]^2 - G[lt[14], lt[16], x]*
          Log[-m1]^2 - G[lt[14], lt[17], x]*Log[-m1]^2 - 
         G[lt[16], lt[1], x]*Log[-m1]^2 - (G[lt[16], lt[16], x]*Log[-m1]^2)/
          2 + (G[lt[16], lt[17], x]*Log[-m1]^2)/2 - G[lt[17], lt[1], x]*
          Log[-m1]^2 + (G[lt[17], lt[16], x]*Log[-m1]^2)/2 - 
         (G[lt[17], lt[17], x]*Log[-m1]^2)/2 + (G[lt[3], x]*Log[-m1]^3)/6 + 
         (G[lt[4], x]*Log[-m1]^3)/6 - (G[lt[16], x]*Log[-m1]^3)/6 - 
         (G[lt[17], x]*Log[-m1]^3)/6 + (Pi^2*G[lt[3], x]*Log[-mm5])/6 + 
         (Pi^2*G[lt[4], x]*Log[-mm5])/6 - (Pi^2*G[lt[10], x]*Log[-mm5])/6 - 
         2*G[lt[3], lt[3], lt[3], x]*Log[-mm5] - 2*G[lt[3], lt[4], lt[3], x]*
          Log[-mm5] - 2*G[lt[4], lt[3], lt[4], x]*Log[-mm5] - 
         2*G[lt[4], lt[4], lt[4], x]*Log[-mm5] + 2*G[lt[10], lt[3], lt[3], x]*
          Log[-mm5] + 2*G[lt[10], lt[3], lt[4], x]*Log[-mm5] + 
         2*G[lt[10], lt[4], lt[3], x]*Log[-mm5] + 
         2*G[lt[10], lt[4], lt[4], x]*Log[-mm5] - 
         4*G[lt[14], lt[3], lt[3], x]*Log[-mm5] - 
         4*G[lt[14], lt[4], lt[4], x]*Log[-mm5] + 
         4*G[lt[14], lt[10], lt[3], x]*Log[-mm5] + 
         4*G[lt[14], lt[10], lt[4], x]*Log[-mm5] - 
         8*G[lt[14], lt[14], lt[3], x]*Log[-mm5] - 
         8*G[lt[14], lt[14], lt[4], x]*Log[-mm5] + 
         8*G[lt[14], lt[14], lt[10], x]*Log[-mm5] - G[lt[3], lt[3], x]*
          Log[-mm5]^2 - G[lt[4], lt[4], x]*Log[-mm5]^2 + 
         G[lt[10], lt[3], x]*Log[-mm5]^2 + G[lt[10], lt[4], x]*Log[-mm5]^2 - 
         2*G[lt[14], lt[3], x]*Log[-mm5]^2 - 2*G[lt[14], lt[4], x]*
          Log[-mm5]^2 + 2*G[lt[14], lt[10], x]*Log[-mm5]^2 - 
         (G[lt[3], x]*Log[-mm5]^3)/3 - (G[lt[4], x]*Log[-mm5]^3)/3 + 
         (G[lt[10], x]*Log[-mm5]^3)/3 + (Pi^2*G[lt[10], x]*Log[-S45])/6 - 
         (Pi^2*G[lt[16], x]*Log[-S45])/6 - (Pi^2*G[lt[17], x]*Log[-S45])/6 - 
         2*G[lt[10], lt[16], lt[16], x]*Log[-S45] - 
         2*G[lt[10], lt[16], lt[17], x]*Log[-S45] - 
         2*G[lt[10], lt[17], lt[16], x]*Log[-S45] - 
         2*G[lt[10], lt[17], lt[17], x]*Log[-S45] - 
         4*G[lt[14], lt[10], lt[16], x]*Log[-S45] - 
         4*G[lt[14], lt[10], lt[17], x]*Log[-S45] - 
         8*G[lt[14], lt[14], lt[10], x]*Log[-S45] + 
         8*G[lt[14], lt[14], lt[16], x]*Log[-S45] + 
         8*G[lt[14], lt[14], lt[17], x]*Log[-S45] + 
         4*G[lt[14], lt[16], lt[16], x]*Log[-S45] + 
         4*G[lt[14], lt[17], lt[17], x]*Log[-S45] + 
         2*G[lt[16], lt[16], lt[16], x]*Log[-S45] + 
         2*G[lt[16], lt[17], lt[16], x]*Log[-S45] + 
         2*G[lt[17], lt[16], lt[17], x]*Log[-S45] + 
         2*G[lt[17], lt[17], lt[17], x]*Log[-S45] - G[lt[10], lt[16], x]*
          Log[-S45]^2 - G[lt[10], lt[17], x]*Log[-S45]^2 - 
         2*G[lt[14], lt[10], x]*Log[-S45]^2 + 2*G[lt[14], lt[16], x]*
          Log[-S45]^2 + 2*G[lt[14], lt[17], x]*Log[-S45]^2 + 
         G[lt[16], lt[16], x]*Log[-S45]^2 + G[lt[17], lt[17], x]*
          Log[-S45]^2 - (G[lt[10], x]*Log[-S45]^3)/3 + 
         (G[lt[16], x]*Log[-S45]^3)/3 + (G[lt[17], x]*Log[-S45]^3)/3 - 
         (7*G[lt[3], x]*Zeta[3])/3 - (7*G[lt[4], x]*Zeta[3])/3 + 
         (7*G[lt[16], x]*Zeta[3])/3 + (7*G[lt[17], x]*Zeta[3])/3), 
     gb[16] -> ep*(-G[lt[2], x] + G[lt[7], x] + G[lt[8], x] - G[lt[12], x]) + 
       ep^2*(-2*G[lt[2], lt[1], x] + G[lt[2], lt[2], x] + 
         G[lt[2], lt[12], x] + 2*G[lt[7], lt[1], x] - G[lt[7], lt[7], x] - 
         G[lt[7], lt[8], x] + 2*G[lt[8], lt[1], x] - G[lt[8], lt[7], x] - 
         G[lt[8], lt[8], x] - 2*G[lt[11], lt[2], x] + 2*G[lt[11], lt[7], x] + 
         2*G[lt[11], lt[8], x] - 2*G[lt[11], lt[12], x] - 
         2*G[lt[12], lt[1], x] + G[lt[12], lt[2], x] + G[lt[12], lt[12], x] + 
         2*G[lt[15], lt[2], x] - 2*G[lt[15], lt[7], x] - 
         2*G[lt[15], lt[8], x] + 2*G[lt[15], lt[12], x] - 
         2*G[lt[7], x]*Log[-mm5] - 2*G[lt[8], x]*Log[-mm5] + 
         2*G[lt[11], x]*Log[-mm5] - G[lt[2], x]*Log[-S12] + 
         G[lt[7], x]*Log[-S12] + G[lt[8], x]*Log[-S12] - 
         G[lt[12], x]*Log[-S12] + 2*G[lt[2], x]*Log[-S45] - 
         2*G[lt[11], x]*Log[-S45] + 2*G[lt[12], x]*Log[-S45]) + 
       ep^3*((Pi^2*G[lt[2], x])/12 - (Pi^2*G[lt[7], x])/12 - 
         (Pi^2*G[lt[8], x])/12 + (Pi^2*G[lt[12], x])/12 + 
         4*G[lt[2], lt[1], lt[1], x] + 2*G[lt[2], lt[2], lt[1], x] - 
         G[lt[2], lt[2], lt[2], x] - G[lt[2], lt[2], lt[12], x] - 
         2*G[lt[2], lt[12], lt[1], x] - G[lt[2], lt[12], lt[2], x] - 
         G[lt[2], lt[12], lt[12], x] - 4*G[lt[7], lt[1], lt[1], x] - 
         2*G[lt[7], lt[7], lt[1], x] + G[lt[7], lt[7], lt[7], x] + 
         G[lt[7], lt[7], lt[8], x] + 2*G[lt[7], lt[8], lt[1], x] + 
         G[lt[7], lt[8], lt[7], x] + G[lt[7], lt[8], lt[8], x] - 
         4*G[lt[8], lt[1], lt[1], x] + 2*G[lt[8], lt[7], lt[1], x] + 
         G[lt[8], lt[7], lt[7], x] + G[lt[8], lt[7], lt[8], x] - 
         2*G[lt[8], lt[8], lt[1], x] + G[lt[8], lt[8], lt[7], x] + 
         G[lt[8], lt[8], lt[8], x] + 2*G[lt[11], lt[2], lt[2], x] + 
         2*G[lt[11], lt[2], lt[12], x] - 2*G[lt[11], lt[7], lt[7], x] - 
         2*G[lt[11], lt[7], lt[8], x] - 2*G[lt[11], lt[8], lt[7], x] - 
         2*G[lt[11], lt[8], lt[8], x] + 2*G[lt[11], lt[12], lt[2], x] + 
         2*G[lt[11], lt[12], lt[12], x] + 4*G[lt[12], lt[1], lt[1], x] - 
         2*G[lt[12], lt[2], lt[1], x] - G[lt[12], lt[2], lt[2], x] - 
         G[lt[12], lt[2], lt[12], x] + 2*G[lt[12], lt[12], lt[1], x] - 
         G[lt[12], lt[12], lt[2], x] - G[lt[12], lt[12], lt[12], x] + 
         4*G[lt[15], lt[2], lt[1], x] - 2*G[lt[15], lt[2], lt[2], x] - 
         2*G[lt[15], lt[2], lt[12], x] - 4*G[lt[15], lt[7], lt[1], x] + 
         2*G[lt[15], lt[7], lt[7], x] + 2*G[lt[15], lt[7], lt[8], x] - 
         4*G[lt[15], lt[8], lt[1], x] + 2*G[lt[15], lt[8], lt[7], x] + 
         2*G[lt[15], lt[8], lt[8], x] + 4*G[lt[15], lt[11], lt[2], x] - 
         4*G[lt[15], lt[11], lt[7], x] - 4*G[lt[15], lt[11], lt[8], x] + 
         4*G[lt[15], lt[11], lt[12], x] + 4*G[lt[15], lt[12], lt[1], x] - 
         2*G[lt[15], lt[12], lt[2], x] - 2*G[lt[15], lt[12], lt[12], x] - 
         4*G[lt[15], lt[15], lt[2], x] + 4*G[lt[15], lt[15], lt[7], x] + 
         4*G[lt[15], lt[15], lt[8], x] - 4*G[lt[15], lt[15], lt[12], x] + 
         2*G[lt[7], lt[7], x]*Log[-mm5] + 2*G[lt[8], lt[8], x]*Log[-mm5] - 
         2*G[lt[11], lt[7], x]*Log[-mm5] - 2*G[lt[11], lt[8], x]*Log[-mm5] + 
         4*G[lt[15], lt[7], x]*Log[-mm5] + 4*G[lt[15], lt[8], x]*Log[-mm5] - 
         4*G[lt[15], lt[11], x]*Log[-mm5] + G[lt[7], x]*Log[-mm5]^2 + 
         G[lt[8], x]*Log[-mm5]^2 - G[lt[11], x]*Log[-mm5]^2 + 
         2*G[lt[2], lt[1], x]*Log[-S12] + G[lt[2], lt[2], x]*Log[-S12] - 
         G[lt[2], lt[12], x]*Log[-S12] - 2*G[lt[7], lt[1], x]*Log[-S12] - 
         G[lt[7], lt[7], x]*Log[-S12] + G[lt[7], lt[8], x]*Log[-S12] - 
         2*G[lt[8], lt[1], x]*Log[-S12] + G[lt[8], lt[7], x]*Log[-S12] - 
         G[lt[8], lt[8], x]*Log[-S12] + 2*G[lt[12], lt[1], x]*Log[-S12] - 
         G[lt[12], lt[2], x]*Log[-S12] + G[lt[12], lt[12], x]*Log[-S12] + 
         2*G[lt[15], lt[2], x]*Log[-S12] - 2*G[lt[15], lt[7], x]*Log[-S12] - 
         2*G[lt[15], lt[8], x]*Log[-S12] + 2*G[lt[15], lt[12], x]*Log[-S12] + 
         (G[lt[2], x]*Log[-S12]^2)/2 - (G[lt[7], x]*Log[-S12]^2)/2 - 
         (G[lt[8], x]*Log[-S12]^2)/2 + (G[lt[12], x]*Log[-S12]^2)/2 - 
         2*G[lt[2], lt[2], x]*Log[-S45] + 2*G[lt[11], lt[2], x]*Log[-S45] + 
         2*G[lt[11], lt[12], x]*Log[-S45] - 2*G[lt[12], lt[12], x]*
          Log[-S45] - 4*G[lt[15], lt[2], x]*Log[-S45] + 
         4*G[lt[15], lt[11], x]*Log[-S45] - 4*G[lt[15], lt[12], x]*
          Log[-S45] - G[lt[2], x]*Log[-S45]^2 + G[lt[11], x]*Log[-S45]^2 - 
         G[lt[12], x]*Log[-S45]^2) + ep^4*((Pi^2*G[lt[2], lt[1], x])/6 - 
         (Pi^2*G[lt[2], lt[2], x])/12 - (Pi^2*G[lt[2], lt[12], x])/12 - 
         (Pi^2*G[lt[7], lt[1], x])/6 + (Pi^2*G[lt[7], lt[7], x])/12 + 
         (Pi^2*G[lt[7], lt[8], x])/12 - (Pi^2*G[lt[8], lt[1], x])/6 + 
         (Pi^2*G[lt[8], lt[7], x])/12 + (Pi^2*G[lt[8], lt[8], x])/12 + 
         (Pi^2*G[lt[11], lt[2], x])/6 - (Pi^2*G[lt[11], lt[7], x])/6 - 
         (Pi^2*G[lt[11], lt[8], x])/6 + (Pi^2*G[lt[11], lt[12], x])/6 + 
         (Pi^2*G[lt[12], lt[1], x])/6 - (Pi^2*G[lt[12], lt[2], x])/12 - 
         (Pi^2*G[lt[12], lt[12], x])/12 - (Pi^2*G[lt[15], lt[2], x])/6 + 
         (Pi^2*G[lt[15], lt[7], x])/6 + (Pi^2*G[lt[15], lt[8], x])/6 - 
         (Pi^2*G[lt[15], lt[12], x])/6 - 8*G[lt[2], lt[1], lt[1], lt[1], x] - 
         4*G[lt[2], lt[2], lt[1], lt[1], x] - 2*G[lt[2], lt[2], lt[2], lt[1], 
           x] + G[lt[2], lt[2], lt[2], lt[2], x] + G[lt[2], lt[2], lt[2], 
          lt[12], x] + 2*G[lt[2], lt[2], lt[12], lt[1], x] + 
         G[lt[2], lt[2], lt[12], lt[2], x] + G[lt[2], lt[2], lt[12], lt[12], 
          x] + 4*G[lt[2], lt[12], lt[1], lt[1], x] - 
         2*G[lt[2], lt[12], lt[2], lt[1], x] + G[lt[2], lt[12], lt[2], lt[2], 
          x] + G[lt[2], lt[12], lt[2], lt[12], x] + 
         2*G[lt[2], lt[12], lt[12], lt[1], x] + G[lt[2], lt[12], lt[12], 
          lt[2], x] + G[lt[2], lt[12], lt[12], lt[12], x] + 
         8*G[lt[7], lt[1], lt[1], lt[1], x] + 4*G[lt[7], lt[7], lt[1], lt[1], 
           x] + 2*G[lt[7], lt[7], lt[7], lt[1], x] - G[lt[7], lt[7], lt[7], 
          lt[7], x] - G[lt[7], lt[7], lt[7], lt[8], x] - 
         2*G[lt[7], lt[7], lt[8], lt[1], x] - G[lt[7], lt[7], lt[8], lt[7], 
          x] - G[lt[7], lt[7], lt[8], lt[8], x] - 
         4*G[lt[7], lt[8], lt[1], lt[1], x] + 2*G[lt[7], lt[8], lt[7], lt[1], 
           x] - G[lt[7], lt[8], lt[7], lt[7], x] - G[lt[7], lt[8], lt[7], 
          lt[8], x] - 2*G[lt[7], lt[8], lt[8], lt[1], x] - 
         G[lt[7], lt[8], lt[8], lt[7], x] - G[lt[7], lt[8], lt[8], lt[8], 
          x] + 8*G[lt[8], lt[1], lt[1], lt[1], x] - 
         4*G[lt[8], lt[7], lt[1], lt[1], x] - 2*G[lt[8], lt[7], lt[7], lt[1], 
           x] - G[lt[8], lt[7], lt[7], lt[7], x] - G[lt[8], lt[7], lt[7], 
          lt[8], x] + 2*G[lt[8], lt[7], lt[8], lt[1], x] - 
         G[lt[8], lt[7], lt[8], lt[7], x] - G[lt[8], lt[7], lt[8], lt[8], 
          x] + 4*G[lt[8], lt[8], lt[1], lt[1], x] - 
         2*G[lt[8], lt[8], lt[7], lt[1], x] - G[lt[8], lt[8], lt[7], lt[7], 
          x] - G[lt[8], lt[8], lt[7], lt[8], x] + 
         2*G[lt[8], lt[8], lt[8], lt[1], x] - G[lt[8], lt[8], lt[8], lt[7], 
          x] - G[lt[8], lt[8], lt[8], lt[8], x] - 
         2*G[lt[11], lt[2], lt[2], lt[2], x] - 2*G[lt[11], lt[2], lt[2], 
           lt[12], x] - 2*G[lt[11], lt[2], lt[12], lt[2], x] - 
         2*G[lt[11], lt[2], lt[12], lt[12], x] + 
         2*G[lt[11], lt[7], lt[7], lt[7], x] + 2*G[lt[11], lt[7], lt[7], 
           lt[8], x] + 2*G[lt[11], lt[7], lt[8], lt[7], x] + 
         2*G[lt[11], lt[7], lt[8], lt[8], x] + 2*G[lt[11], lt[8], lt[7], 
           lt[7], x] + 2*G[lt[11], lt[8], lt[7], lt[8], x] + 
         2*G[lt[11], lt[8], lt[8], lt[7], x] + 2*G[lt[11], lt[8], lt[8], 
           lt[8], x] - 2*G[lt[11], lt[12], lt[2], lt[2], x] - 
         2*G[lt[11], lt[12], lt[2], lt[12], x] - 
         2*G[lt[11], lt[12], lt[12], lt[2], x] - 
         2*G[lt[11], lt[12], lt[12], lt[12], x] - 
         8*G[lt[12], lt[1], lt[1], lt[1], x] + 4*G[lt[12], lt[2], lt[1], 
           lt[1], x] + 2*G[lt[12], lt[2], lt[2], lt[1], x] + 
         G[lt[12], lt[2], lt[2], lt[2], x] + G[lt[12], lt[2], lt[2], lt[12], 
          x] - 2*G[lt[12], lt[2], lt[12], lt[1], x] + G[lt[12], lt[2], 
          lt[12], lt[2], x] + G[lt[12], lt[2], lt[12], lt[12], x] - 
         4*G[lt[12], lt[12], lt[1], lt[1], x] + 
         2*G[lt[12], lt[12], lt[2], lt[1], x] + G[lt[12], lt[12], lt[2], 
          lt[2], x] + G[lt[12], lt[12], lt[2], lt[12], x] - 
         2*G[lt[12], lt[12], lt[12], lt[1], x] + G[lt[12], lt[12], lt[12], 
          lt[2], x] + G[lt[12], lt[12], lt[12], lt[12], x] - 
         8*G[lt[15], lt[2], lt[1], lt[1], x] - 4*G[lt[15], lt[2], lt[2], 
           lt[1], x] + 2*G[lt[15], lt[2], lt[2], lt[2], x] + 
         2*G[lt[15], lt[2], lt[2], lt[12], x] + 
         4*G[lt[15], lt[2], lt[12], lt[1], x] + 
         2*G[lt[15], lt[2], lt[12], lt[2], x] + 
         2*G[lt[15], lt[2], lt[12], lt[12], x] + 
         8*G[lt[15], lt[7], lt[1], lt[1], x] + 4*G[lt[15], lt[7], lt[7], 
           lt[1], x] - 2*G[lt[15], lt[7], lt[7], lt[7], x] - 
         2*G[lt[15], lt[7], lt[7], lt[8], x] - 4*G[lt[15], lt[7], lt[8], 
           lt[1], x] - 2*G[lt[15], lt[7], lt[8], lt[7], x] - 
         2*G[lt[15], lt[7], lt[8], lt[8], x] + 8*G[lt[15], lt[8], lt[1], 
           lt[1], x] - 4*G[lt[15], lt[8], lt[7], lt[1], x] - 
         2*G[lt[15], lt[8], lt[7], lt[7], x] - 2*G[lt[15], lt[8], lt[7], 
           lt[8], x] + 4*G[lt[15], lt[8], lt[8], lt[1], x] - 
         2*G[lt[15], lt[8], lt[8], lt[7], x] - 2*G[lt[15], lt[8], lt[8], 
           lt[8], x] - 4*G[lt[15], lt[11], lt[2], lt[2], x] - 
         4*G[lt[15], lt[11], lt[2], lt[12], x] + 
         4*G[lt[15], lt[11], lt[7], lt[7], x] + 
         4*G[lt[15], lt[11], lt[7], lt[8], x] + 
         4*G[lt[15], lt[11], lt[8], lt[7], x] + 
         4*G[lt[15], lt[11], lt[8], lt[8], x] - 4*G[lt[15], lt[11], lt[12], 
           lt[2], x] - 4*G[lt[15], lt[11], lt[12], lt[12], x] - 
         8*G[lt[15], lt[12], lt[1], lt[1], x] + 
         4*G[lt[15], lt[12], lt[2], lt[1], x] + 
         2*G[lt[15], lt[12], lt[2], lt[2], x] + 
         2*G[lt[15], lt[12], lt[2], lt[12], x] - 
         4*G[lt[15], lt[12], lt[12], lt[1], x] + 
         2*G[lt[15], lt[12], lt[12], lt[2], x] + 
         2*G[lt[15], lt[12], lt[12], lt[12], x] - 
         8*G[lt[15], lt[15], lt[2], lt[1], x] + 
         4*G[lt[15], lt[15], lt[2], lt[2], x] + 
         4*G[lt[15], lt[15], lt[2], lt[12], x] + 
         8*G[lt[15], lt[15], lt[7], lt[1], x] - 
         4*G[lt[15], lt[15], lt[7], lt[7], x] - 
         4*G[lt[15], lt[15], lt[7], lt[8], x] + 
         8*G[lt[15], lt[15], lt[8], lt[1], x] - 
         4*G[lt[15], lt[15], lt[8], lt[7], x] - 
         4*G[lt[15], lt[15], lt[8], lt[8], x] - 8*G[lt[15], lt[15], lt[11], 
           lt[2], x] + 8*G[lt[15], lt[15], lt[11], lt[7], x] + 
         8*G[lt[15], lt[15], lt[11], lt[8], x] - 
         8*G[lt[15], lt[15], lt[11], lt[12], x] - 
         8*G[lt[15], lt[15], lt[12], lt[1], x] + 
         4*G[lt[15], lt[15], lt[12], lt[2], x] + 
         4*G[lt[15], lt[15], lt[12], lt[12], x] + 
         8*G[lt[15], lt[15], lt[15], lt[2], x] - 
         8*G[lt[15], lt[15], lt[15], lt[7], x] - 
         8*G[lt[15], lt[15], lt[15], lt[8], x] + 
         8*G[lt[15], lt[15], lt[15], lt[12], x] + 
         (Pi^2*G[lt[7], x]*Log[-mm5])/6 + (Pi^2*G[lt[8], x]*Log[-mm5])/6 - 
         (Pi^2*G[lt[11], x]*Log[-mm5])/6 - 2*G[lt[7], lt[7], lt[7], x]*
          Log[-mm5] - 2*G[lt[7], lt[8], lt[7], x]*Log[-mm5] - 
         2*G[lt[8], lt[7], lt[8], x]*Log[-mm5] - 2*G[lt[8], lt[8], lt[8], x]*
          Log[-mm5] + 2*G[lt[11], lt[7], lt[7], x]*Log[-mm5] + 
         2*G[lt[11], lt[7], lt[8], x]*Log[-mm5] + 
         2*G[lt[11], lt[8], lt[7], x]*Log[-mm5] + 
         2*G[lt[11], lt[8], lt[8], x]*Log[-mm5] - 
         4*G[lt[15], lt[7], lt[7], x]*Log[-mm5] - 
         4*G[lt[15], lt[8], lt[8], x]*Log[-mm5] + 
         4*G[lt[15], lt[11], lt[7], x]*Log[-mm5] + 
         4*G[lt[15], lt[11], lt[8], x]*Log[-mm5] - 
         8*G[lt[15], lt[15], lt[7], x]*Log[-mm5] - 
         8*G[lt[15], lt[15], lt[8], x]*Log[-mm5] + 
         8*G[lt[15], lt[15], lt[11], x]*Log[-mm5] - G[lt[7], lt[7], x]*
          Log[-mm5]^2 - G[lt[8], lt[8], x]*Log[-mm5]^2 + 
         G[lt[11], lt[7], x]*Log[-mm5]^2 + G[lt[11], lt[8], x]*Log[-mm5]^2 - 
         2*G[lt[15], lt[7], x]*Log[-mm5]^2 - 2*G[lt[15], lt[8], x]*
          Log[-mm5]^2 + 2*G[lt[15], lt[11], x]*Log[-mm5]^2 - 
         (G[lt[7], x]*Log[-mm5]^3)/3 - (G[lt[8], x]*Log[-mm5]^3)/3 + 
         (G[lt[11], x]*Log[-mm5]^3)/3 + (Pi^2*G[lt[2], x]*Log[-S12])/12 - 
         (Pi^2*G[lt[7], x]*Log[-S12])/12 - (Pi^2*G[lt[8], x]*Log[-S12])/12 + 
         (Pi^2*G[lt[12], x]*Log[-S12])/12 - 4*G[lt[2], lt[1], lt[1], x]*
          Log[-S12] - 2*G[lt[2], lt[2], lt[1], x]*Log[-S12] - 
         G[lt[2], lt[2], lt[2], x]*Log[-S12] + G[lt[2], lt[2], lt[12], x]*
          Log[-S12] + 2*G[lt[2], lt[12], lt[1], x]*Log[-S12] - 
         G[lt[2], lt[12], lt[2], x]*Log[-S12] + G[lt[2], lt[12], lt[12], x]*
          Log[-S12] + 4*G[lt[7], lt[1], lt[1], x]*Log[-S12] + 
         2*G[lt[7], lt[7], lt[1], x]*Log[-S12] + G[lt[7], lt[7], lt[7], x]*
          Log[-S12] - G[lt[7], lt[7], lt[8], x]*Log[-S12] - 
         2*G[lt[7], lt[8], lt[1], x]*Log[-S12] + G[lt[7], lt[8], lt[7], x]*
          Log[-S12] - G[lt[7], lt[8], lt[8], x]*Log[-S12] + 
         4*G[lt[8], lt[1], lt[1], x]*Log[-S12] - 2*G[lt[8], lt[7], lt[1], x]*
          Log[-S12] - G[lt[8], lt[7], lt[7], x]*Log[-S12] + 
         G[lt[8], lt[7], lt[8], x]*Log[-S12] + 2*G[lt[8], lt[8], lt[1], x]*
          Log[-S12] - G[lt[8], lt[8], lt[7], x]*Log[-S12] + 
         G[lt[8], lt[8], lt[8], x]*Log[-S12] - 4*G[lt[12], lt[1], lt[1], x]*
          Log[-S12] + 2*G[lt[12], lt[2], lt[1], x]*Log[-S12] + 
         G[lt[12], lt[2], lt[2], x]*Log[-S12] - G[lt[12], lt[2], lt[12], x]*
          Log[-S12] - 2*G[lt[12], lt[12], lt[1], x]*Log[-S12] + 
         G[lt[12], lt[12], lt[2], x]*Log[-S12] - G[lt[12], lt[12], lt[12], x]*
          Log[-S12] - 4*G[lt[15], lt[2], lt[1], x]*Log[-S12] - 
         2*G[lt[15], lt[2], lt[2], x]*Log[-S12] + 
         2*G[lt[15], lt[2], lt[12], x]*Log[-S12] + 
         4*G[lt[15], lt[7], lt[1], x]*Log[-S12] + 
         2*G[lt[15], lt[7], lt[7], x]*Log[-S12] - 
         2*G[lt[15], lt[7], lt[8], x]*Log[-S12] + 
         4*G[lt[15], lt[8], lt[1], x]*Log[-S12] - 
         2*G[lt[15], lt[8], lt[7], x]*Log[-S12] + 
         2*G[lt[15], lt[8], lt[8], x]*Log[-S12] - 
         4*G[lt[15], lt[12], lt[1], x]*Log[-S12] + 
         2*G[lt[15], lt[12], lt[2], x]*Log[-S12] - 
         2*G[lt[15], lt[12], lt[12], x]*Log[-S12] - 
         4*G[lt[15], lt[15], lt[2], x]*Log[-S12] + 
         4*G[lt[15], lt[15], lt[7], x]*Log[-S12] + 
         4*G[lt[15], lt[15], lt[8], x]*Log[-S12] - 
         4*G[lt[15], lt[15], lt[12], x]*Log[-S12] - G[lt[2], lt[1], x]*
          Log[-S12]^2 - (G[lt[2], lt[2], x]*Log[-S12]^2)/2 + 
         (G[lt[2], lt[12], x]*Log[-S12]^2)/2 + G[lt[7], lt[1], x]*
          Log[-S12]^2 + (G[lt[7], lt[7], x]*Log[-S12]^2)/2 - 
         (G[lt[7], lt[8], x]*Log[-S12]^2)/2 + G[lt[8], lt[1], x]*
          Log[-S12]^2 - (G[lt[8], lt[7], x]*Log[-S12]^2)/2 + 
         (G[lt[8], lt[8], x]*Log[-S12]^2)/2 - G[lt[12], lt[1], x]*
          Log[-S12]^2 + (G[lt[12], lt[2], x]*Log[-S12]^2)/2 - 
         (G[lt[12], lt[12], x]*Log[-S12]^2)/2 - G[lt[15], lt[2], x]*
          Log[-S12]^2 + G[lt[15], lt[7], x]*Log[-S12]^2 + 
         G[lt[15], lt[8], x]*Log[-S12]^2 - G[lt[15], lt[12], x]*Log[-S12]^2 - 
         (G[lt[2], x]*Log[-S12]^3)/6 + (G[lt[7], x]*Log[-S12]^3)/6 + 
         (G[lt[8], x]*Log[-S12]^3)/6 - (G[lt[12], x]*Log[-S12]^3)/6 - 
         (Pi^2*G[lt[2], x]*Log[-S45])/6 + (Pi^2*G[lt[11], x]*Log[-S45])/6 - 
         (Pi^2*G[lt[12], x]*Log[-S45])/6 + 2*G[lt[2], lt[2], lt[2], x]*
          Log[-S45] + 2*G[lt[2], lt[12], lt[2], x]*Log[-S45] - 
         2*G[lt[11], lt[2], lt[2], x]*Log[-S45] - 
         2*G[lt[11], lt[2], lt[12], x]*Log[-S45] - 
         2*G[lt[11], lt[12], lt[2], x]*Log[-S45] - 
         2*G[lt[11], lt[12], lt[12], x]*Log[-S45] + 
         2*G[lt[12], lt[2], lt[12], x]*Log[-S45] + 
         2*G[lt[12], lt[12], lt[12], x]*Log[-S45] + 
         4*G[lt[15], lt[2], lt[2], x]*Log[-S45] - 
         4*G[lt[15], lt[11], lt[2], x]*Log[-S45] - 
         4*G[lt[15], lt[11], lt[12], x]*Log[-S45] + 
         4*G[lt[15], lt[12], lt[12], x]*Log[-S45] + 
         8*G[lt[15], lt[15], lt[2], x]*Log[-S45] - 
         8*G[lt[15], lt[15], lt[11], x]*Log[-S45] + 
         8*G[lt[15], lt[15], lt[12], x]*Log[-S45] + G[lt[2], lt[2], x]*
          Log[-S45]^2 - G[lt[11], lt[2], x]*Log[-S45]^2 - 
         G[lt[11], lt[12], x]*Log[-S45]^2 + G[lt[12], lt[12], x]*
          Log[-S45]^2 + 2*G[lt[15], lt[2], x]*Log[-S45]^2 - 
         2*G[lt[15], lt[11], x]*Log[-S45]^2 + 2*G[lt[15], lt[12], x]*
          Log[-S45]^2 + (G[lt[2], x]*Log[-S45]^3)/3 - 
         (G[lt[11], x]*Log[-S45]^3)/3 + (G[lt[12], x]*Log[-S45]^3)/3 + 
         (7*G[lt[2], x]*Zeta[3])/3 - (7*G[lt[7], x]*Zeta[3])/3 - 
         (7*G[lt[8], x]*Zeta[3])/3 + (7*G[lt[12], x]*Zeta[3])/3), 
     gb[17] -> ep*(-2*G[lt[2], x] - 2*G[lt[3], x] - 2*G[lt[4], x] + 
         2*G[lt[7], x] + 2*G[lt[8], x] - 2*G[lt[12], x] + 2*G[lt[16], x] + 
         2*G[lt[17], x]) + ep^2*(2*G[lt[2], lt[2], x] + 
         2*G[lt[2], lt[12], x] + 2*G[lt[3], lt[3], x] + 
         2*G[lt[3], lt[4], x] + 2*G[lt[4], lt[3], x] + 2*G[lt[4], lt[4], x] - 
         2*G[lt[5], lt[2], x] - 2*G[lt[5], lt[12], x] + 
         2*G[lt[5], lt[16], x] + 2*G[lt[5], lt[17], x] - 
         2*G[lt[7], lt[7], x] - 2*G[lt[7], lt[8], x] - 2*G[lt[8], lt[7], x] - 
         2*G[lt[8], lt[8], x] - 2*G[lt[9], lt[3], x] - 2*G[lt[9], lt[4], x] + 
         2*G[lt[9], lt[7], x] + 2*G[lt[9], lt[8], x] - 
         2*G[lt[10], lt[3], x] - 2*G[lt[10], lt[4], x] + 
         2*G[lt[10], lt[16], x] + 2*G[lt[10], lt[17], x] - 
         2*G[lt[11], lt[2], x] + 2*G[lt[11], lt[7], x] + 
         2*G[lt[11], lt[8], x] - 2*G[lt[11], lt[12], x] + 
         2*G[lt[12], lt[2], x] + 2*G[lt[12], lt[12], x] - 
         2*G[lt[16], lt[16], x] - 2*G[lt[16], lt[17], x] - 
         2*G[lt[17], lt[16], x] - 2*G[lt[17], lt[17], x] + 
         2*G[lt[18], lt[2], x] + 2*G[lt[18], lt[3], x] + 
         2*G[lt[18], lt[4], x] - 2*G[lt[18], lt[7], x] - 
         2*G[lt[18], lt[8], x] + 2*G[lt[18], lt[12], x] - 
         2*G[lt[18], lt[16], x] - 2*G[lt[18], lt[17], x] + 
         2*G[lt[19], lt[2], x] + 2*G[lt[19], lt[3], x] + 
         2*G[lt[19], lt[4], x] - 2*G[lt[19], lt[7], x] - 
         2*G[lt[19], lt[8], x] + 2*G[lt[19], lt[12], x] - 
         2*G[lt[19], lt[16], x] - 2*G[lt[19], lt[17], x] + 
         2*G[lt[3], x]*Log[-mm5] + 2*G[lt[4], x]*Log[-mm5] - 
         2*G[lt[7], x]*Log[-mm5] - 2*G[lt[8], x]*Log[-mm5] - 
         2*G[lt[10], x]*Log[-mm5] + 2*G[lt[11], x]*Log[-mm5] + 
         2*G[lt[2], x]*Log[-S45] + 2*G[lt[10], x]*Log[-S45] - 
         2*G[lt[11], x]*Log[-S45] + 2*G[lt[12], x]*Log[-S45] - 
         2*G[lt[16], x]*Log[-S45] - 2*G[lt[17], x]*Log[-S45]) + 
       ep^3*((Pi^2*G[lt[2], x])/6 + (Pi^2*G[lt[3], x])/6 + 
         (Pi^2*G[lt[4], x])/6 - (Pi^2*G[lt[7], x])/6 - (Pi^2*G[lt[8], x])/6 + 
         (Pi^2*G[lt[12], x])/6 - (Pi^2*G[lt[16], x])/6 - 
         (Pi^2*G[lt[17], x])/6 - 2*G[lt[2], lt[2], lt[2], x] - 
         2*G[lt[2], lt[2], lt[12], x] - 2*G[lt[2], lt[12], lt[2], x] - 
         2*G[lt[2], lt[12], lt[12], x] - 2*G[lt[3], lt[3], lt[3], x] - 
         2*G[lt[3], lt[3], lt[4], x] - 2*G[lt[3], lt[4], lt[3], x] - 
         2*G[lt[3], lt[4], lt[4], x] - 2*G[lt[4], lt[3], lt[3], x] - 
         2*G[lt[4], lt[3], lt[4], x] - 2*G[lt[4], lt[4], lt[3], x] - 
         2*G[lt[4], lt[4], lt[4], x] + 2*G[lt[5], lt[2], lt[2], x] + 
         2*G[lt[5], lt[2], lt[12], x] + 2*G[lt[5], lt[12], lt[2], x] + 
         2*G[lt[5], lt[12], lt[12], x] - 2*G[lt[5], lt[16], lt[16], x] - 
         2*G[lt[5], lt[16], lt[17], x] - 2*G[lt[5], lt[17], lt[16], x] - 
         2*G[lt[5], lt[17], lt[17], x] + 2*G[lt[7], lt[7], lt[7], x] + 
         2*G[lt[7], lt[7], lt[8], x] + 2*G[lt[7], lt[8], lt[7], x] + 
         2*G[lt[7], lt[8], lt[8], x] + 2*G[lt[8], lt[7], lt[7], x] + 
         2*G[lt[8], lt[7], lt[8], x] + 2*G[lt[8], lt[8], lt[7], x] + 
         2*G[lt[8], lt[8], lt[8], x] + 2*G[lt[9], lt[3], lt[3], x] + 
         2*G[lt[9], lt[3], lt[4], x] + 2*G[lt[9], lt[4], lt[3], x] + 
         2*G[lt[9], lt[4], lt[4], x] - 2*G[lt[9], lt[7], lt[7], x] - 
         2*G[lt[9], lt[7], lt[8], x] - 2*G[lt[9], lt[8], lt[7], x] - 
         2*G[lt[9], lt[8], lt[8], x] + 2*G[lt[10], lt[3], lt[3], x] + 
         2*G[lt[10], lt[3], lt[4], x] + 2*G[lt[10], lt[4], lt[3], x] + 
         2*G[lt[10], lt[4], lt[4], x] - 2*G[lt[10], lt[16], lt[16], x] - 
         2*G[lt[10], lt[16], lt[17], x] - 2*G[lt[10], lt[17], lt[16], x] - 
         2*G[lt[10], lt[17], lt[17], x] + 2*G[lt[11], lt[2], lt[2], x] + 
         2*G[lt[11], lt[2], lt[12], x] - 2*G[lt[11], lt[7], lt[7], x] - 
         2*G[lt[11], lt[7], lt[8], x] - 2*G[lt[11], lt[8], lt[7], x] - 
         2*G[lt[11], lt[8], lt[8], x] + 2*G[lt[11], lt[12], lt[2], x] + 
         2*G[lt[11], lt[12], lt[12], x] - 2*G[lt[12], lt[2], lt[2], x] - 
         2*G[lt[12], lt[2], lt[12], x] - 2*G[lt[12], lt[12], lt[2], x] - 
         2*G[lt[12], lt[12], lt[12], x] + 2*G[lt[16], lt[16], lt[16], x] + 
         2*G[lt[16], lt[16], lt[17], x] + 2*G[lt[16], lt[17], lt[16], x] + 
         2*G[lt[16], lt[17], lt[17], x] + 2*G[lt[17], lt[16], lt[16], x] + 
         2*G[lt[17], lt[16], lt[17], x] + 2*G[lt[17], lt[17], lt[16], x] + 
         2*G[lt[17], lt[17], lt[17], x] - 2*G[lt[18], lt[2], lt[2], x] - 
         2*G[lt[18], lt[2], lt[12], x] - 2*G[lt[18], lt[3], lt[3], x] - 
         2*G[lt[18], lt[3], lt[4], x] - 2*G[lt[18], lt[4], lt[3], x] - 
         2*G[lt[18], lt[4], lt[4], x] + 2*G[lt[18], lt[5], lt[2], x] + 
         2*G[lt[18], lt[5], lt[12], x] - 2*G[lt[18], lt[5], lt[16], x] - 
         2*G[lt[18], lt[5], lt[17], x] + 2*G[lt[18], lt[7], lt[7], x] + 
         2*G[lt[18], lt[7], lt[8], x] + 2*G[lt[18], lt[8], lt[7], x] + 
         2*G[lt[18], lt[8], lt[8], x] + 2*G[lt[18], lt[9], lt[3], x] + 
         2*G[lt[18], lt[9], lt[4], x] - 2*G[lt[18], lt[9], lt[7], x] - 
         2*G[lt[18], lt[9], lt[8], x] + 2*G[lt[18], lt[10], lt[3], x] + 
         2*G[lt[18], lt[10], lt[4], x] - 2*G[lt[18], lt[10], lt[16], x] - 
         2*G[lt[18], lt[10], lt[17], x] + 2*G[lt[18], lt[11], lt[2], x] - 
         2*G[lt[18], lt[11], lt[7], x] - 2*G[lt[18], lt[11], lt[8], x] + 
         2*G[lt[18], lt[11], lt[12], x] - 2*G[lt[18], lt[12], lt[2], x] - 
         2*G[lt[18], lt[12], lt[12], x] + 2*G[lt[18], lt[16], lt[16], x] + 
         2*G[lt[18], lt[16], lt[17], x] + 2*G[lt[18], lt[17], lt[16], x] + 
         2*G[lt[18], lt[17], lt[17], x] - 2*G[lt[18], lt[18], lt[2], x] - 
         2*G[lt[18], lt[18], lt[3], x] - 2*G[lt[18], lt[18], lt[4], x] + 
         2*G[lt[18], lt[18], lt[7], x] + 2*G[lt[18], lt[18], lt[8], x] - 
         2*G[lt[18], lt[18], lt[12], x] + 2*G[lt[18], lt[18], lt[16], x] + 
         2*G[lt[18], lt[18], lt[17], x] - 2*G[lt[18], lt[19], lt[2], x] - 
         2*G[lt[18], lt[19], lt[3], x] - 2*G[lt[18], lt[19], lt[4], x] + 
         2*G[lt[18], lt[19], lt[7], x] + 2*G[lt[18], lt[19], lt[8], x] - 
         2*G[lt[18], lt[19], lt[12], x] + 2*G[lt[18], lt[19], lt[16], x] + 
         2*G[lt[18], lt[19], lt[17], x] - 2*G[lt[19], lt[2], lt[2], x] - 
         2*G[lt[19], lt[2], lt[12], x] - 2*G[lt[19], lt[3], lt[3], x] - 
         2*G[lt[19], lt[3], lt[4], x] - 2*G[lt[19], lt[4], lt[3], x] - 
         2*G[lt[19], lt[4], lt[4], x] + 2*G[lt[19], lt[5], lt[2], x] + 
         2*G[lt[19], lt[5], lt[12], x] - 2*G[lt[19], lt[5], lt[16], x] - 
         2*G[lt[19], lt[5], lt[17], x] + 2*G[lt[19], lt[7], lt[7], x] + 
         2*G[lt[19], lt[7], lt[8], x] + 2*G[lt[19], lt[8], lt[7], x] + 
         2*G[lt[19], lt[8], lt[8], x] + 2*G[lt[19], lt[9], lt[3], x] + 
         2*G[lt[19], lt[9], lt[4], x] - 2*G[lt[19], lt[9], lt[7], x] - 
         2*G[lt[19], lt[9], lt[8], x] + 2*G[lt[19], lt[10], lt[3], x] + 
         2*G[lt[19], lt[10], lt[4], x] - 2*G[lt[19], lt[10], lt[16], x] - 
         2*G[lt[19], lt[10], lt[17], x] + 2*G[lt[19], lt[11], lt[2], x] - 
         2*G[lt[19], lt[11], lt[7], x] - 2*G[lt[19], lt[11], lt[8], x] + 
         2*G[lt[19], lt[11], lt[12], x] - 2*G[lt[19], lt[12], lt[2], x] - 
         2*G[lt[19], lt[12], lt[12], x] + 2*G[lt[19], lt[16], lt[16], x] + 
         2*G[lt[19], lt[16], lt[17], x] + 2*G[lt[19], lt[17], lt[16], x] + 
         2*G[lt[19], lt[17], lt[17], x] - 2*G[lt[19], lt[18], lt[2], x] - 
         2*G[lt[19], lt[18], lt[3], x] - 2*G[lt[19], lt[18], lt[4], x] + 
         2*G[lt[19], lt[18], lt[7], x] + 2*G[lt[19], lt[18], lt[8], x] - 
         2*G[lt[19], lt[18], lt[12], x] + 2*G[lt[19], lt[18], lt[16], x] + 
         2*G[lt[19], lt[18], lt[17], x] - 2*G[lt[19], lt[19], lt[2], x] - 
         2*G[lt[19], lt[19], lt[3], x] - 2*G[lt[19], lt[19], lt[4], x] + 
         2*G[lt[19], lt[19], lt[7], x] + 2*G[lt[19], lt[19], lt[8], x] - 
         2*G[lt[19], lt[19], lt[12], x] + 2*G[lt[19], lt[19], lt[16], x] + 
         2*G[lt[19], lt[19], lt[17], x] - 2*G[lt[3], lt[3], x]*Log[-mm5] - 
         2*G[lt[3], lt[4], x]*Log[-mm5] - 2*G[lt[4], lt[3], x]*Log[-mm5] - 
         2*G[lt[4], lt[4], x]*Log[-mm5] + 2*G[lt[7], lt[7], x]*Log[-mm5] + 
         2*G[lt[7], lt[8], x]*Log[-mm5] + 2*G[lt[8], lt[7], x]*Log[-mm5] + 
         2*G[lt[8], lt[8], x]*Log[-mm5] + 2*G[lt[9], lt[3], x]*Log[-mm5] + 
         2*G[lt[9], lt[4], x]*Log[-mm5] - 2*G[lt[9], lt[7], x]*Log[-mm5] - 
         2*G[lt[9], lt[8], x]*Log[-mm5] + 2*G[lt[10], lt[3], x]*Log[-mm5] + 
         2*G[lt[10], lt[4], x]*Log[-mm5] - 2*G[lt[11], lt[7], x]*Log[-mm5] - 
         2*G[lt[11], lt[8], x]*Log[-mm5] - 2*G[lt[18], lt[3], x]*Log[-mm5] - 
         2*G[lt[18], lt[4], x]*Log[-mm5] + 2*G[lt[18], lt[7], x]*Log[-mm5] + 
         2*G[lt[18], lt[8], x]*Log[-mm5] + 2*G[lt[18], lt[10], x]*Log[-mm5] - 
         2*G[lt[18], lt[11], x]*Log[-mm5] - 2*G[lt[19], lt[3], x]*Log[-mm5] - 
         2*G[lt[19], lt[4], x]*Log[-mm5] + 2*G[lt[19], lt[7], x]*Log[-mm5] + 
         2*G[lt[19], lt[8], x]*Log[-mm5] + 2*G[lt[19], lt[10], x]*Log[-mm5] - 
         2*G[lt[19], lt[11], x]*Log[-mm5] - G[lt[3], x]*Log[-mm5]^2 - 
         G[lt[4], x]*Log[-mm5]^2 + G[lt[7], x]*Log[-mm5]^2 + 
         G[lt[8], x]*Log[-mm5]^2 + G[lt[10], x]*Log[-mm5]^2 - 
         G[lt[11], x]*Log[-mm5]^2 - 2*G[lt[2], lt[2], x]*Log[-S45] - 
         2*G[lt[2], lt[12], x]*Log[-S45] + 2*G[lt[5], lt[2], x]*Log[-S45] + 
         2*G[lt[5], lt[12], x]*Log[-S45] - 2*G[lt[5], lt[16], x]*Log[-S45] - 
         2*G[lt[5], lt[17], x]*Log[-S45] - 2*G[lt[10], lt[16], x]*Log[-S45] - 
         2*G[lt[10], lt[17], x]*Log[-S45] + 2*G[lt[11], lt[2], x]*Log[-S45] + 
         2*G[lt[11], lt[12], x]*Log[-S45] - 2*G[lt[12], lt[2], x]*Log[-S45] - 
         2*G[lt[12], lt[12], x]*Log[-S45] + 2*G[lt[16], lt[16], x]*
          Log[-S45] + 2*G[lt[16], lt[17], x]*Log[-S45] + 
         2*G[lt[17], lt[16], x]*Log[-S45] + 2*G[lt[17], lt[17], x]*
          Log[-S45] - 2*G[lt[18], lt[2], x]*Log[-S45] - 
         2*G[lt[18], lt[10], x]*Log[-S45] + 2*G[lt[18], lt[11], x]*
          Log[-S45] - 2*G[lt[18], lt[12], x]*Log[-S45] + 
         2*G[lt[18], lt[16], x]*Log[-S45] + 2*G[lt[18], lt[17], x]*
          Log[-S45] - 2*G[lt[19], lt[2], x]*Log[-S45] - 
         2*G[lt[19], lt[10], x]*Log[-S45] + 2*G[lt[19], lt[11], x]*
          Log[-S45] - 2*G[lt[19], lt[12], x]*Log[-S45] + 
         2*G[lt[19], lt[16], x]*Log[-S45] + 2*G[lt[19], lt[17], x]*
          Log[-S45] - G[lt[2], x]*Log[-S45]^2 - G[lt[10], x]*Log[-S45]^2 + 
         G[lt[11], x]*Log[-S45]^2 - G[lt[12], x]*Log[-S45]^2 + 
         G[lt[16], x]*Log[-S45]^2 + G[lt[17], x]*Log[-S45]^2) + 
       ep^4*(-(Pi^2*G[lt[2], lt[2], x])/6 - (Pi^2*G[lt[2], lt[12], x])/6 - 
         (Pi^2*G[lt[3], lt[3], x])/6 - (Pi^2*G[lt[3], lt[4], x])/6 - 
         (Pi^2*G[lt[4], lt[3], x])/6 - (Pi^2*G[lt[4], lt[4], x])/6 + 
         (Pi^2*G[lt[5], lt[2], x])/6 + (Pi^2*G[lt[5], lt[12], x])/6 - 
         (Pi^2*G[lt[5], lt[16], x])/6 - (Pi^2*G[lt[5], lt[17], x])/6 + 
         (Pi^2*G[lt[7], lt[7], x])/6 + (Pi^2*G[lt[7], lt[8], x])/6 + 
         (Pi^2*G[lt[8], lt[7], x])/6 + (Pi^2*G[lt[8], lt[8], x])/6 + 
         (Pi^2*G[lt[9], lt[3], x])/6 + (Pi^2*G[lt[9], lt[4], x])/6 - 
         (Pi^2*G[lt[9], lt[7], x])/6 - (Pi^2*G[lt[9], lt[8], x])/6 + 
         (Pi^2*G[lt[10], lt[3], x])/6 + (Pi^2*G[lt[10], lt[4], x])/6 - 
         (Pi^2*G[lt[10], lt[16], x])/6 - (Pi^2*G[lt[10], lt[17], x])/6 + 
         (Pi^2*G[lt[11], lt[2], x])/6 - (Pi^2*G[lt[11], lt[7], x])/6 - 
         (Pi^2*G[lt[11], lt[8], x])/6 + (Pi^2*G[lt[11], lt[12], x])/6 - 
         (Pi^2*G[lt[12], lt[2], x])/6 - (Pi^2*G[lt[12], lt[12], x])/6 + 
         (Pi^2*G[lt[16], lt[16], x])/6 + (Pi^2*G[lt[16], lt[17], x])/6 + 
         (Pi^2*G[lt[17], lt[16], x])/6 + (Pi^2*G[lt[17], lt[17], x])/6 - 
         (Pi^2*G[lt[18], lt[2], x])/6 - (Pi^2*G[lt[18], lt[3], x])/6 - 
         (Pi^2*G[lt[18], lt[4], x])/6 + (Pi^2*G[lt[18], lt[7], x])/6 + 
         (Pi^2*G[lt[18], lt[8], x])/6 - (Pi^2*G[lt[18], lt[12], x])/6 + 
         (Pi^2*G[lt[18], lt[16], x])/6 + (Pi^2*G[lt[18], lt[17], x])/6 - 
         (Pi^2*G[lt[19], lt[2], x])/6 - (Pi^2*G[lt[19], lt[3], x])/6 - 
         (Pi^2*G[lt[19], lt[4], x])/6 + (Pi^2*G[lt[19], lt[7], x])/6 + 
         (Pi^2*G[lt[19], lt[8], x])/6 - (Pi^2*G[lt[19], lt[12], x])/6 + 
         (Pi^2*G[lt[19], lt[16], x])/6 + (Pi^2*G[lt[19], lt[17], x])/6 + 
         2*G[lt[2], lt[2], lt[2], lt[2], x] + 2*G[lt[2], lt[2], lt[2], 
           lt[12], x] + 2*G[lt[2], lt[2], lt[12], lt[2], x] + 
         2*G[lt[2], lt[2], lt[12], lt[12], x] + 
         2*G[lt[2], lt[12], lt[2], lt[2], x] + 2*G[lt[2], lt[12], lt[2], 
           lt[12], x] + 2*G[lt[2], lt[12], lt[12], lt[2], x] + 
         2*G[lt[2], lt[12], lt[12], lt[12], x] + 
         2*G[lt[3], lt[3], lt[3], lt[3], x] + 2*G[lt[3], lt[3], lt[3], lt[4], 
           x] + 2*G[lt[3], lt[3], lt[4], lt[3], x] + 
         2*G[lt[3], lt[3], lt[4], lt[4], x] + 2*G[lt[3], lt[4], lt[3], lt[3], 
           x] + 2*G[lt[3], lt[4], lt[3], lt[4], x] + 
         2*G[lt[3], lt[4], lt[4], lt[3], x] + 2*G[lt[3], lt[4], lt[4], lt[4], 
           x] + 2*G[lt[4], lt[3], lt[3], lt[3], x] + 
         2*G[lt[4], lt[3], lt[3], lt[4], x] + 2*G[lt[4], lt[3], lt[4], lt[3], 
           x] + 2*G[lt[4], lt[3], lt[4], lt[4], x] + 
         2*G[lt[4], lt[4], lt[3], lt[3], x] + 2*G[lt[4], lt[4], lt[3], lt[4], 
           x] + 2*G[lt[4], lt[4], lt[4], lt[3], x] + 
         2*G[lt[4], lt[4], lt[4], lt[4], x] - 2*G[lt[5], lt[2], lt[2], lt[2], 
           x] - 2*G[lt[5], lt[2], lt[2], lt[12], x] - 
         2*G[lt[5], lt[2], lt[12], lt[2], x] - 2*G[lt[5], lt[2], lt[12], 
           lt[12], x] - 2*G[lt[5], lt[12], lt[2], lt[2], x] - 
         2*G[lt[5], lt[12], lt[2], lt[12], x] - 
         2*G[lt[5], lt[12], lt[12], lt[2], x] - 
         2*G[lt[5], lt[12], lt[12], lt[12], x] + 
         2*G[lt[5], lt[16], lt[16], lt[16], x] + 
         2*G[lt[5], lt[16], lt[16], lt[17], x] + 
         2*G[lt[5], lt[16], lt[17], lt[16], x] + 
         2*G[lt[5], lt[16], lt[17], lt[17], x] + 
         2*G[lt[5], lt[17], lt[16], lt[16], x] + 
         2*G[lt[5], lt[17], lt[16], lt[17], x] + 
         2*G[lt[5], lt[17], lt[17], lt[16], x] + 
         2*G[lt[5], lt[17], lt[17], lt[17], x] - 
         2*G[lt[7], lt[7], lt[7], lt[7], x] - 2*G[lt[7], lt[7], lt[7], lt[8], 
           x] - 2*G[lt[7], lt[7], lt[8], lt[7], x] - 
         2*G[lt[7], lt[7], lt[8], lt[8], x] - 2*G[lt[7], lt[8], lt[7], lt[7], 
           x] - 2*G[lt[7], lt[8], lt[7], lt[8], x] - 
         2*G[lt[7], lt[8], lt[8], lt[7], x] - 2*G[lt[7], lt[8], lt[8], lt[8], 
           x] - 2*G[lt[8], lt[7], lt[7], lt[7], x] - 
         2*G[lt[8], lt[7], lt[7], lt[8], x] - 2*G[lt[8], lt[7], lt[8], lt[7], 
           x] - 2*G[lt[8], lt[7], lt[8], lt[8], x] - 
         2*G[lt[8], lt[8], lt[7], lt[7], x] - 2*G[lt[8], lt[8], lt[7], lt[8], 
           x] - 2*G[lt[8], lt[8], lt[8], lt[7], x] - 
         2*G[lt[8], lt[8], lt[8], lt[8], x] - 2*G[lt[9], lt[3], lt[3], lt[3], 
           x] - 2*G[lt[9], lt[3], lt[3], lt[4], x] - 
         2*G[lt[9], lt[3], lt[4], lt[3], x] - 2*G[lt[9], lt[3], lt[4], lt[4], 
           x] - 2*G[lt[9], lt[4], lt[3], lt[3], x] - 
         2*G[lt[9], lt[4], lt[3], lt[4], x] - 2*G[lt[9], lt[4], lt[4], lt[3], 
           x] - 2*G[lt[9], lt[4], lt[4], lt[4], x] + 
         2*G[lt[9], lt[7], lt[7], lt[7], x] + 2*G[lt[9], lt[7], lt[7], lt[8], 
           x] + 2*G[lt[9], lt[7], lt[8], lt[7], x] + 
         2*G[lt[9], lt[7], lt[8], lt[8], x] + 2*G[lt[9], lt[8], lt[7], lt[7], 
           x] + 2*G[lt[9], lt[8], lt[7], lt[8], x] + 
         2*G[lt[9], lt[8], lt[8], lt[7], x] + 2*G[lt[9], lt[8], lt[8], lt[8], 
           x] - 2*G[lt[10], lt[3], lt[3], lt[3], x] - 
         2*G[lt[10], lt[3], lt[3], lt[4], x] - 2*G[lt[10], lt[3], lt[4], 
           lt[3], x] - 2*G[lt[10], lt[3], lt[4], lt[4], x] - 
         2*G[lt[10], lt[4], lt[3], lt[3], x] - 2*G[lt[10], lt[4], lt[3], 
           lt[4], x] - 2*G[lt[10], lt[4], lt[4], lt[3], x] - 
         2*G[lt[10], lt[4], lt[4], lt[4], x] + 2*G[lt[10], lt[16], lt[16], 
           lt[16], x] + 2*G[lt[10], lt[16], lt[16], lt[17], x] + 
         2*G[lt[10], lt[16], lt[17], lt[16], x] + 
         2*G[lt[10], lt[16], lt[17], lt[17], x] + 
         2*G[lt[10], lt[17], lt[16], lt[16], x] + 
         2*G[lt[10], lt[17], lt[16], lt[17], x] + 
         2*G[lt[10], lt[17], lt[17], lt[16], x] + 
         2*G[lt[10], lt[17], lt[17], lt[17], x] - 
         2*G[lt[11], lt[2], lt[2], lt[2], x] - 2*G[lt[11], lt[2], lt[2], 
           lt[12], x] - 2*G[lt[11], lt[2], lt[12], lt[2], x] - 
         2*G[lt[11], lt[2], lt[12], lt[12], x] + 
         2*G[lt[11], lt[7], lt[7], lt[7], x] + 2*G[lt[11], lt[7], lt[7], 
           lt[8], x] + 2*G[lt[11], lt[7], lt[8], lt[7], x] + 
         2*G[lt[11], lt[7], lt[8], lt[8], x] + 2*G[lt[11], lt[8], lt[7], 
           lt[7], x] + 2*G[lt[11], lt[8], lt[7], lt[8], x] + 
         2*G[lt[11], lt[8], lt[8], lt[7], x] + 2*G[lt[11], lt[8], lt[8], 
           lt[8], x] - 2*G[lt[11], lt[12], lt[2], lt[2], x] - 
         2*G[lt[11], lt[12], lt[2], lt[12], x] - 
         2*G[lt[11], lt[12], lt[12], lt[2], x] - 
         2*G[lt[11], lt[12], lt[12], lt[12], x] + 
         2*G[lt[12], lt[2], lt[2], lt[2], x] + 2*G[lt[12], lt[2], lt[2], 
           lt[12], x] + 2*G[lt[12], lt[2], lt[12], lt[2], x] + 
         2*G[lt[12], lt[2], lt[12], lt[12], x] + 
         2*G[lt[12], lt[12], lt[2], lt[2], x] + 
         2*G[lt[12], lt[12], lt[2], lt[12], x] + 
         2*G[lt[12], lt[12], lt[12], lt[2], x] + 
         2*G[lt[12], lt[12], lt[12], lt[12], x] - 
         2*G[lt[16], lt[16], lt[16], lt[16], x] - 
         2*G[lt[16], lt[16], lt[16], lt[17], x] - 
         2*G[lt[16], lt[16], lt[17], lt[16], x] - 
         2*G[lt[16], lt[16], lt[17], lt[17], x] - 
         2*G[lt[16], lt[17], lt[16], lt[16], x] - 
         2*G[lt[16], lt[17], lt[16], lt[17], x] - 
         2*G[lt[16], lt[17], lt[17], lt[16], x] - 
         2*G[lt[16], lt[17], lt[17], lt[17], x] - 
         2*G[lt[17], lt[16], lt[16], lt[16], x] - 
         2*G[lt[17], lt[16], lt[16], lt[17], x] - 
         2*G[lt[17], lt[16], lt[17], lt[16], x] - 
         2*G[lt[17], lt[16], lt[17], lt[17], x] - 
         2*G[lt[17], lt[17], lt[16], lt[16], x] - 
         2*G[lt[17], lt[17], lt[16], lt[17], x] - 
         2*G[lt[17], lt[17], lt[17], lt[16], x] - 
         2*G[lt[17], lt[17], lt[17], lt[17], x] + 
         2*G[lt[18], lt[2], lt[2], lt[2], x] + 2*G[lt[18], lt[2], lt[2], 
           lt[12], x] + 2*G[lt[18], lt[2], lt[12], lt[2], x] + 
         2*G[lt[18], lt[2], lt[12], lt[12], x] + 
         2*G[lt[18], lt[3], lt[3], lt[3], x] + 2*G[lt[18], lt[3], lt[3], 
           lt[4], x] + 2*G[lt[18], lt[3], lt[4], lt[3], x] + 
         2*G[lt[18], lt[3], lt[4], lt[4], x] + 2*G[lt[18], lt[4], lt[3], 
           lt[3], x] + 2*G[lt[18], lt[4], lt[3], lt[4], x] + 
         2*G[lt[18], lt[4], lt[4], lt[3], x] + 2*G[lt[18], lt[4], lt[4], 
           lt[4], x] - 2*G[lt[18], lt[5], lt[2], lt[2], x] - 
         2*G[lt[18], lt[5], lt[2], lt[12], x] - 
         2*G[lt[18], lt[5], lt[12], lt[2], x] - 
         2*G[lt[18], lt[5], lt[12], lt[12], x] + 
         2*G[lt[18], lt[5], lt[16], lt[16], x] + 
         2*G[lt[18], lt[5], lt[16], lt[17], x] + 
         2*G[lt[18], lt[5], lt[17], lt[16], x] + 
         2*G[lt[18], lt[5], lt[17], lt[17], x] - 
         2*G[lt[18], lt[7], lt[7], lt[7], x] - 2*G[lt[18], lt[7], lt[7], 
           lt[8], x] - 2*G[lt[18], lt[7], lt[8], lt[7], x] - 
         2*G[lt[18], lt[7], lt[8], lt[8], x] - 2*G[lt[18], lt[8], lt[7], 
           lt[7], x] - 2*G[lt[18], lt[8], lt[7], lt[8], x] - 
         2*G[lt[18], lt[8], lt[8], lt[7], x] - 2*G[lt[18], lt[8], lt[8], 
           lt[8], x] - 2*G[lt[18], lt[9], lt[3], lt[3], x] - 
         2*G[lt[18], lt[9], lt[3], lt[4], x] - 2*G[lt[18], lt[9], lt[4], 
           lt[3], x] - 2*G[lt[18], lt[9], lt[4], lt[4], x] + 
         2*G[lt[18], lt[9], lt[7], lt[7], x] + 2*G[lt[18], lt[9], lt[7], 
           lt[8], x] + 2*G[lt[18], lt[9], lt[8], lt[7], x] + 
         2*G[lt[18], lt[9], lt[8], lt[8], x] - 2*G[lt[18], lt[10], lt[3], 
           lt[3], x] - 2*G[lt[18], lt[10], lt[3], lt[4], x] - 
         2*G[lt[18], lt[10], lt[4], lt[3], x] - 
         2*G[lt[18], lt[10], lt[4], lt[4], x] + 2*G[lt[18], lt[10], lt[16], 
           lt[16], x] + 2*G[lt[18], lt[10], lt[16], lt[17], x] + 
         2*G[lt[18], lt[10], lt[17], lt[16], x] + 
         2*G[lt[18], lt[10], lt[17], lt[17], x] - 
         2*G[lt[18], lt[11], lt[2], lt[2], x] - 
         2*G[lt[18], lt[11], lt[2], lt[12], x] + 
         2*G[lt[18], lt[11], lt[7], lt[7], x] + 
         2*G[lt[18], lt[11], lt[7], lt[8], x] + 
         2*G[lt[18], lt[11], lt[8], lt[7], x] + 
         2*G[lt[18], lt[11], lt[8], lt[8], x] - 2*G[lt[18], lt[11], lt[12], 
           lt[2], x] - 2*G[lt[18], lt[11], lt[12], lt[12], x] + 
         2*G[lt[18], lt[12], lt[2], lt[2], x] + 
         2*G[lt[18], lt[12], lt[2], lt[12], x] + 
         2*G[lt[18], lt[12], lt[12], lt[2], x] + 
         2*G[lt[18], lt[12], lt[12], lt[12], x] - 
         2*G[lt[18], lt[16], lt[16], lt[16], x] - 
         2*G[lt[18], lt[16], lt[16], lt[17], x] - 
         2*G[lt[18], lt[16], lt[17], lt[16], x] - 
         2*G[lt[18], lt[16], lt[17], lt[17], x] - 
         2*G[lt[18], lt[17], lt[16], lt[16], x] - 
         2*G[lt[18], lt[17], lt[16], lt[17], x] - 
         2*G[lt[18], lt[17], lt[17], lt[16], x] - 
         2*G[lt[18], lt[17], lt[17], lt[17], x] + 
         2*G[lt[18], lt[18], lt[2], lt[2], x] + 
         2*G[lt[18], lt[18], lt[2], lt[12], x] + 
         2*G[lt[18], lt[18], lt[3], lt[3], x] + 
         2*G[lt[18], lt[18], lt[3], lt[4], x] + 
         2*G[lt[18], lt[18], lt[4], lt[3], x] + 
         2*G[lt[18], lt[18], lt[4], lt[4], x] - 
         2*G[lt[18], lt[18], lt[5], lt[2], x] - 
         2*G[lt[18], lt[18], lt[5], lt[12], x] + 
         2*G[lt[18], lt[18], lt[5], lt[16], x] + 
         2*G[lt[18], lt[18], lt[5], lt[17], x] - 
         2*G[lt[18], lt[18], lt[7], lt[7], x] - 
         2*G[lt[18], lt[18], lt[7], lt[8], x] - 
         2*G[lt[18], lt[18], lt[8], lt[7], x] - 
         2*G[lt[18], lt[18], lt[8], lt[8], x] - 
         2*G[lt[18], lt[18], lt[9], lt[3], x] - 
         2*G[lt[18], lt[18], lt[9], lt[4], x] + 
         2*G[lt[18], lt[18], lt[9], lt[7], x] + 
         2*G[lt[18], lt[18], lt[9], lt[8], x] - 2*G[lt[18], lt[18], lt[10], 
           lt[3], x] - 2*G[lt[18], lt[18], lt[10], lt[4], x] + 
         2*G[lt[18], lt[18], lt[10], lt[16], x] + 
         2*G[lt[18], lt[18], lt[10], lt[17], x] - 
         2*G[lt[18], lt[18], lt[11], lt[2], x] + 
         2*G[lt[18], lt[18], lt[11], lt[7], x] + 
         2*G[lt[18], lt[18], lt[11], lt[8], x] - 
         2*G[lt[18], lt[18], lt[11], lt[12], x] + 
         2*G[lt[18], lt[18], lt[12], lt[2], x] + 
         2*G[lt[18], lt[18], lt[12], lt[12], x] - 
         2*G[lt[18], lt[18], lt[16], lt[16], x] - 
         2*G[lt[18], lt[18], lt[16], lt[17], x] - 
         2*G[lt[18], lt[18], lt[17], lt[16], x] - 
         2*G[lt[18], lt[18], lt[17], lt[17], x] + 
         2*G[lt[18], lt[18], lt[18], lt[2], x] + 
         2*G[lt[18], lt[18], lt[18], lt[3], x] + 
         2*G[lt[18], lt[18], lt[18], lt[4], x] - 
         2*G[lt[18], lt[18], lt[18], lt[7], x] - 
         2*G[lt[18], lt[18], lt[18], lt[8], x] + 
         2*G[lt[18], lt[18], lt[18], lt[12], x] - 
         2*G[lt[18], lt[18], lt[18], lt[16], x] - 
         2*G[lt[18], lt[18], lt[18], lt[17], x] + 
         2*G[lt[18], lt[18], lt[19], lt[2], x] + 
         2*G[lt[18], lt[18], lt[19], lt[3], x] + 
         2*G[lt[18], lt[18], lt[19], lt[4], x] - 
         2*G[lt[18], lt[18], lt[19], lt[7], x] - 
         2*G[lt[18], lt[18], lt[19], lt[8], x] + 
         2*G[lt[18], lt[18], lt[19], lt[12], x] - 
         2*G[lt[18], lt[18], lt[19], lt[16], x] - 
         2*G[lt[18], lt[18], lt[19], lt[17], x] + 
         2*G[lt[18], lt[19], lt[2], lt[2], x] + 
         2*G[lt[18], lt[19], lt[2], lt[12], x] + 
         2*G[lt[18], lt[19], lt[3], lt[3], x] + 
         2*G[lt[18], lt[19], lt[3], lt[4], x] + 
         2*G[lt[18], lt[19], lt[4], lt[3], x] + 
         2*G[lt[18], lt[19], lt[4], lt[4], x] - 
         2*G[lt[18], lt[19], lt[5], lt[2], x] - 
         2*G[lt[18], lt[19], lt[5], lt[12], x] + 
         2*G[lt[18], lt[19], lt[5], lt[16], x] + 
         2*G[lt[18], lt[19], lt[5], lt[17], x] - 
         2*G[lt[18], lt[19], lt[7], lt[7], x] - 
         2*G[lt[18], lt[19], lt[7], lt[8], x] - 
         2*G[lt[18], lt[19], lt[8], lt[7], x] - 
         2*G[lt[18], lt[19], lt[8], lt[8], x] - 
         2*G[lt[18], lt[19], lt[9], lt[3], x] - 
         2*G[lt[18], lt[19], lt[9], lt[4], x] + 
         2*G[lt[18], lt[19], lt[9], lt[7], x] + 
         2*G[lt[18], lt[19], lt[9], lt[8], x] - 2*G[lt[18], lt[19], lt[10], 
           lt[3], x] - 2*G[lt[18], lt[19], lt[10], lt[4], x] + 
         2*G[lt[18], lt[19], lt[10], lt[16], x] + 
         2*G[lt[18], lt[19], lt[10], lt[17], x] - 
         2*G[lt[18], lt[19], lt[11], lt[2], x] + 
         2*G[lt[18], lt[19], lt[11], lt[7], x] + 
         2*G[lt[18], lt[19], lt[11], lt[8], x] - 
         2*G[lt[18], lt[19], lt[11], lt[12], x] + 
         2*G[lt[18], lt[19], lt[12], lt[2], x] + 
         2*G[lt[18], lt[19], lt[12], lt[12], x] - 
         2*G[lt[18], lt[19], lt[16], lt[16], x] - 
         2*G[lt[18], lt[19], lt[16], lt[17], x] - 
         2*G[lt[18], lt[19], lt[17], lt[16], x] - 
         2*G[lt[18], lt[19], lt[17], lt[17], x] + 
         2*G[lt[18], lt[19], lt[18], lt[2], x] + 
         2*G[lt[18], lt[19], lt[18], lt[3], x] + 
         2*G[lt[18], lt[19], lt[18], lt[4], x] - 
         2*G[lt[18], lt[19], lt[18], lt[7], x] - 
         2*G[lt[18], lt[19], lt[18], lt[8], x] + 
         2*G[lt[18], lt[19], lt[18], lt[12], x] - 
         2*G[lt[18], lt[19], lt[18], lt[16], x] - 
         2*G[lt[18], lt[19], lt[18], lt[17], x] + 
         2*G[lt[18], lt[19], lt[19], lt[2], x] + 
         2*G[lt[18], lt[19], lt[19], lt[3], x] + 
         2*G[lt[18], lt[19], lt[19], lt[4], x] - 
         2*G[lt[18], lt[19], lt[19], lt[7], x] - 
         2*G[lt[18], lt[19], lt[19], lt[8], x] + 
         2*G[lt[18], lt[19], lt[19], lt[12], x] - 
         2*G[lt[18], lt[19], lt[19], lt[16], x] - 
         2*G[lt[18], lt[19], lt[19], lt[17], x] + 
         2*G[lt[19], lt[2], lt[2], lt[2], x] + 2*G[lt[19], lt[2], lt[2], 
           lt[12], x] + 2*G[lt[19], lt[2], lt[12], lt[2], x] + 
         2*G[lt[19], lt[2], lt[12], lt[12], x] + 
         2*G[lt[19], lt[3], lt[3], lt[3], x] + 2*G[lt[19], lt[3], lt[3], 
           lt[4], x] + 2*G[lt[19], lt[3], lt[4], lt[3], x] + 
         2*G[lt[19], lt[3], lt[4], lt[4], x] + 2*G[lt[19], lt[4], lt[3], 
           lt[3], x] + 2*G[lt[19], lt[4], lt[3], lt[4], x] + 
         2*G[lt[19], lt[4], lt[4], lt[3], x] + 2*G[lt[19], lt[4], lt[4], 
           lt[4], x] - 2*G[lt[19], lt[5], lt[2], lt[2], x] - 
         2*G[lt[19], lt[5], lt[2], lt[12], x] - 
         2*G[lt[19], lt[5], lt[12], lt[2], x] - 
         2*G[lt[19], lt[5], lt[12], lt[12], x] + 
         2*G[lt[19], lt[5], lt[16], lt[16], x] + 
         2*G[lt[19], lt[5], lt[16], lt[17], x] + 
         2*G[lt[19], lt[5], lt[17], lt[16], x] + 
         2*G[lt[19], lt[5], lt[17], lt[17], x] - 
         2*G[lt[19], lt[7], lt[7], lt[7], x] - 2*G[lt[19], lt[7], lt[7], 
           lt[8], x] - 2*G[lt[19], lt[7], lt[8], lt[7], x] - 
         2*G[lt[19], lt[7], lt[8], lt[8], x] - 2*G[lt[19], lt[8], lt[7], 
           lt[7], x] - 2*G[lt[19], lt[8], lt[7], lt[8], x] - 
         2*G[lt[19], lt[8], lt[8], lt[7], x] - 2*G[lt[19], lt[8], lt[8], 
           lt[8], x] - 2*G[lt[19], lt[9], lt[3], lt[3], x] - 
         2*G[lt[19], lt[9], lt[3], lt[4], x] - 2*G[lt[19], lt[9], lt[4], 
           lt[3], x] - 2*G[lt[19], lt[9], lt[4], lt[4], x] + 
         2*G[lt[19], lt[9], lt[7], lt[7], x] + 2*G[lt[19], lt[9], lt[7], 
           lt[8], x] + 2*G[lt[19], lt[9], lt[8], lt[7], x] + 
         2*G[lt[19], lt[9], lt[8], lt[8], x] - 2*G[lt[19], lt[10], lt[3], 
           lt[3], x] - 2*G[lt[19], lt[10], lt[3], lt[4], x] - 
         2*G[lt[19], lt[10], lt[4], lt[3], x] - 
         2*G[lt[19], lt[10], lt[4], lt[4], x] + 2*G[lt[19], lt[10], lt[16], 
           lt[16], x] + 2*G[lt[19], lt[10], lt[16], lt[17], x] + 
         2*G[lt[19], lt[10], lt[17], lt[16], x] + 
         2*G[lt[19], lt[10], lt[17], lt[17], x] - 
         2*G[lt[19], lt[11], lt[2], lt[2], x] - 
         2*G[lt[19], lt[11], lt[2], lt[12], x] + 
         2*G[lt[19], lt[11], lt[7], lt[7], x] + 
         2*G[lt[19], lt[11], lt[7], lt[8], x] + 
         2*G[lt[19], lt[11], lt[8], lt[7], x] + 
         2*G[lt[19], lt[11], lt[8], lt[8], x] - 2*G[lt[19], lt[11], lt[12], 
           lt[2], x] - 2*G[lt[19], lt[11], lt[12], lt[12], x] + 
         2*G[lt[19], lt[12], lt[2], lt[2], x] + 
         2*G[lt[19], lt[12], lt[2], lt[12], x] + 
         2*G[lt[19], lt[12], lt[12], lt[2], x] + 
         2*G[lt[19], lt[12], lt[12], lt[12], x] - 
         2*G[lt[19], lt[16], lt[16], lt[16], x] - 
         2*G[lt[19], lt[16], lt[16], lt[17], x] - 
         2*G[lt[19], lt[16], lt[17], lt[16], x] - 
         2*G[lt[19], lt[16], lt[17], lt[17], x] - 
         2*G[lt[19], lt[17], lt[16], lt[16], x] - 
         2*G[lt[19], lt[17], lt[16], lt[17], x] - 
         2*G[lt[19], lt[17], lt[17], lt[16], x] - 
         2*G[lt[19], lt[17], lt[17], lt[17], x] + 
         2*G[lt[19], lt[18], lt[2], lt[2], x] + 
         2*G[lt[19], lt[18], lt[2], lt[12], x] + 
         2*G[lt[19], lt[18], lt[3], lt[3], x] + 
         2*G[lt[19], lt[18], lt[3], lt[4], x] + 
         2*G[lt[19], lt[18], lt[4], lt[3], x] + 
         2*G[lt[19], lt[18], lt[4], lt[4], x] - 
         2*G[lt[19], lt[18], lt[5], lt[2], x] - 
         2*G[lt[19], lt[18], lt[5], lt[12], x] + 
         2*G[lt[19], lt[18], lt[5], lt[16], x] + 
         2*G[lt[19], lt[18], lt[5], lt[17], x] - 
         2*G[lt[19], lt[18], lt[7], lt[7], x] - 
         2*G[lt[19], lt[18], lt[7], lt[8], x] - 
         2*G[lt[19], lt[18], lt[8], lt[7], x] - 
         2*G[lt[19], lt[18], lt[8], lt[8], x] - 
         2*G[lt[19], lt[18], lt[9], lt[3], x] - 
         2*G[lt[19], lt[18], lt[9], lt[4], x] + 
         2*G[lt[19], lt[18], lt[9], lt[7], x] + 
         2*G[lt[19], lt[18], lt[9], lt[8], x] - 2*G[lt[19], lt[18], lt[10], 
           lt[3], x] - 2*G[lt[19], lt[18], lt[10], lt[4], x] + 
         2*G[lt[19], lt[18], lt[10], lt[16], x] + 
         2*G[lt[19], lt[18], lt[10], lt[17], x] - 
         2*G[lt[19], lt[18], lt[11], lt[2], x] + 
         2*G[lt[19], lt[18], lt[11], lt[7], x] + 
         2*G[lt[19], lt[18], lt[11], lt[8], x] - 
         2*G[lt[19], lt[18], lt[11], lt[12], x] + 
         2*G[lt[19], lt[18], lt[12], lt[2], x] + 
         2*G[lt[19], lt[18], lt[12], lt[12], x] - 
         2*G[lt[19], lt[18], lt[16], lt[16], x] - 
         2*G[lt[19], lt[18], lt[16], lt[17], x] - 
         2*G[lt[19], lt[18], lt[17], lt[16], x] - 
         2*G[lt[19], lt[18], lt[17], lt[17], x] + 
         2*G[lt[19], lt[18], lt[18], lt[2], x] + 
         2*G[lt[19], lt[18], lt[18], lt[3], x] + 
         2*G[lt[19], lt[18], lt[18], lt[4], x] - 
         2*G[lt[19], lt[18], lt[18], lt[7], x] - 
         2*G[lt[19], lt[18], lt[18], lt[8], x] + 
         2*G[lt[19], lt[18], lt[18], lt[12], x] - 
         2*G[lt[19], lt[18], lt[18], lt[16], x] - 
         2*G[lt[19], lt[18], lt[18], lt[17], x] + 
         2*G[lt[19], lt[18], lt[19], lt[2], x] + 
         2*G[lt[19], lt[18], lt[19], lt[3], x] + 
         2*G[lt[19], lt[18], lt[19], lt[4], x] - 
         2*G[lt[19], lt[18], lt[19], lt[7], x] - 
         2*G[lt[19], lt[18], lt[19], lt[8], x] + 
         2*G[lt[19], lt[18], lt[19], lt[12], x] - 
         2*G[lt[19], lt[18], lt[19], lt[16], x] - 
         2*G[lt[19], lt[18], lt[19], lt[17], x] + 
         2*G[lt[19], lt[19], lt[2], lt[2], x] + 
         2*G[lt[19], lt[19], lt[2], lt[12], x] + 
         2*G[lt[19], lt[19], lt[3], lt[3], x] + 
         2*G[lt[19], lt[19], lt[3], lt[4], x] + 
         2*G[lt[19], lt[19], lt[4], lt[3], x] + 
         2*G[lt[19], lt[19], lt[4], lt[4], x] - 
         2*G[lt[19], lt[19], lt[5], lt[2], x] - 
         2*G[lt[19], lt[19], lt[5], lt[12], x] + 
         2*G[lt[19], lt[19], lt[5], lt[16], x] + 
         2*G[lt[19], lt[19], lt[5], lt[17], x] - 
         2*G[lt[19], lt[19], lt[7], lt[7], x] - 
         2*G[lt[19], lt[19], lt[7], lt[8], x] - 
         2*G[lt[19], lt[19], lt[8], lt[7], x] - 
         2*G[lt[19], lt[19], lt[8], lt[8], x] - 
         2*G[lt[19], lt[19], lt[9], lt[3], x] - 
         2*G[lt[19], lt[19], lt[9], lt[4], x] + 
         2*G[lt[19], lt[19], lt[9], lt[7], x] + 
         2*G[lt[19], lt[19], lt[9], lt[8], x] - 2*G[lt[19], lt[19], lt[10], 
           lt[3], x] - 2*G[lt[19], lt[19], lt[10], lt[4], x] + 
         2*G[lt[19], lt[19], lt[10], lt[16], x] + 
         2*G[lt[19], lt[19], lt[10], lt[17], x] - 
         2*G[lt[19], lt[19], lt[11], lt[2], x] + 
         2*G[lt[19], lt[19], lt[11], lt[7], x] + 
         2*G[lt[19], lt[19], lt[11], lt[8], x] - 
         2*G[lt[19], lt[19], lt[11], lt[12], x] + 
         2*G[lt[19], lt[19], lt[12], lt[2], x] + 
         2*G[lt[19], lt[19], lt[12], lt[12], x] - 
         2*G[lt[19], lt[19], lt[16], lt[16], x] - 
         2*G[lt[19], lt[19], lt[16], lt[17], x] - 
         2*G[lt[19], lt[19], lt[17], lt[16], x] - 
         2*G[lt[19], lt[19], lt[17], lt[17], x] + 
         2*G[lt[19], lt[19], lt[18], lt[2], x] + 
         2*G[lt[19], lt[19], lt[18], lt[3], x] + 
         2*G[lt[19], lt[19], lt[18], lt[4], x] - 
         2*G[lt[19], lt[19], lt[18], lt[7], x] - 
         2*G[lt[19], lt[19], lt[18], lt[8], x] + 
         2*G[lt[19], lt[19], lt[18], lt[12], x] - 
         2*G[lt[19], lt[19], lt[18], lt[16], x] - 
         2*G[lt[19], lt[19], lt[18], lt[17], x] + 
         2*G[lt[19], lt[19], lt[19], lt[2], x] + 
         2*G[lt[19], lt[19], lt[19], lt[3], x] + 
         2*G[lt[19], lt[19], lt[19], lt[4], x] - 
         2*G[lt[19], lt[19], lt[19], lt[7], x] - 
         2*G[lt[19], lt[19], lt[19], lt[8], x] + 
         2*G[lt[19], lt[19], lt[19], lt[12], x] - 
         2*G[lt[19], lt[19], lt[19], lt[16], x] - 
         2*G[lt[19], lt[19], lt[19], lt[17], x] - 
         (Pi^2*G[lt[3], x]*Log[-mm5])/6 - (Pi^2*G[lt[4], x]*Log[-mm5])/6 + 
         (Pi^2*G[lt[7], x]*Log[-mm5])/6 + (Pi^2*G[lt[8], x]*Log[-mm5])/6 + 
         (Pi^2*G[lt[10], x]*Log[-mm5])/6 - (Pi^2*G[lt[11], x]*Log[-mm5])/6 + 
         2*G[lt[3], lt[3], lt[3], x]*Log[-mm5] + 2*G[lt[3], lt[3], lt[4], x]*
          Log[-mm5] + 2*G[lt[3], lt[4], lt[3], x]*Log[-mm5] + 
         2*G[lt[3], lt[4], lt[4], x]*Log[-mm5] + 2*G[lt[4], lt[3], lt[3], x]*
          Log[-mm5] + 2*G[lt[4], lt[3], lt[4], x]*Log[-mm5] + 
         2*G[lt[4], lt[4], lt[3], x]*Log[-mm5] + 2*G[lt[4], lt[4], lt[4], x]*
          Log[-mm5] - 2*G[lt[7], lt[7], lt[7], x]*Log[-mm5] - 
         2*G[lt[7], lt[7], lt[8], x]*Log[-mm5] - 2*G[lt[7], lt[8], lt[7], x]*
          Log[-mm5] - 2*G[lt[7], lt[8], lt[8], x]*Log[-mm5] - 
         2*G[lt[8], lt[7], lt[7], x]*Log[-mm5] - 2*G[lt[8], lt[7], lt[8], x]*
          Log[-mm5] - 2*G[lt[8], lt[8], lt[7], x]*Log[-mm5] - 
         2*G[lt[8], lt[8], lt[8], x]*Log[-mm5] - 2*G[lt[9], lt[3], lt[3], x]*
          Log[-mm5] - 2*G[lt[9], lt[3], lt[4], x]*Log[-mm5] - 
         2*G[lt[9], lt[4], lt[3], x]*Log[-mm5] - 2*G[lt[9], lt[4], lt[4], x]*
          Log[-mm5] + 2*G[lt[9], lt[7], lt[7], x]*Log[-mm5] + 
         2*G[lt[9], lt[7], lt[8], x]*Log[-mm5] + 2*G[lt[9], lt[8], lt[7], x]*
          Log[-mm5] + 2*G[lt[9], lt[8], lt[8], x]*Log[-mm5] - 
         2*G[lt[10], lt[3], lt[3], x]*Log[-mm5] - 
         2*G[lt[10], lt[3], lt[4], x]*Log[-mm5] - 
         2*G[lt[10], lt[4], lt[3], x]*Log[-mm5] - 
         2*G[lt[10], lt[4], lt[4], x]*Log[-mm5] + 
         2*G[lt[11], lt[7], lt[7], x]*Log[-mm5] + 
         2*G[lt[11], lt[7], lt[8], x]*Log[-mm5] + 
         2*G[lt[11], lt[8], lt[7], x]*Log[-mm5] + 
         2*G[lt[11], lt[8], lt[8], x]*Log[-mm5] + 
         2*G[lt[18], lt[3], lt[3], x]*Log[-mm5] + 
         2*G[lt[18], lt[3], lt[4], x]*Log[-mm5] + 
         2*G[lt[18], lt[4], lt[3], x]*Log[-mm5] + 
         2*G[lt[18], lt[4], lt[4], x]*Log[-mm5] - 
         2*G[lt[18], lt[7], lt[7], x]*Log[-mm5] - 
         2*G[lt[18], lt[7], lt[8], x]*Log[-mm5] - 
         2*G[lt[18], lt[8], lt[7], x]*Log[-mm5] - 
         2*G[lt[18], lt[8], lt[8], x]*Log[-mm5] - 
         2*G[lt[18], lt[9], lt[3], x]*Log[-mm5] - 
         2*G[lt[18], lt[9], lt[4], x]*Log[-mm5] + 
         2*G[lt[18], lt[9], lt[7], x]*Log[-mm5] + 
         2*G[lt[18], lt[9], lt[8], x]*Log[-mm5] - 
         2*G[lt[18], lt[10], lt[3], x]*Log[-mm5] - 
         2*G[lt[18], lt[10], lt[4], x]*Log[-mm5] + 
         2*G[lt[18], lt[11], lt[7], x]*Log[-mm5] + 
         2*G[lt[18], lt[11], lt[8], x]*Log[-mm5] + 
         2*G[lt[18], lt[18], lt[3], x]*Log[-mm5] + 
         2*G[lt[18], lt[18], lt[4], x]*Log[-mm5] - 
         2*G[lt[18], lt[18], lt[7], x]*Log[-mm5] - 
         2*G[lt[18], lt[18], lt[8], x]*Log[-mm5] - 
         2*G[lt[18], lt[18], lt[10], x]*Log[-mm5] + 
         2*G[lt[18], lt[18], lt[11], x]*Log[-mm5] + 
         2*G[lt[18], lt[19], lt[3], x]*Log[-mm5] + 
         2*G[lt[18], lt[19], lt[4], x]*Log[-mm5] - 
         2*G[lt[18], lt[19], lt[7], x]*Log[-mm5] - 
         2*G[lt[18], lt[19], lt[8], x]*Log[-mm5] - 
         2*G[lt[18], lt[19], lt[10], x]*Log[-mm5] + 
         2*G[lt[18], lt[19], lt[11], x]*Log[-mm5] + 
         2*G[lt[19], lt[3], lt[3], x]*Log[-mm5] + 
         2*G[lt[19], lt[3], lt[4], x]*Log[-mm5] + 
         2*G[lt[19], lt[4], lt[3], x]*Log[-mm5] + 
         2*G[lt[19], lt[4], lt[4], x]*Log[-mm5] - 
         2*G[lt[19], lt[7], lt[7], x]*Log[-mm5] - 
         2*G[lt[19], lt[7], lt[8], x]*Log[-mm5] - 
         2*G[lt[19], lt[8], lt[7], x]*Log[-mm5] - 
         2*G[lt[19], lt[8], lt[8], x]*Log[-mm5] - 
         2*G[lt[19], lt[9], lt[3], x]*Log[-mm5] - 
         2*G[lt[19], lt[9], lt[4], x]*Log[-mm5] + 
         2*G[lt[19], lt[9], lt[7], x]*Log[-mm5] + 
         2*G[lt[19], lt[9], lt[8], x]*Log[-mm5] - 
         2*G[lt[19], lt[10], lt[3], x]*Log[-mm5] - 
         2*G[lt[19], lt[10], lt[4], x]*Log[-mm5] + 
         2*G[lt[19], lt[11], lt[7], x]*Log[-mm5] + 
         2*G[lt[19], lt[11], lt[8], x]*Log[-mm5] + 
         2*G[lt[19], lt[18], lt[3], x]*Log[-mm5] + 
         2*G[lt[19], lt[18], lt[4], x]*Log[-mm5] - 
         2*G[lt[19], lt[18], lt[7], x]*Log[-mm5] - 
         2*G[lt[19], lt[18], lt[8], x]*Log[-mm5] - 
         2*G[lt[19], lt[18], lt[10], x]*Log[-mm5] + 
         2*G[lt[19], lt[18], lt[11], x]*Log[-mm5] + 
         2*G[lt[19], lt[19], lt[3], x]*Log[-mm5] + 
         2*G[lt[19], lt[19], lt[4], x]*Log[-mm5] - 
         2*G[lt[19], lt[19], lt[7], x]*Log[-mm5] - 
         2*G[lt[19], lt[19], lt[8], x]*Log[-mm5] - 
         2*G[lt[19], lt[19], lt[10], x]*Log[-mm5] + 
         2*G[lt[19], lt[19], lt[11], x]*Log[-mm5] + G[lt[3], lt[3], x]*
          Log[-mm5]^2 + G[lt[3], lt[4], x]*Log[-mm5]^2 + 
         G[lt[4], lt[3], x]*Log[-mm5]^2 + G[lt[4], lt[4], x]*Log[-mm5]^2 - 
         G[lt[7], lt[7], x]*Log[-mm5]^2 - G[lt[7], lt[8], x]*Log[-mm5]^2 - 
         G[lt[8], lt[7], x]*Log[-mm5]^2 - G[lt[8], lt[8], x]*Log[-mm5]^2 - 
         G[lt[9], lt[3], x]*Log[-mm5]^2 - G[lt[9], lt[4], x]*Log[-mm5]^2 + 
         G[lt[9], lt[7], x]*Log[-mm5]^2 + G[lt[9], lt[8], x]*Log[-mm5]^2 - 
         G[lt[10], lt[3], x]*Log[-mm5]^2 - G[lt[10], lt[4], x]*Log[-mm5]^2 + 
         G[lt[11], lt[7], x]*Log[-mm5]^2 + G[lt[11], lt[8], x]*Log[-mm5]^2 + 
         G[lt[18], lt[3], x]*Log[-mm5]^2 + G[lt[18], lt[4], x]*Log[-mm5]^2 - 
         G[lt[18], lt[7], x]*Log[-mm5]^2 - G[lt[18], lt[8], x]*Log[-mm5]^2 - 
         G[lt[18], lt[10], x]*Log[-mm5]^2 + G[lt[18], lt[11], x]*
          Log[-mm5]^2 + G[lt[19], lt[3], x]*Log[-mm5]^2 + 
         G[lt[19], lt[4], x]*Log[-mm5]^2 - G[lt[19], lt[7], x]*Log[-mm5]^2 - 
         G[lt[19], lt[8], x]*Log[-mm5]^2 - G[lt[19], lt[10], x]*Log[-mm5]^2 + 
         G[lt[19], lt[11], x]*Log[-mm5]^2 + (G[lt[3], x]*Log[-mm5]^3)/3 + 
         (G[lt[4], x]*Log[-mm5]^3)/3 - (G[lt[7], x]*Log[-mm5]^3)/3 - 
         (G[lt[8], x]*Log[-mm5]^3)/3 - (G[lt[10], x]*Log[-mm5]^3)/3 + 
         (G[lt[11], x]*Log[-mm5]^3)/3 - (Pi^2*G[lt[2], x]*Log[-S45])/6 - 
         (Pi^2*G[lt[10], x]*Log[-S45])/6 + (Pi^2*G[lt[11], x]*Log[-S45])/6 - 
         (Pi^2*G[lt[12], x]*Log[-S45])/6 + (Pi^2*G[lt[16], x]*Log[-S45])/6 + 
         (Pi^2*G[lt[17], x]*Log[-S45])/6 + 2*G[lt[2], lt[2], lt[2], x]*
          Log[-S45] + 2*G[lt[2], lt[2], lt[12], x]*Log[-S45] + 
         2*G[lt[2], lt[12], lt[2], x]*Log[-S45] + 
         2*G[lt[2], lt[12], lt[12], x]*Log[-S45] - 
         2*G[lt[5], lt[2], lt[2], x]*Log[-S45] - 2*G[lt[5], lt[2], lt[12], x]*
          Log[-S45] - 2*G[lt[5], lt[12], lt[2], x]*Log[-S45] - 
         2*G[lt[5], lt[12], lt[12], x]*Log[-S45] + 
         2*G[lt[5], lt[16], lt[16], x]*Log[-S45] + 
         2*G[lt[5], lt[16], lt[17], x]*Log[-S45] + 
         2*G[lt[5], lt[17], lt[16], x]*Log[-S45] + 
         2*G[lt[5], lt[17], lt[17], x]*Log[-S45] + 
         2*G[lt[10], lt[16], lt[16], x]*Log[-S45] + 
         2*G[lt[10], lt[16], lt[17], x]*Log[-S45] + 
         2*G[lt[10], lt[17], lt[16], x]*Log[-S45] + 
         2*G[lt[10], lt[17], lt[17], x]*Log[-S45] - 
         2*G[lt[11], lt[2], lt[2], x]*Log[-S45] - 
         2*G[lt[11], lt[2], lt[12], x]*Log[-S45] - 
         2*G[lt[11], lt[12], lt[2], x]*Log[-S45] - 
         2*G[lt[11], lt[12], lt[12], x]*Log[-S45] + 
         2*G[lt[12], lt[2], lt[2], x]*Log[-S45] + 
         2*G[lt[12], lt[2], lt[12], x]*Log[-S45] + 
         2*G[lt[12], lt[12], lt[2], x]*Log[-S45] + 
         2*G[lt[12], lt[12], lt[12], x]*Log[-S45] - 
         2*G[lt[16], lt[16], lt[16], x]*Log[-S45] - 
         2*G[lt[16], lt[16], lt[17], x]*Log[-S45] - 
         2*G[lt[16], lt[17], lt[16], x]*Log[-S45] - 
         2*G[lt[16], lt[17], lt[17], x]*Log[-S45] - 
         2*G[lt[17], lt[16], lt[16], x]*Log[-S45] - 
         2*G[lt[17], lt[16], lt[17], x]*Log[-S45] - 
         2*G[lt[17], lt[17], lt[16], x]*Log[-S45] - 
         2*G[lt[17], lt[17], lt[17], x]*Log[-S45] + 
         2*G[lt[18], lt[2], lt[2], x]*Log[-S45] + 
         2*G[lt[18], lt[2], lt[12], x]*Log[-S45] - 
         2*G[lt[18], lt[5], lt[2], x]*Log[-S45] - 
         2*G[lt[18], lt[5], lt[12], x]*Log[-S45] + 
         2*G[lt[18], lt[5], lt[16], x]*Log[-S45] + 
         2*G[lt[18], lt[5], lt[17], x]*Log[-S45] + 
         2*G[lt[18], lt[10], lt[16], x]*Log[-S45] + 
         2*G[lt[18], lt[10], lt[17], x]*Log[-S45] - 
         2*G[lt[18], lt[11], lt[2], x]*Log[-S45] - 
         2*G[lt[18], lt[11], lt[12], x]*Log[-S45] + 
         2*G[lt[18], lt[12], lt[2], x]*Log[-S45] + 
         2*G[lt[18], lt[12], lt[12], x]*Log[-S45] - 
         2*G[lt[18], lt[16], lt[16], x]*Log[-S45] - 
         2*G[lt[18], lt[16], lt[17], x]*Log[-S45] - 
         2*G[lt[18], lt[17], lt[16], x]*Log[-S45] - 
         2*G[lt[18], lt[17], lt[17], x]*Log[-S45] + 
         2*G[lt[18], lt[18], lt[2], x]*Log[-S45] + 
         2*G[lt[18], lt[18], lt[10], x]*Log[-S45] - 
         2*G[lt[18], lt[18], lt[11], x]*Log[-S45] + 
         2*G[lt[18], lt[18], lt[12], x]*Log[-S45] - 
         2*G[lt[18], lt[18], lt[16], x]*Log[-S45] - 
         2*G[lt[18], lt[18], lt[17], x]*Log[-S45] + 
         2*G[lt[18], lt[19], lt[2], x]*Log[-S45] + 
         2*G[lt[18], lt[19], lt[10], x]*Log[-S45] - 
         2*G[lt[18], lt[19], lt[11], x]*Log[-S45] + 
         2*G[lt[18], lt[19], lt[12], x]*Log[-S45] - 
         2*G[lt[18], lt[19], lt[16], x]*Log[-S45] - 
         2*G[lt[18], lt[19], lt[17], x]*Log[-S45] + 
         2*G[lt[19], lt[2], lt[2], x]*Log[-S45] + 
         2*G[lt[19], lt[2], lt[12], x]*Log[-S45] - 
         2*G[lt[19], lt[5], lt[2], x]*Log[-S45] - 
         2*G[lt[19], lt[5], lt[12], x]*Log[-S45] + 
         2*G[lt[19], lt[5], lt[16], x]*Log[-S45] + 
         2*G[lt[19], lt[5], lt[17], x]*Log[-S45] + 
         2*G[lt[19], lt[10], lt[16], x]*Log[-S45] + 
         2*G[lt[19], lt[10], lt[17], x]*Log[-S45] - 
         2*G[lt[19], lt[11], lt[2], x]*Log[-S45] - 
         2*G[lt[19], lt[11], lt[12], x]*Log[-S45] + 
         2*G[lt[19], lt[12], lt[2], x]*Log[-S45] + 
         2*G[lt[19], lt[12], lt[12], x]*Log[-S45] - 
         2*G[lt[19], lt[16], lt[16], x]*Log[-S45] - 
         2*G[lt[19], lt[16], lt[17], x]*Log[-S45] - 
         2*G[lt[19], lt[17], lt[16], x]*Log[-S45] - 
         2*G[lt[19], lt[17], lt[17], x]*Log[-S45] + 
         2*G[lt[19], lt[18], lt[2], x]*Log[-S45] + 
         2*G[lt[19], lt[18], lt[10], x]*Log[-S45] - 
         2*G[lt[19], lt[18], lt[11], x]*Log[-S45] + 
         2*G[lt[19], lt[18], lt[12], x]*Log[-S45] - 
         2*G[lt[19], lt[18], lt[16], x]*Log[-S45] - 
         2*G[lt[19], lt[18], lt[17], x]*Log[-S45] + 
         2*G[lt[19], lt[19], lt[2], x]*Log[-S45] + 
         2*G[lt[19], lt[19], lt[10], x]*Log[-S45] - 
         2*G[lt[19], lt[19], lt[11], x]*Log[-S45] + 
         2*G[lt[19], lt[19], lt[12], x]*Log[-S45] - 
         2*G[lt[19], lt[19], lt[16], x]*Log[-S45] - 
         2*G[lt[19], lt[19], lt[17], x]*Log[-S45] + G[lt[2], lt[2], x]*
          Log[-S45]^2 + G[lt[2], lt[12], x]*Log[-S45]^2 - 
         G[lt[5], lt[2], x]*Log[-S45]^2 - G[lt[5], lt[12], x]*Log[-S45]^2 + 
         G[lt[5], lt[16], x]*Log[-S45]^2 + G[lt[5], lt[17], x]*Log[-S45]^2 + 
         G[lt[10], lt[16], x]*Log[-S45]^2 + G[lt[10], lt[17], x]*
          Log[-S45]^2 - G[lt[11], lt[2], x]*Log[-S45]^2 - 
         G[lt[11], lt[12], x]*Log[-S45]^2 + G[lt[12], lt[2], x]*Log[-S45]^2 + 
         G[lt[12], lt[12], x]*Log[-S45]^2 - G[lt[16], lt[16], x]*
          Log[-S45]^2 - G[lt[16], lt[17], x]*Log[-S45]^2 - 
         G[lt[17], lt[16], x]*Log[-S45]^2 - G[lt[17], lt[17], x]*
          Log[-S45]^2 + G[lt[18], lt[2], x]*Log[-S45]^2 + 
         G[lt[18], lt[10], x]*Log[-S45]^2 - G[lt[18], lt[11], x]*
          Log[-S45]^2 + G[lt[18], lt[12], x]*Log[-S45]^2 - 
         G[lt[18], lt[16], x]*Log[-S45]^2 - G[lt[18], lt[17], x]*
          Log[-S45]^2 + G[lt[19], lt[2], x]*Log[-S45]^2 + 
         G[lt[19], lt[10], x]*Log[-S45]^2 - G[lt[19], lt[11], x]*
          Log[-S45]^2 + G[lt[19], lt[12], x]*Log[-S45]^2 - 
         G[lt[19], lt[16], x]*Log[-S45]^2 - G[lt[19], lt[17], x]*
          Log[-S45]^2 + (G[lt[2], x]*Log[-S45]^3)/3 + 
         (G[lt[10], x]*Log[-S45]^3)/3 - (G[lt[11], x]*Log[-S45]^3)/3 + 
         (G[lt[12], x]*Log[-S45]^3)/3 - (G[lt[16], x]*Log[-S45]^3)/3 - 
         (G[lt[17], x]*Log[-S45]^3)/3 + (14*G[lt[2], x]*Zeta[3])/3 + 
         (14*G[lt[3], x]*Zeta[3])/3 + (14*G[lt[4], x]*Zeta[3])/3 - 
         (14*G[lt[7], x]*Zeta[3])/3 - (14*G[lt[8], x]*Zeta[3])/3 + 
         (14*G[lt[12], x]*Zeta[3])/3 - (14*G[lt[16], x]*Zeta[3])/3 - 
         (14*G[lt[17], x]*Zeta[3])/3), 
     gb[18] -> ep^3*(G[lt[18], lt[2], lt[1], x]/2 + 
         G[lt[18], lt[3], lt[1], x]/2 + G[lt[18], lt[4], lt[1], x]/2 - 
         G[lt[18], lt[5], lt[2], x]/4 - G[lt[18], lt[5], lt[12], x]/4 + 
         G[lt[18], lt[5], lt[16], x]/4 + G[lt[18], lt[5], lt[17], x]/4 + 
         G[lt[18], lt[6], lt[3], x]/4 + G[lt[18], lt[6], lt[4], x]/4 - 
         G[lt[18], lt[6], lt[7], x]/4 - G[lt[18], lt[6], lt[8], x]/4 - 
         G[lt[18], lt[7], lt[1], x]/2 - G[lt[18], lt[8], lt[1], x]/2 - 
         G[lt[18], lt[9], lt[3], x]/4 - G[lt[18], lt[9], lt[4], x]/4 + 
         G[lt[18], lt[9], lt[7], x]/4 + G[lt[18], lt[9], lt[8], x]/4 + 
         G[lt[18], lt[10], lt[3], x]/4 + G[lt[18], lt[10], lt[4], x]/4 - 
         G[lt[18], lt[10], lt[16], x]/4 - G[lt[18], lt[10], lt[17], x]/4 + 
         G[lt[18], lt[11], lt[2], x]/4 - G[lt[18], lt[11], lt[7], x]/4 - 
         G[lt[18], lt[11], lt[8], x]/4 + G[lt[18], lt[11], lt[12], x]/4 + 
         G[lt[18], lt[12], lt[1], x]/2 + G[lt[18], lt[13], lt[2], x]/4 + 
         G[lt[18], lt[13], lt[12], x]/4 - G[lt[18], lt[13], lt[16], x]/4 - 
         G[lt[18], lt[13], lt[17], x]/4 - G[lt[18], lt[14], lt[3], x]/4 - 
         G[lt[18], lt[14], lt[4], x]/4 + G[lt[18], lt[14], lt[16], x]/4 + 
         G[lt[18], lt[14], lt[17], x]/4 - G[lt[18], lt[15], lt[2], x]/4 + 
         G[lt[18], lt[15], lt[7], x]/4 + G[lt[18], lt[15], lt[8], x]/4 - 
         G[lt[18], lt[15], lt[12], x]/4 - G[lt[18], lt[16], lt[1], x]/2 - 
         G[lt[18], lt[17], lt[1], x]/2 - G[lt[19], lt[2], lt[1], x]/2 - 
         G[lt[19], lt[3], lt[1], x]/2 - G[lt[19], lt[4], lt[1], x]/2 + 
         G[lt[19], lt[5], lt[2], x]/4 + G[lt[19], lt[5], lt[12], x]/4 - 
         G[lt[19], lt[5], lt[16], x]/4 - G[lt[19], lt[5], lt[17], x]/4 - 
         G[lt[19], lt[6], lt[3], x]/4 - G[lt[19], lt[6], lt[4], x]/4 + 
         G[lt[19], lt[6], lt[7], x]/4 + G[lt[19], lt[6], lt[8], x]/4 + 
         G[lt[19], lt[7], lt[1], x]/2 + G[lt[19], lt[8], lt[1], x]/2 + 
         G[lt[19], lt[9], lt[3], x]/4 + G[lt[19], lt[9], lt[4], x]/4 - 
         G[lt[19], lt[9], lt[7], x]/4 - G[lt[19], lt[9], lt[8], x]/4 - 
         G[lt[19], lt[10], lt[3], x]/4 - G[lt[19], lt[10], lt[4], x]/4 + 
         G[lt[19], lt[10], lt[16], x]/4 + G[lt[19], lt[10], lt[17], x]/4 - 
         G[lt[19], lt[11], lt[2], x]/4 + G[lt[19], lt[11], lt[7], x]/4 + 
         G[lt[19], lt[11], lt[8], x]/4 - G[lt[19], lt[11], lt[12], x]/4 - 
         G[lt[19], lt[12], lt[1], x]/2 - G[lt[19], lt[13], lt[2], x]/4 - 
         G[lt[19], lt[13], lt[12], x]/4 + G[lt[19], lt[13], lt[16], x]/4 + 
         G[lt[19], lt[13], lt[17], x]/4 + G[lt[19], lt[14], lt[3], x]/4 + 
         G[lt[19], lt[14], lt[4], x]/4 - G[lt[19], lt[14], lt[16], x]/4 - 
         G[lt[19], lt[14], lt[17], x]/4 + G[lt[19], lt[15], lt[2], x]/4 - 
         G[lt[19], lt[15], lt[7], x]/4 - G[lt[19], lt[15], lt[8], x]/4 + 
         G[lt[19], lt[15], lt[12], x]/4 + G[lt[19], lt[16], lt[1], x]/2 + 
         G[lt[19], lt[17], lt[1], x]/2 + (G[lt[18], lt[3], x]*Log[-m1])/4 + 
         (G[lt[18], lt[4], x]*Log[-m1])/4 - (G[lt[18], lt[6], x]*Log[-m1])/
          4 + (G[lt[18], lt[13], x]*Log[-m1])/4 - 
         (G[lt[18], lt[16], x]*Log[-m1])/4 - (G[lt[18], lt[17], x]*Log[-m1])/
          4 - (G[lt[19], lt[3], x]*Log[-m1])/4 - 
         (G[lt[19], lt[4], x]*Log[-m1])/4 + (G[lt[19], lt[6], x]*Log[-m1])/
          4 - (G[lt[19], lt[13], x]*Log[-m1])/4 + 
         (G[lt[19], lt[16], x]*Log[-m1])/4 + (G[lt[19], lt[17], x]*Log[-m1])/
          4 - (G[lt[18], lt[3], x]*Log[-mm5])/4 - 
         (G[lt[18], lt[4], x]*Log[-mm5])/4 + (G[lt[18], lt[7], x]*Log[-mm5])/
          4 + (G[lt[18], lt[8], x]*Log[-mm5])/4 + 
         (G[lt[18], lt[10], x]*Log[-mm5])/4 - (G[lt[18], lt[11], x]*
           Log[-mm5])/4 + (G[lt[19], lt[3], x]*Log[-mm5])/4 + 
         (G[lt[19], lt[4], x]*Log[-mm5])/4 - (G[lt[19], lt[7], x]*Log[-mm5])/
          4 - (G[lt[19], lt[8], x]*Log[-mm5])/4 - 
         (G[lt[19], lt[10], x]*Log[-mm5])/4 + (G[lt[19], lt[11], x]*
           Log[-mm5])/4 + (G[lt[18], lt[2], x]*Log[-S12])/4 + 
         (G[lt[18], lt[6], x]*Log[-S12])/4 - (G[lt[18], lt[7], x]*Log[-S12])/
          4 - (G[lt[18], lt[8], x]*Log[-S12])/4 + 
         (G[lt[18], lt[12], x]*Log[-S12])/4 - (G[lt[18], lt[13], x]*
           Log[-S12])/4 - (G[lt[19], lt[2], x]*Log[-S12])/4 - 
         (G[lt[19], lt[6], x]*Log[-S12])/4 + (G[lt[19], lt[7], x]*Log[-S12])/
          4 + (G[lt[19], lt[8], x]*Log[-S12])/4 - 
         (G[lt[19], lt[12], x]*Log[-S12])/4 + (G[lt[19], lt[13], x]*
           Log[-S12])/4 - (G[lt[18], lt[2], x]*Log[-S45])/4 - 
         (G[lt[18], lt[10], x]*Log[-S45])/4 + (G[lt[18], lt[11], x]*
           Log[-S45])/4 - (G[lt[18], lt[12], x]*Log[-S45])/4 + 
         (G[lt[18], lt[16], x]*Log[-S45])/4 + (G[lt[18], lt[17], x]*
           Log[-S45])/4 + (G[lt[19], lt[2], x]*Log[-S45])/4 + 
         (G[lt[19], lt[10], x]*Log[-S45])/4 - (G[lt[19], lt[11], x]*
           Log[-S45])/4 + (G[lt[19], lt[12], x]*Log[-S45])/4 - 
         (G[lt[19], lt[16], x]*Log[-S45])/4 - (G[lt[19], lt[17], x]*
           Log[-S45])/4) + ep^4*(-G[lt[18], lt[2], lt[1], lt[1], x] - 
         G[lt[18], lt[2], lt[2], lt[1], x]/2 + G[lt[18], lt[2], lt[12], 
           lt[1], x]/2 - G[lt[18], lt[3], lt[1], lt[1], x] - 
         G[lt[18], lt[3], lt[3], lt[1], x]/2 + G[lt[18], lt[3], lt[4], lt[1], 
           x]/2 - G[lt[18], lt[4], lt[1], lt[1], x] + 
         G[lt[18], lt[4], lt[3], lt[1], x]/2 - G[lt[18], lt[4], lt[4], lt[1], 
           x]/2 + G[lt[18], lt[5], lt[2], lt[2], x]/4 + 
         G[lt[18], lt[5], lt[2], lt[12], x]/4 + 
         G[lt[18], lt[5], lt[12], lt[2], x]/4 + 
         G[lt[18], lt[5], lt[12], lt[12], x]/4 - 
         G[lt[18], lt[5], lt[16], lt[16], x]/4 - 
         G[lt[18], lt[5], lt[16], lt[17], x]/4 - 
         G[lt[18], lt[5], lt[17], lt[16], x]/4 - 
         G[lt[18], lt[5], lt[17], lt[17], x]/4 - 
         G[lt[18], lt[6], lt[3], lt[1], x]/2 - G[lt[18], lt[6], lt[3], lt[3], 
           x]/4 - G[lt[18], lt[6], lt[3], lt[4], x]/4 - 
         G[lt[18], lt[6], lt[4], lt[1], x]/2 - G[lt[18], lt[6], lt[4], lt[3], 
           x]/4 - G[lt[18], lt[6], lt[4], lt[4], x]/4 - 
         G[lt[18], lt[6], lt[6], lt[3], x]/2 - G[lt[18], lt[6], lt[6], lt[4], 
           x]/2 + G[lt[18], lt[6], lt[6], lt[7], x]/2 + 
         G[lt[18], lt[6], lt[6], lt[8], x]/2 + G[lt[18], lt[6], lt[7], lt[1], 
           x]/2 + G[lt[18], lt[6], lt[7], lt[7], x]/4 + 
         G[lt[18], lt[6], lt[7], lt[8], x]/4 + G[lt[18], lt[6], lt[8], lt[1], 
           x]/2 + G[lt[18], lt[6], lt[8], lt[7], x]/4 + 
         G[lt[18], lt[6], lt[8], lt[8], x]/4 + G[lt[18], lt[6], lt[9], lt[3], 
           x]/2 + G[lt[18], lt[6], lt[9], lt[4], x]/2 - 
         G[lt[18], lt[6], lt[9], lt[7], x]/2 - G[lt[18], lt[6], lt[9], lt[8], 
           x]/2 + G[lt[18], lt[7], lt[1], lt[1], x] + 
         G[lt[18], lt[7], lt[7], lt[1], x]/2 - G[lt[18], lt[7], lt[8], lt[1], 
           x]/2 + G[lt[18], lt[8], lt[1], lt[1], x] - 
         G[lt[18], lt[8], lt[7], lt[1], x]/2 + G[lt[18], lt[8], lt[8], lt[1], 
           x]/2 + G[lt[18], lt[9], lt[3], lt[3], x]/4 + 
         G[lt[18], lt[9], lt[3], lt[4], x]/4 + G[lt[18], lt[9], lt[4], lt[3], 
           x]/4 + G[lt[18], lt[9], lt[4], lt[4], x]/4 - 
         G[lt[18], lt[9], lt[7], lt[7], x]/4 - G[lt[18], lt[9], lt[7], lt[8], 
           x]/4 - G[lt[18], lt[9], lt[8], lt[7], x]/4 - 
         G[lt[18], lt[9], lt[8], lt[8], x]/4 - G[lt[18], lt[10], lt[3], 
           lt[3], x]/4 - G[lt[18], lt[10], lt[3], lt[4], x]/4 - 
         G[lt[18], lt[10], lt[4], lt[3], x]/4 - 
         G[lt[18], lt[10], lt[4], lt[4], x]/4 + 
         G[lt[18], lt[10], lt[16], lt[16], x]/4 + 
         G[lt[18], lt[10], lt[16], lt[17], x]/4 + 
         G[lt[18], lt[10], lt[17], lt[16], x]/4 + 
         G[lt[18], lt[10], lt[17], lt[17], x]/4 - 
         G[lt[18], lt[11], lt[2], lt[2], x]/4 - 
         G[lt[18], lt[11], lt[2], lt[12], x]/4 + 
         G[lt[18], lt[11], lt[7], lt[7], x]/4 + 
         G[lt[18], lt[11], lt[7], lt[8], x]/4 + 
         G[lt[18], lt[11], lt[8], lt[7], x]/4 + 
         G[lt[18], lt[11], lt[8], lt[8], x]/4 - 
         G[lt[18], lt[11], lt[12], lt[2], x]/4 - 
         G[lt[18], lt[11], lt[12], lt[12], x]/4 - G[lt[18], lt[12], lt[1], 
          lt[1], x] + G[lt[18], lt[12], lt[2], lt[1], x]/2 - 
         G[lt[18], lt[12], lt[12], lt[1], x]/2 - 
         G[lt[18], lt[13], lt[2], lt[1], x]/2 - 
         G[lt[18], lt[13], lt[2], lt[2], x]/4 - 
         G[lt[18], lt[13], lt[2], lt[12], x]/4 + 
         G[lt[18], lt[13], lt[5], lt[2], x]/2 + 
         G[lt[18], lt[13], lt[5], lt[12], x]/2 - 
         G[lt[18], lt[13], lt[5], lt[16], x]/2 - 
         G[lt[18], lt[13], lt[5], lt[17], x]/2 - 
         G[lt[18], lt[13], lt[12], lt[1], x]/2 - 
         G[lt[18], lt[13], lt[12], lt[2], x]/4 - 
         G[lt[18], lt[13], lt[12], lt[12], x]/4 - 
         G[lt[18], lt[13], lt[13], lt[2], x]/2 - 
         G[lt[18], lt[13], lt[13], lt[12], x]/2 + 
         G[lt[18], lt[13], lt[13], lt[16], x]/2 + 
         G[lt[18], lt[13], lt[13], lt[17], x]/2 + 
         G[lt[18], lt[13], lt[16], lt[1], x]/2 + 
         G[lt[18], lt[13], lt[16], lt[16], x]/4 + 
         G[lt[18], lt[13], lt[16], lt[17], x]/4 + 
         G[lt[18], lt[13], lt[17], lt[1], x]/2 + 
         G[lt[18], lt[13], lt[17], lt[16], x]/4 + 
         G[lt[18], lt[13], lt[17], lt[17], x]/4 - 
         G[lt[18], lt[14], lt[3], lt[1], x]/2 + 
         G[lt[18], lt[14], lt[3], lt[3], x]/4 + 
         G[lt[18], lt[14], lt[3], lt[4], x]/4 - 
         G[lt[18], lt[14], lt[4], lt[1], x]/2 + 
         G[lt[18], lt[14], lt[4], lt[3], x]/4 + 
         G[lt[18], lt[14], lt[4], lt[4], x]/4 - 
         G[lt[18], lt[14], lt[10], lt[3], x]/2 - 
         G[lt[18], lt[14], lt[10], lt[4], x]/2 + 
         G[lt[18], lt[14], lt[10], lt[16], x]/2 + 
         G[lt[18], lt[14], lt[10], lt[17], x]/2 + 
         G[lt[18], lt[14], lt[14], lt[3], x]/2 + 
         G[lt[18], lt[14], lt[14], lt[4], x]/2 - 
         G[lt[18], lt[14], lt[14], lt[16], x]/2 - 
         G[lt[18], lt[14], lt[14], lt[17], x]/2 + 
         G[lt[18], lt[14], lt[16], lt[1], x]/2 - 
         G[lt[18], lt[14], lt[16], lt[16], x]/4 - 
         G[lt[18], lt[14], lt[16], lt[17], x]/4 + 
         G[lt[18], lt[14], lt[17], lt[1], x]/2 - 
         G[lt[18], lt[14], lt[17], lt[16], x]/4 - 
         G[lt[18], lt[14], lt[17], lt[17], x]/4 - 
         G[lt[18], lt[15], lt[2], lt[1], x]/2 + 
         G[lt[18], lt[15], lt[2], lt[2], x]/4 + 
         G[lt[18], lt[15], lt[2], lt[12], x]/4 + 
         G[lt[18], lt[15], lt[7], lt[1], x]/2 - 
         G[lt[18], lt[15], lt[7], lt[7], x]/4 - 
         G[lt[18], lt[15], lt[7], lt[8], x]/4 + 
         G[lt[18], lt[15], lt[8], lt[1], x]/2 - 
         G[lt[18], lt[15], lt[8], lt[7], x]/4 - 
         G[lt[18], lt[15], lt[8], lt[8], x]/4 - 
         G[lt[18], lt[15], lt[11], lt[2], x]/2 + 
         G[lt[18], lt[15], lt[11], lt[7], x]/2 + 
         G[lt[18], lt[15], lt[11], lt[8], x]/2 - 
         G[lt[18], lt[15], lt[11], lt[12], x]/2 - 
         G[lt[18], lt[15], lt[12], lt[1], x]/2 + 
         G[lt[18], lt[15], lt[12], lt[2], x]/4 + 
         G[lt[18], lt[15], lt[12], lt[12], x]/4 + 
         G[lt[18], lt[15], lt[15], lt[2], x]/2 - 
         G[lt[18], lt[15], lt[15], lt[7], x]/2 - 
         G[lt[18], lt[15], lt[15], lt[8], x]/2 + 
         G[lt[18], lt[15], lt[15], lt[12], x]/2 + G[lt[18], lt[16], lt[1], 
          lt[1], x] + G[lt[18], lt[16], lt[16], lt[1], x]/2 - 
         G[lt[18], lt[16], lt[17], lt[1], x]/2 + G[lt[18], lt[17], lt[1], 
          lt[1], x] - G[lt[18], lt[17], lt[16], lt[1], x]/2 + 
         G[lt[18], lt[17], lt[17], lt[1], x]/2 - 
         G[lt[18], lt[18], lt[2], lt[1], x]/2 - 
         G[lt[18], lt[18], lt[3], lt[1], x]/2 - 
         G[lt[18], lt[18], lt[4], lt[1], x]/2 + 
         G[lt[18], lt[18], lt[5], lt[2], x]/4 + 
         G[lt[18], lt[18], lt[5], lt[12], x]/4 - 
         G[lt[18], lt[18], lt[5], lt[16], x]/4 - 
         G[lt[18], lt[18], lt[5], lt[17], x]/4 - 
         G[lt[18], lt[18], lt[6], lt[3], x]/4 - 
         G[lt[18], lt[18], lt[6], lt[4], x]/4 + 
         G[lt[18], lt[18], lt[6], lt[7], x]/4 + 
         G[lt[18], lt[18], lt[6], lt[8], x]/4 + 
         G[lt[18], lt[18], lt[7], lt[1], x]/2 + 
         G[lt[18], lt[18], lt[8], lt[1], x]/2 + 
         G[lt[18], lt[18], lt[9], lt[3], x]/4 + 
         G[lt[18], lt[18], lt[9], lt[4], x]/4 - 
         G[lt[18], lt[18], lt[9], lt[7], x]/4 - 
         G[lt[18], lt[18], lt[9], lt[8], x]/4 - 
         G[lt[18], lt[18], lt[10], lt[3], x]/4 - 
         G[lt[18], lt[18], lt[10], lt[4], x]/4 + 
         G[lt[18], lt[18], lt[10], lt[16], x]/4 + 
         G[lt[18], lt[18], lt[10], lt[17], x]/4 - 
         G[lt[18], lt[18], lt[11], lt[2], x]/4 + 
         G[lt[18], lt[18], lt[11], lt[7], x]/4 + 
         G[lt[18], lt[18], lt[11], lt[8], x]/4 - 
         G[lt[18], lt[18], lt[11], lt[12], x]/4 - 
         G[lt[18], lt[18], lt[12], lt[1], x]/2 - 
         G[lt[18], lt[18], lt[13], lt[2], x]/4 - 
         G[lt[18], lt[18], lt[13], lt[12], x]/4 + 
         G[lt[18], lt[18], lt[13], lt[16], x]/4 + 
         G[lt[18], lt[18], lt[13], lt[17], x]/4 + 
         G[lt[18], lt[18], lt[14], lt[3], x]/4 + 
         G[lt[18], lt[18], lt[14], lt[4], x]/4 - 
         G[lt[18], lt[18], lt[14], lt[16], x]/4 - 
         G[lt[18], lt[18], lt[14], lt[17], x]/4 + 
         G[lt[18], lt[18], lt[15], lt[2], x]/4 - 
         G[lt[18], lt[18], lt[15], lt[7], x]/4 - 
         G[lt[18], lt[18], lt[15], lt[8], x]/4 + 
         G[lt[18], lt[18], lt[15], lt[12], x]/4 + 
         G[lt[18], lt[18], lt[16], lt[1], x]/2 + 
         G[lt[18], lt[18], lt[17], lt[1], x]/2 + 
         G[lt[18], lt[19], lt[2], lt[1], x]/2 + 
         G[lt[18], lt[19], lt[3], lt[1], x]/2 + 
         G[lt[18], lt[19], lt[4], lt[1], x]/2 - 
         G[lt[18], lt[19], lt[5], lt[2], x]/4 - 
         G[lt[18], lt[19], lt[5], lt[12], x]/4 + 
         G[lt[18], lt[19], lt[5], lt[16], x]/4 + 
         G[lt[18], lt[19], lt[5], lt[17], x]/4 + 
         G[lt[18], lt[19], lt[6], lt[3], x]/4 + 
         G[lt[18], lt[19], lt[6], lt[4], x]/4 - 
         G[lt[18], lt[19], lt[6], lt[7], x]/4 - 
         G[lt[18], lt[19], lt[6], lt[8], x]/4 - 
         G[lt[18], lt[19], lt[7], lt[1], x]/2 - 
         G[lt[18], lt[19], lt[8], lt[1], x]/2 - 
         G[lt[18], lt[19], lt[9], lt[3], x]/4 - 
         G[lt[18], lt[19], lt[9], lt[4], x]/4 + 
         G[lt[18], lt[19], lt[9], lt[7], x]/4 + 
         G[lt[18], lt[19], lt[9], lt[8], x]/4 + 
         G[lt[18], lt[19], lt[10], lt[3], x]/4 + 
         G[lt[18], lt[19], lt[10], lt[4], x]/4 - 
         G[lt[18], lt[19], lt[10], lt[16], x]/4 - 
         G[lt[18], lt[19], lt[10], lt[17], x]/4 + 
         G[lt[18], lt[19], lt[11], lt[2], x]/4 - 
         G[lt[18], lt[19], lt[11], lt[7], x]/4 - 
         G[lt[18], lt[19], lt[11], lt[8], x]/4 + 
         G[lt[18], lt[19], lt[11], lt[12], x]/4 + 
         G[lt[18], lt[19], lt[12], lt[1], x]/2 + 
         G[lt[18], lt[19], lt[13], lt[2], x]/4 + 
         G[lt[18], lt[19], lt[13], lt[12], x]/4 - 
         G[lt[18], lt[19], lt[13], lt[16], x]/4 - 
         G[lt[18], lt[19], lt[13], lt[17], x]/4 - 
         G[lt[18], lt[19], lt[14], lt[3], x]/4 - 
         G[lt[18], lt[19], lt[14], lt[4], x]/4 + 
         G[lt[18], lt[19], lt[14], lt[16], x]/4 + 
         G[lt[18], lt[19], lt[14], lt[17], x]/4 - 
         G[lt[18], lt[19], lt[15], lt[2], x]/4 + 
         G[lt[18], lt[19], lt[15], lt[7], x]/4 + 
         G[lt[18], lt[19], lt[15], lt[8], x]/4 - 
         G[lt[18], lt[19], lt[15], lt[12], x]/4 - 
         G[lt[18], lt[19], lt[16], lt[1], x]/2 - 
         G[lt[18], lt[19], lt[17], lt[1], x]/2 + G[lt[19], lt[2], lt[1], 
          lt[1], x] + G[lt[19], lt[2], lt[2], lt[1], x]/2 - 
         G[lt[19], lt[2], lt[12], lt[1], x]/2 + G[lt[19], lt[3], lt[1], 
          lt[1], x] + G[lt[19], lt[3], lt[3], lt[1], x]/2 - 
         G[lt[19], lt[3], lt[4], lt[1], x]/2 + G[lt[19], lt[4], lt[1], lt[1], 
          x] - G[lt[19], lt[4], lt[3], lt[1], x]/2 + 
         G[lt[19], lt[4], lt[4], lt[1], x]/2 - G[lt[19], lt[5], lt[2], lt[2], 
           x]/4 - G[lt[19], lt[5], lt[2], lt[12], x]/4 - 
         G[lt[19], lt[5], lt[12], lt[2], x]/4 - 
         G[lt[19], lt[5], lt[12], lt[12], x]/4 + 
         G[lt[19], lt[5], lt[16], lt[16], x]/4 + 
         G[lt[19], lt[5], lt[16], lt[17], x]/4 + 
         G[lt[19], lt[5], lt[17], lt[16], x]/4 + 
         G[lt[19], lt[5], lt[17], lt[17], x]/4 + 
         G[lt[19], lt[6], lt[3], lt[1], x]/2 + G[lt[19], lt[6], lt[3], lt[3], 
           x]/4 + G[lt[19], lt[6], lt[3], lt[4], x]/4 + 
         G[lt[19], lt[6], lt[4], lt[1], x]/2 + G[lt[19], lt[6], lt[4], lt[3], 
           x]/4 + G[lt[19], lt[6], lt[4], lt[4], x]/4 + 
         G[lt[19], lt[6], lt[6], lt[3], x]/2 + G[lt[19], lt[6], lt[6], lt[4], 
           x]/2 - G[lt[19], lt[6], lt[6], lt[7], x]/2 - 
         G[lt[19], lt[6], lt[6], lt[8], x]/2 - G[lt[19], lt[6], lt[7], lt[1], 
           x]/2 - G[lt[19], lt[6], lt[7], lt[7], x]/4 - 
         G[lt[19], lt[6], lt[7], lt[8], x]/4 - G[lt[19], lt[6], lt[8], lt[1], 
           x]/2 - G[lt[19], lt[6], lt[8], lt[7], x]/4 - 
         G[lt[19], lt[6], lt[8], lt[8], x]/4 - G[lt[19], lt[6], lt[9], lt[3], 
           x]/2 - G[lt[19], lt[6], lt[9], lt[4], x]/2 + 
         G[lt[19], lt[6], lt[9], lt[7], x]/2 + G[lt[19], lt[6], lt[9], lt[8], 
           x]/2 - G[lt[19], lt[7], lt[1], lt[1], x] - 
         G[lt[19], lt[7], lt[7], lt[1], x]/2 + G[lt[19], lt[7], lt[8], lt[1], 
           x]/2 - G[lt[19], lt[8], lt[1], lt[1], x] + 
         G[lt[19], lt[8], lt[7], lt[1], x]/2 - G[lt[19], lt[8], lt[8], lt[1], 
           x]/2 - G[lt[19], lt[9], lt[3], lt[3], x]/4 - 
         G[lt[19], lt[9], lt[3], lt[4], x]/4 - G[lt[19], lt[9], lt[4], lt[3], 
           x]/4 - G[lt[19], lt[9], lt[4], lt[4], x]/4 + 
         G[lt[19], lt[9], lt[7], lt[7], x]/4 + G[lt[19], lt[9], lt[7], lt[8], 
           x]/4 + G[lt[19], lt[9], lt[8], lt[7], x]/4 + 
         G[lt[19], lt[9], lt[8], lt[8], x]/4 + G[lt[19], lt[10], lt[3], 
           lt[3], x]/4 + G[lt[19], lt[10], lt[3], lt[4], x]/4 + 
         G[lt[19], lt[10], lt[4], lt[3], x]/4 + 
         G[lt[19], lt[10], lt[4], lt[4], x]/4 - 
         G[lt[19], lt[10], lt[16], lt[16], x]/4 - 
         G[lt[19], lt[10], lt[16], lt[17], x]/4 - 
         G[lt[19], lt[10], lt[17], lt[16], x]/4 - 
         G[lt[19], lt[10], lt[17], lt[17], x]/4 + 
         G[lt[19], lt[11], lt[2], lt[2], x]/4 + 
         G[lt[19], lt[11], lt[2], lt[12], x]/4 - 
         G[lt[19], lt[11], lt[7], lt[7], x]/4 - 
         G[lt[19], lt[11], lt[7], lt[8], x]/4 - 
         G[lt[19], lt[11], lt[8], lt[7], x]/4 - 
         G[lt[19], lt[11], lt[8], lt[8], x]/4 + 
         G[lt[19], lt[11], lt[12], lt[2], x]/4 + 
         G[lt[19], lt[11], lt[12], lt[12], x]/4 + G[lt[19], lt[12], lt[1], 
          lt[1], x] - G[lt[19], lt[12], lt[2], lt[1], x]/2 + 
         G[lt[19], lt[12], lt[12], lt[1], x]/2 + 
         G[lt[19], lt[13], lt[2], lt[1], x]/2 + 
         G[lt[19], lt[13], lt[2], lt[2], x]/4 + 
         G[lt[19], lt[13], lt[2], lt[12], x]/4 - 
         G[lt[19], lt[13], lt[5], lt[2], x]/2 - 
         G[lt[19], lt[13], lt[5], lt[12], x]/2 + 
         G[lt[19], lt[13], lt[5], lt[16], x]/2 + 
         G[lt[19], lt[13], lt[5], lt[17], x]/2 + 
         G[lt[19], lt[13], lt[12], lt[1], x]/2 + 
         G[lt[19], lt[13], lt[12], lt[2], x]/4 + 
         G[lt[19], lt[13], lt[12], lt[12], x]/4 + 
         G[lt[19], lt[13], lt[13], lt[2], x]/2 + 
         G[lt[19], lt[13], lt[13], lt[12], x]/2 - 
         G[lt[19], lt[13], lt[13], lt[16], x]/2 - 
         G[lt[19], lt[13], lt[13], lt[17], x]/2 - 
         G[lt[19], lt[13], lt[16], lt[1], x]/2 - 
         G[lt[19], lt[13], lt[16], lt[16], x]/4 - 
         G[lt[19], lt[13], lt[16], lt[17], x]/4 - 
         G[lt[19], lt[13], lt[17], lt[1], x]/2 - 
         G[lt[19], lt[13], lt[17], lt[16], x]/4 - 
         G[lt[19], lt[13], lt[17], lt[17], x]/4 + 
         G[lt[19], lt[14], lt[3], lt[1], x]/2 - 
         G[lt[19], lt[14], lt[3], lt[3], x]/4 - 
         G[lt[19], lt[14], lt[3], lt[4], x]/4 + 
         G[lt[19], lt[14], lt[4], lt[1], x]/2 - 
         G[lt[19], lt[14], lt[4], lt[3], x]/4 - 
         G[lt[19], lt[14], lt[4], lt[4], x]/4 + 
         G[lt[19], lt[14], lt[10], lt[3], x]/2 + 
         G[lt[19], lt[14], lt[10], lt[4], x]/2 - 
         G[lt[19], lt[14], lt[10], lt[16], x]/2 - 
         G[lt[19], lt[14], lt[10], lt[17], x]/2 - 
         G[lt[19], lt[14], lt[14], lt[3], x]/2 - 
         G[lt[19], lt[14], lt[14], lt[4], x]/2 + 
         G[lt[19], lt[14], lt[14], lt[16], x]/2 + 
         G[lt[19], lt[14], lt[14], lt[17], x]/2 - 
         G[lt[19], lt[14], lt[16], lt[1], x]/2 + 
         G[lt[19], lt[14], lt[16], lt[16], x]/4 + 
         G[lt[19], lt[14], lt[16], lt[17], x]/4 - 
         G[lt[19], lt[14], lt[17], lt[1], x]/2 + 
         G[lt[19], lt[14], lt[17], lt[16], x]/4 + 
         G[lt[19], lt[14], lt[17], lt[17], x]/4 + 
         G[lt[19], lt[15], lt[2], lt[1], x]/2 - 
         G[lt[19], lt[15], lt[2], lt[2], x]/4 - 
         G[lt[19], lt[15], lt[2], lt[12], x]/4 - 
         G[lt[19], lt[15], lt[7], lt[1], x]/2 + 
         G[lt[19], lt[15], lt[7], lt[7], x]/4 + 
         G[lt[19], lt[15], lt[7], lt[8], x]/4 - 
         G[lt[19], lt[15], lt[8], lt[1], x]/2 + 
         G[lt[19], lt[15], lt[8], lt[7], x]/4 + 
         G[lt[19], lt[15], lt[8], lt[8], x]/4 + 
         G[lt[19], lt[15], lt[11], lt[2], x]/2 - 
         G[lt[19], lt[15], lt[11], lt[7], x]/2 - 
         G[lt[19], lt[15], lt[11], lt[8], x]/2 + 
         G[lt[19], lt[15], lt[11], lt[12], x]/2 + 
         G[lt[19], lt[15], lt[12], lt[1], x]/2 - 
         G[lt[19], lt[15], lt[12], lt[2], x]/4 - 
         G[lt[19], lt[15], lt[12], lt[12], x]/4 - 
         G[lt[19], lt[15], lt[15], lt[2], x]/2 + 
         G[lt[19], lt[15], lt[15], lt[7], x]/2 + 
         G[lt[19], lt[15], lt[15], lt[8], x]/2 - 
         G[lt[19], lt[15], lt[15], lt[12], x]/2 - G[lt[19], lt[16], lt[1], 
          lt[1], x] - G[lt[19], lt[16], lt[16], lt[1], x]/2 + 
         G[lt[19], lt[16], lt[17], lt[1], x]/2 - G[lt[19], lt[17], lt[1], 
          lt[1], x] + G[lt[19], lt[17], lt[16], lt[1], x]/2 - 
         G[lt[19], lt[17], lt[17], lt[1], x]/2 - 
         G[lt[19], lt[18], lt[2], lt[1], x]/2 - 
         G[lt[19], lt[18], lt[3], lt[1], x]/2 - 
         G[lt[19], lt[18], lt[4], lt[1], x]/2 + 
         G[lt[19], lt[18], lt[5], lt[2], x]/4 + 
         G[lt[19], lt[18], lt[5], lt[12], x]/4 - 
         G[lt[19], lt[18], lt[5], lt[16], x]/4 - 
         G[lt[19], lt[18], lt[5], lt[17], x]/4 - 
         G[lt[19], lt[18], lt[6], lt[3], x]/4 - 
         G[lt[19], lt[18], lt[6], lt[4], x]/4 + 
         G[lt[19], lt[18], lt[6], lt[7], x]/4 + 
         G[lt[19], lt[18], lt[6], lt[8], x]/4 + 
         G[lt[19], lt[18], lt[7], lt[1], x]/2 + 
         G[lt[19], lt[18], lt[8], lt[1], x]/2 + 
         G[lt[19], lt[18], lt[9], lt[3], x]/4 + 
         G[lt[19], lt[18], lt[9], lt[4], x]/4 - 
         G[lt[19], lt[18], lt[9], lt[7], x]/4 - 
         G[lt[19], lt[18], lt[9], lt[8], x]/4 - 
         G[lt[19], lt[18], lt[10], lt[3], x]/4 - 
         G[lt[19], lt[18], lt[10], lt[4], x]/4 + 
         G[lt[19], lt[18], lt[10], lt[16], x]/4 + 
         G[lt[19], lt[18], lt[10], lt[17], x]/4 - 
         G[lt[19], lt[18], lt[11], lt[2], x]/4 + 
         G[lt[19], lt[18], lt[11], lt[7], x]/4 + 
         G[lt[19], lt[18], lt[11], lt[8], x]/4 - 
         G[lt[19], lt[18], lt[11], lt[12], x]/4 - 
         G[lt[19], lt[18], lt[12], lt[1], x]/2 - 
         G[lt[19], lt[18], lt[13], lt[2], x]/4 - 
         G[lt[19], lt[18], lt[13], lt[12], x]/4 + 
         G[lt[19], lt[18], lt[13], lt[16], x]/4 + 
         G[lt[19], lt[18], lt[13], lt[17], x]/4 + 
         G[lt[19], lt[18], lt[14], lt[3], x]/4 + 
         G[lt[19], lt[18], lt[14], lt[4], x]/4 - 
         G[lt[19], lt[18], lt[14], lt[16], x]/4 - 
         G[lt[19], lt[18], lt[14], lt[17], x]/4 + 
         G[lt[19], lt[18], lt[15], lt[2], x]/4 - 
         G[lt[19], lt[18], lt[15], lt[7], x]/4 - 
         G[lt[19], lt[18], lt[15], lt[8], x]/4 + 
         G[lt[19], lt[18], lt[15], lt[12], x]/4 + 
         G[lt[19], lt[18], lt[16], lt[1], x]/2 + 
         G[lt[19], lt[18], lt[17], lt[1], x]/2 + 
         G[lt[19], lt[19], lt[2], lt[1], x]/2 + 
         G[lt[19], lt[19], lt[3], lt[1], x]/2 + 
         G[lt[19], lt[19], lt[4], lt[1], x]/2 - 
         G[lt[19], lt[19], lt[5], lt[2], x]/4 - 
         G[lt[19], lt[19], lt[5], lt[12], x]/4 + 
         G[lt[19], lt[19], lt[5], lt[16], x]/4 + 
         G[lt[19], lt[19], lt[5], lt[17], x]/4 + 
         G[lt[19], lt[19], lt[6], lt[3], x]/4 + 
         G[lt[19], lt[19], lt[6], lt[4], x]/4 - 
         G[lt[19], lt[19], lt[6], lt[7], x]/4 - 
         G[lt[19], lt[19], lt[6], lt[8], x]/4 - 
         G[lt[19], lt[19], lt[7], lt[1], x]/2 - 
         G[lt[19], lt[19], lt[8], lt[1], x]/2 - 
         G[lt[19], lt[19], lt[9], lt[3], x]/4 - 
         G[lt[19], lt[19], lt[9], lt[4], x]/4 + 
         G[lt[19], lt[19], lt[9], lt[7], x]/4 + 
         G[lt[19], lt[19], lt[9], lt[8], x]/4 + 
         G[lt[19], lt[19], lt[10], lt[3], x]/4 + 
         G[lt[19], lt[19], lt[10], lt[4], x]/4 - 
         G[lt[19], lt[19], lt[10], lt[16], x]/4 - 
         G[lt[19], lt[19], lt[10], lt[17], x]/4 + 
         G[lt[19], lt[19], lt[11], lt[2], x]/4 - 
         G[lt[19], lt[19], lt[11], lt[7], x]/4 - 
         G[lt[19], lt[19], lt[11], lt[8], x]/4 + 
         G[lt[19], lt[19], lt[11], lt[12], x]/4 + 
         G[lt[19], lt[19], lt[12], lt[1], x]/2 + 
         G[lt[19], lt[19], lt[13], lt[2], x]/4 + 
         G[lt[19], lt[19], lt[13], lt[12], x]/4 - 
         G[lt[19], lt[19], lt[13], lt[16], x]/4 - 
         G[lt[19], lt[19], lt[13], lt[17], x]/4 - 
         G[lt[19], lt[19], lt[14], lt[3], x]/4 - 
         G[lt[19], lt[19], lt[14], lt[4], x]/4 + 
         G[lt[19], lt[19], lt[14], lt[16], x]/4 + 
         G[lt[19], lt[19], lt[14], lt[17], x]/4 - 
         G[lt[19], lt[19], lt[15], lt[2], x]/4 + 
         G[lt[19], lt[19], lt[15], lt[7], x]/4 + 
         G[lt[19], lt[19], lt[15], lt[8], x]/4 - 
         G[lt[19], lt[19], lt[15], lt[12], x]/4 - 
         G[lt[19], lt[19], lt[16], lt[1], x]/2 - 
         G[lt[19], lt[19], lt[17], lt[1], x]/2 - 
         (G[lt[18], lt[3], lt[1], x]*Log[-m1])/2 - 
         (G[lt[18], lt[3], lt[3], x]*Log[-m1])/4 + 
         (G[lt[18], lt[3], lt[4], x]*Log[-m1])/4 - 
         (G[lt[18], lt[4], lt[1], x]*Log[-m1])/2 + 
         (G[lt[18], lt[4], lt[3], x]*Log[-m1])/4 - 
         (G[lt[18], lt[4], lt[4], x]*Log[-m1])/4 + 
         (G[lt[18], lt[6], lt[1], x]*Log[-m1])/2 - 
         (G[lt[18], lt[6], lt[3], x]*Log[-m1])/4 - 
         (G[lt[18], lt[6], lt[4], x]*Log[-m1])/4 + 
         (G[lt[18], lt[6], lt[6], x]*Log[-m1])/2 - 
         (G[lt[18], lt[13], lt[1], x]*Log[-m1])/2 - 
         (G[lt[18], lt[13], lt[13], x]*Log[-m1])/2 + 
         (G[lt[18], lt[13], lt[16], x]*Log[-m1])/4 + 
         (G[lt[18], lt[13], lt[17], x]*Log[-m1])/4 - 
         (G[lt[18], lt[14], lt[3], x]*Log[-m1])/4 - 
         (G[lt[18], lt[14], lt[4], x]*Log[-m1])/4 + 
         (G[lt[18], lt[14], lt[16], x]*Log[-m1])/4 + 
         (G[lt[18], lt[14], lt[17], x]*Log[-m1])/4 + 
         (G[lt[18], lt[16], lt[1], x]*Log[-m1])/2 + 
         (G[lt[18], lt[16], lt[16], x]*Log[-m1])/4 - 
         (G[lt[18], lt[16], lt[17], x]*Log[-m1])/4 + 
         (G[lt[18], lt[17], lt[1], x]*Log[-m1])/2 - 
         (G[lt[18], lt[17], lt[16], x]*Log[-m1])/4 + 
         (G[lt[18], lt[17], lt[17], x]*Log[-m1])/4 - 
         (G[lt[18], lt[18], lt[3], x]*Log[-m1])/4 - 
         (G[lt[18], lt[18], lt[4], x]*Log[-m1])/4 + 
         (G[lt[18], lt[18], lt[6], x]*Log[-m1])/4 - 
         (G[lt[18], lt[18], lt[13], x]*Log[-m1])/4 + 
         (G[lt[18], lt[18], lt[16], x]*Log[-m1])/4 + 
         (G[lt[18], lt[18], lt[17], x]*Log[-m1])/4 + 
         (G[lt[18], lt[19], lt[3], x]*Log[-m1])/4 + 
         (G[lt[18], lt[19], lt[4], x]*Log[-m1])/4 - 
         (G[lt[18], lt[19], lt[6], x]*Log[-m1])/4 + 
         (G[lt[18], lt[19], lt[13], x]*Log[-m1])/4 - 
         (G[lt[18], lt[19], lt[16], x]*Log[-m1])/4 - 
         (G[lt[18], lt[19], lt[17], x]*Log[-m1])/4 + 
         (G[lt[19], lt[3], lt[1], x]*Log[-m1])/2 + 
         (G[lt[19], lt[3], lt[3], x]*Log[-m1])/4 - 
         (G[lt[19], lt[3], lt[4], x]*Log[-m1])/4 + 
         (G[lt[19], lt[4], lt[1], x]*Log[-m1])/2 - 
         (G[lt[19], lt[4], lt[3], x]*Log[-m1])/4 + 
         (G[lt[19], lt[4], lt[4], x]*Log[-m1])/4 - 
         (G[lt[19], lt[6], lt[1], x]*Log[-m1])/2 + 
         (G[lt[19], lt[6], lt[3], x]*Log[-m1])/4 + 
         (G[lt[19], lt[6], lt[4], x]*Log[-m1])/4 - 
         (G[lt[19], lt[6], lt[6], x]*Log[-m1])/2 + 
         (G[lt[19], lt[13], lt[1], x]*Log[-m1])/2 + 
         (G[lt[19], lt[13], lt[13], x]*Log[-m1])/2 - 
         (G[lt[19], lt[13], lt[16], x]*Log[-m1])/4 - 
         (G[lt[19], lt[13], lt[17], x]*Log[-m1])/4 + 
         (G[lt[19], lt[14], lt[3], x]*Log[-m1])/4 + 
         (G[lt[19], lt[14], lt[4], x]*Log[-m1])/4 - 
         (G[lt[19], lt[14], lt[16], x]*Log[-m1])/4 - 
         (G[lt[19], lt[14], lt[17], x]*Log[-m1])/4 - 
         (G[lt[19], lt[16], lt[1], x]*Log[-m1])/2 - 
         (G[lt[19], lt[16], lt[16], x]*Log[-m1])/4 + 
         (G[lt[19], lt[16], lt[17], x]*Log[-m1])/4 - 
         (G[lt[19], lt[17], lt[1], x]*Log[-m1])/2 + 
         (G[lt[19], lt[17], lt[16], x]*Log[-m1])/4 - 
         (G[lt[19], lt[17], lt[17], x]*Log[-m1])/4 - 
         (G[lt[19], lt[18], lt[3], x]*Log[-m1])/4 - 
         (G[lt[19], lt[18], lt[4], x]*Log[-m1])/4 + 
         (G[lt[19], lt[18], lt[6], x]*Log[-m1])/4 - 
         (G[lt[19], lt[18], lt[13], x]*Log[-m1])/4 + 
         (G[lt[19], lt[18], lt[16], x]*Log[-m1])/4 + 
         (G[lt[19], lt[18], lt[17], x]*Log[-m1])/4 + 
         (G[lt[19], lt[19], lt[3], x]*Log[-m1])/4 + 
         (G[lt[19], lt[19], lt[4], x]*Log[-m1])/4 - 
         (G[lt[19], lt[19], lt[6], x]*Log[-m1])/4 + 
         (G[lt[19], lt[19], lt[13], x]*Log[-m1])/4 - 
         (G[lt[19], lt[19], lt[16], x]*Log[-m1])/4 - 
         (G[lt[19], lt[19], lt[17], x]*Log[-m1])/4 - 
         (G[lt[18], lt[3], x]*Log[-m1]^2)/8 - (G[lt[18], lt[4], x]*
           Log[-m1]^2)/8 + (G[lt[18], lt[6], x]*Log[-m1]^2)/8 - 
         (G[lt[18], lt[13], x]*Log[-m1]^2)/8 + 
         (G[lt[18], lt[16], x]*Log[-m1]^2)/8 + 
         (G[lt[18], lt[17], x]*Log[-m1]^2)/8 + 
         (G[lt[19], lt[3], x]*Log[-m1]^2)/8 + (G[lt[19], lt[4], x]*
           Log[-m1]^2)/8 - (G[lt[19], lt[6], x]*Log[-m1]^2)/8 + 
         (G[lt[19], lt[13], x]*Log[-m1]^2)/8 - 
         (G[lt[19], lt[16], x]*Log[-m1]^2)/8 - 
         (G[lt[19], lt[17], x]*Log[-m1]^2)/8 + (G[lt[18], lt[3], lt[3], x]*
           Log[-mm5])/4 - (G[lt[18], lt[3], lt[4], x]*Log[-mm5])/4 - 
         (G[lt[18], lt[4], lt[3], x]*Log[-mm5])/4 + 
         (G[lt[18], lt[4], lt[4], x]*Log[-mm5])/4 - 
         (G[lt[18], lt[7], lt[7], x]*Log[-mm5])/4 + 
         (G[lt[18], lt[7], lt[8], x]*Log[-mm5])/4 + 
         (G[lt[18], lt[8], lt[7], x]*Log[-mm5])/4 - 
         (G[lt[18], lt[8], lt[8], x]*Log[-mm5])/4 + 
         (G[lt[18], lt[9], lt[3], x]*Log[-mm5])/4 + 
         (G[lt[18], lt[9], lt[4], x]*Log[-mm5])/4 - 
         (G[lt[18], lt[9], lt[7], x]*Log[-mm5])/4 - 
         (G[lt[18], lt[9], lt[8], x]*Log[-mm5])/4 - 
         (G[lt[18], lt[10], lt[3], x]*Log[-mm5])/4 - 
         (G[lt[18], lt[10], lt[4], x]*Log[-mm5])/4 + 
         (G[lt[18], lt[11], lt[7], x]*Log[-mm5])/4 + 
         (G[lt[18], lt[11], lt[8], x]*Log[-mm5])/4 + 
         (G[lt[18], lt[14], lt[3], x]*Log[-mm5])/2 + 
         (G[lt[18], lt[14], lt[4], x]*Log[-mm5])/2 - 
         (G[lt[18], lt[14], lt[10], x]*Log[-mm5])/2 - 
         (G[lt[18], lt[15], lt[7], x]*Log[-mm5])/2 - 
         (G[lt[18], lt[15], lt[8], x]*Log[-mm5])/2 + 
         (G[lt[18], lt[15], lt[11], x]*Log[-mm5])/2 + 
         (G[lt[18], lt[18], lt[3], x]*Log[-mm5])/4 + 
         (G[lt[18], lt[18], lt[4], x]*Log[-mm5])/4 - 
         (G[lt[18], lt[18], lt[7], x]*Log[-mm5])/4 - 
         (G[lt[18], lt[18], lt[8], x]*Log[-mm5])/4 - 
         (G[lt[18], lt[18], lt[10], x]*Log[-mm5])/4 + 
         (G[lt[18], lt[18], lt[11], x]*Log[-mm5])/4 - 
         (G[lt[18], lt[19], lt[3], x]*Log[-mm5])/4 - 
         (G[lt[18], lt[19], lt[4], x]*Log[-mm5])/4 + 
         (G[lt[18], lt[19], lt[7], x]*Log[-mm5])/4 + 
         (G[lt[18], lt[19], lt[8], x]*Log[-mm5])/4 + 
         (G[lt[18], lt[19], lt[10], x]*Log[-mm5])/4 - 
         (G[lt[18], lt[19], lt[11], x]*Log[-mm5])/4 - 
         (G[lt[19], lt[3], lt[3], x]*Log[-mm5])/4 + 
         (G[lt[19], lt[3], lt[4], x]*Log[-mm5])/4 + 
         (G[lt[19], lt[4], lt[3], x]*Log[-mm5])/4 - 
         (G[lt[19], lt[4], lt[4], x]*Log[-mm5])/4 + 
         (G[lt[19], lt[7], lt[7], x]*Log[-mm5])/4 - 
         (G[lt[19], lt[7], lt[8], x]*Log[-mm5])/4 - 
         (G[lt[19], lt[8], lt[7], x]*Log[-mm5])/4 + 
         (G[lt[19], lt[8], lt[8], x]*Log[-mm5])/4 - 
         (G[lt[19], lt[9], lt[3], x]*Log[-mm5])/4 - 
         (G[lt[19], lt[9], lt[4], x]*Log[-mm5])/4 + 
         (G[lt[19], lt[9], lt[7], x]*Log[-mm5])/4 + 
         (G[lt[19], lt[9], lt[8], x]*Log[-mm5])/4 + 
         (G[lt[19], lt[10], lt[3], x]*Log[-mm5])/4 + 
         (G[lt[19], lt[10], lt[4], x]*Log[-mm5])/4 - 
         (G[lt[19], lt[11], lt[7], x]*Log[-mm5])/4 - 
         (G[lt[19], lt[11], lt[8], x]*Log[-mm5])/4 - 
         (G[lt[19], lt[14], lt[3], x]*Log[-mm5])/2 - 
         (G[lt[19], lt[14], lt[4], x]*Log[-mm5])/2 + 
         (G[lt[19], lt[14], lt[10], x]*Log[-mm5])/2 + 
         (G[lt[19], lt[15], lt[7], x]*Log[-mm5])/2 + 
         (G[lt[19], lt[15], lt[8], x]*Log[-mm5])/2 - 
         (G[lt[19], lt[15], lt[11], x]*Log[-mm5])/2 + 
         (G[lt[19], lt[18], lt[3], x]*Log[-mm5])/4 + 
         (G[lt[19], lt[18], lt[4], x]*Log[-mm5])/4 - 
         (G[lt[19], lt[18], lt[7], x]*Log[-mm5])/4 - 
         (G[lt[19], lt[18], lt[8], x]*Log[-mm5])/4 - 
         (G[lt[19], lt[18], lt[10], x]*Log[-mm5])/4 + 
         (G[lt[19], lt[18], lt[11], x]*Log[-mm5])/4 - 
         (G[lt[19], lt[19], lt[3], x]*Log[-mm5])/4 - 
         (G[lt[19], lt[19], lt[4], x]*Log[-mm5])/4 + 
         (G[lt[19], lt[19], lt[7], x]*Log[-mm5])/4 + 
         (G[lt[19], lt[19], lt[8], x]*Log[-mm5])/4 + 
         (G[lt[19], lt[19], lt[10], x]*Log[-mm5])/4 - 
         (G[lt[19], lt[19], lt[11], x]*Log[-mm5])/4 + 
         (G[lt[18], lt[3], x]*Log[-mm5]^2)/8 + 
         (G[lt[18], lt[4], x]*Log[-mm5]^2)/8 - 
         (G[lt[18], lt[7], x]*Log[-mm5]^2)/8 - 
         (G[lt[18], lt[8], x]*Log[-mm5]^2)/8 - 
         (G[lt[18], lt[10], x]*Log[-mm5]^2)/8 + 
         (G[lt[18], lt[11], x]*Log[-mm5]^2)/8 - 
         (G[lt[19], lt[3], x]*Log[-mm5]^2)/8 - 
         (G[lt[19], lt[4], x]*Log[-mm5]^2)/8 + 
         (G[lt[19], lt[7], x]*Log[-mm5]^2)/8 + 
         (G[lt[19], lt[8], x]*Log[-mm5]^2)/8 + 
         (G[lt[19], lt[10], x]*Log[-mm5]^2)/8 - 
         (G[lt[19], lt[11], x]*Log[-mm5]^2)/8 - (G[lt[18], lt[2], lt[1], x]*
           Log[-S12])/2 - (G[lt[18], lt[2], lt[2], x]*Log[-S12])/4 + 
         (G[lt[18], lt[2], lt[12], x]*Log[-S12])/4 - 
         (G[lt[18], lt[6], lt[1], x]*Log[-S12])/2 - 
         (G[lt[18], lt[6], lt[6], x]*Log[-S12])/2 + 
         (G[lt[18], lt[6], lt[7], x]*Log[-S12])/4 + 
         (G[lt[18], lt[6], lt[8], x]*Log[-S12])/4 + 
         (G[lt[18], lt[7], lt[1], x]*Log[-S12])/2 + 
         (G[lt[18], lt[7], lt[7], x]*Log[-S12])/4 - 
         (G[lt[18], lt[7], lt[8], x]*Log[-S12])/4 + 
         (G[lt[18], lt[8], lt[1], x]*Log[-S12])/2 - 
         (G[lt[18], lt[8], lt[7], x]*Log[-S12])/4 + 
         (G[lt[18], lt[8], lt[8], x]*Log[-S12])/4 - 
         (G[lt[18], lt[12], lt[1], x]*Log[-S12])/2 + 
         (G[lt[18], lt[12], lt[2], x]*Log[-S12])/4 - 
         (G[lt[18], lt[12], lt[12], x]*Log[-S12])/4 + 
         (G[lt[18], lt[13], lt[1], x]*Log[-S12])/2 - 
         (G[lt[18], lt[13], lt[2], x]*Log[-S12])/4 - 
         (G[lt[18], lt[13], lt[12], x]*Log[-S12])/4 + 
         (G[lt[18], lt[13], lt[13], x]*Log[-S12])/2 - 
         (G[lt[18], lt[15], lt[2], x]*Log[-S12])/4 + 
         (G[lt[18], lt[15], lt[7], x]*Log[-S12])/4 + 
         (G[lt[18], lt[15], lt[8], x]*Log[-S12])/4 - 
         (G[lt[18], lt[15], lt[12], x]*Log[-S12])/4 - 
         (G[lt[18], lt[18], lt[2], x]*Log[-S12])/4 - 
         (G[lt[18], lt[18], lt[6], x]*Log[-S12])/4 + 
         (G[lt[18], lt[18], lt[7], x]*Log[-S12])/4 + 
         (G[lt[18], lt[18], lt[8], x]*Log[-S12])/4 - 
         (G[lt[18], lt[18], lt[12], x]*Log[-S12])/4 + 
         (G[lt[18], lt[18], lt[13], x]*Log[-S12])/4 + 
         (G[lt[18], lt[19], lt[2], x]*Log[-S12])/4 + 
         (G[lt[18], lt[19], lt[6], x]*Log[-S12])/4 - 
         (G[lt[18], lt[19], lt[7], x]*Log[-S12])/4 - 
         (G[lt[18], lt[19], lt[8], x]*Log[-S12])/4 + 
         (G[lt[18], lt[19], lt[12], x]*Log[-S12])/4 - 
         (G[lt[18], lt[19], lt[13], x]*Log[-S12])/4 + 
         (G[lt[19], lt[2], lt[1], x]*Log[-S12])/2 + 
         (G[lt[19], lt[2], lt[2], x]*Log[-S12])/4 - 
         (G[lt[19], lt[2], lt[12], x]*Log[-S12])/4 + 
         (G[lt[19], lt[6], lt[1], x]*Log[-S12])/2 + 
         (G[lt[19], lt[6], lt[6], x]*Log[-S12])/2 - 
         (G[lt[19], lt[6], lt[7], x]*Log[-S12])/4 - 
         (G[lt[19], lt[6], lt[8], x]*Log[-S12])/4 - 
         (G[lt[19], lt[7], lt[1], x]*Log[-S12])/2 - 
         (G[lt[19], lt[7], lt[7], x]*Log[-S12])/4 + 
         (G[lt[19], lt[7], lt[8], x]*Log[-S12])/4 - 
         (G[lt[19], lt[8], lt[1], x]*Log[-S12])/2 + 
         (G[lt[19], lt[8], lt[7], x]*Log[-S12])/4 - 
         (G[lt[19], lt[8], lt[8], x]*Log[-S12])/4 + 
         (G[lt[19], lt[12], lt[1], x]*Log[-S12])/2 - 
         (G[lt[19], lt[12], lt[2], x]*Log[-S12])/4 + 
         (G[lt[19], lt[12], lt[12], x]*Log[-S12])/4 - 
         (G[lt[19], lt[13], lt[1], x]*Log[-S12])/2 + 
         (G[lt[19], lt[13], lt[2], x]*Log[-S12])/4 + 
         (G[lt[19], lt[13], lt[12], x]*Log[-S12])/4 - 
         (G[lt[19], lt[13], lt[13], x]*Log[-S12])/2 + 
         (G[lt[19], lt[15], lt[2], x]*Log[-S12])/4 - 
         (G[lt[19], lt[15], lt[7], x]*Log[-S12])/4 - 
         (G[lt[19], lt[15], lt[8], x]*Log[-S12])/4 + 
         (G[lt[19], lt[15], lt[12], x]*Log[-S12])/4 - 
         (G[lt[19], lt[18], lt[2], x]*Log[-S12])/4 - 
         (G[lt[19], lt[18], lt[6], x]*Log[-S12])/4 + 
         (G[lt[19], lt[18], lt[7], x]*Log[-S12])/4 + 
         (G[lt[19], lt[18], lt[8], x]*Log[-S12])/4 - 
         (G[lt[19], lt[18], lt[12], x]*Log[-S12])/4 + 
         (G[lt[19], lt[18], lt[13], x]*Log[-S12])/4 + 
         (G[lt[19], lt[19], lt[2], x]*Log[-S12])/4 + 
         (G[lt[19], lt[19], lt[6], x]*Log[-S12])/4 - 
         (G[lt[19], lt[19], lt[7], x]*Log[-S12])/4 - 
         (G[lt[19], lt[19], lt[8], x]*Log[-S12])/4 + 
         (G[lt[19], lt[19], lt[12], x]*Log[-S12])/4 - 
         (G[lt[19], lt[19], lt[13], x]*Log[-S12])/4 - 
         (G[lt[18], lt[2], x]*Log[-S12]^2)/8 - 
         (G[lt[18], lt[6], x]*Log[-S12]^2)/8 + 
         (G[lt[18], lt[7], x]*Log[-S12]^2)/8 + 
         (G[lt[18], lt[8], x]*Log[-S12]^2)/8 - 
         (G[lt[18], lt[12], x]*Log[-S12]^2)/8 + 
         (G[lt[18], lt[13], x]*Log[-S12]^2)/8 + 
         (G[lt[19], lt[2], x]*Log[-S12]^2)/8 + 
         (G[lt[19], lt[6], x]*Log[-S12]^2)/8 - 
         (G[lt[19], lt[7], x]*Log[-S12]^2)/8 - 
         (G[lt[19], lt[8], x]*Log[-S12]^2)/8 + 
         (G[lt[19], lt[12], x]*Log[-S12]^2)/8 - 
         (G[lt[19], lt[13], x]*Log[-S12]^2)/8 + (G[lt[18], lt[2], lt[2], x]*
           Log[-S45])/4 - (G[lt[18], lt[2], lt[12], x]*Log[-S45])/4 + 
         (G[lt[18], lt[5], lt[2], x]*Log[-S45])/4 + 
         (G[lt[18], lt[5], lt[12], x]*Log[-S45])/4 - 
         (G[lt[18], lt[5], lt[16], x]*Log[-S45])/4 - 
         (G[lt[18], lt[5], lt[17], x]*Log[-S45])/4 + 
         (G[lt[18], lt[10], lt[16], x]*Log[-S45])/4 + 
         (G[lt[18], lt[10], lt[17], x]*Log[-S45])/4 - 
         (G[lt[18], lt[11], lt[2], x]*Log[-S45])/4 - 
         (G[lt[18], lt[11], lt[12], x]*Log[-S45])/4 - 
         (G[lt[18], lt[12], lt[2], x]*Log[-S45])/4 + 
         (G[lt[18], lt[12], lt[12], x]*Log[-S45])/4 + 
         (G[lt[18], lt[14], lt[10], x]*Log[-S45])/2 - 
         (G[lt[18], lt[14], lt[16], x]*Log[-S45])/2 - 
         (G[lt[18], lt[14], lt[17], x]*Log[-S45])/2 + 
         (G[lt[18], lt[15], lt[2], x]*Log[-S45])/2 - 
         (G[lt[18], lt[15], lt[11], x]*Log[-S45])/2 + 
         (G[lt[18], lt[15], lt[12], x]*Log[-S45])/2 - 
         (G[lt[18], lt[16], lt[16], x]*Log[-S45])/4 + 
         (G[lt[18], lt[16], lt[17], x]*Log[-S45])/4 + 
         (G[lt[18], lt[17], lt[16], x]*Log[-S45])/4 - 
         (G[lt[18], lt[17], lt[17], x]*Log[-S45])/4 + 
         (G[lt[18], lt[18], lt[2], x]*Log[-S45])/4 + 
         (G[lt[18], lt[18], lt[10], x]*Log[-S45])/4 - 
         (G[lt[18], lt[18], lt[11], x]*Log[-S45])/4 + 
         (G[lt[18], lt[18], lt[12], x]*Log[-S45])/4 - 
         (G[lt[18], lt[18], lt[16], x]*Log[-S45])/4 - 
         (G[lt[18], lt[18], lt[17], x]*Log[-S45])/4 - 
         (G[lt[18], lt[19], lt[2], x]*Log[-S45])/4 - 
         (G[lt[18], lt[19], lt[10], x]*Log[-S45])/4 + 
         (G[lt[18], lt[19], lt[11], x]*Log[-S45])/4 - 
         (G[lt[18], lt[19], lt[12], x]*Log[-S45])/4 + 
         (G[lt[18], lt[19], lt[16], x]*Log[-S45])/4 + 
         (G[lt[18], lt[19], lt[17], x]*Log[-S45])/4 - 
         (G[lt[19], lt[2], lt[2], x]*Log[-S45])/4 + 
         (G[lt[19], lt[2], lt[12], x]*Log[-S45])/4 - 
         (G[lt[19], lt[5], lt[2], x]*Log[-S45])/4 - 
         (G[lt[19], lt[5], lt[12], x]*Log[-S45])/4 + 
         (G[lt[19], lt[5], lt[16], x]*Log[-S45])/4 + 
         (G[lt[19], lt[5], lt[17], x]*Log[-S45])/4 - 
         (G[lt[19], lt[10], lt[16], x]*Log[-S45])/4 - 
         (G[lt[19], lt[10], lt[17], x]*Log[-S45])/4 + 
         (G[lt[19], lt[11], lt[2], x]*Log[-S45])/4 + 
         (G[lt[19], lt[11], lt[12], x]*Log[-S45])/4 + 
         (G[lt[19], lt[12], lt[2], x]*Log[-S45])/4 - 
         (G[lt[19], lt[12], lt[12], x]*Log[-S45])/4 - 
         (G[lt[19], lt[14], lt[10], x]*Log[-S45])/2 + 
         (G[lt[19], lt[14], lt[16], x]*Log[-S45])/2 + 
         (G[lt[19], lt[14], lt[17], x]*Log[-S45])/2 - 
         (G[lt[19], lt[15], lt[2], x]*Log[-S45])/2 + 
         (G[lt[19], lt[15], lt[11], x]*Log[-S45])/2 - 
         (G[lt[19], lt[15], lt[12], x]*Log[-S45])/2 + 
         (G[lt[19], lt[16], lt[16], x]*Log[-S45])/4 - 
         (G[lt[19], lt[16], lt[17], x]*Log[-S45])/4 - 
         (G[lt[19], lt[17], lt[16], x]*Log[-S45])/4 + 
         (G[lt[19], lt[17], lt[17], x]*Log[-S45])/4 + 
         (G[lt[19], lt[18], lt[2], x]*Log[-S45])/4 + 
         (G[lt[19], lt[18], lt[10], x]*Log[-S45])/4 - 
         (G[lt[19], lt[18], lt[11], x]*Log[-S45])/4 + 
         (G[lt[19], lt[18], lt[12], x]*Log[-S45])/4 - 
         (G[lt[19], lt[18], lt[16], x]*Log[-S45])/4 - 
         (G[lt[19], lt[18], lt[17], x]*Log[-S45])/4 - 
         (G[lt[19], lt[19], lt[2], x]*Log[-S45])/4 - 
         (G[lt[19], lt[19], lt[10], x]*Log[-S45])/4 + 
         (G[lt[19], lt[19], lt[11], x]*Log[-S45])/4 - 
         (G[lt[19], lt[19], lt[12], x]*Log[-S45])/4 + 
         (G[lt[19], lt[19], lt[16], x]*Log[-S45])/4 + 
         (G[lt[19], lt[19], lt[17], x]*Log[-S45])/4 + 
         (G[lt[18], lt[2], x]*Log[-S45]^2)/8 + 
         (G[lt[18], lt[10], x]*Log[-S45]^2)/8 - 
         (G[lt[18], lt[11], x]*Log[-S45]^2)/8 + 
         (G[lt[18], lt[12], x]*Log[-S45]^2)/8 - 
         (G[lt[18], lt[16], x]*Log[-S45]^2)/8 - 
         (G[lt[18], lt[17], x]*Log[-S45]^2)/8 - 
         (G[lt[19], lt[2], x]*Log[-S45]^2)/8 - 
         (G[lt[19], lt[10], x]*Log[-S45]^2)/8 + 
         (G[lt[19], lt[11], x]*Log[-S45]^2)/8 - 
         (G[lt[19], lt[12], x]*Log[-S45]^2)/8 + 
         (G[lt[19], lt[16], x]*Log[-S45]^2)/8 + 
         (G[lt[19], lt[17], x]*Log[-S45]^2)/8)}


==> anc/EPoints.m <==
point[fC] = {mm5 -> -2, S12 -> -3, S15 -> -5, S23 -> -7, S34 -> -11, 
     S45 -> -13, x -> 1/4}
 
point[fD] = {m1 -> -3, mm5 -> -5, S12 -> -7, S15 -> -11, S23 -> -13, 
     S34 -> -17, S45 -> -19}
 
point[fE] = {m1 -> -3, mm5 -> -5, S12 -> -7, S15 -> -11, S23 -> -13, 
     S34 -> -17, S45 -> -19, x -> 1/4}
 
point[fF] = {S12 -> -2, S23 -> -3, S34 -> -5, S45 -> -7, S15 -> -11, mm -> 9}
 
point[fG] = {S12 -> -2, S23 -> -3, S34 -> -5, S45 -> -7, S15 -> -11, mm -> 9,
     x -> 1/4}
 
point[fH] = {mm5 -> -2, S12 -> -3, S23 -> -5, S34 -> -7, S45 -> -11, 
     S15 -> -13, mm -> 9, x -> 1/4}


==> anc/F.m <==
basis[fF] = {gb[1] -> ep*G[1, {0, 0, 0, 2, 0}], 
     gb[2] -> ep*S12*G[1, {2, 0, 1, 0, 0}], 
     gb[3] -> ep*S45*G[1, {1, 0, 0, 2, 0}], 
     gb[4] -> ep*S23*G[1, {0, 1, 0, 2, 0}], 
     gb[5] -> ep*S15*G[1, {0, 2, 0, 0, 1}], 
     gb[6] -> ep*S34*G[1, {0, 0, 2, 0, 1}], 
     gb[7] -> ep^2*(S12 - S45)*G[1, {1, 0, 1, 1, 0}], 
     gb[8] -> ep^2*(S23 - S15)*G[1, {0, 1, 0, 1, 1}], 
     gb[9] -> -(ep^2*S34*G[1, {0, 0, 1, 1, 1}]), 
     gb[10] -> ep^2*S12*(mm - S23)*G[1, {1, 1, 1, 1, 0}], 
     gb[11] -> ep^2*S12*S15*G[1, {1, 1, 1, 0, 1}], 
     gb[12] -> ep^2*(mm - S45)*S15*G[1, {1, 1, 0, 1, 1}], 
     gb[13] -> ep^2*(mm*(S12 - S34) + S34*S45)*G[1, {1, 0, 1, 1, 1}], 
     gb[14] -> ep^2*(-(mm*S34) + S23*S34 + mm*S15)*G[1, {0, 1, 1, 1, 1}], 
     gb[15] -> (ep^2*(S12*(-(S23^2*S34) + S23*S34*S15) + 
          S23*S34*(S23*S34 + S45*(-S34 + S15)) + 
          mm*(S12*(-(S23*(-S34 - S15)) + (S34 - S15)*S15) - 
            (S34 - S15)*(S23*S34 + S45*(-S34 + S15))))*G[1, {0, 1, 1, 1, 1}])/
        (8*Sqrt[S12^2*(S23 - S15)^2 + (S23*S34 + S45*(-S34 + S15))^2 + 
           2*S12*(-(S23^2*S34) + S23*S45*S15 + S45*(S34 - S15)*S15 + 
             S23*S34*(S45 + S15))]) + 
       (ep^2*(S45*(-(S12*(-(S23*S34) - S34*S15)) - 
            S34*(S23*S34 + S45*(-S34 + S15))) + mm*(S12^2*(S23 - S15) + 
            S34*(S23*S34 + S45*(-S34 + S15)) + S12*(-2*S23*S34 + S45*S15 + 
              S34*(S45 + S15))))*G[1, {1, 0, 1, 1, 1}])/
        (8*Sqrt[S12^2*(S23 - S15)^2 + (S23*S34 + S45*(-S34 + S15))^2 + 
           2*S12*(-(S23^2*S34) + S23*S45*S15 + S45*(S34 - S15)*S15 + 
             S23*S34*(S45 + S15))]) + 
       (ep^2*S15*(S45*(S23*S34 - S34*S45 + S12*(S23 - S15) + S45*S15) - 
          mm*(S23*S34 - S34*S45 + S45*S15 + S12*(-S23 + 2*S45 + S15)))*
         G[1, {1, 1, 0, 1, 1}])/(8*Sqrt[S12^2*(S23 - S15)^2 + 
           (S23*S34 + S45*(-S34 + S15))^2 + 2*S12*(-(S23^2*S34) + 
             S23*S45*S15 + S45*(S34 - S15)*S15 + S23*S34*(S45 + S15))]) + 
       (ep^2*S12*S15*(S23*S34 + S34*S45 - S45*S15 + S12*(-S23 + S15) + 
          2*mm*(S12 - S34 + S15))*G[1, {1, 1, 1, 0, 1}])/
        (8*Sqrt[S12^2*(S23 - S15)^2 + (S23*S34 + S45*(-S34 + S15))^2 + 
           2*S12*(-(S23^2*S34) + S23*S45*S15 + S45*(S34 - S15)*S15 + 
             S23*S34*(S45 + S15))]) + (ep^2*S12*(-(S23^2*S34) + S23*S34*S45 + 
          S23*S45*S15 + S12*(S23^2 - S23*S15) - mm*(-(S23*S34) + S34*S45 + 
            2*S23*S15 - S45*S15 + S12*(S23 + S15)))*G[1, {1, 1, 1, 1, 0}])/
        (8*Sqrt[S12^2*(S23 - S15)^2 + (S23*S34 + S45*(-S34 + S15))^2 + 
           2*S12*(-(S23^2*S34) + S23*S45*S15 + S45*(S34 - S15)*S15 + 
             S23*S34*(S45 + S15))]) + 
       (ep^2*S12*S15*(-(S23*S34*S45) + mm^2*(S12 - S34 + S15) + 
          mm*(S23*S34 + S34*S45 - S45*S15 + S12*(-S23 + S15)))*
         G[1, {1, 1, 1, 1, 1}])/(4*Sqrt[S12^2*(S23 - S15)^2 + 
           (S23*S34 + S45*(-S34 + S15))^2 + 2*S12*(-(S23^2*S34) + 
             S23*S45*S15 + S45*(S34 - S15)*S15 + S23*S34*(S45 + S15))])}
 
alphabet[fF] = {lt[1] -> 0, lt[2] -> 1, lt[3] -> S34/S12,
lt[4] -> 1 - S34/S12, lt[5] -> 1 - mm/S45,
lt[6] -> (mm - S45)/(S23 - S45),
lt[7] -> -(((S12 - S34)*(mm - S45))/(S12*S45)), lt[8] -> S45/S12,
lt[9] -> (-mm + S45)/S12, lt[10] -> S45/(-S23 + S45),
lt[11] -> S45/(S34 + S45), lt[12] -> (-mm + S45)/(S34 + S45),
lt[13] -> (S12 + S45 - Sqrt[\[CapitalDelta][1]])/(2*S12),
lt[14] -> (S12 + S45 + Sqrt[\[CapitalDelta][1]])/(2*S12),
lt[15] -> S45/(-S23 + S45 + S15),
lt[16] -> (-mm + S45)/(-S23 + S45 + S15),
lt[17] -> (mm*S12 + S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S15 -
   S45*S15 + Sqrt[\[CapitalDelta][2]])/(2*S12*(S23 - S45 - S15)),
lt[18] -> -(-(mm*S12) - S12*S23 + S23*S34 + 2*S12*S45 - S34*S45 +
    S12*S15 + S45*S15 + Sqrt[\[CapitalDelta][2]])/
  (2*S12*(S23 - S45 - S15)), lt[19] ->
 (-(S23*S34) + S34*S45 + S12*(S23 - 2*S45 - S15) - S45*S15 +
   Sqrt[\[CapitalDelta][3]])/(2*S12*(S23 - S45 - S15)),
lt[20] -> ((mm - S45)*(-(S23*S34) + S34*S45 + S12*(S23 - 2*S45 - S15) -
    S45*S15 + Sqrt[\[CapitalDelta][3]]))/(2*S12*S45*(-S23 + S45 + S15)),
lt[21] -> -(S23*S34 - S34*S45 + S45*S15 + S12*(-S23 + 2*S45 + S15) +
    Sqrt[\[CapitalDelta][3]])/(2*S12*(S23 - S45 - S15)),
lt[22] -> -((mm - S45)*(S23*S34 - S34*S45 + S45*S15 +
     S12*(-S23 + 2*S45 + S15) + Sqrt[\[CapitalDelta][3]]))/
  (2*S12*S45*(-S23 + S45 + S15))}


toroots[fF] = {4*mm*S12 + (S12 - S45)^2 -> \[CapitalDelta][1],
     (mm*S12 - S12*S23 + S34*(S23 - S45))^2 +
       2*(-(S12^2*S23) + S12*S23*S34 + S12*(S23 + S34)*S45 +
         S34*(S23 - S45)*S45 + mm*S12*(S12 - 2*(S23 + S34) + S45))*S15 +
       (4*mm*S12 + (S12 - S45)^2)*S15^2 -> \[CapitalDelta][2],
     S12^2*(S23 - S15)^2 + 2*S12*(-(S23^2*S34) + S23*S34*S45 +
         S23*(S34 + S45)*S15 + S45*(S34 - S15)*S15) +
       (S23*S34 + S45*(-S34 + S15))^2 -> \[CapitalDelta][3]}
 
rootsto[fF] = {\[CapitalDelta][1] -> 4*mm*S12 + (S12 - S45)^2,
     \[CapitalDelta][2] -> (mm*S12 - S12*S23 + S34*(S23 - S45))^2 +
       2*(-(S12^2*S23) + S12*S23*S34 + S12*(S23 + S34)*S45 +
         S34*(S23 - S45)*S45 + mm*S12*(S12 - 2*(S23 + S34) + S45))*S15 +
       (4*mm*S12 + (S12 - S45)^2)*S15^2, \[CapitalDelta][3] ->
      S12^2*(S23 - S15)^2 + 2*S12*(-(S23^2*S34) + S23*S34*S45 +
         S23*(S34 + S45)*S15 + S45*(S34 - S15)*S15) +
       (S23*S34 + S45*(-S34 + S15))^2}


result[fF] = {gb[1] -> 1 - ep*Log[mm] + ep^2*(Pi^2/12 + Log[mm]^2/2) + 
       ep^3*(-(Pi^2*Log[mm])/12 - Log[mm]^3/6 - Zeta[3]/3) + 
       ep^4*(Pi^4/160 + (Pi^2*Log[mm]^2)/24 + Log[mm]^4/24 + 
         (Log[mm]*Zeta[3])/3), gb[2] -> -1 + ep*Log[-S12] + 
       ep^2*(Pi^2/12 - Log[-S12]^2/2) + ep^3*(-(Pi^2*Log[-S12])/12 + 
         Log[-S12]^3/6 + (7*Zeta[3])/3) + ep^4*((47*Pi^4)/1440 + 
         (Pi^2*Log[-S12]^2)/24 - Log[-S12]^4/24 - (7*Log[-S12]*Zeta[3])/3), 
     gb[3] -> ep^2*(G[0, 1, S45/mm] - Log[mm]*Log[(mm - S45)/mm] - 
         Log[(mm - S45)/mm]^2) + ep*Log[1 - S45/mm] + 
       ep^3*(2*G[0, 0, 1, (mm - S45)/mm] + G[0, 0, 1, S45/mm] - 
         G[0, 1, S45/mm]*Log[mm] + (Pi^2*Log[(mm - S45)/mm])/12 - 
         2*G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] - 2*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] + (Log[mm]^2*Log[(mm - S45)/mm])/2 + 
         Log[mm]*Log[(mm - S45)/mm]^2 + (2*Log[(mm - S45)/mm]^3)/3 + 
         Log[(mm - S45)/mm]^2*Log[S45/mm] + 2*Zeta[3]) + 
       ep^4*((-2*Pi^4)/45 + (Pi^2*G[0, 1, S45/mm])/12 - 
         4*G[0, 0, 0, 1, (mm - S45)/mm] + G[0, 0, 0, 1, S45/mm] + 
         2*G[0, 0, 1, 1, S45/mm] - 2*G[0, 0, 1, (mm - S45)/mm]*Log[mm] - 
         G[0, 0, 1, S45/mm]*Log[mm] + (G[0, 1, S45/mm]*Log[mm]^2)/2 - 
         2*G[0, 0, 1, S45/mm]*Log[(mm - S45)/mm] - 
         (Pi^2*Log[mm]*Log[(mm - S45)/mm])/12 + 2*G[0, 1, (mm - S45)/mm]*
          Log[mm]*Log[(mm - S45)/mm] + 2*G[0, 1, S45/mm]*Log[mm]*
          Log[(mm - S45)/mm] - (Log[mm]^3*Log[(mm - S45)/mm])/6 - 
         (Pi^2*Log[(mm - S45)/mm]^2)/12 + 2*G[0, 1, (mm - S45)/mm]*
          Log[(mm - S45)/mm]^2 + 2*G[0, 1, S45/mm]*Log[(mm - S45)/mm]^2 - 
         (Log[mm]^2*Log[(mm - S45)/mm]^2)/2 - 
         (2*Log[mm]*Log[(mm - S45)/mm]^3)/3 - Log[(mm - S45)/mm]^4/3 - 
         Log[mm]*Log[(mm - S45)/mm]^2*Log[S45/mm] - 
         (4*Log[(mm - S45)/mm]^3*Log[S45/mm])/3 - 2*Log[mm]*Zeta[3] - 
         (13*Log[(mm - S45)/mm]*Zeta[3])/3), 
     gb[4] -> ep*(G[lt[6], 1] + Log[(mm - S45)/mm]) + 
       ep^2*(G[0, 1, S45/mm] - 2*G[lt[6], lt[6], 1] + G[lt[10], lt[6], 1] - 
         G[lt[6], 1]*Log[mm] - 2*G[lt[6], 1]*Log[(mm - S45)/mm] + 
         G[lt[10], 1]*Log[(mm - S45)/mm] - Log[mm]*Log[(mm - S45)/mm] - 
         Log[(mm - S45)/mm]^2) + ep^3*((Pi^2*G[lt[6], 1])/12 - 
         2*G[lt[6], 1]*G[0, 1, S45/mm] + G[lt[10], 1]*G[0, 1, S45/mm] + 
         2*G[0, 0, 1, (mm - S45)/mm] + G[0, 0, 1, S45/mm] + 
         4*G[lt[6], lt[6], lt[6], 1] - 2*G[lt[6], lt[10], lt[6], 1] - 
         2*G[lt[10], lt[6], lt[6], 1] + G[lt[10], lt[10], lt[6], 1] - 
         G[0, 1, S45/mm]*Log[mm] + 2*G[lt[6], lt[6], 1]*Log[mm] - 
         G[lt[10], lt[6], 1]*Log[mm] + (G[lt[6], 1]*Log[mm]^2)/2 + 
         (Pi^2*Log[(mm - S45)/mm])/12 - 2*G[0, 1, (mm - S45)/mm]*
          Log[(mm - S45)/mm] - 2*G[0, 1, S45/mm]*Log[(mm - S45)/mm] + 
         4*G[lt[6], lt[6], 1]*Log[(mm - S45)/mm] - 2*G[lt[6], lt[10], 1]*
          Log[(mm - S45)/mm] - 2*G[lt[10], lt[6], 1]*Log[(mm - S45)/mm] + 
         G[lt[10], lt[10], 1]*Log[(mm - S45)/mm] + 2*G[lt[6], 1]*Log[mm]*
          Log[(mm - S45)/mm] - G[lt[10], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         (Log[mm]^2*Log[(mm - S45)/mm])/2 + 2*G[lt[6], 1]*
          Log[(mm - S45)/mm]^2 - G[lt[10], 1]*Log[(mm - S45)/mm]^2 + 
         Log[mm]*Log[(mm - S45)/mm]^2 + (2*Log[(mm - S45)/mm]^3)/3 + 
         Log[(mm - S45)/mm]^2*Log[S45/mm] + 2*Zeta[3]) + 
       ep^4*((-2*Pi^4)/45 + (Pi^2*G[0, 1, S45/mm])/12 - 
         (Pi^2*G[lt[6], lt[6], 1])/6 + 4*G[0, 1, S45/mm]*G[lt[6], lt[6], 1] - 
         2*G[0, 1, S45/mm]*G[lt[6], lt[10], 1] + (Pi^2*G[lt[10], lt[6], 1])/
          12 - 2*G[0, 1, S45/mm]*G[lt[10], lt[6], 1] + G[0, 1, S45/mm]*
          G[lt[10], lt[10], 1] - 4*G[lt[6], 1]*G[0, 0, 1, (mm - S45)/mm] + 
         2*G[lt[10], 1]*G[0, 0, 1, (mm - S45)/mm] - 2*G[lt[6], 1]*
          G[0, 0, 1, S45/mm] + G[lt[10], 1]*G[0, 0, 1, S45/mm] - 
         4*G[0, 0, 0, 1, (mm - S45)/mm] + G[0, 0, 0, 1, S45/mm] + 
         2*G[0, 0, 1, 1, S45/mm] - 8*G[lt[6], lt[6], lt[6], lt[6], 1] + 
         4*G[lt[6], lt[6], lt[10], lt[6], 1] + 4*G[lt[6], lt[10], lt[6], 
           lt[6], 1] - 2*G[lt[6], lt[10], lt[10], lt[6], 1] + 
         4*G[lt[10], lt[6], lt[6], lt[6], 1] - 2*G[lt[10], lt[6], lt[10], 
           lt[6], 1] - 2*G[lt[10], lt[10], lt[6], lt[6], 1] + 
         G[lt[10], lt[10], lt[10], lt[6], 1] - (Pi^2*G[lt[6], 1]*Log[mm])/
          12 + 2*G[lt[6], 1]*G[0, 1, S45/mm]*Log[mm] - 
         G[lt[10], 1]*G[0, 1, S45/mm]*Log[mm] - 2*G[0, 0, 1, (mm - S45)/mm]*
          Log[mm] - G[0, 0, 1, S45/mm]*Log[mm] - 4*G[lt[6], lt[6], lt[6], 1]*
          Log[mm] + 2*G[lt[6], lt[10], lt[6], 1]*Log[mm] + 
         2*G[lt[10], lt[6], lt[6], 1]*Log[mm] - G[lt[10], lt[10], lt[6], 1]*
          Log[mm] + (G[0, 1, S45/mm]*Log[mm]^2)/2 - G[lt[6], lt[6], 1]*
          Log[mm]^2 + (G[lt[10], lt[6], 1]*Log[mm]^2)/2 - 
         (G[lt[6], 1]*Log[mm]^3)/6 - (Pi^2*G[lt[6], 1]*Log[(mm - S45)/mm])/
          6 + (Pi^2*G[lt[10], 1]*Log[(mm - S45)/mm])/12 + 
         4*G[lt[6], 1]*G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] - 
         2*G[lt[10], 1]*G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] + 
         4*G[lt[6], 1]*G[0, 1, S45/mm]*Log[(mm - S45)/mm] - 
         2*G[lt[10], 1]*G[0, 1, S45/mm]*Log[(mm - S45)/mm] - 
         2*G[0, 0, 1, S45/mm]*Log[(mm - S45)/mm] - 
         8*G[lt[6], lt[6], lt[6], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[6], lt[6], lt[10], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[6], lt[10], lt[6], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[6], lt[10], lt[10], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[10], lt[6], lt[6], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[10], lt[6], lt[10], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[10], lt[10], lt[6], 1]*Log[(mm - S45)/mm] + 
         G[lt[10], lt[10], lt[10], 1]*Log[(mm - S45)/mm] - 
         (Pi^2*Log[mm]*Log[(mm - S45)/mm])/12 + 2*G[0, 1, (mm - S45)/mm]*
          Log[mm]*Log[(mm - S45)/mm] + 2*G[0, 1, S45/mm]*Log[mm]*
          Log[(mm - S45)/mm] - 4*G[lt[6], lt[6], 1]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[6], lt[10], 1]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[10], lt[6], 1]*Log[mm]*
          Log[(mm - S45)/mm] - G[lt[10], lt[10], 1]*Log[mm]*
          Log[(mm - S45)/mm] - G[lt[6], 1]*Log[mm]^2*Log[(mm - S45)/mm] + 
         (G[lt[10], 1]*Log[mm]^2*Log[(mm - S45)/mm])/2 - 
         (Log[mm]^3*Log[(mm - S45)/mm])/6 - (Pi^2*Log[(mm - S45)/mm]^2)/12 + 
         2*G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm]^2 + 
         2*G[0, 1, S45/mm]*Log[(mm - S45)/mm]^2 - 4*G[lt[6], lt[6], 1]*
          Log[(mm - S45)/mm]^2 + 2*G[lt[6], lt[10], 1]*Log[(mm - S45)/mm]^2 + 
         2*G[lt[10], lt[6], 1]*Log[(mm - S45)/mm]^2 - G[lt[10], lt[10], 1]*
          Log[(mm - S45)/mm]^2 - 2*G[lt[6], 1]*Log[mm]*Log[(mm - S45)/mm]^2 + 
         G[lt[10], 1]*Log[mm]*Log[(mm - S45)/mm]^2 - 
         (Log[mm]^2*Log[(mm - S45)/mm]^2)/2 - 
         (4*G[lt[6], 1]*Log[(mm - S45)/mm]^3)/3 + 
         (2*G[lt[10], 1]*Log[(mm - S45)/mm]^3)/3 - 
         (2*Log[mm]*Log[(mm - S45)/mm]^3)/3 - Log[(mm - S45)/mm]^4/3 - 
         2*G[lt[6], 1]*Log[(mm - S45)/mm]^2*Log[S45/mm] + 
         G[lt[10], 1]*Log[(mm - S45)/mm]^2*Log[S45/mm] - 
         Log[mm]*Log[(mm - S45)/mm]^2*Log[S45/mm] - 
         (4*Log[(mm - S45)/mm]^3*Log[S45/mm])/3 - (13*G[lt[6], 1]*Zeta[3])/
          3 + 2*G[lt[10], 1]*Zeta[3] - 2*Log[mm]*Zeta[3] - 
         (13*Log[(mm - S45)/mm]*Zeta[3])/3), 
     gb[5] -> -1 + ep*Log[-S15] + ep^2*(Pi^2/12 - Log[-S15]^2/2) + 
       ep^3*(-(Pi^2*Log[-S15])/12 + Log[-S15]^3/6 + (7*Zeta[3])/3) + 
       ep^4*((47*Pi^4)/1440 + (Pi^2*Log[-S15]^2)/24 - Log[-S15]^4/24 - 
         (7*Log[-S15]*Zeta[3])/3), gb[6] -> 
      -1 + ep*(G[lt[4], 1] + Log[S12 - S34]) + 
       ep^2*(Pi^2/12 - G[lt[4], lt[4], 1] - G[lt[4], 1]*Log[S12 - S34] - 
         Log[S12 - S34]^2/2) + ep^3*(-(Pi^2*G[lt[4], 1])/12 + 
         G[lt[4], lt[4], lt[4], 1] - (Pi^2*Log[S12 - S34])/12 + 
         G[lt[4], lt[4], 1]*Log[S12 - S34] + (G[lt[4], 1]*Log[S12 - S34]^2)/
          2 + Log[S12 - S34]^3/6 + (7*Zeta[3])/3) + 
       ep^4*((47*Pi^4)/1440 + (Pi^2*G[lt[4], lt[4], 1])/12 - 
         G[lt[4], lt[4], lt[4], lt[4], 1] + (Pi^2*G[lt[4], 1]*Log[S12 - S34])/
          12 - G[lt[4], lt[4], lt[4], 1]*Log[S12 - S34] + 
         (Pi^2*Log[S12 - S34]^2)/24 - (G[lt[4], lt[4], 1]*Log[S12 - S34]^2)/
          2 - (G[lt[4], 1]*Log[S12 - S34]^3)/6 - Log[S12 - S34]^4/24 - 
         (7*G[lt[4], 1]*Zeta[3])/3 - (7*Log[S12 - S34]*Zeta[3])/3), 
     gb[7] -> ep*(G[lt[13], 1] + G[lt[14], 1] + Log[(mm - S45)/mm]) + 
       ep^2*(G[0, 1, S45/mm] + 2*G[0, lt[5], 1] - 2*G[0, lt[9], 1] + 
         G[lt[5], lt[13], 1] + G[lt[5], lt[14], 1] + 2*G[lt[8], lt[13], 1] + 
         2*G[lt[8], lt[14], 1] - G[lt[9], lt[13], 1] - G[lt[9], lt[14], 1] - 
         2*G[lt[13], lt[13], 1] - 2*G[lt[13], lt[14], 1] - 
         2*G[lt[14], lt[13], 1] - 2*G[lt[14], lt[14], 1] + 
         G[lt[5], 1]*Log[mm] - G[lt[9], 1]*Log[mm] - G[lt[13], 1]*Log[mm] - 
         G[lt[14], 1]*Log[mm] - G[lt[5], 1]*Log[-S12] + 
         G[lt[9], 1]*Log[-S12] + 2*G[lt[5], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[8], 1]*Log[(mm - S45)/mm] - 2*G[lt[9], 1]*
          Log[(mm - S45)/mm] - 2*G[lt[13], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[14], 1]*Log[(mm - S45)/mm] - Log[mm]*Log[(mm - S45)/mm] - 
         Log[(mm - S45)/mm]^2) + ep^3*(-(Pi^2*G[lt[5], 1])/6 + 
         (Pi^2*G[lt[9], 1])/6 + (Pi^2*G[lt[13], 1])/12 + 
         (Pi^2*G[lt[14], 1])/12 + 2*G[lt[5], 1]*G[0, 1, S45/mm] + 
         2*G[lt[8], 1]*G[0, 1, S45/mm] - 2*G[lt[9], 1]*G[0, 1, S45/mm] - 
         2*G[lt[13], 1]*G[0, 1, S45/mm] - 2*G[lt[14], 1]*G[0, 1, S45/mm] + 
         2*G[0, 0, 1, (mm - S45)/mm] + G[0, 0, 1, S45/mm] + 
         4*G[0, 0, lt[5], 1] - 4*G[0, 0, lt[9], 1] - 
         2*G[0, lt[5], lt[5], 1] + 2*G[0, lt[5], lt[9], 1] - 
         2*G[0, lt[9], lt[5], 1] + 2*G[0, lt[9], lt[9], 1] - 
         2*G[lt[5], 0, lt[5], 1] + 2*G[lt[5], 0, lt[9], 1] + 
         2*G[lt[5], 1, lt[13], 1] + 2*G[lt[5], 1, lt[14], 1] - 
         G[lt[5], lt[5], lt[13], 1] - G[lt[5], lt[5], lt[14], 1] + 
         G[lt[5], lt[9], lt[13], 1] + G[lt[5], lt[9], lt[14], 1] - 
         2*G[lt[5], lt[13], lt[13], 1] - 2*G[lt[5], lt[13], lt[14], 1] - 
         2*G[lt[5], lt[14], lt[13], 1] - 2*G[lt[5], lt[14], lt[14], 1] + 
         2*G[lt[8], 1, lt[13], 1] + 2*G[lt[8], 1, lt[14], 1] + 
         2*G[lt[8], lt[8], lt[13], 1] + 2*G[lt[8], lt[8], lt[14], 1] - 
         4*G[lt[8], lt[13], lt[13], 1] - 4*G[lt[8], lt[13], lt[14], 1] - 
         4*G[lt[8], lt[14], lt[13], 1] - 4*G[lt[8], lt[14], lt[14], 1] - 
         2*G[lt[9], 0, lt[5], 1] + 2*G[lt[9], 0, lt[9], 1] - 
         G[lt[9], lt[5], lt[13], 1] - G[lt[9], lt[5], lt[14], 1] - 
         2*G[lt[9], lt[8], lt[13], 1] - 2*G[lt[9], lt[8], lt[14], 1] + 
         G[lt[9], lt[9], lt[13], 1] + G[lt[9], lt[9], lt[14], 1] + 
         2*G[lt[9], lt[13], lt[13], 1] + 2*G[lt[9], lt[13], lt[14], 1] + 
         2*G[lt[9], lt[14], lt[13], 1] + 2*G[lt[9], lt[14], lt[14], 1] - 
         2*G[lt[13], 1, lt[13], 1] - 2*G[lt[13], 1, lt[14], 1] - 
         2*G[lt[13], lt[8], lt[13], 1] - 2*G[lt[13], lt[8], lt[14], 1] + 
         4*G[lt[13], lt[13], lt[13], 1] + 4*G[lt[13], lt[13], lt[14], 1] + 
         4*G[lt[13], lt[14], lt[13], 1] + 4*G[lt[13], lt[14], lt[14], 1] - 
         2*G[lt[14], 1, lt[13], 1] - 2*G[lt[14], 1, lt[14], 1] - 
         2*G[lt[14], lt[8], lt[13], 1] - 2*G[lt[14], lt[8], lt[14], 1] + 
         4*G[lt[14], lt[13], lt[13], 1] + 4*G[lt[14], lt[13], lt[14], 1] + 
         4*G[lt[14], lt[14], lt[13], 1] + 4*G[lt[14], lt[14], lt[14], 1] - 
         G[0, 1, S45/mm]*Log[mm] - G[lt[5], lt[5], 1]*Log[mm] + 
         G[lt[5], lt[9], 1]*Log[mm] - G[lt[5], lt[13], 1]*Log[mm] - 
         G[lt[5], lt[14], 1]*Log[mm] - 2*G[lt[8], lt[13], 1]*Log[mm] - 
         2*G[lt[8], lt[14], 1]*Log[mm] - G[lt[9], lt[5], 1]*Log[mm] + 
         G[lt[9], lt[9], 1]*Log[mm] + G[lt[9], lt[13], 1]*Log[mm] + 
         G[lt[9], lt[14], 1]*Log[mm] + 2*G[lt[13], lt[13], 1]*Log[mm] + 
         2*G[lt[13], lt[14], 1]*Log[mm] + 2*G[lt[14], lt[13], 1]*Log[mm] + 
         2*G[lt[14], lt[14], 1]*Log[mm] - (G[lt[5], 1]*Log[mm]^2)/2 + 
         (G[lt[9], 1]*Log[mm]^2)/2 + (G[lt[13], 1]*Log[mm]^2)/2 + 
         (G[lt[14], 1]*Log[mm]^2)/2 - 2*G[0, lt[5], 1]*Log[-S12] + 
         2*G[0, lt[9], 1]*Log[-S12] + G[lt[5], lt[5], 1]*Log[-S12] - 
         G[lt[5], lt[9], 1]*Log[-S12] + G[lt[9], lt[5], 1]*Log[-S12] - 
         G[lt[9], lt[9], 1]*Log[-S12] + (G[lt[5], 1]*Log[-S12]^2)/2 - 
         (G[lt[9], 1]*Log[-S12]^2)/2 + (Pi^2*Log[(mm - S45)/mm])/12 - 
         2*G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] - 2*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] + 2*G[lt[5], 1, 1]*Log[(mm - S45)/mm] - 
         2*G[lt[5], lt[5], 1]*Log[(mm - S45)/mm] + 2*G[lt[5], lt[9], 1]*
          Log[(mm - S45)/mm] - 2*G[lt[5], lt[13], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[5], lt[14], 1]*Log[(mm - S45)/mm] + 2*G[lt[8], 1, 1]*
          Log[(mm - S45)/mm] + 2*G[lt[8], lt[8], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[8], lt[13], 1]*Log[(mm - S45)/mm] - 4*G[lt[8], lt[14], 1]*
          Log[(mm - S45)/mm] - 2*G[lt[9], lt[5], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[9], lt[8], 1]*Log[(mm - S45)/mm] + 2*G[lt[9], lt[9], 1]*
          Log[(mm - S45)/mm] + 2*G[lt[9], lt[13], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[14], 1]*Log[(mm - S45)/mm] - 2*G[lt[13], 1, 1]*
          Log[(mm - S45)/mm] - 2*G[lt[13], lt[8], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[13], lt[13], 1]*Log[(mm - S45)/mm] + 4*G[lt[13], lt[14], 1]*
          Log[(mm - S45)/mm] - 2*G[lt[14], 1, 1]*Log[(mm - S45)/mm] - 
         2*G[lt[14], lt[8], 1]*Log[(mm - S45)/mm] + 4*G[lt[14], lt[13], 1]*
          Log[(mm - S45)/mm] + 4*G[lt[14], lt[14], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[5], 1]*Log[mm]*Log[(mm - S45)/mm] - 2*G[lt[8], 1]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[9], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[13], 1]*Log[mm]*Log[(mm - S45)/mm] + 2*G[lt[14], 1]*Log[mm]*
          Log[(mm - S45)/mm] + (Log[mm]^2*Log[(mm - S45)/mm])/2 - 
         2*G[lt[5], 1]*Log[(mm - S45)/mm]^2 - 2*G[lt[8], 1]*
          Log[(mm - S45)/mm]^2 + 2*G[lt[9], 1]*Log[(mm - S45)/mm]^2 + 
         2*G[lt[13], 1]*Log[(mm - S45)/mm]^2 + 2*G[lt[14], 1]*
          Log[(mm - S45)/mm]^2 + Log[mm]*Log[(mm - S45)/mm]^2 + 
         (2*Log[(mm - S45)/mm]^3)/3 + Log[(mm - S45)/mm]^2*Log[S45/mm] + 
         2*Zeta[3]) + ep^4*((-2*Pi^4)/45 + (Pi^2*G[0, 1, S45/mm])/12 - 
         (Pi^2*G[0, lt[5], 1])/6 + (Pi^2*G[0, lt[9], 1])/6 + 
         2*G[0, 1, S45/mm]*G[lt[5], 1, 1] + (Pi^2*G[lt[5], lt[5], 1])/6 - 
         2*G[0, 1, S45/mm]*G[lt[5], lt[5], 1] - (Pi^2*G[lt[5], lt[9], 1])/6 + 
         2*G[0, 1, S45/mm]*G[lt[5], lt[9], 1] + (Pi^2*G[lt[5], lt[13], 1])/
          12 - 2*G[0, 1, S45/mm]*G[lt[5], lt[13], 1] + 
         (Pi^2*G[lt[5], lt[14], 1])/12 - 2*G[0, 1, S45/mm]*
          G[lt[5], lt[14], 1] + 2*G[0, 1, S45/mm]*G[lt[8], 1, 1] + 
         2*G[0, 1, S45/mm]*G[lt[8], lt[8], 1] + (Pi^2*G[lt[8], lt[13], 1])/
          6 - 4*G[0, 1, S45/mm]*G[lt[8], lt[13], 1] + 
         (Pi^2*G[lt[8], lt[14], 1])/6 - 4*G[0, 1, S45/mm]*
          G[lt[8], lt[14], 1] + (Pi^2*G[lt[9], lt[5], 1])/6 - 
         2*G[0, 1, S45/mm]*G[lt[9], lt[5], 1] - 2*G[0, 1, S45/mm]*
          G[lt[9], lt[8], 1] - (Pi^2*G[lt[9], lt[9], 1])/6 + 
         2*G[0, 1, S45/mm]*G[lt[9], lt[9], 1] - (Pi^2*G[lt[9], lt[13], 1])/
          12 + 2*G[0, 1, S45/mm]*G[lt[9], lt[13], 1] - 
         (Pi^2*G[lt[9], lt[14], 1])/12 + 2*G[0, 1, S45/mm]*
          G[lt[9], lt[14], 1] - 2*G[0, 1, S45/mm]*G[lt[13], 1, 1] - 
         2*G[0, 1, S45/mm]*G[lt[13], lt[8], 1] - (Pi^2*G[lt[13], lt[13], 1])/
          6 + 4*G[0, 1, S45/mm]*G[lt[13], lt[13], 1] - 
         (Pi^2*G[lt[13], lt[14], 1])/6 + 4*G[0, 1, S45/mm]*
          G[lt[13], lt[14], 1] - 2*G[0, 1, S45/mm]*G[lt[14], 1, 1] - 
         2*G[0, 1, S45/mm]*G[lt[14], lt[8], 1] - (Pi^2*G[lt[14], lt[13], 1])/
          6 + 4*G[0, 1, S45/mm]*G[lt[14], lt[13], 1] - 
         (Pi^2*G[lt[14], lt[14], 1])/6 + 4*G[0, 1, S45/mm]*
          G[lt[14], lt[14], 1] + 4*G[lt[5], 1]*G[0, 0, 1, (mm - S45)/mm] + 
         4*G[lt[8], 1]*G[0, 0, 1, (mm - S45)/mm] - 4*G[lt[9], 1]*
          G[0, 0, 1, (mm - S45)/mm] - 4*G[lt[13], 1]*G[0, 0, 1, 
           (mm - S45)/mm] - 4*G[lt[14], 1]*G[0, 0, 1, (mm - S45)/mm] + 
         2*G[lt[5], 1]*G[0, 0, 1, S45/mm] + 2*G[lt[8], 1]*
          G[0, 0, 1, S45/mm] - 2*G[lt[9], 1]*G[0, 0, 1, S45/mm] - 
         2*G[lt[13], 1]*G[0, 0, 1, S45/mm] - 2*G[lt[14], 1]*
          G[0, 0, 1, S45/mm] - 4*G[0, 0, 0, 1, (mm - S45)/mm] + 
         G[0, 0, 0, 1, S45/mm] + 8*G[0, 0, 0, lt[5], 1] - 
         8*G[0, 0, 0, lt[9], 1] + 2*G[0, 0, 1, 1, S45/mm] - 
         4*G[0, 0, lt[5], lt[5], 1] + 4*G[0, 0, lt[5], lt[9], 1] - 
         4*G[0, 0, lt[9], lt[5], 1] + 4*G[0, 0, lt[9], lt[9], 1] - 
         4*G[0, lt[5], 0, lt[5], 1] + 4*G[0, lt[5], 0, lt[9], 1] + 
         2*G[0, lt[5], lt[5], lt[5], 1] - 2*G[0, lt[5], lt[5], lt[9], 1] + 
         2*G[0, lt[5], lt[9], lt[5], 1] - 2*G[0, lt[5], lt[9], lt[9], 1] - 
         4*G[0, lt[9], 0, lt[5], 1] + 4*G[0, lt[9], 0, lt[9], 1] + 
         2*G[0, lt[9], lt[5], lt[5], 1] - 2*G[0, lt[9], lt[5], lt[9], 1] + 
         2*G[0, lt[9], lt[9], lt[5], 1] - 2*G[0, lt[9], lt[9], lt[9], 1] - 
         4*G[lt[5], 0, 0, lt[5], 1] + 4*G[lt[5], 0, 0, lt[9], 1] + 
         2*G[lt[5], 0, lt[5], lt[5], 1] - 2*G[lt[5], 0, lt[5], lt[9], 1] + 
         2*G[lt[5], 0, lt[9], lt[5], 1] - 2*G[lt[5], 0, lt[9], lt[9], 1] + 
         2*G[lt[5], 1, 1, lt[13], 1] + 2*G[lt[5], 1, 1, lt[14], 1] + 
         2*G[lt[5], 1, lt[8], lt[13], 1] + 2*G[lt[5], 1, lt[8], lt[14], 1] - 
         4*G[lt[5], 1, lt[13], lt[13], 1] - 4*G[lt[5], 1, lt[13], lt[14], 
           1] - 4*G[lt[5], 1, lt[14], lt[13], 1] - 
         4*G[lt[5], 1, lt[14], lt[14], 1] + 2*G[lt[5], lt[5], 0, lt[5], 1] - 
         2*G[lt[5], lt[5], 0, lt[9], 1] - 2*G[lt[5], lt[5], 1, lt[13], 1] - 
         2*G[lt[5], lt[5], 1, lt[14], 1] + G[lt[5], lt[5], lt[5], lt[13], 
          1] + G[lt[5], lt[5], lt[5], lt[14], 1] - G[lt[5], lt[5], lt[9], 
          lt[13], 1] - G[lt[5], lt[5], lt[9], lt[14], 1] + 
         2*G[lt[5], lt[5], lt[13], lt[13], 1] + 
         2*G[lt[5], lt[5], lt[13], lt[14], 1] + 
         2*G[lt[5], lt[5], lt[14], lt[13], 1] + 
         2*G[lt[5], lt[5], lt[14], lt[14], 1] + 2*G[lt[5], lt[9], 0, lt[5], 
           1] - 2*G[lt[5], lt[9], 0, lt[9], 1] + G[lt[5], lt[9], lt[5], 
          lt[13], 1] + G[lt[5], lt[9], lt[5], lt[14], 1] + 
         2*G[lt[5], lt[9], lt[8], lt[13], 1] + 2*G[lt[5], lt[9], lt[8], 
           lt[14], 1] - G[lt[5], lt[9], lt[9], lt[13], 1] - 
         G[lt[5], lt[9], lt[9], lt[14], 1] - 2*G[lt[5], lt[9], lt[13], 
           lt[13], 1] - 2*G[lt[5], lt[9], lt[13], lt[14], 1] - 
         2*G[lt[5], lt[9], lt[14], lt[13], 1] - 
         2*G[lt[5], lt[9], lt[14], lt[14], 1] - 2*G[lt[5], lt[13], 1, lt[13], 
           1] - 2*G[lt[5], lt[13], 1, lt[14], 1] - 
         2*G[lt[5], lt[13], lt[8], lt[13], 1] - 
         2*G[lt[5], lt[13], lt[8], lt[14], 1] + 
         4*G[lt[5], lt[13], lt[13], lt[13], 1] + 
         4*G[lt[5], lt[13], lt[13], lt[14], 1] + 
         4*G[lt[5], lt[13], lt[14], lt[13], 1] + 
         4*G[lt[5], lt[13], lt[14], lt[14], 1] - 
         2*G[lt[5], lt[14], 1, lt[13], 1] - 2*G[lt[5], lt[14], 1, lt[14], 
           1] - 2*G[lt[5], lt[14], lt[8], lt[13], 1] - 
         2*G[lt[5], lt[14], lt[8], lt[14], 1] + 
         4*G[lt[5], lt[14], lt[13], lt[13], 1] + 
         4*G[lt[5], lt[14], lt[13], lt[14], 1] + 
         4*G[lt[5], lt[14], lt[14], lt[13], 1] + 
         4*G[lt[5], lt[14], lt[14], lt[14], 1] + 
         2*G[lt[8], 1, 1, lt[13], 1] + 2*G[lt[8], 1, 1, lt[14], 1] + 
         2*G[lt[8], 1, lt[8], lt[13], 1] + 2*G[lt[8], 1, lt[8], lt[14], 1] - 
         4*G[lt[8], 1, lt[13], lt[13], 1] - 4*G[lt[8], 1, lt[13], lt[14], 
           1] - 4*G[lt[8], 1, lt[14], lt[13], 1] - 
         4*G[lt[8], 1, lt[14], lt[14], 1] + 2*G[lt[8], lt[8], 1, lt[13], 1] + 
         2*G[lt[8], lt[8], 1, lt[14], 1] + 2*G[lt[8], lt[8], lt[8], lt[13], 
           1] + 2*G[lt[8], lt[8], lt[8], lt[14], 1] - 
         4*G[lt[8], lt[8], lt[13], lt[13], 1] - 
         4*G[lt[8], lt[8], lt[13], lt[14], 1] - 
         4*G[lt[8], lt[8], lt[14], lt[13], 1] - 
         4*G[lt[8], lt[8], lt[14], lt[14], 1] - 4*G[lt[8], lt[13], 1, lt[13], 
           1] - 4*G[lt[8], lt[13], 1, lt[14], 1] - 
         4*G[lt[8], lt[13], lt[8], lt[13], 1] - 
         4*G[lt[8], lt[13], lt[8], lt[14], 1] + 
         8*G[lt[8], lt[13], lt[13], lt[13], 1] + 
         8*G[lt[8], lt[13], lt[13], lt[14], 1] + 
         8*G[lt[8], lt[13], lt[14], lt[13], 1] + 
         8*G[lt[8], lt[13], lt[14], lt[14], 1] - 
         4*G[lt[8], lt[14], 1, lt[13], 1] - 4*G[lt[8], lt[14], 1, lt[14], 
           1] - 4*G[lt[8], lt[14], lt[8], lt[13], 1] - 
         4*G[lt[8], lt[14], lt[8], lt[14], 1] + 
         8*G[lt[8], lt[14], lt[13], lt[13], 1] + 
         8*G[lt[8], lt[14], lt[13], lt[14], 1] + 
         8*G[lt[8], lt[14], lt[14], lt[13], 1] + 
         8*G[lt[8], lt[14], lt[14], lt[14], 1] - 4*G[lt[9], 0, 0, lt[5], 1] + 
         4*G[lt[9], 0, 0, lt[9], 1] + 2*G[lt[9], 0, lt[5], lt[5], 1] - 
         2*G[lt[9], 0, lt[5], lt[9], 1] + 2*G[lt[9], 0, lt[9], lt[5], 1] - 
         2*G[lt[9], 0, lt[9], lt[9], 1] + 2*G[lt[9], lt[5], 0, lt[5], 1] - 
         2*G[lt[9], lt[5], 0, lt[9], 1] - 2*G[lt[9], lt[5], 1, lt[13], 1] - 
         2*G[lt[9], lt[5], 1, lt[14], 1] + G[lt[9], lt[5], lt[5], lt[13], 
          1] + G[lt[9], lt[5], lt[5], lt[14], 1] - G[lt[9], lt[5], lt[9], 
          lt[13], 1] - G[lt[9], lt[5], lt[9], lt[14], 1] + 
         2*G[lt[9], lt[5], lt[13], lt[13], 1] + 
         2*G[lt[9], lt[5], lt[13], lt[14], 1] + 
         2*G[lt[9], lt[5], lt[14], lt[13], 1] + 
         2*G[lt[9], lt[5], lt[14], lt[14], 1] - 2*G[lt[9], lt[8], 1, lt[13], 
           1] - 2*G[lt[9], lt[8], 1, lt[14], 1] - 
         2*G[lt[9], lt[8], lt[8], lt[13], 1] - 2*G[lt[9], lt[8], lt[8], 
           lt[14], 1] + 4*G[lt[9], lt[8], lt[13], lt[13], 1] + 
         4*G[lt[9], lt[8], lt[13], lt[14], 1] + 
         4*G[lt[9], lt[8], lt[14], lt[13], 1] + 
         4*G[lt[9], lt[8], lt[14], lt[14], 1] + 2*G[lt[9], lt[9], 0, lt[5], 
           1] - 2*G[lt[9], lt[9], 0, lt[9], 1] + G[lt[9], lt[9], lt[5], 
          lt[13], 1] + G[lt[9], lt[9], lt[5], lt[14], 1] + 
         2*G[lt[9], lt[9], lt[8], lt[13], 1] + 2*G[lt[9], lt[9], lt[8], 
           lt[14], 1] - G[lt[9], lt[9], lt[9], lt[13], 1] - 
         G[lt[9], lt[9], lt[9], lt[14], 1] - 2*G[lt[9], lt[9], lt[13], 
           lt[13], 1] - 2*G[lt[9], lt[9], lt[13], lt[14], 1] - 
         2*G[lt[9], lt[9], lt[14], lt[13], 1] - 
         2*G[lt[9], lt[9], lt[14], lt[14], 1] + 2*G[lt[9], lt[13], 1, lt[13], 
           1] + 2*G[lt[9], lt[13], 1, lt[14], 1] + 
         2*G[lt[9], lt[13], lt[8], lt[13], 1] + 
         2*G[lt[9], lt[13], lt[8], lt[14], 1] - 
         4*G[lt[9], lt[13], lt[13], lt[13], 1] - 
         4*G[lt[9], lt[13], lt[13], lt[14], 1] - 
         4*G[lt[9], lt[13], lt[14], lt[13], 1] - 
         4*G[lt[9], lt[13], lt[14], lt[14], 1] + 
         2*G[lt[9], lt[14], 1, lt[13], 1] + 2*G[lt[9], lt[14], 1, lt[14], 
           1] + 2*G[lt[9], lt[14], lt[8], lt[13], 1] + 
         2*G[lt[9], lt[14], lt[8], lt[14], 1] - 
         4*G[lt[9], lt[14], lt[13], lt[13], 1] - 
         4*G[lt[9], lt[14], lt[13], lt[14], 1] - 
         4*G[lt[9], lt[14], lt[14], lt[13], 1] - 
         4*G[lt[9], lt[14], lt[14], lt[14], 1] - 
         2*G[lt[13], 1, 1, lt[13], 1] - 2*G[lt[13], 1, 1, lt[14], 1] - 
         2*G[lt[13], 1, lt[8], lt[13], 1] - 2*G[lt[13], 1, lt[8], lt[14], 
           1] + 4*G[lt[13], 1, lt[13], lt[13], 1] + 
         4*G[lt[13], 1, lt[13], lt[14], 1] + 4*G[lt[13], 1, lt[14], lt[13], 
           1] + 4*G[lt[13], 1, lt[14], lt[14], 1] - 
         2*G[lt[13], lt[8], 1, lt[13], 1] - 2*G[lt[13], lt[8], 1, lt[14], 
           1] - 2*G[lt[13], lt[8], lt[8], lt[13], 1] - 
         2*G[lt[13], lt[8], lt[8], lt[14], 1] + 
         4*G[lt[13], lt[8], lt[13], lt[13], 1] + 
         4*G[lt[13], lt[8], lt[13], lt[14], 1] + 
         4*G[lt[13], lt[8], lt[14], lt[13], 1] + 
         4*G[lt[13], lt[8], lt[14], lt[14], 1] + 
         4*G[lt[13], lt[13], 1, lt[13], 1] + 4*G[lt[13], lt[13], 1, lt[14], 
           1] + 4*G[lt[13], lt[13], lt[8], lt[13], 1] + 
         4*G[lt[13], lt[13], lt[8], lt[14], 1] - 
         8*G[lt[13], lt[13], lt[13], lt[13], 1] - 
         8*G[lt[13], lt[13], lt[13], lt[14], 1] - 
         8*G[lt[13], lt[13], lt[14], lt[13], 1] - 
         8*G[lt[13], lt[13], lt[14], lt[14], 1] + 
         4*G[lt[13], lt[14], 1, lt[13], 1] + 4*G[lt[13], lt[14], 1, lt[14], 
           1] + 4*G[lt[13], lt[14], lt[8], lt[13], 1] + 
         4*G[lt[13], lt[14], lt[8], lt[14], 1] - 
         8*G[lt[13], lt[14], lt[13], lt[13], 1] - 
         8*G[lt[13], lt[14], lt[13], lt[14], 1] - 
         8*G[lt[13], lt[14], lt[14], lt[13], 1] - 
         8*G[lt[13], lt[14], lt[14], lt[14], 1] - 
         2*G[lt[14], 1, 1, lt[13], 1] - 2*G[lt[14], 1, 1, lt[14], 1] - 
         2*G[lt[14], 1, lt[8], lt[13], 1] - 2*G[lt[14], 1, lt[8], lt[14], 
           1] + 4*G[lt[14], 1, lt[13], lt[13], 1] + 
         4*G[lt[14], 1, lt[13], lt[14], 1] + 4*G[lt[14], 1, lt[14], lt[13], 
           1] + 4*G[lt[14], 1, lt[14], lt[14], 1] - 
         2*G[lt[14], lt[8], 1, lt[13], 1] - 2*G[lt[14], lt[8], 1, lt[14], 
           1] - 2*G[lt[14], lt[8], lt[8], lt[13], 1] - 
         2*G[lt[14], lt[8], lt[8], lt[14], 1] + 
         4*G[lt[14], lt[8], lt[13], lt[13], 1] + 
         4*G[lt[14], lt[8], lt[13], lt[14], 1] + 
         4*G[lt[14], lt[8], lt[14], lt[13], 1] + 
         4*G[lt[14], lt[8], lt[14], lt[14], 1] + 
         4*G[lt[14], lt[13], 1, lt[13], 1] + 4*G[lt[14], lt[13], 1, lt[14], 
           1] + 4*G[lt[14], lt[13], lt[8], lt[13], 1] + 
         4*G[lt[14], lt[13], lt[8], lt[14], 1] - 
         8*G[lt[14], lt[13], lt[13], lt[13], 1] - 
         8*G[lt[14], lt[13], lt[13], lt[14], 1] - 
         8*G[lt[14], lt[13], lt[14], lt[13], 1] - 
         8*G[lt[14], lt[13], lt[14], lt[14], 1] + 
         4*G[lt[14], lt[14], 1, lt[13], 1] + 4*G[lt[14], lt[14], 1, lt[14], 
           1] + 4*G[lt[14], lt[14], lt[8], lt[13], 1] + 
         4*G[lt[14], lt[14], lt[8], lt[14], 1] - 
         8*G[lt[14], lt[14], lt[13], lt[13], 1] - 
         8*G[lt[14], lt[14], lt[13], lt[14], 1] - 
         8*G[lt[14], lt[14], lt[14], lt[13], 1] - 
         8*G[lt[14], lt[14], lt[14], lt[14], 1] + (Pi^2*G[lt[5], 1]*Log[mm])/
          12 - (Pi^2*G[lt[9], 1]*Log[mm])/12 - (Pi^2*G[lt[13], 1]*Log[mm])/
          12 - (Pi^2*G[lt[14], 1]*Log[mm])/12 - 2*G[lt[5], 1]*G[0, 1, S45/mm]*
          Log[mm] - 2*G[lt[8], 1]*G[0, 1, S45/mm]*Log[mm] + 
         2*G[lt[9], 1]*G[0, 1, S45/mm]*Log[mm] + 2*G[lt[13], 1]*
          G[0, 1, S45/mm]*Log[mm] + 2*G[lt[14], 1]*G[0, 1, S45/mm]*Log[mm] - 
         2*G[0, 0, 1, (mm - S45)/mm]*Log[mm] - G[0, 0, 1, S45/mm]*Log[mm] - 
         2*G[lt[5], 1, lt[13], 1]*Log[mm] - 2*G[lt[5], 1, lt[14], 1]*
          Log[mm] + G[lt[5], lt[5], lt[5], 1]*Log[mm] - 
         G[lt[5], lt[5], lt[9], 1]*Log[mm] + G[lt[5], lt[5], lt[13], 1]*
          Log[mm] + G[lt[5], lt[5], lt[14], 1]*Log[mm] + 
         G[lt[5], lt[9], lt[5], 1]*Log[mm] - G[lt[5], lt[9], lt[9], 1]*
          Log[mm] - G[lt[5], lt[9], lt[13], 1]*Log[mm] - 
         G[lt[5], lt[9], lt[14], 1]*Log[mm] + 2*G[lt[5], lt[13], lt[13], 1]*
          Log[mm] + 2*G[lt[5], lt[13], lt[14], 1]*Log[mm] + 
         2*G[lt[5], lt[14], lt[13], 1]*Log[mm] + 
         2*G[lt[5], lt[14], lt[14], 1]*Log[mm] - 2*G[lt[8], 1, lt[13], 1]*
          Log[mm] - 2*G[lt[8], 1, lt[14], 1]*Log[mm] - 
         2*G[lt[8], lt[8], lt[13], 1]*Log[mm] - 2*G[lt[8], lt[8], lt[14], 1]*
          Log[mm] + 4*G[lt[8], lt[13], lt[13], 1]*Log[mm] + 
         4*G[lt[8], lt[13], lt[14], 1]*Log[mm] + 
         4*G[lt[8], lt[14], lt[13], 1]*Log[mm] + 
         4*G[lt[8], lt[14], lt[14], 1]*Log[mm] + G[lt[9], lt[5], lt[5], 1]*
          Log[mm] - G[lt[9], lt[5], lt[9], 1]*Log[mm] + 
         G[lt[9], lt[5], lt[13], 1]*Log[mm] + G[lt[9], lt[5], lt[14], 1]*
          Log[mm] + 2*G[lt[9], lt[8], lt[13], 1]*Log[mm] + 
         2*G[lt[9], lt[8], lt[14], 1]*Log[mm] + G[lt[9], lt[9], lt[5], 1]*
          Log[mm] - G[lt[9], lt[9], lt[9], 1]*Log[mm] - 
         G[lt[9], lt[9], lt[13], 1]*Log[mm] - G[lt[9], lt[9], lt[14], 1]*
          Log[mm] - 2*G[lt[9], lt[13], lt[13], 1]*Log[mm] - 
         2*G[lt[9], lt[13], lt[14], 1]*Log[mm] - 
         2*G[lt[9], lt[14], lt[13], 1]*Log[mm] - 
         2*G[lt[9], lt[14], lt[14], 1]*Log[mm] + 2*G[lt[13], 1, lt[13], 1]*
          Log[mm] + 2*G[lt[13], 1, lt[14], 1]*Log[mm] + 
         2*G[lt[13], lt[8], lt[13], 1]*Log[mm] + 
         2*G[lt[13], lt[8], lt[14], 1]*Log[mm] - 
         4*G[lt[13], lt[13], lt[13], 1]*Log[mm] - 
         4*G[lt[13], lt[13], lt[14], 1]*Log[mm] - 
         4*G[lt[13], lt[14], lt[13], 1]*Log[mm] - 
         4*G[lt[13], lt[14], lt[14], 1]*Log[mm] + 2*G[lt[14], 1, lt[13], 1]*
          Log[mm] + 2*G[lt[14], 1, lt[14], 1]*Log[mm] + 
         2*G[lt[14], lt[8], lt[13], 1]*Log[mm] + 
         2*G[lt[14], lt[8], lt[14], 1]*Log[mm] - 
         4*G[lt[14], lt[13], lt[13], 1]*Log[mm] - 
         4*G[lt[14], lt[13], lt[14], 1]*Log[mm] - 
         4*G[lt[14], lt[14], lt[13], 1]*Log[mm] - 
         4*G[lt[14], lt[14], lt[14], 1]*Log[mm] + (G[0, 1, S45/mm]*Log[mm]^2)/
          2 + (G[lt[5], lt[5], 1]*Log[mm]^2)/2 - 
         (G[lt[5], lt[9], 1]*Log[mm]^2)/2 + (G[lt[5], lt[13], 1]*Log[mm]^2)/
          2 + (G[lt[5], lt[14], 1]*Log[mm]^2)/2 + G[lt[8], lt[13], 1]*
          Log[mm]^2 + G[lt[8], lt[14], 1]*Log[mm]^2 + 
         (G[lt[9], lt[5], 1]*Log[mm]^2)/2 - (G[lt[9], lt[9], 1]*Log[mm]^2)/
          2 - (G[lt[9], lt[13], 1]*Log[mm]^2)/2 - 
         (G[lt[9], lt[14], 1]*Log[mm]^2)/2 - G[lt[13], lt[13], 1]*Log[mm]^2 - 
         G[lt[13], lt[14], 1]*Log[mm]^2 - G[lt[14], lt[13], 1]*Log[mm]^2 - 
         G[lt[14], lt[14], 1]*Log[mm]^2 + (G[lt[5], 1]*Log[mm]^3)/6 - 
         (G[lt[9], 1]*Log[mm]^3)/6 - (G[lt[13], 1]*Log[mm]^3)/6 - 
         (G[lt[14], 1]*Log[mm]^3)/6 + (Pi^2*G[lt[5], 1]*Log[-S12])/12 - 
         (Pi^2*G[lt[9], 1]*Log[-S12])/12 - 4*G[0, 0, lt[5], 1]*Log[-S12] + 
         4*G[0, 0, lt[9], 1]*Log[-S12] + 2*G[0, lt[5], lt[5], 1]*Log[-S12] - 
         2*G[0, lt[5], lt[9], 1]*Log[-S12] + 2*G[0, lt[9], lt[5], 1]*
          Log[-S12] - 2*G[0, lt[9], lt[9], 1]*Log[-S12] + 
         2*G[lt[5], 0, lt[5], 1]*Log[-S12] - 2*G[lt[5], 0, lt[9], 1]*
          Log[-S12] - G[lt[5], lt[5], lt[5], 1]*Log[-S12] + 
         G[lt[5], lt[5], lt[9], 1]*Log[-S12] - G[lt[5], lt[9], lt[5], 1]*
          Log[-S12] + G[lt[5], lt[9], lt[9], 1]*Log[-S12] + 
         2*G[lt[9], 0, lt[5], 1]*Log[-S12] - 2*G[lt[9], 0, lt[9], 1]*
          Log[-S12] - G[lt[9], lt[5], lt[5], 1]*Log[-S12] + 
         G[lt[9], lt[5], lt[9], 1]*Log[-S12] - G[lt[9], lt[9], lt[5], 1]*
          Log[-S12] + G[lt[9], lt[9], lt[9], 1]*Log[-S12] + 
         G[0, lt[5], 1]*Log[-S12]^2 - G[0, lt[9], 1]*Log[-S12]^2 - 
         (G[lt[5], lt[5], 1]*Log[-S12]^2)/2 + 
         (G[lt[5], lt[9], 1]*Log[-S12]^2)/2 - 
         (G[lt[9], lt[5], 1]*Log[-S12]^2)/2 + 
         (G[lt[9], lt[9], 1]*Log[-S12]^2)/2 - (G[lt[5], 1]*Log[-S12]^3)/6 + 
         (G[lt[9], 1]*Log[-S12]^3)/6 + (Pi^2*G[lt[5], 1]*Log[(mm - S45)/mm])/
          6 + (Pi^2*G[lt[8], 1]*Log[(mm - S45)/mm])/6 - 
         (Pi^2*G[lt[9], 1]*Log[(mm - S45)/mm])/6 - 
         (Pi^2*G[lt[13], 1]*Log[(mm - S45)/mm])/6 - 
         (Pi^2*G[lt[14], 1]*Log[(mm - S45)/mm])/6 - 4*G[lt[5], 1]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] - 4*G[lt[8], 1]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] + 4*G[lt[9], 1]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] + 4*G[lt[13], 1]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] + 4*G[lt[14], 1]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] - 4*G[lt[5], 1]*
          G[0, 1, S45/mm]*Log[(mm - S45)/mm] - 4*G[lt[8], 1]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] + 4*G[lt[9], 1]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] + 4*G[lt[13], 1]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] + 4*G[lt[14], 1]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] - 2*G[0, 0, 1, S45/mm]*Log[(mm - S45)/mm] + 
         2*G[lt[5], 1, 1, 1]*Log[(mm - S45)/mm] + 2*G[lt[5], 1, lt[8], 1]*
          Log[(mm - S45)/mm] - 4*G[lt[5], 1, lt[13], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[5], 1, lt[14], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[5], lt[5], 1, 1]*Log[(mm - S45)/mm] + 
         2*G[lt[5], lt[5], lt[5], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[5], lt[5], lt[9], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[5], lt[5], lt[13], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[5], lt[5], lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[5], lt[9], lt[5], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[5], lt[9], lt[8], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[5], lt[9], lt[9], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[5], lt[9], lt[13], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[5], lt[9], lt[14], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[5], lt[13], 1, 1]*Log[(mm - S45)/mm] - 
         2*G[lt[5], lt[13], lt[8], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[5], lt[13], lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[5], lt[13], lt[14], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[5], lt[14], 1, 1]*Log[(mm - S45)/mm] - 
         2*G[lt[5], lt[14], lt[8], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[5], lt[14], lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[5], lt[14], lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[8], 1, 1, 1]*Log[(mm - S45)/mm] + 2*G[lt[8], 1, lt[8], 1]*
          Log[(mm - S45)/mm] - 4*G[lt[8], 1, lt[13], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[8], 1, lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[8], lt[8], 1, 1]*Log[(mm - S45)/mm] + 
         2*G[lt[8], lt[8], lt[8], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[8], lt[8], lt[13], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[8], lt[8], lt[14], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[8], lt[13], 1, 1]*Log[(mm - S45)/mm] - 
         4*G[lt[8], lt[13], lt[8], 1]*Log[(mm - S45)/mm] + 
         8*G[lt[8], lt[13], lt[13], 1]*Log[(mm - S45)/mm] + 
         8*G[lt[8], lt[13], lt[14], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[8], lt[14], 1, 1]*Log[(mm - S45)/mm] - 
         4*G[lt[8], lt[14], lt[8], 1]*Log[(mm - S45)/mm] + 
         8*G[lt[8], lt[14], lt[13], 1]*Log[(mm - S45)/mm] + 
         8*G[lt[8], lt[14], lt[14], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[9], lt[5], 1, 1]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[5], lt[5], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[9], lt[5], lt[9], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[5], lt[13], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[5], lt[14], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[9], lt[8], 1, 1]*Log[(mm - S45)/mm] - 
         2*G[lt[9], lt[8], lt[8], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[9], lt[8], lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[9], lt[8], lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[9], lt[5], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[9], lt[8], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[9], lt[9], lt[9], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[9], lt[9], lt[13], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[9], lt[9], lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[13], 1, 1]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[13], lt[8], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[9], lt[13], lt[13], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[9], lt[13], lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[14], 1, 1]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[14], lt[8], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[9], lt[14], lt[13], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[9], lt[14], lt[14], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[13], 1, 1, 1]*Log[(mm - S45)/mm] - 2*G[lt[13], 1, lt[8], 1]*
          Log[(mm - S45)/mm] + 4*G[lt[13], 1, lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[13], 1, lt[14], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[13], lt[8], 1, 1]*Log[(mm - S45)/mm] - 
         2*G[lt[13], lt[8], lt[8], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[13], lt[8], lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[13], lt[8], lt[14], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[13], lt[13], 1, 1]*Log[(mm - S45)/mm] + 
         4*G[lt[13], lt[13], lt[8], 1]*Log[(mm - S45)/mm] - 
         8*G[lt[13], lt[13], lt[13], 1]*Log[(mm - S45)/mm] - 
         8*G[lt[13], lt[13], lt[14], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[13], lt[14], 1, 1]*Log[(mm - S45)/mm] + 
         4*G[lt[13], lt[14], lt[8], 1]*Log[(mm - S45)/mm] - 
         8*G[lt[13], lt[14], lt[13], 1]*Log[(mm - S45)/mm] - 
         8*G[lt[13], lt[14], lt[14], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[14], 1, 1, 1]*Log[(mm - S45)/mm] - 2*G[lt[14], 1, lt[8], 1]*
          Log[(mm - S45)/mm] + 4*G[lt[14], 1, lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[14], 1, lt[14], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[14], lt[8], 1, 1]*Log[(mm - S45)/mm] - 
         2*G[lt[14], lt[8], lt[8], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[14], lt[8], lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[14], lt[8], lt[14], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[14], lt[13], 1, 1]*Log[(mm - S45)/mm] + 
         4*G[lt[14], lt[13], lt[8], 1]*Log[(mm - S45)/mm] - 
         8*G[lt[14], lt[13], lt[13], 1]*Log[(mm - S45)/mm] - 
         8*G[lt[14], lt[13], lt[14], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[14], lt[14], 1, 1]*Log[(mm - S45)/mm] + 
         4*G[lt[14], lt[14], lt[8], 1]*Log[(mm - S45)/mm] - 
         8*G[lt[14], lt[14], lt[13], 1]*Log[(mm - S45)/mm] - 
         8*G[lt[14], lt[14], lt[14], 1]*Log[(mm - S45)/mm] - 
         (Pi^2*Log[mm]*Log[(mm - S45)/mm])/12 + 2*G[0, 1, (mm - S45)/mm]*
          Log[mm]*Log[(mm - S45)/mm] + 2*G[0, 1, S45/mm]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[5], 1, 1]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[5], lt[5], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[5], lt[9], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[5], lt[13], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[5], lt[14], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[8], 1, 1]*Log[mm]*Log[(mm - S45)/mm] - 2*G[lt[8], lt[8], 1]*
          Log[mm]*Log[(mm - S45)/mm] + 4*G[lt[8], lt[13], 1]*Log[mm]*
          Log[(mm - S45)/mm] + 4*G[lt[8], lt[14], 1]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[9], lt[5], 1]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[9], lt[8], 1]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[9], lt[9], 1]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[9], lt[13], 1]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[9], lt[14], 1]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[13], 1, 1]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[13], lt[8], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         4*G[lt[13], lt[13], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         4*G[lt[13], lt[14], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[14], 1, 1]*Log[mm]*Log[(mm - S45)/mm] + 2*G[lt[14], lt[8], 1]*
          Log[mm]*Log[(mm - S45)/mm] - 4*G[lt[14], lt[13], 1]*Log[mm]*
          Log[(mm - S45)/mm] - 4*G[lt[14], lt[14], 1]*Log[mm]*
          Log[(mm - S45)/mm] + G[lt[5], 1]*Log[mm]^2*Log[(mm - S45)/mm] + 
         G[lt[8], 1]*Log[mm]^2*Log[(mm - S45)/mm] - G[lt[9], 1]*Log[mm]^2*
          Log[(mm - S45)/mm] - G[lt[13], 1]*Log[mm]^2*Log[(mm - S45)/mm] - 
         G[lt[14], 1]*Log[mm]^2*Log[(mm - S45)/mm] - 
         (Log[mm]^3*Log[(mm - S45)/mm])/6 - (Pi^2*Log[(mm - S45)/mm]^2)/12 + 
         2*G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm]^2 + 
         2*G[0, 1, S45/mm]*Log[(mm - S45)/mm]^2 - 2*G[lt[5], 1, 1]*
          Log[(mm - S45)/mm]^2 + 2*G[lt[5], lt[5], 1]*Log[(mm - S45)/mm]^2 - 
         2*G[lt[5], lt[9], 1]*Log[(mm - S45)/mm]^2 + 2*G[lt[5], lt[13], 1]*
          Log[(mm - S45)/mm]^2 + 2*G[lt[5], lt[14], 1]*Log[(mm - S45)/mm]^2 - 
         2*G[lt[8], 1, 1]*Log[(mm - S45)/mm]^2 - 2*G[lt[8], lt[8], 1]*
          Log[(mm - S45)/mm]^2 + 4*G[lt[8], lt[13], 1]*Log[(mm - S45)/mm]^2 + 
         4*G[lt[8], lt[14], 1]*Log[(mm - S45)/mm]^2 + 2*G[lt[9], lt[5], 1]*
          Log[(mm - S45)/mm]^2 + 2*G[lt[9], lt[8], 1]*Log[(mm - S45)/mm]^2 - 
         2*G[lt[9], lt[9], 1]*Log[(mm - S45)/mm]^2 - 2*G[lt[9], lt[13], 1]*
          Log[(mm - S45)/mm]^2 - 2*G[lt[9], lt[14], 1]*Log[(mm - S45)/mm]^2 + 
         2*G[lt[13], 1, 1]*Log[(mm - S45)/mm]^2 + 2*G[lt[13], lt[8], 1]*
          Log[(mm - S45)/mm]^2 - 4*G[lt[13], lt[13], 1]*Log[(mm - S45)/mm]^
           2 - 4*G[lt[13], lt[14], 1]*Log[(mm - S45)/mm]^2 + 
         2*G[lt[14], 1, 1]*Log[(mm - S45)/mm]^2 + 2*G[lt[14], lt[8], 1]*
          Log[(mm - S45)/mm]^2 - 4*G[lt[14], lt[13], 1]*Log[(mm - S45)/mm]^
           2 - 4*G[lt[14], lt[14], 1]*Log[(mm - S45)/mm]^2 + 
         2*G[lt[5], 1]*Log[mm]*Log[(mm - S45)/mm]^2 + 2*G[lt[8], 1]*Log[mm]*
          Log[(mm - S45)/mm]^2 - 2*G[lt[9], 1]*Log[mm]*Log[(mm - S45)/mm]^2 - 
         2*G[lt[13], 1]*Log[mm]*Log[(mm - S45)/mm]^2 - 2*G[lt[14], 1]*Log[mm]*
          Log[(mm - S45)/mm]^2 - (Log[mm]^2*Log[(mm - S45)/mm]^2)/2 + 
         (4*G[lt[5], 1]*Log[(mm - S45)/mm]^3)/3 + 
         (4*G[lt[8], 1]*Log[(mm - S45)/mm]^3)/3 - 
         (4*G[lt[9], 1]*Log[(mm - S45)/mm]^3)/3 - 
         (4*G[lt[13], 1]*Log[(mm - S45)/mm]^3)/3 - 
         (4*G[lt[14], 1]*Log[(mm - S45)/mm]^3)/3 - 
         (2*Log[mm]*Log[(mm - S45)/mm]^3)/3 - Log[(mm - S45)/mm]^4/3 + 
         2*G[lt[5], 1]*Log[(mm - S45)/mm]^2*Log[S45/mm] + 
         2*G[lt[8], 1]*Log[(mm - S45)/mm]^2*Log[S45/mm] - 
         2*G[lt[9], 1]*Log[(mm - S45)/mm]^2*Log[S45/mm] - 
         2*G[lt[13], 1]*Log[(mm - S45)/mm]^2*Log[S45/mm] - 
         2*G[lt[14], 1]*Log[(mm - S45)/mm]^2*Log[S45/mm] - 
         Log[mm]*Log[(mm - S45)/mm]^2*Log[S45/mm] - 
         (4*Log[(mm - S45)/mm]^3*Log[S45/mm])/3 + 2*G[lt[5], 1]*Zeta[3] + 
         4*G[lt[8], 1]*Zeta[3] - 2*G[lt[9], 1]*Zeta[3] - 
         (13*G[lt[13], 1]*Zeta[3])/3 - (13*G[lt[14], 1]*Zeta[3])/3 - 
         2*Log[mm]*Zeta[3] - (13*Log[(mm - S45)/mm]*Zeta[3])/3), 
     gb[8] -> ep^2*(G[0, 1, S45/mm] - G[0, lt[6], 1] + G[0, lt[16], 1] + 
         G[lt[10], lt[6], 1] + G[lt[16], lt[6], 1] + G[lt[16], 1]*Log[mm] + 
         G[lt[10], 1]*Log[(mm - S45)/mm] + G[lt[16], 1]*Log[(mm - S45)/mm] + 
         Log[mm]*Log[(mm - S45)/mm] + Log[(mm - S45)/mm]^2/2 - 
         G[lt[16], 1]*Log[-S15] - Log[(mm - S45)/mm]*Log[-S15]) + 
       ep^3*(-(Pi^2*G[lt[16], 1])/6 + G[lt[10], 1]*G[0, 1, S45/mm] + 
         2*G[lt[15], 1]*G[0, 1, S45/mm] + 3*G[0, 0, 1, S45/mm] + 
         G[0, 0, lt[6], 1] - G[0, 0, lt[16], 1] + 2*G[0, lt[6], lt[6], 1] - 
         2*G[0, lt[10], lt[6], 1] + 2*G[0, lt[15], lt[16], 1] - 
         G[0, lt[16], lt[6], 1] - G[0, lt[16], lt[16], 1] - 
         2*G[lt[10], lt[6], lt[6], 1] + G[lt[10], lt[10], lt[6], 1] - 
         2*G[lt[15], 0, lt[6], 1] + 2*G[lt[15], 0, lt[16], 1] + 
         2*G[lt[15], lt[10], lt[6], 1] + 2*G[lt[15], lt[16], lt[6], 1] + 
         G[lt[16], 0, lt[6], 1] - G[lt[16], 0, lt[16], 1] - 
         2*G[lt[16], lt[6], lt[6], 1] - G[lt[16], lt[16], lt[6], 1] + 
         G[0, 1, S45/mm]*Log[mm] + G[0, lt[6], 1]*Log[mm] - 
         G[0, lt[16], 1]*Log[mm] - G[lt[10], lt[6], 1]*Log[mm] + 
         2*G[lt[15], lt[16], 1]*Log[mm] - G[lt[16], lt[6], 1]*Log[mm] - 
         G[lt[16], lt[16], 1]*Log[mm] - (G[lt[16], 1]*Log[mm]^2)/2 - 
         (Pi^2*Log[(mm - S45)/mm])/6 + 2*G[0, lt[6], 1]*Log[(mm - S45)/mm] - 
         2*G[0, lt[10], 1]*Log[(mm - S45)/mm] + 2*G[0, lt[15], 1]*
          Log[(mm - S45)/mm] - 2*G[0, lt[16], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[10], lt[6], 1]*Log[(mm - S45)/mm] + G[lt[10], lt[10], 1]*
          Log[(mm - S45)/mm] + 2*G[lt[15], lt[10], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[15], lt[16], 1]*Log[(mm - S45)/mm] - 2*G[lt[16], lt[6], 1]*
          Log[(mm - S45)/mm] - G[lt[16], lt[16], 1]*Log[(mm - S45)/mm] - 
         G[lt[10], 1]*Log[mm]*Log[(mm - S45)/mm] + 2*G[lt[15], 1]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[16], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         (Log[mm]^2*Log[(mm - S45)/mm])/2 - G[lt[10], 1]*Log[(mm - S45)/mm]^
           2 + G[lt[15], 1]*Log[(mm - S45)/mm]^2 - 
         (3*G[lt[16], 1]*Log[(mm - S45)/mm]^2)/2 - 
         Log[mm]*Log[(mm - S45)/mm]^2 - Log[(mm - S45)/mm]^3/2 - 
         2*G[0, 1, S45/mm]*Log[-S15] - 2*G[lt[15], lt[16], 1]*Log[-S15] + 
         G[lt[16], lt[16], 1]*Log[-S15] - 2*G[lt[15], 1]*Log[(mm - S45)/mm]*
          Log[-S15] + G[lt[16], 1]*Log[(mm - S45)/mm]*Log[-S15] + 
         (Log[(mm - S45)/mm]^2*Log[-S15])/2 + (G[lt[16], 1]*Log[-S15]^2)/2 + 
         (Log[(mm - S45)/mm]*Log[-S15]^2)/2) + 
       ep^4*(Pi^4/45 - (Pi^2*G[0, 1, S45/mm])/4 - (Pi^2*G[0, lt[6], 1])/12 + 
         2*G[0, 1, S45/mm]*G[0, lt[6], 1] - 2*G[0, 1, S45/mm]*
          G[0, lt[10], 1] + 2*G[0, 1, S45/mm]*G[0, lt[15], 1] + 
         (Pi^2*G[0, lt[16], 1])/12 - 2*G[0, 1, S45/mm]*G[0, lt[16], 1] + 
         (Pi^2*G[lt[10], lt[6], 1])/12 - 2*G[0, 1, S45/mm]*
          G[lt[10], lt[6], 1] + G[0, 1, S45/mm]*G[lt[10], lt[10], 1] + 
         2*G[0, 1, S45/mm]*G[lt[15], lt[10], 1] + 4*G[0, 1, S45/mm]*
          G[lt[15], lt[15], 1] - (Pi^2*G[lt[15], lt[16], 1])/3 + 
         (Pi^2*G[lt[16], lt[6], 1])/12 - 2*G[0, 1, S45/mm]*
          G[lt[16], lt[6], 1] - 2*G[0, 1, S45/mm]*G[lt[16], lt[15], 1] + 
         (Pi^2*G[lt[16], lt[16], 1])/6 + 2*G[lt[10], 1]*
          G[0, 0, 1, (mm - S45)/mm] + 2*G[lt[16], 1]*G[0, 0, 1, 
           (mm - S45)/mm] + G[lt[10], 1]*G[0, 0, 1, S45/mm] + 
         6*G[lt[15], 1]*G[0, 0, 1, S45/mm] - 2*G[lt[16], 1]*
          G[0, 0, 1, S45/mm] + 2*G[0, 0, 0, 1, (mm - S45)/mm] + 
         7*G[0, 0, 0, 1, S45/mm] - G[0, 0, 0, lt[6], 1] + 
         G[0, 0, 0, lt[16], 1] + 2*G[0, 0, 1, 1, S45/mm] - 
         2*G[0, 0, lt[6], lt[6], 1] + 2*G[0, 0, lt[10], lt[6], 1] - 
         2*G[0, 0, lt[15], lt[16], 1] + G[0, 0, lt[16], lt[6], 1] + 
         G[0, 0, lt[16], lt[16], 1] - 4*G[0, lt[6], lt[6], lt[6], 1] + 
         2*G[0, lt[6], lt[10], lt[6], 1] + 4*G[0, lt[10], lt[6], lt[6], 1] - 
         2*G[0, lt[10], lt[10], lt[6], 1] + 2*G[0, lt[15], 0, lt[6], 1] - 
         2*G[0, lt[15], 0, lt[16], 1] - 2*G[0, lt[15], lt[10], lt[6], 1] + 
         4*G[0, lt[15], lt[15], lt[16], 1] - 2*G[0, lt[15], lt[16], lt[6], 
           1] - 2*G[0, lt[15], lt[16], lt[16], 1] - G[0, lt[16], 0, lt[6], 
          1] + G[0, lt[16], 0, lt[16], 1] + 2*G[0, lt[16], lt[6], lt[6], 1] - 
         2*G[0, lt[16], lt[15], lt[16], 1] + G[0, lt[16], lt[16], lt[6], 1] + 
         G[0, lt[16], lt[16], lt[16], 1] + 4*G[lt[10], lt[6], lt[6], lt[6], 
           1] - 2*G[lt[10], lt[6], lt[10], lt[6], 1] - 
         2*G[lt[10], lt[10], lt[6], lt[6], 1] + G[lt[10], lt[10], lt[10], 
          lt[6], 1] + 2*G[lt[15], 0, 0, lt[6], 1] - 
         2*G[lt[15], 0, 0, lt[16], 1] + 4*G[lt[15], 0, lt[6], lt[6], 1] - 
         4*G[lt[15], 0, lt[10], lt[6], 1] + 4*G[lt[15], 0, lt[15], lt[16], 
           1] - 2*G[lt[15], 0, lt[16], lt[6], 1] - 
         2*G[lt[15], 0, lt[16], lt[16], 1] - 4*G[lt[15], lt[10], lt[6], 
           lt[6], 1] + 2*G[lt[15], lt[10], lt[10], lt[6], 1] - 
         4*G[lt[15], lt[15], 0, lt[6], 1] + 4*G[lt[15], lt[15], 0, lt[16], 
           1] + 4*G[lt[15], lt[15], lt[10], lt[6], 1] + 
         4*G[lt[15], lt[15], lt[16], lt[6], 1] + 
         2*G[lt[15], lt[16], 0, lt[6], 1] - 2*G[lt[15], lt[16], 0, lt[16], 
           1] - 4*G[lt[15], lt[16], lt[6], lt[6], 1] - 
         2*G[lt[15], lt[16], lt[16], lt[6], 1] - G[lt[16], 0, 0, lt[6], 1] + 
         G[lt[16], 0, 0, lt[16], 1] - 2*G[lt[16], 0, lt[6], lt[6], 1] + 
         2*G[lt[16], 0, lt[10], lt[6], 1] - 2*G[lt[16], 0, lt[15], lt[16], 
           1] + G[lt[16], 0, lt[16], lt[6], 1] + G[lt[16], 0, lt[16], lt[16], 
          1] + 4*G[lt[16], lt[6], lt[6], lt[6], 1] - 
         2*G[lt[16], lt[6], lt[10], lt[6], 1] + 2*G[lt[16], lt[15], 0, lt[6], 
           1] - 2*G[lt[16], lt[15], 0, lt[16], 1] - 
         2*G[lt[16], lt[15], lt[10], lt[6], 1] - 
         2*G[lt[16], lt[15], lt[16], lt[6], 1] - G[lt[16], lt[16], 0, lt[6], 
          1] + G[lt[16], lt[16], 0, lt[16], 1] + 
         2*G[lt[16], lt[16], lt[6], lt[6], 1] + G[lt[16], lt[16], lt[16], 
          lt[6], 1] + (Pi^2*G[lt[16], 1]*Log[mm])/12 - 
         G[lt[10], 1]*G[0, 1, S45/mm]*Log[mm] + 2*G[lt[15], 1]*
          G[0, 1, S45/mm]*Log[mm] - 2*G[lt[16], 1]*G[0, 1, S45/mm]*Log[mm] + 
         2*G[0, 0, 1, (mm - S45)/mm]*Log[mm] + G[0, 0, 1, S45/mm]*Log[mm] - 
         G[0, 0, lt[6], 1]*Log[mm] + G[0, 0, lt[16], 1]*Log[mm] - 
         2*G[0, lt[6], lt[6], 1]*Log[mm] + 2*G[0, lt[10], lt[6], 1]*Log[mm] - 
         2*G[0, lt[15], lt[16], 1]*Log[mm] + G[0, lt[16], lt[6], 1]*Log[mm] + 
         G[0, lt[16], lt[16], 1]*Log[mm] + 2*G[lt[10], lt[6], lt[6], 1]*
          Log[mm] - G[lt[10], lt[10], lt[6], 1]*Log[mm] + 
         2*G[lt[15], 0, lt[6], 1]*Log[mm] - 2*G[lt[15], 0, lt[16], 1]*
          Log[mm] - 2*G[lt[15], lt[10], lt[6], 1]*Log[mm] + 
         4*G[lt[15], lt[15], lt[16], 1]*Log[mm] - 
         2*G[lt[15], lt[16], lt[6], 1]*Log[mm] - 
         2*G[lt[15], lt[16], lt[16], 1]*Log[mm] - G[lt[16], 0, lt[6], 1]*
          Log[mm] + G[lt[16], 0, lt[16], 1]*Log[mm] + 
         2*G[lt[16], lt[6], lt[6], 1]*Log[mm] - 2*G[lt[16], lt[15], lt[16], 
           1]*Log[mm] + G[lt[16], lt[16], lt[6], 1]*Log[mm] + 
         G[lt[16], lt[16], lt[16], 1]*Log[mm] - (G[0, 1, S45/mm]*Log[mm]^2)/
          2 - (G[0, lt[6], 1]*Log[mm]^2)/2 + (G[0, lt[16], 1]*Log[mm]^2)/2 + 
         (G[lt[10], lt[6], 1]*Log[mm]^2)/2 - G[lt[15], lt[16], 1]*Log[mm]^2 + 
         (G[lt[16], lt[6], 1]*Log[mm]^2)/2 + (G[lt[16], lt[16], 1]*Log[mm]^2)/
          2 + (G[lt[16], 1]*Log[mm]^3)/6 + (Pi^2*G[lt[10], 1]*
           Log[(mm - S45)/mm])/12 - (Pi^2*G[lt[15], 1]*Log[(mm - S45)/mm])/
          3 + (Pi^2*G[lt[16], 1]*Log[(mm - S45)/mm])/4 - 
         2*G[lt[10], 1]*G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] - 
         2*G[lt[16], 1]*G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] - 
         2*G[lt[10], 1]*G[0, 1, S45/mm]*Log[(mm - S45)/mm] - 
         2*G[lt[16], 1]*G[0, 1, S45/mm]*Log[(mm - S45)/mm] - 
         2*G[0, 0, 1, S45/mm]*Log[(mm - S45)/mm] - 2*G[0, 0, lt[6], 1]*
          Log[(mm - S45)/mm] + 2*G[0, 0, lt[10], 1]*Log[(mm - S45)/mm] - 
         2*G[0, 0, lt[15], 1]*Log[(mm - S45)/mm] + 2*G[0, 0, lt[16], 1]*
          Log[(mm - S45)/mm] - 4*G[0, lt[6], lt[6], 1]*Log[(mm - S45)/mm] + 
         2*G[0, lt[6], lt[10], 1]*Log[(mm - S45)/mm] + 
         4*G[0, lt[10], lt[6], 1]*Log[(mm - S45)/mm] - 
         2*G[0, lt[10], lt[10], 1]*Log[(mm - S45)/mm] - 
         2*G[0, lt[15], lt[10], 1]*Log[(mm - S45)/mm] + 
         4*G[0, lt[15], lt[15], 1]*Log[(mm - S45)/mm] - 
         4*G[0, lt[15], lt[16], 1]*Log[(mm - S45)/mm] + 
         2*G[0, lt[16], lt[6], 1]*Log[(mm - S45)/mm] - 
         2*G[0, lt[16], lt[15], 1]*Log[(mm - S45)/mm] + 
         2*G[0, lt[16], lt[16], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[10], lt[6], lt[6], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[10], lt[6], lt[10], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[10], lt[10], lt[6], 1]*Log[(mm - S45)/mm] + 
         G[lt[10], lt[10], lt[10], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[15], 0, lt[6], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[15], 0, lt[10], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[15], 0, lt[15], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[15], 0, lt[16], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[15], lt[10], lt[6], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[15], lt[10], lt[10], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[15], lt[15], lt[10], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[15], lt[15], lt[16], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[15], lt[16], lt[6], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[15], lt[16], lt[16], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[16], 0, lt[6], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[16], 0, lt[10], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[16], 0, lt[15], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[16], 0, lt[16], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[16], lt[6], lt[6], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[16], lt[6], lt[10], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[16], lt[15], lt[10], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[16], lt[15], lt[16], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[16], lt[16], lt[6], 1]*Log[(mm - S45)/mm] + 
         G[lt[16], lt[16], lt[16], 1]*Log[(mm - S45)/mm] + 
         (Pi^2*Log[mm]*Log[(mm - S45)/mm])/12 - 2*G[0, 1, (mm - S45)/mm]*
          Log[mm]*Log[(mm - S45)/mm] - 2*G[0, 1, S45/mm]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[0, lt[6], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[0, lt[10], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[0, lt[15], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[0, lt[16], 1]*Log[mm]*Log[(mm - S45)/mm] + 2*G[lt[10], lt[6], 1]*
          Log[mm]*Log[(mm - S45)/mm] - G[lt[10], lt[10], 1]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[15], lt[10], 1]*Log[mm]*
          Log[(mm - S45)/mm] + 4*G[lt[15], lt[15], 1]*Log[mm]*
          Log[(mm - S45)/mm] - 4*G[lt[15], lt[16], 1]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[16], lt[6], 1]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[16], lt[15], 1]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[16], lt[16], 1]*Log[mm]*
          Log[(mm - S45)/mm] + (G[lt[10], 1]*Log[mm]^2*Log[(mm - S45)/mm])/
          2 - G[lt[15], 1]*Log[mm]^2*Log[(mm - S45)/mm] + 
         G[lt[16], 1]*Log[mm]^2*Log[(mm - S45)/mm] + 
         (Log[mm]^3*Log[(mm - S45)/mm])/6 + (Pi^2*Log[(mm - S45)/mm]^2)/8 - 
         G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm]^2 - G[0, 1, S45/mm]*
          Log[(mm - S45)/mm]^2 - 2*G[0, lt[6], 1]*Log[(mm - S45)/mm]^2 + 
         2*G[0, lt[10], 1]*Log[(mm - S45)/mm]^2 - 2*G[0, lt[15], 1]*
          Log[(mm - S45)/mm]^2 + 2*G[0, lt[16], 1]*Log[(mm - S45)/mm]^2 + 
         2*G[lt[10], lt[6], 1]*Log[(mm - S45)/mm]^2 - G[lt[10], lt[10], 1]*
          Log[(mm - S45)/mm]^2 - 2*G[lt[15], lt[10], 1]*Log[(mm - S45)/mm]^
           2 + 2*G[lt[15], lt[15], 1]*Log[(mm - S45)/mm]^2 - 
         3*G[lt[15], lt[16], 1]*Log[(mm - S45)/mm]^2 + 2*G[lt[16], lt[6], 1]*
          Log[(mm - S45)/mm]^2 - G[lt[16], lt[15], 1]*Log[(mm - S45)/mm]^2 + 
         (3*G[lt[16], lt[16], 1]*Log[(mm - S45)/mm]^2)/2 + 
         G[lt[10], 1]*Log[mm]*Log[(mm - S45)/mm]^2 - 2*G[lt[15], 1]*Log[mm]*
          Log[(mm - S45)/mm]^2 + 2*G[lt[16], 1]*Log[mm]*Log[(mm - S45)/mm]^
           2 + (Log[mm]^2*Log[(mm - S45)/mm]^2)/2 + 
         (2*G[lt[10], 1]*Log[(mm - S45)/mm]^3)/3 - G[lt[15], 1]*
          Log[(mm - S45)/mm]^3 + (7*G[lt[16], 1]*Log[(mm - S45)/mm]^3)/6 + 
         (2*Log[mm]*Log[(mm - S45)/mm]^3)/3 + (7*Log[(mm - S45)/mm]^4)/24 + 
         G[lt[10], 1]*Log[(mm - S45)/mm]^2*Log[S45/mm] + 
         G[lt[16], 1]*Log[(mm - S45)/mm]^2*Log[S45/mm] + 
         Log[mm]*Log[(mm - S45)/mm]^2*Log[S45/mm] + 
         (2*Log[(mm - S45)/mm]^3*Log[S45/mm])/3 + 
         (Pi^2*G[lt[16], 1]*Log[-S15])/12 - 4*G[lt[15], 1]*G[0, 1, S45/mm]*
          Log[-S15] + 2*G[lt[16], 1]*G[0, 1, S45/mm]*Log[-S15] - 
         2*G[0, 0, 1, (mm - S45)/mm]*Log[-S15] - 4*G[0, 0, 1, S45/mm]*
          Log[-S15] - 4*G[lt[15], lt[15], lt[16], 1]*Log[-S15] + 
         2*G[lt[15], lt[16], lt[16], 1]*Log[-S15] + 
         2*G[lt[16], lt[15], lt[16], 1]*Log[-S15] - 
         G[lt[16], lt[16], lt[16], 1]*Log[-S15] + 
         (Pi^2*Log[(mm - S45)/mm]*Log[-S15])/12 + 2*G[0, 1, (mm - S45)/mm]*
          Log[(mm - S45)/mm]*Log[-S15] + 2*G[0, 1, S45/mm]*Log[(mm - S45)/mm]*
          Log[-S15] - 4*G[lt[15], lt[15], 1]*Log[(mm - S45)/mm]*Log[-S15] + 
         2*G[lt[15], lt[16], 1]*Log[(mm - S45)/mm]*Log[-S15] + 
         2*G[lt[16], lt[15], 1]*Log[(mm - S45)/mm]*Log[-S15] - 
         G[lt[16], lt[16], 1]*Log[(mm - S45)/mm]*Log[-S15] + 
         G[lt[15], 1]*Log[(mm - S45)/mm]^2*Log[-S15] - 
         (G[lt[16], 1]*Log[(mm - S45)/mm]^2*Log[-S15])/2 - 
         (Log[(mm - S45)/mm]^3*Log[-S15])/6 - Log[(mm - S45)/mm]^2*
          Log[S45/mm]*Log[-S15] + G[0, 1, S45/mm]*Log[-S15]^2 + 
         G[lt[15], lt[16], 1]*Log[-S15]^2 - (G[lt[16], lt[16], 1]*
           Log[-S15]^2)/2 + G[lt[15], 1]*Log[(mm - S45)/mm]*Log[-S15]^2 - 
         (G[lt[16], 1]*Log[(mm - S45)/mm]*Log[-S15]^2)/2 - 
         (Log[(mm - S45)/mm]^2*Log[-S15]^2)/4 - (G[lt[16], 1]*Log[-S15]^3)/
          6 - (Log[(mm - S45)/mm]*Log[-S15]^3)/6 + 2*G[lt[10], 1]*Zeta[3] + 
         2*Log[mm]*Zeta[3] - 2*Log[-S15]*Zeta[3]), 
     gb[9] -> ep*(-G[lt[13], 1] - G[lt[14], 1] - Log[(mm - S45)/mm]) + 
       ep^2*(G[0, lt[12], 1] - G[0, lt[13], 1] - G[0, lt[14], 1] - 
         G[lt[4], lt[13], 1] - G[lt[4], lt[14], 1] - G[lt[12], lt[4], 1] + 
         G[lt[12], lt[13], 1] + G[lt[12], lt[14], 1] + 
         2*G[lt[13], lt[13], 1] + 2*G[lt[13], lt[14], 1] + 
         2*G[lt[14], lt[13], 1] + 2*G[lt[14], lt[14], 1] + 
         G[lt[12], 1]*Log[mm] + G[lt[13], 1]*Log[mm] + G[lt[14], 1]*Log[mm] - 
         G[lt[12], 1]*Log[S12 - S34] - G[lt[4], 1]*Log[(mm - S45)/mm] + 
         G[lt[12], 1]*Log[(mm - S45)/mm] + 2*G[lt[13], 1]*
          Log[(mm - S45)/mm] + 2*G[lt[14], 1]*Log[(mm - S45)/mm] + 
         2*Log[mm]*Log[(mm - S45)/mm] - Log[S12 - S34]*Log[(mm - S45)/mm] + 
         (3*Log[(mm - S45)/mm]^2)/2) + ep^3*(-(Pi^2*G[lt[12], 1])/6 - 
         (Pi^2*G[lt[13], 1])/12 - (Pi^2*G[lt[14], 1])/12 - 
         2*G[lt[4], 1]*G[0, 1, S45/mm] + 2*G[lt[11], 1]*G[0, 1, S45/mm] + 
         2*G[lt[13], 1]*G[0, 1, S45/mm] + 2*G[lt[14], 1]*G[0, 1, S45/mm] - 
         2*G[0, 0, 1, (mm - S45)/mm] + 2*G[0, 0, 1, S45/mm] - 
         G[0, 0, lt[12], 1] + G[0, 0, lt[13], 1] + G[0, 0, lt[14], 1] - 
         2*G[0, 1, lt[13], 1] - 2*G[0, 1, lt[14], 1] - G[0, lt[4], lt[12], 
          1] + G[0, lt[4], lt[13], 1] + G[0, lt[4], lt[14], 1] - 
         2*G[0, lt[8], lt[13], 1] - 2*G[0, lt[8], lt[14], 1] + 
         2*G[0, lt[11], lt[12], 1] - G[0, lt[12], lt[12], 1] - 
         G[0, lt[12], lt[13], 1] - G[0, lt[12], lt[14], 1] + 
         2*G[0, lt[13], lt[13], 1] + 2*G[0, lt[13], lt[14], 1] + 
         2*G[0, lt[14], lt[13], 1] + 2*G[0, lt[14], lt[14], 1] - 
         G[lt[4], 0, lt[12], 1] + G[lt[4], 0, lt[13], 1] + 
         G[lt[4], 0, lt[14], 1] - 2*G[lt[4], 1, lt[13], 1] - 
         2*G[lt[4], 1, lt[14], 1] + G[lt[4], lt[4], lt[13], 1] + 
         G[lt[4], lt[4], lt[14], 1] - 2*G[lt[4], lt[8], lt[13], 1] - 
         2*G[lt[4], lt[8], lt[14], 1] + G[lt[4], lt[12], lt[4], 1] - 
         G[lt[4], lt[12], lt[13], 1] - G[lt[4], lt[12], lt[14], 1] + 
         2*G[lt[4], lt[13], lt[13], 1] + 2*G[lt[4], lt[13], lt[14], 1] + 
         2*G[lt[4], lt[14], lt[13], 1] + 2*G[lt[4], lt[14], lt[14], 1] + 
         2*G[lt[11], 0, lt[12], 1] - 2*G[lt[11], 0, lt[13], 1] - 
         2*G[lt[11], 0, lt[14], 1] + 2*G[lt[11], 1, lt[13], 1] + 
         2*G[lt[11], 1, lt[14], 1] - 2*G[lt[11], lt[4], lt[13], 1] - 
         2*G[lt[11], lt[4], lt[14], 1] + 2*G[lt[11], lt[8], lt[13], 1] + 
         2*G[lt[11], lt[8], lt[14], 1] - 2*G[lt[11], lt[12], lt[4], 1] + 
         2*G[lt[11], lt[12], lt[13], 1] + 2*G[lt[11], lt[12], lt[14], 1] - 
         G[lt[12], 0, lt[12], 1] + G[lt[12], 0, lt[13], 1] + 
         G[lt[12], 0, lt[14], 1] + G[lt[12], lt[4], lt[4], 1] + 
         G[lt[12], lt[4], lt[13], 1] + G[lt[12], lt[4], lt[14], 1] + 
         G[lt[12], lt[12], lt[4], 1] - G[lt[12], lt[12], lt[13], 1] - 
         G[lt[12], lt[12], lt[14], 1] - 2*G[lt[12], lt[13], lt[13], 1] - 
         2*G[lt[12], lt[13], lt[14], 1] - 2*G[lt[12], lt[14], lt[13], 1] - 
         2*G[lt[12], lt[14], lt[14], 1] + 2*G[lt[13], 1, lt[13], 1] + 
         2*G[lt[13], 1, lt[14], 1] + 2*G[lt[13], lt[8], lt[13], 1] + 
         2*G[lt[13], lt[8], lt[14], 1] - 4*G[lt[13], lt[13], lt[13], 1] - 
         4*G[lt[13], lt[13], lt[14], 1] - 4*G[lt[13], lt[14], lt[13], 1] - 
         4*G[lt[13], lt[14], lt[14], 1] + 2*G[lt[14], 1, lt[13], 1] + 
         2*G[lt[14], 1, lt[14], 1] + 2*G[lt[14], lt[8], lt[13], 1] + 
         2*G[lt[14], lt[8], lt[14], 1] - 4*G[lt[14], lt[13], lt[13], 1] - 
         4*G[lt[14], lt[13], lt[14], 1] - 4*G[lt[14], lt[14], lt[13], 1] - 
         4*G[lt[14], lt[14], lt[14], 1] + 2*G[0, 1, S45/mm]*Log[mm] - 
         G[0, lt[12], 1]*Log[mm] + G[0, lt[13], 1]*Log[mm] + 
         G[0, lt[14], 1]*Log[mm] - G[lt[4], lt[12], 1]*Log[mm] + 
         G[lt[4], lt[13], 1]*Log[mm] + G[lt[4], lt[14], 1]*Log[mm] + 
         2*G[lt[11], lt[12], 1]*Log[mm] - G[lt[12], lt[12], 1]*Log[mm] - 
         G[lt[12], lt[13], 1]*Log[mm] - G[lt[12], lt[14], 1]*Log[mm] - 
         2*G[lt[13], lt[13], 1]*Log[mm] - 2*G[lt[13], lt[14], 1]*Log[mm] - 
         2*G[lt[14], lt[13], 1]*Log[mm] - 2*G[lt[14], lt[14], 1]*Log[mm] - 
         (G[lt[12], 1]*Log[mm]^2)/2 - (G[lt[13], 1]*Log[mm]^2)/2 - 
         (G[lt[14], 1]*Log[mm]^2)/2 - 2*G[0, 1, S45/mm]*Log[S12 - S34] + 
         G[lt[4], lt[12], 1]*Log[S12 - S34] - 2*G[lt[11], lt[12], 1]*
          Log[S12 - S34] + G[lt[12], lt[4], 1]*Log[S12 - S34] + 
         G[lt[12], lt[12], 1]*Log[S12 - S34] + 
         (G[lt[12], 1]*Log[S12 - S34]^2)/2 + (Pi^2*Log[(mm - S45)/mm])/12 + 
         2*G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] + 2*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] - 2*G[0, lt[8], 1]*Log[(mm - S45)/mm] + 
         2*G[0, lt[11], 1]*Log[(mm - S45)/mm] - 2*G[0, lt[12], 1]*
          Log[(mm - S45)/mm] + 2*G[0, lt[13], 1]*Log[(mm - S45)/mm] + 
         2*G[0, lt[14], 1]*Log[(mm - S45)/mm] - 2*G[lt[4], 1, 1]*
          Log[(mm - S45)/mm] + G[lt[4], lt[4], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[8], 1]*Log[(mm - S45)/mm] - G[lt[4], lt[12], 1]*
          Log[(mm - S45)/mm] + 2*G[lt[4], lt[13], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[14], 1]*Log[(mm - S45)/mm] + 2*G[lt[11], 1, 1]*
          Log[(mm - S45)/mm] - 2*G[lt[11], lt[4], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[11], lt[8], 1]*Log[(mm - S45)/mm] + 2*G[lt[11], lt[12], 1]*
          Log[(mm - S45)/mm] + G[lt[12], lt[4], 1]*Log[(mm - S45)/mm] - 
         G[lt[12], lt[12], 1]*Log[(mm - S45)/mm] - 2*G[lt[12], lt[13], 1]*
          Log[(mm - S45)/mm] - 2*G[lt[12], lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[13], 1, 1]*Log[(mm - S45)/mm] + 2*G[lt[13], lt[8], 1]*
          Log[(mm - S45)/mm] - 4*G[lt[13], lt[13], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[13], lt[14], 1]*Log[(mm - S45)/mm] + 2*G[lt[14], 1, 1]*
          Log[(mm - S45)/mm] + 2*G[lt[14], lt[8], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[14], lt[13], 1]*Log[(mm - S45)/mm] - 4*G[lt[14], lt[14], 1]*
          Log[(mm - S45)/mm] + 2*G[lt[11], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[12], 1]*Log[mm]*Log[(mm - S45)/mm] - 2*G[lt[13], 1]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[14], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         Log[mm]^2*Log[(mm - S45)/mm] + G[lt[4], 1]*Log[S12 - S34]*
          Log[(mm - S45)/mm] - 2*G[lt[11], 1]*Log[S12 - S34]*
          Log[(mm - S45)/mm] + G[lt[12], 1]*Log[S12 - S34]*
          Log[(mm - S45)/mm] + (Log[S12 - S34]^2*Log[(mm - S45)/mm])/2 + 
         (G[lt[4], 1]*Log[(mm - S45)/mm]^2)/2 + G[lt[11], 1]*
          Log[(mm - S45)/mm]^2 - (3*G[lt[12], 1]*Log[(mm - S45)/mm]^2)/2 - 
         2*G[lt[13], 1]*Log[(mm - S45)/mm]^2 - 2*G[lt[14], 1]*
          Log[(mm - S45)/mm]^2 - 2*Log[mm]*Log[(mm - S45)/mm]^2 + 
         (Log[S12 - S34]*Log[(mm - S45)/mm]^2)/2 - (7*Log[(mm - S45)/mm]^3)/
          6 - Log[(mm - S45)/mm]^2*Log[S45/mm] - 2*Zeta[3]) + 
       ep^4*(Pi^4/15 - 2*G[0, 1, S45/mm]*G[0, lt[8], 1] + 
         2*G[0, 1, S45/mm]*G[0, lt[11], 1] + (Pi^2*G[0, lt[12], 1])/12 - 
         2*G[0, 1, S45/mm]*G[0, lt[12], 1] - (Pi^2*G[0, lt[13], 1])/12 + 
         2*G[0, 1, S45/mm]*G[0, lt[13], 1] - (Pi^2*G[0, lt[14], 1])/12 + 
         2*G[0, 1, S45/mm]*G[0, lt[14], 1] - 2*G[0, 1, S45/mm]*
          G[lt[4], 1, 1] + 2*G[0, 1, S45/mm]*G[lt[4], lt[4], 1] - 
         2*G[0, 1, S45/mm]*G[lt[4], lt[8], 1] - 2*G[0, 1, S45/mm]*
          G[lt[4], lt[11], 1] + (Pi^2*G[lt[4], lt[12], 1])/6 - 
         (Pi^2*G[lt[4], lt[13], 1])/12 + 2*G[0, 1, S45/mm]*
          G[lt[4], lt[13], 1] - (Pi^2*G[lt[4], lt[14], 1])/12 + 
         2*G[0, 1, S45/mm]*G[lt[4], lt[14], 1] + 2*G[0, 1, S45/mm]*
          G[lt[11], 1, 1] - 4*G[0, 1, S45/mm]*G[lt[11], lt[4], 1] + 
         2*G[0, 1, S45/mm]*G[lt[11], lt[8], 1] + 4*G[0, 1, S45/mm]*
          G[lt[11], lt[11], 1] - (Pi^2*G[lt[11], lt[12], 1])/3 + 
         (Pi^2*G[lt[12], lt[4], 1])/12 + 2*G[0, 1, S45/mm]*
          G[lt[12], lt[4], 1] - 2*G[0, 1, S45/mm]*G[lt[12], lt[11], 1] + 
         (Pi^2*G[lt[12], lt[12], 1])/6 + (Pi^2*G[lt[12], lt[13], 1])/12 - 
         2*G[0, 1, S45/mm]*G[lt[12], lt[13], 1] + (Pi^2*G[lt[12], lt[14], 1])/
          12 - 2*G[0, 1, S45/mm]*G[lt[12], lt[14], 1] + 
         2*G[0, 1, S45/mm]*G[lt[13], 1, 1] + 2*G[0, 1, S45/mm]*
          G[lt[13], lt[8], 1] + (Pi^2*G[lt[13], lt[13], 1])/6 - 
         4*G[0, 1, S45/mm]*G[lt[13], lt[13], 1] + (Pi^2*G[lt[13], lt[14], 1])/
          6 - 4*G[0, 1, S45/mm]*G[lt[13], lt[14], 1] + 2*G[0, 1, S45/mm]*
          G[lt[14], 1, 1] + 2*G[0, 1, S45/mm]*G[lt[14], lt[8], 1] + 
         (Pi^2*G[lt[14], lt[13], 1])/6 - 4*G[0, 1, S45/mm]*
          G[lt[14], lt[13], 1] + (Pi^2*G[lt[14], lt[14], 1])/6 - 
         4*G[0, 1, S45/mm]*G[lt[14], lt[14], 1] - 2*G[lt[4], 1]*
          G[0, 0, 1, (mm - S45)/mm] + 2*G[lt[12], 1]*G[0, 0, 1, 
           (mm - S45)/mm] + 4*G[lt[13], 1]*G[0, 0, 1, (mm - S45)/mm] + 
         4*G[lt[14], 1]*G[0, 0, 1, (mm - S45)/mm] - 4*G[lt[4], 1]*
          G[0, 0, 1, S45/mm] + 6*G[lt[11], 1]*G[0, 0, 1, S45/mm] - 
         2*G[lt[12], 1]*G[0, 0, 1, S45/mm] + 2*G[lt[13], 1]*
          G[0, 0, 1, S45/mm] + 2*G[lt[14], 1]*G[0, 0, 1, S45/mm] + 
         6*G[0, 0, 0, 1, (mm - S45)/mm] + 6*G[0, 0, 0, 1, S45/mm] + 
         G[0, 0, 0, lt[12], 1] - G[0, 0, 0, lt[13], 1] - 
         G[0, 0, 0, lt[14], 1] + 2*G[0, 0, 1, lt[13], 1] + 
         2*G[0, 0, 1, lt[14], 1] + G[0, 0, lt[4], lt[12], 1] - 
         G[0, 0, lt[4], lt[13], 1] - G[0, 0, lt[4], lt[14], 1] + 
         2*G[0, 0, lt[8], lt[13], 1] + 2*G[0, 0, lt[8], lt[14], 1] - 
         2*G[0, 0, lt[11], lt[12], 1] + G[0, 0, lt[12], lt[12], 1] + 
         G[0, 0, lt[12], lt[13], 1] + G[0, 0, lt[12], lt[14], 1] - 
         2*G[0, 0, lt[13], lt[13], 1] - 2*G[0, 0, lt[13], lt[14], 1] - 
         2*G[0, 0, lt[14], lt[13], 1] - 2*G[0, 0, lt[14], lt[14], 1] - 
         2*G[0, 1, 1, lt[13], 1] - 2*G[0, 1, 1, lt[14], 1] - 
         2*G[0, 1, lt[8], lt[13], 1] - 2*G[0, 1, lt[8], lt[14], 1] + 
         4*G[0, 1, lt[13], lt[13], 1] + 4*G[0, 1, lt[13], lt[14], 1] + 
         4*G[0, 1, lt[14], lt[13], 1] + 4*G[0, 1, lt[14], lt[14], 1] + 
         G[0, lt[4], 0, lt[12], 1] - G[0, lt[4], 0, lt[13], 1] - 
         G[0, lt[4], 0, lt[14], 1] + 2*G[0, lt[4], 1, lt[13], 1] + 
         2*G[0, lt[4], 1, lt[14], 1] + G[0, lt[4], lt[4], lt[12], 1] - 
         G[0, lt[4], lt[4], lt[13], 1] - G[0, lt[4], lt[4], lt[14], 1] + 
         2*G[0, lt[4], lt[8], lt[13], 1] + 2*G[0, lt[4], lt[8], lt[14], 1] - 
         2*G[0, lt[4], lt[11], lt[12], 1] + G[0, lt[4], lt[12], lt[12], 1] + 
         G[0, lt[4], lt[12], lt[13], 1] + G[0, lt[4], lt[12], lt[14], 1] - 
         2*G[0, lt[4], lt[13], lt[13], 1] - 2*G[0, lt[4], lt[13], lt[14], 
           1] - 2*G[0, lt[4], lt[14], lt[13], 1] - 
         2*G[0, lt[4], lt[14], lt[14], 1] - 2*G[0, lt[8], 1, lt[13], 1] - 
         2*G[0, lt[8], 1, lt[14], 1] - 2*G[0, lt[8], lt[8], lt[13], 1] - 
         2*G[0, lt[8], lt[8], lt[14], 1] + 4*G[0, lt[8], lt[13], lt[13], 1] + 
         4*G[0, lt[8], lt[13], lt[14], 1] + 4*G[0, lt[8], lt[14], lt[13], 
           1] + 4*G[0, lt[8], lt[14], lt[14], 1] - 
         2*G[0, lt[11], 0, lt[12], 1] + 2*G[0, lt[11], 0, lt[13], 1] + 
         2*G[0, lt[11], 0, lt[14], 1] - 2*G[0, lt[11], 1, lt[13], 1] - 
         2*G[0, lt[11], 1, lt[14], 1] - 2*G[0, lt[11], lt[4], lt[12], 1] + 
         2*G[0, lt[11], lt[4], lt[13], 1] + 2*G[0, lt[11], lt[4], lt[14], 
           1] - 2*G[0, lt[11], lt[8], lt[13], 1] - 
         2*G[0, lt[11], lt[8], lt[14], 1] + 4*G[0, lt[11], lt[11], lt[12], 
           1] - 2*G[0, lt[11], lt[12], lt[12], 1] - 
         2*G[0, lt[11], lt[12], lt[13], 1] - 2*G[0, lt[11], lt[12], lt[14], 
           1] + G[0, lt[12], 0, lt[12], 1] - G[0, lt[12], 0, lt[13], 1] - 
         G[0, lt[12], 0, lt[14], 1] + G[0, lt[12], lt[4], lt[12], 1] - 
         G[0, lt[12], lt[4], lt[13], 1] - G[0, lt[12], lt[4], lt[14], 1] - 
         2*G[0, lt[12], lt[11], lt[12], 1] + G[0, lt[12], lt[12], lt[12], 
          1] + G[0, lt[12], lt[12], lt[13], 1] + G[0, lt[12], lt[12], lt[14], 
          1] + 2*G[0, lt[12], lt[13], lt[13], 1] + 
         2*G[0, lt[12], lt[13], lt[14], 1] + 2*G[0, lt[12], lt[14], lt[13], 
           1] + 2*G[0, lt[12], lt[14], lt[14], 1] + 
         2*G[0, lt[13], 1, lt[13], 1] + 2*G[0, lt[13], 1, lt[14], 1] + 
         2*G[0, lt[13], lt[8], lt[13], 1] + 2*G[0, lt[13], lt[8], lt[14], 
           1] - 4*G[0, lt[13], lt[13], lt[13], 1] - 
         4*G[0, lt[13], lt[13], lt[14], 1] - 4*G[0, lt[13], lt[14], lt[13], 
           1] - 4*G[0, lt[13], lt[14], lt[14], 1] + 
         2*G[0, lt[14], 1, lt[13], 1] + 2*G[0, lt[14], 1, lt[14], 1] + 
         2*G[0, lt[14], lt[8], lt[13], 1] + 2*G[0, lt[14], lt[8], lt[14], 
           1] - 4*G[0, lt[14], lt[13], lt[13], 1] - 
         4*G[0, lt[14], lt[13], lt[14], 1] - 4*G[0, lt[14], lt[14], lt[13], 
           1] - 4*G[0, lt[14], lt[14], lt[14], 1] + G[lt[4], 0, 0, lt[12], 
          1] - G[lt[4], 0, 0, lt[13], 1] - G[lt[4], 0, 0, lt[14], 1] + 
         2*G[lt[4], 0, 1, lt[13], 1] + 2*G[lt[4], 0, 1, lt[14], 1] + 
         G[lt[4], 0, lt[4], lt[12], 1] - G[lt[4], 0, lt[4], lt[13], 1] - 
         G[lt[4], 0, lt[4], lt[14], 1] + 2*G[lt[4], 0, lt[8], lt[13], 1] + 
         2*G[lt[4], 0, lt[8], lt[14], 1] - 2*G[lt[4], 0, lt[11], lt[12], 1] + 
         G[lt[4], 0, lt[12], lt[12], 1] + G[lt[4], 0, lt[12], lt[13], 1] + 
         G[lt[4], 0, lt[12], lt[14], 1] - 2*G[lt[4], 0, lt[13], lt[13], 1] - 
         2*G[lt[4], 0, lt[13], lt[14], 1] - 2*G[lt[4], 0, lt[14], lt[13], 
           1] - 2*G[lt[4], 0, lt[14], lt[14], 1] - 
         2*G[lt[4], 1, 1, lt[13], 1] - 2*G[lt[4], 1, 1, lt[14], 1] - 
         2*G[lt[4], 1, lt[8], lt[13], 1] - 2*G[lt[4], 1, lt[8], lt[14], 1] + 
         4*G[lt[4], 1, lt[13], lt[13], 1] + 4*G[lt[4], 1, lt[13], lt[14], 
           1] + 4*G[lt[4], 1, lt[14], lt[13], 1] + 
         4*G[lt[4], 1, lt[14], lt[14], 1] + G[lt[4], lt[4], 0, lt[12], 1] - 
         G[lt[4], lt[4], 0, lt[13], 1] - G[lt[4], lt[4], 0, lt[14], 1] + 
         2*G[lt[4], lt[4], 1, lt[13], 1] + 2*G[lt[4], lt[4], 1, lt[14], 1] - 
         G[lt[4], lt[4], lt[4], lt[13], 1] - G[lt[4], lt[4], lt[4], lt[14], 
          1] + 2*G[lt[4], lt[4], lt[8], lt[13], 1] + 
         2*G[lt[4], lt[4], lt[8], lt[14], 1] - G[lt[4], lt[4], lt[12], lt[4], 
          1] + G[lt[4], lt[4], lt[12], lt[13], 1] + G[lt[4], lt[4], lt[12], 
          lt[14], 1] - 2*G[lt[4], lt[4], lt[13], lt[13], 1] - 
         2*G[lt[4], lt[4], lt[13], lt[14], 1] - 
         2*G[lt[4], lt[4], lt[14], lt[13], 1] - 
         2*G[lt[4], lt[4], lt[14], lt[14], 1] - 2*G[lt[4], lt[8], 1, lt[13], 
           1] - 2*G[lt[4], lt[8], 1, lt[14], 1] - 
         2*G[lt[4], lt[8], lt[8], lt[13], 1] - 2*G[lt[4], lt[8], lt[8], 
           lt[14], 1] + 4*G[lt[4], lt[8], lt[13], lt[13], 1] + 
         4*G[lt[4], lt[8], lt[13], lt[14], 1] + 
         4*G[lt[4], lt[8], lt[14], lt[13], 1] + 
         4*G[lt[4], lt[8], lt[14], lt[14], 1] - 2*G[lt[4], lt[11], 0, lt[12], 
           1] + 2*G[lt[4], lt[11], 0, lt[13], 1] + 
         2*G[lt[4], lt[11], 0, lt[14], 1] - 2*G[lt[4], lt[11], 1, lt[13], 
           1] - 2*G[lt[4], lt[11], 1, lt[14], 1] + 
         2*G[lt[4], lt[11], lt[4], lt[13], 1] + 
         2*G[lt[4], lt[11], lt[4], lt[14], 1] - 
         2*G[lt[4], lt[11], lt[8], lt[13], 1] - 
         2*G[lt[4], lt[11], lt[8], lt[14], 1] + 
         2*G[lt[4], lt[11], lt[12], lt[4], 1] - 
         2*G[lt[4], lt[11], lt[12], lt[13], 1] - 
         2*G[lt[4], lt[11], lt[12], lt[14], 1] + G[lt[4], lt[12], 0, lt[12], 
          1] - G[lt[4], lt[12], 0, lt[13], 1] - G[lt[4], lt[12], 0, lt[14], 
          1] - G[lt[4], lt[12], lt[4], lt[4], 1] - G[lt[4], lt[12], lt[4], 
          lt[13], 1] - G[lt[4], lt[12], lt[4], lt[14], 1] - 
         G[lt[4], lt[12], lt[12], lt[4], 1] + G[lt[4], lt[12], lt[12], 
          lt[13], 1] + G[lt[4], lt[12], lt[12], lt[14], 1] + 
         2*G[lt[4], lt[12], lt[13], lt[13], 1] + 
         2*G[lt[4], lt[12], lt[13], lt[14], 1] + 
         2*G[lt[4], lt[12], lt[14], lt[13], 1] + 
         2*G[lt[4], lt[12], lt[14], lt[14], 1] + 
         2*G[lt[4], lt[13], 1, lt[13], 1] + 2*G[lt[4], lt[13], 1, lt[14], 
           1] + 2*G[lt[4], lt[13], lt[8], lt[13], 1] + 
         2*G[lt[4], lt[13], lt[8], lt[14], 1] - 
         4*G[lt[4], lt[13], lt[13], lt[13], 1] - 
         4*G[lt[4], lt[13], lt[13], lt[14], 1] - 
         4*G[lt[4], lt[13], lt[14], lt[13], 1] - 
         4*G[lt[4], lt[13], lt[14], lt[14], 1] + 
         2*G[lt[4], lt[14], 1, lt[13], 1] + 2*G[lt[4], lt[14], 1, lt[14], 
           1] + 2*G[lt[4], lt[14], lt[8], lt[13], 1] + 
         2*G[lt[4], lt[14], lt[8], lt[14], 1] - 
         4*G[lt[4], lt[14], lt[13], lt[13], 1] - 
         4*G[lt[4], lt[14], lt[13], lt[14], 1] - 
         4*G[lt[4], lt[14], lt[14], lt[13], 1] - 
         4*G[lt[4], lt[14], lt[14], lt[14], 1] - 
         2*G[lt[11], 0, 0, lt[12], 1] + 2*G[lt[11], 0, 0, lt[13], 1] + 
         2*G[lt[11], 0, 0, lt[14], 1] - 4*G[lt[11], 0, 1, lt[13], 1] - 
         4*G[lt[11], 0, 1, lt[14], 1] - 2*G[lt[11], 0, lt[4], lt[12], 1] + 
         2*G[lt[11], 0, lt[4], lt[13], 1] + 2*G[lt[11], 0, lt[4], lt[14], 
           1] - 4*G[lt[11], 0, lt[8], lt[13], 1] - 
         4*G[lt[11], 0, lt[8], lt[14], 1] + 4*G[lt[11], 0, lt[11], lt[12], 
           1] - 2*G[lt[11], 0, lt[12], lt[12], 1] - 
         2*G[lt[11], 0, lt[12], lt[13], 1] - 2*G[lt[11], 0, lt[12], lt[14], 
           1] + 4*G[lt[11], 0, lt[13], lt[13], 1] + 
         4*G[lt[11], 0, lt[13], lt[14], 1] + 4*G[lt[11], 0, lt[14], lt[13], 
           1] + 4*G[lt[11], 0, lt[14], lt[14], 1] + 
         2*G[lt[11], 1, 1, lt[13], 1] + 2*G[lt[11], 1, 1, lt[14], 1] + 
         2*G[lt[11], 1, lt[8], lt[13], 1] + 2*G[lt[11], 1, lt[8], lt[14], 
           1] - 4*G[lt[11], 1, lt[13], lt[13], 1] - 
         4*G[lt[11], 1, lt[13], lt[14], 1] - 4*G[lt[11], 1, lt[14], lt[13], 
           1] - 4*G[lt[11], 1, lt[14], lt[14], 1] - 
         2*G[lt[11], lt[4], 0, lt[12], 1] + 2*G[lt[11], lt[4], 0, lt[13], 
           1] + 2*G[lt[11], lt[4], 0, lt[14], 1] - 
         4*G[lt[11], lt[4], 1, lt[13], 1] - 4*G[lt[11], lt[4], 1, lt[14], 
           1] + 2*G[lt[11], lt[4], lt[4], lt[13], 1] + 
         2*G[lt[11], lt[4], lt[4], lt[14], 1] - 
         4*G[lt[11], lt[4], lt[8], lt[13], 1] - 
         4*G[lt[11], lt[4], lt[8], lt[14], 1] + 
         2*G[lt[11], lt[4], lt[12], lt[4], 1] - 
         2*G[lt[11], lt[4], lt[12], lt[13], 1] - 
         2*G[lt[11], lt[4], lt[12], lt[14], 1] + 
         4*G[lt[11], lt[4], lt[13], lt[13], 1] + 
         4*G[lt[11], lt[4], lt[13], lt[14], 1] + 
         4*G[lt[11], lt[4], lt[14], lt[13], 1] + 
         4*G[lt[11], lt[4], lt[14], lt[14], 1] + 
         2*G[lt[11], lt[8], 1, lt[13], 1] + 2*G[lt[11], lt[8], 1, lt[14], 
           1] + 2*G[lt[11], lt[8], lt[8], lt[13], 1] + 
         2*G[lt[11], lt[8], lt[8], lt[14], 1] - 
         4*G[lt[11], lt[8], lt[13], lt[13], 1] - 
         4*G[lt[11], lt[8], lt[13], lt[14], 1] - 
         4*G[lt[11], lt[8], lt[14], lt[13], 1] - 
         4*G[lt[11], lt[8], lt[14], lt[14], 1] + 
         4*G[lt[11], lt[11], 0, lt[12], 1] - 4*G[lt[11], lt[11], 0, lt[13], 
           1] - 4*G[lt[11], lt[11], 0, lt[14], 1] + 
         4*G[lt[11], lt[11], 1, lt[13], 1] + 4*G[lt[11], lt[11], 1, lt[14], 
           1] - 4*G[lt[11], lt[11], lt[4], lt[13], 1] - 
         4*G[lt[11], lt[11], lt[4], lt[14], 1] + 
         4*G[lt[11], lt[11], lt[8], lt[13], 1] + 
         4*G[lt[11], lt[11], lt[8], lt[14], 1] - 
         4*G[lt[11], lt[11], lt[12], lt[4], 1] + 
         4*G[lt[11], lt[11], lt[12], lt[13], 1] + 
         4*G[lt[11], lt[11], lt[12], lt[14], 1] - 
         2*G[lt[11], lt[12], 0, lt[12], 1] + 2*G[lt[11], lt[12], 0, lt[13], 
           1] + 2*G[lt[11], lt[12], 0, lt[14], 1] + 
         2*G[lt[11], lt[12], lt[4], lt[4], 1] + 
         2*G[lt[11], lt[12], lt[4], lt[13], 1] + 
         2*G[lt[11], lt[12], lt[4], lt[14], 1] + 
         2*G[lt[11], lt[12], lt[12], lt[4], 1] - 
         2*G[lt[11], lt[12], lt[12], lt[13], 1] - 
         2*G[lt[11], lt[12], lt[12], lt[14], 1] - 
         4*G[lt[11], lt[12], lt[13], lt[13], 1] - 
         4*G[lt[11], lt[12], lt[13], lt[14], 1] - 
         4*G[lt[11], lt[12], lt[14], lt[13], 1] - 
         4*G[lt[11], lt[12], lt[14], lt[14], 1] + G[lt[12], 0, 0, lt[12], 
          1] - G[lt[12], 0, 0, lt[13], 1] - G[lt[12], 0, 0, lt[14], 1] + 
         2*G[lt[12], 0, 1, lt[13], 1] + 2*G[lt[12], 0, 1, lt[14], 1] + 
         G[lt[12], 0, lt[4], lt[12], 1] - G[lt[12], 0, lt[4], lt[13], 1] - 
         G[lt[12], 0, lt[4], lt[14], 1] + 2*G[lt[12], 0, lt[8], lt[13], 1] + 
         2*G[lt[12], 0, lt[8], lt[14], 1] - 2*G[lt[12], 0, lt[11], lt[12], 
           1] + G[lt[12], 0, lt[12], lt[12], 1] + G[lt[12], 0, lt[12], 
          lt[13], 1] + G[lt[12], 0, lt[12], lt[14], 1] - 
         2*G[lt[12], 0, lt[13], lt[13], 1] - 2*G[lt[12], 0, lt[13], lt[14], 
           1] - 2*G[lt[12], 0, lt[14], lt[13], 1] - 
         2*G[lt[12], 0, lt[14], lt[14], 1] + G[lt[12], lt[4], 0, lt[12], 1] - 
         G[lt[12], lt[4], 0, lt[13], 1] - G[lt[12], lt[4], 0, lt[14], 1] + 
         2*G[lt[12], lt[4], 1, lt[13], 1] + 2*G[lt[12], lt[4], 1, lt[14], 
           1] - G[lt[12], lt[4], lt[4], lt[4], 1] - G[lt[12], lt[4], lt[4], 
          lt[13], 1] - G[lt[12], lt[4], lt[4], lt[14], 1] + 
         2*G[lt[12], lt[4], lt[8], lt[13], 1] + 
         2*G[lt[12], lt[4], lt[8], lt[14], 1] - G[lt[12], lt[4], lt[12], 
          lt[4], 1] + G[lt[12], lt[4], lt[12], lt[13], 1] + 
         G[lt[12], lt[4], lt[12], lt[14], 1] - 2*G[lt[12], lt[4], lt[13], 
           lt[13], 1] - 2*G[lt[12], lt[4], lt[13], lt[14], 1] - 
         2*G[lt[12], lt[4], lt[14], lt[13], 1] - 
         2*G[lt[12], lt[4], lt[14], lt[14], 1] - 
         2*G[lt[12], lt[11], 0, lt[12], 1] + 2*G[lt[12], lt[11], 0, lt[13], 
           1] + 2*G[lt[12], lt[11], 0, lt[14], 1] - 
         2*G[lt[12], lt[11], 1, lt[13], 1] - 2*G[lt[12], lt[11], 1, lt[14], 
           1] + 2*G[lt[12], lt[11], lt[4], lt[13], 1] + 
         2*G[lt[12], lt[11], lt[4], lt[14], 1] - 
         2*G[lt[12], lt[11], lt[8], lt[13], 1] - 
         2*G[lt[12], lt[11], lt[8], lt[14], 1] + 
         2*G[lt[12], lt[11], lt[12], lt[4], 1] - 
         2*G[lt[12], lt[11], lt[12], lt[13], 1] - 
         2*G[lt[12], lt[11], lt[12], lt[14], 1] + G[lt[12], lt[12], 0, 
          lt[12], 1] - G[lt[12], lt[12], 0, lt[13], 1] - 
         G[lt[12], lt[12], 0, lt[14], 1] - G[lt[12], lt[12], lt[4], lt[4], 
          1] - G[lt[12], lt[12], lt[4], lt[13], 1] - G[lt[12], lt[12], lt[4], 
          lt[14], 1] - G[lt[12], lt[12], lt[12], lt[4], 1] + 
         G[lt[12], lt[12], lt[12], lt[13], 1] + G[lt[12], lt[12], lt[12], 
          lt[14], 1] + 2*G[lt[12], lt[12], lt[13], lt[13], 1] + 
         2*G[lt[12], lt[12], lt[13], lt[14], 1] + 
         2*G[lt[12], lt[12], lt[14], lt[13], 1] + 
         2*G[lt[12], lt[12], lt[14], lt[14], 1] - 
         2*G[lt[12], lt[13], 1, lt[13], 1] - 2*G[lt[12], lt[13], 1, lt[14], 
           1] - 2*G[lt[12], lt[13], lt[8], lt[13], 1] - 
         2*G[lt[12], lt[13], lt[8], lt[14], 1] + 
         4*G[lt[12], lt[13], lt[13], lt[13], 1] + 
         4*G[lt[12], lt[13], lt[13], lt[14], 1] + 
         4*G[lt[12], lt[13], lt[14], lt[13], 1] + 
         4*G[lt[12], lt[13], lt[14], lt[14], 1] - 
         2*G[lt[12], lt[14], 1, lt[13], 1] - 2*G[lt[12], lt[14], 1, lt[14], 
           1] - 2*G[lt[12], lt[14], lt[8], lt[13], 1] - 
         2*G[lt[12], lt[14], lt[8], lt[14], 1] + 
         4*G[lt[12], lt[14], lt[13], lt[13], 1] + 
         4*G[lt[12], lt[14], lt[13], lt[14], 1] + 
         4*G[lt[12], lt[14], lt[14], lt[13], 1] + 
         4*G[lt[12], lt[14], lt[14], lt[14], 1] + 
         2*G[lt[13], 1, 1, lt[13], 1] + 2*G[lt[13], 1, 1, lt[14], 1] + 
         2*G[lt[13], 1, lt[8], lt[13], 1] + 2*G[lt[13], 1, lt[8], lt[14], 
           1] - 4*G[lt[13], 1, lt[13], lt[13], 1] - 
         4*G[lt[13], 1, lt[13], lt[14], 1] - 4*G[lt[13], 1, lt[14], lt[13], 
           1] - 4*G[lt[13], 1, lt[14], lt[14], 1] + 
         2*G[lt[13], lt[8], 1, lt[13], 1] + 2*G[lt[13], lt[8], 1, lt[14], 
           1] + 2*G[lt[13], lt[8], lt[8], lt[13], 1] + 
         2*G[lt[13], lt[8], lt[8], lt[14], 1] - 
         4*G[lt[13], lt[8], lt[13], lt[13], 1] - 
         4*G[lt[13], lt[8], lt[13], lt[14], 1] - 
         4*G[lt[13], lt[8], lt[14], lt[13], 1] - 
         4*G[lt[13], lt[8], lt[14], lt[14], 1] - 
         4*G[lt[13], lt[13], 1, lt[13], 1] - 4*G[lt[13], lt[13], 1, lt[14], 
           1] - 4*G[lt[13], lt[13], lt[8], lt[13], 1] - 
         4*G[lt[13], lt[13], lt[8], lt[14], 1] + 
         8*G[lt[13], lt[13], lt[13], lt[13], 1] + 
         8*G[lt[13], lt[13], lt[13], lt[14], 1] + 
         8*G[lt[13], lt[13], lt[14], lt[13], 1] + 
         8*G[lt[13], lt[13], lt[14], lt[14], 1] - 
         4*G[lt[13], lt[14], 1, lt[13], 1] - 4*G[lt[13], lt[14], 1, lt[14], 
           1] - 4*G[lt[13], lt[14], lt[8], lt[13], 1] - 
         4*G[lt[13], lt[14], lt[8], lt[14], 1] + 
         8*G[lt[13], lt[14], lt[13], lt[13], 1] + 
         8*G[lt[13], lt[14], lt[13], lt[14], 1] + 
         8*G[lt[13], lt[14], lt[14], lt[13], 1] + 
         8*G[lt[13], lt[14], lt[14], lt[14], 1] + 
         2*G[lt[14], 1, 1, lt[13], 1] + 2*G[lt[14], 1, 1, lt[14], 1] + 
         2*G[lt[14], 1, lt[8], lt[13], 1] + 2*G[lt[14], 1, lt[8], lt[14], 
           1] - 4*G[lt[14], 1, lt[13], lt[13], 1] - 
         4*G[lt[14], 1, lt[13], lt[14], 1] - 4*G[lt[14], 1, lt[14], lt[13], 
           1] - 4*G[lt[14], 1, lt[14], lt[14], 1] + 
         2*G[lt[14], lt[8], 1, lt[13], 1] + 2*G[lt[14], lt[8], 1, lt[14], 
           1] + 2*G[lt[14], lt[8], lt[8], lt[13], 1] + 
         2*G[lt[14], lt[8], lt[8], lt[14], 1] - 
         4*G[lt[14], lt[8], lt[13], lt[13], 1] - 
         4*G[lt[14], lt[8], lt[13], lt[14], 1] - 
         4*G[lt[14], lt[8], lt[14], lt[13], 1] - 
         4*G[lt[14], lt[8], lt[14], lt[14], 1] - 
         4*G[lt[14], lt[13], 1, lt[13], 1] - 4*G[lt[14], lt[13], 1, lt[14], 
           1] - 4*G[lt[14], lt[13], lt[8], lt[13], 1] - 
         4*G[lt[14], lt[13], lt[8], lt[14], 1] + 
         8*G[lt[14], lt[13], lt[13], lt[13], 1] + 
         8*G[lt[14], lt[13], lt[13], lt[14], 1] + 
         8*G[lt[14], lt[13], lt[14], lt[13], 1] + 
         8*G[lt[14], lt[13], lt[14], lt[14], 1] - 
         4*G[lt[14], lt[14], 1, lt[13], 1] - 4*G[lt[14], lt[14], 1, lt[14], 
           1] - 4*G[lt[14], lt[14], lt[8], lt[13], 1] - 
         4*G[lt[14], lt[14], lt[8], lt[14], 1] + 
         8*G[lt[14], lt[14], lt[13], lt[13], 1] + 
         8*G[lt[14], lt[14], lt[13], lt[14], 1] + 
         8*G[lt[14], lt[14], lt[14], lt[13], 1] + 
         8*G[lt[14], lt[14], lt[14], lt[14], 1] + (Pi^2*G[lt[12], 1]*Log[mm])/
          12 + (Pi^2*G[lt[13], 1]*Log[mm])/12 + (Pi^2*G[lt[14], 1]*Log[mm])/
          12 + 2*G[lt[11], 1]*G[0, 1, S45/mm]*Log[mm] - 
         2*G[lt[12], 1]*G[0, 1, S45/mm]*Log[mm] - 2*G[lt[13], 1]*
          G[0, 1, S45/mm]*Log[mm] - 2*G[lt[14], 1]*G[0, 1, S45/mm]*Log[mm] + 
         4*G[0, 0, 1, (mm - S45)/mm]*Log[mm] + 2*G[0, 0, 1, S45/mm]*Log[mm] + 
         G[0, 0, lt[12], 1]*Log[mm] - G[0, 0, lt[13], 1]*Log[mm] - 
         G[0, 0, lt[14], 1]*Log[mm] + 2*G[0, 1, lt[13], 1]*Log[mm] + 
         2*G[0, 1, lt[14], 1]*Log[mm] + G[0, lt[4], lt[12], 1]*Log[mm] - 
         G[0, lt[4], lt[13], 1]*Log[mm] - G[0, lt[4], lt[14], 1]*Log[mm] + 
         2*G[0, lt[8], lt[13], 1]*Log[mm] + 2*G[0, lt[8], lt[14], 1]*
          Log[mm] - 2*G[0, lt[11], lt[12], 1]*Log[mm] + 
         G[0, lt[12], lt[12], 1]*Log[mm] + G[0, lt[12], lt[13], 1]*Log[mm] + 
         G[0, lt[12], lt[14], 1]*Log[mm] - 2*G[0, lt[13], lt[13], 1]*
          Log[mm] - 2*G[0, lt[13], lt[14], 1]*Log[mm] - 
         2*G[0, lt[14], lt[13], 1]*Log[mm] - 2*G[0, lt[14], lt[14], 1]*
          Log[mm] + G[lt[4], 0, lt[12], 1]*Log[mm] - G[lt[4], 0, lt[13], 1]*
          Log[mm] - G[lt[4], 0, lt[14], 1]*Log[mm] + 2*G[lt[4], 1, lt[13], 1]*
          Log[mm] + 2*G[lt[4], 1, lt[14], 1]*Log[mm] + 
         G[lt[4], lt[4], lt[12], 1]*Log[mm] - G[lt[4], lt[4], lt[13], 1]*
          Log[mm] - G[lt[4], lt[4], lt[14], 1]*Log[mm] + 
         2*G[lt[4], lt[8], lt[13], 1]*Log[mm] + 2*G[lt[4], lt[8], lt[14], 1]*
          Log[mm] - 2*G[lt[4], lt[11], lt[12], 1]*Log[mm] + 
         G[lt[4], lt[12], lt[12], 1]*Log[mm] + G[lt[4], lt[12], lt[13], 1]*
          Log[mm] + G[lt[4], lt[12], lt[14], 1]*Log[mm] - 
         2*G[lt[4], lt[13], lt[13], 1]*Log[mm] - 
         2*G[lt[4], lt[13], lt[14], 1]*Log[mm] - 
         2*G[lt[4], lt[14], lt[13], 1]*Log[mm] - 
         2*G[lt[4], lt[14], lt[14], 1]*Log[mm] - 2*G[lt[11], 0, lt[12], 1]*
          Log[mm] + 2*G[lt[11], 0, lt[13], 1]*Log[mm] + 
         2*G[lt[11], 0, lt[14], 1]*Log[mm] - 2*G[lt[11], 1, lt[13], 1]*
          Log[mm] - 2*G[lt[11], 1, lt[14], 1]*Log[mm] - 
         2*G[lt[11], lt[4], lt[12], 1]*Log[mm] + 
         2*G[lt[11], lt[4], lt[13], 1]*Log[mm] + 
         2*G[lt[11], lt[4], lt[14], 1]*Log[mm] - 
         2*G[lt[11], lt[8], lt[13], 1]*Log[mm] - 
         2*G[lt[11], lt[8], lt[14], 1]*Log[mm] + 
         4*G[lt[11], lt[11], lt[12], 1]*Log[mm] - 
         2*G[lt[11], lt[12], lt[12], 1]*Log[mm] - 
         2*G[lt[11], lt[12], lt[13], 1]*Log[mm] - 
         2*G[lt[11], lt[12], lt[14], 1]*Log[mm] + G[lt[12], 0, lt[12], 1]*
          Log[mm] - G[lt[12], 0, lt[13], 1]*Log[mm] - G[lt[12], 0, lt[14], 1]*
          Log[mm] + G[lt[12], lt[4], lt[12], 1]*Log[mm] - 
         G[lt[12], lt[4], lt[13], 1]*Log[mm] - G[lt[12], lt[4], lt[14], 1]*
          Log[mm] - 2*G[lt[12], lt[11], lt[12], 1]*Log[mm] + 
         G[lt[12], lt[12], lt[12], 1]*Log[mm] + G[lt[12], lt[12], lt[13], 1]*
          Log[mm] + G[lt[12], lt[12], lt[14], 1]*Log[mm] + 
         2*G[lt[12], lt[13], lt[13], 1]*Log[mm] + 
         2*G[lt[12], lt[13], lt[14], 1]*Log[mm] + 
         2*G[lt[12], lt[14], lt[13], 1]*Log[mm] + 
         2*G[lt[12], lt[14], lt[14], 1]*Log[mm] - 2*G[lt[13], 1, lt[13], 1]*
          Log[mm] - 2*G[lt[13], 1, lt[14], 1]*Log[mm] - 
         2*G[lt[13], lt[8], lt[13], 1]*Log[mm] - 
         2*G[lt[13], lt[8], lt[14], 1]*Log[mm] + 
         4*G[lt[13], lt[13], lt[13], 1]*Log[mm] + 
         4*G[lt[13], lt[13], lt[14], 1]*Log[mm] + 
         4*G[lt[13], lt[14], lt[13], 1]*Log[mm] + 
         4*G[lt[13], lt[14], lt[14], 1]*Log[mm] - 2*G[lt[14], 1, lt[13], 1]*
          Log[mm] - 2*G[lt[14], 1, lt[14], 1]*Log[mm] - 
         2*G[lt[14], lt[8], lt[13], 1]*Log[mm] - 
         2*G[lt[14], lt[8], lt[14], 1]*Log[mm] + 
         4*G[lt[14], lt[13], lt[13], 1]*Log[mm] + 
         4*G[lt[14], lt[13], lt[14], 1]*Log[mm] + 
         4*G[lt[14], lt[14], lt[13], 1]*Log[mm] + 
         4*G[lt[14], lt[14], lt[14], 1]*Log[mm] - G[0, 1, S45/mm]*Log[mm]^2 + 
         (G[0, lt[12], 1]*Log[mm]^2)/2 - (G[0, lt[13], 1]*Log[mm]^2)/2 - 
         (G[0, lt[14], 1]*Log[mm]^2)/2 + (G[lt[4], lt[12], 1]*Log[mm]^2)/2 - 
         (G[lt[4], lt[13], 1]*Log[mm]^2)/2 - (G[lt[4], lt[14], 1]*Log[mm]^2)/
          2 - G[lt[11], lt[12], 1]*Log[mm]^2 + 
         (G[lt[12], lt[12], 1]*Log[mm]^2)/2 + (G[lt[12], lt[13], 1]*
           Log[mm]^2)/2 + (G[lt[12], lt[14], 1]*Log[mm]^2)/2 + 
         G[lt[13], lt[13], 1]*Log[mm]^2 + G[lt[13], lt[14], 1]*Log[mm]^2 + 
         G[lt[14], lt[13], 1]*Log[mm]^2 + G[lt[14], lt[14], 1]*Log[mm]^2 + 
         (G[lt[12], 1]*Log[mm]^3)/6 + (G[lt[13], 1]*Log[mm]^3)/6 + 
         (G[lt[14], 1]*Log[mm]^3)/6 + (Pi^2*G[lt[12], 1]*Log[S12 - S34])/12 + 
         2*G[lt[4], 1]*G[0, 1, S45/mm]*Log[S12 - S34] - 
         4*G[lt[11], 1]*G[0, 1, S45/mm]*Log[S12 - S34] + 
         2*G[lt[12], 1]*G[0, 1, S45/mm]*Log[S12 - S34] - 
         2*G[0, 0, 1, (mm - S45)/mm]*Log[S12 - S34] - 4*G[0, 0, 1, S45/mm]*
          Log[S12 - S34] - G[lt[4], lt[4], lt[12], 1]*Log[S12 - S34] + 
         2*G[lt[4], lt[11], lt[12], 1]*Log[S12 - S34] - 
         G[lt[4], lt[12], lt[4], 1]*Log[S12 - S34] - 
         G[lt[4], lt[12], lt[12], 1]*Log[S12 - S34] + 
         2*G[lt[11], lt[4], lt[12], 1]*Log[S12 - S34] - 
         4*G[lt[11], lt[11], lt[12], 1]*Log[S12 - S34] + 
         2*G[lt[11], lt[12], lt[4], 1]*Log[S12 - S34] + 
         2*G[lt[11], lt[12], lt[12], 1]*Log[S12 - S34] - 
         G[lt[12], lt[4], lt[4], 1]*Log[S12 - S34] - 
         G[lt[12], lt[4], lt[12], 1]*Log[S12 - S34] + 
         2*G[lt[12], lt[11], lt[12], 1]*Log[S12 - S34] - 
         G[lt[12], lt[12], lt[4], 1]*Log[S12 - S34] - 
         G[lt[12], lt[12], lt[12], 1]*Log[S12 - S34] + G[0, 1, S45/mm]*
          Log[S12 - S34]^2 - (G[lt[4], lt[12], 1]*Log[S12 - S34]^2)/2 + 
         G[lt[11], lt[12], 1]*Log[S12 - S34]^2 - 
         (G[lt[12], lt[4], 1]*Log[S12 - S34]^2)/2 - 
         (G[lt[12], lt[12], 1]*Log[S12 - S34]^2)/2 - 
         (G[lt[12], 1]*Log[S12 - S34]^3)/6 + 
         (Pi^2*G[lt[4], 1]*Log[(mm - S45)/mm])/12 - 
         (Pi^2*G[lt[11], 1]*Log[(mm - S45)/mm])/3 + 
         (Pi^2*G[lt[12], 1]*Log[(mm - S45)/mm])/4 + 
         (Pi^2*G[lt[13], 1]*Log[(mm - S45)/mm])/6 + 
         (Pi^2*G[lt[14], 1]*Log[(mm - S45)/mm])/6 + 2*G[lt[4], 1]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] - 2*G[lt[12], 1]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] - 4*G[lt[13], 1]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] - 4*G[lt[14], 1]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] + 2*G[lt[4], 1]*
          G[0, 1, S45/mm]*Log[(mm - S45)/mm] - 2*G[lt[12], 1]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] - 4*G[lt[13], 1]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] - 4*G[lt[14], 1]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] + 2*G[0, 0, lt[8], 1]*Log[(mm - S45)/mm] - 
         2*G[0, 0, lt[11], 1]*Log[(mm - S45)/mm] + 2*G[0, 0, lt[12], 1]*
          Log[(mm - S45)/mm] - 2*G[0, 0, lt[13], 1]*Log[(mm - S45)/mm] - 
         2*G[0, 0, lt[14], 1]*Log[(mm - S45)/mm] - 2*G[0, 1, lt[8], 1]*
          Log[(mm - S45)/mm] + 4*G[0, 1, lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[0, 1, lt[14], 1]*Log[(mm - S45)/mm] + 2*G[0, lt[4], 1, 1]*
          Log[(mm - S45)/mm] + 2*G[0, lt[4], lt[8], 1]*Log[(mm - S45)/mm] - 
         2*G[0, lt[4], lt[11], 1]*Log[(mm - S45)/mm] + 
         2*G[0, lt[4], lt[12], 1]*Log[(mm - S45)/mm] - 
         2*G[0, lt[4], lt[13], 1]*Log[(mm - S45)/mm] - 
         2*G[0, lt[4], lt[14], 1]*Log[(mm - S45)/mm] - 2*G[0, lt[8], 1, 1]*
          Log[(mm - S45)/mm] - 2*G[0, lt[8], lt[8], 1]*Log[(mm - S45)/mm] + 
         4*G[0, lt[8], lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[0, lt[8], lt[14], 1]*Log[(mm - S45)/mm] - 2*G[0, lt[11], 1, 1]*
          Log[(mm - S45)/mm] - 2*G[0, lt[11], lt[8], 1]*Log[(mm - S45)/mm] + 
         4*G[0, lt[11], lt[11], 1]*Log[(mm - S45)/mm] - 
         4*G[0, lt[11], lt[12], 1]*Log[(mm - S45)/mm] - 
         2*G[0, lt[12], lt[11], 1]*Log[(mm - S45)/mm] + 
         2*G[0, lt[12], lt[12], 1]*Log[(mm - S45)/mm] + 
         2*G[0, lt[12], lt[13], 1]*Log[(mm - S45)/mm] + 
         2*G[0, lt[12], lt[14], 1]*Log[(mm - S45)/mm] + 2*G[0, lt[13], 1, 1]*
          Log[(mm - S45)/mm] + 2*G[0, lt[13], lt[8], 1]*Log[(mm - S45)/mm] - 
         4*G[0, lt[13], lt[13], 1]*Log[(mm - S45)/mm] - 
         4*G[0, lt[13], lt[14], 1]*Log[(mm - S45)/mm] + 2*G[0, lt[14], 1, 1]*
          Log[(mm - S45)/mm] + 2*G[0, lt[14], lt[8], 1]*Log[(mm - S45)/mm] - 
         4*G[0, lt[14], lt[13], 1]*Log[(mm - S45)/mm] - 
         4*G[0, lt[14], lt[14], 1]*Log[(mm - S45)/mm] + 2*G[lt[4], 0, 1, 1]*
          Log[(mm - S45)/mm] + 2*G[lt[4], 0, lt[8], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[4], 0, lt[11], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[4], 0, lt[12], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[4], 0, lt[13], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[4], 0, lt[14], 1]*Log[(mm - S45)/mm] - 2*G[lt[4], 1, 1, 1]*
          Log[(mm - S45)/mm] - 2*G[lt[4], 1, lt[8], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[4], 1, lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[4], 1, lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[4], 1, 1]*Log[(mm - S45)/mm] - 
         G[lt[4], lt[4], lt[4], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[4], lt[8], 1]*Log[(mm - S45)/mm] + 
         G[lt[4], lt[4], lt[12], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[4], lt[13], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[4], lt[14], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[8], 1, 1]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[8], lt[8], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[4], lt[8], lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[4], lt[8], lt[14], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[11], 1, 1]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[11], lt[4], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[11], lt[8], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[11], lt[12], 1]*Log[(mm - S45)/mm] - 
         G[lt[4], lt[12], lt[4], 1]*Log[(mm - S45)/mm] + 
         G[lt[4], lt[12], lt[12], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[12], lt[13], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[12], lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[13], 1, 1]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[13], lt[8], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[4], lt[13], lt[13], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[4], lt[13], lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[14], 1, 1]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[14], lt[8], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[4], lt[14], lt[13], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[4], lt[14], lt[14], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[11], 0, 1, 1]*Log[(mm - S45)/mm] - 4*G[lt[11], 0, lt[8], 1]*
          Log[(mm - S45)/mm] + 4*G[lt[11], 0, lt[11], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[11], 0, lt[12], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[11], 0, lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[11], 0, lt[14], 1]*Log[(mm - S45)/mm] + 2*G[lt[11], 1, 1, 1]*
          Log[(mm - S45)/mm] + 2*G[lt[11], 1, lt[8], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[11], 1, lt[13], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[11], 1, lt[14], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[11], lt[4], 1, 1]*Log[(mm - S45)/mm] + 
         2*G[lt[11], lt[4], lt[4], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[11], lt[4], lt[8], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[11], lt[4], lt[12], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[11], lt[4], lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[11], lt[4], lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[11], lt[8], 1, 1]*Log[(mm - S45)/mm] + 
         2*G[lt[11], lt[8], lt[8], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[11], lt[8], lt[13], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[11], lt[8], lt[14], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[11], lt[11], 1, 1]*Log[(mm - S45)/mm] - 
         4*G[lt[11], lt[11], lt[4], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[11], lt[11], lt[8], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[11], lt[11], lt[12], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[11], lt[12], lt[4], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[11], lt[12], lt[12], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[11], lt[12], lt[13], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[11], lt[12], lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[12], 0, 1, 1]*Log[(mm - S45)/mm] + 2*G[lt[12], 0, lt[8], 1]*
          Log[(mm - S45)/mm] - 2*G[lt[12], 0, lt[11], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[12], 0, lt[12], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[12], 0, lt[13], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[12], 0, lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[4], 1, 1]*Log[(mm - S45)/mm] - 
         G[lt[12], lt[4], lt[4], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[4], lt[8], 1]*Log[(mm - S45)/mm] + 
         G[lt[12], lt[4], lt[12], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[4], lt[13], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[4], lt[14], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[11], 1, 1]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[11], lt[4], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[11], lt[8], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[11], lt[12], 1]*Log[(mm - S45)/mm] - 
         G[lt[12], lt[12], lt[4], 1]*Log[(mm - S45)/mm] + 
         G[lt[12], lt[12], lt[12], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[12], lt[13], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[12], lt[14], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[13], 1, 1]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[13], lt[8], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[12], lt[13], lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[12], lt[13], lt[14], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[14], 1, 1]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[14], lt[8], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[12], lt[14], lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[12], lt[14], lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[13], 1, 1, 1]*Log[(mm - S45)/mm] + 2*G[lt[13], 1, lt[8], 1]*
          Log[(mm - S45)/mm] - 4*G[lt[13], 1, lt[13], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[13], 1, lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[13], lt[8], 1, 1]*Log[(mm - S45)/mm] + 
         2*G[lt[13], lt[8], lt[8], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[13], lt[8], lt[13], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[13], lt[8], lt[14], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[13], lt[13], 1, 1]*Log[(mm - S45)/mm] - 
         4*G[lt[13], lt[13], lt[8], 1]*Log[(mm - S45)/mm] + 
         8*G[lt[13], lt[13], lt[13], 1]*Log[(mm - S45)/mm] + 
         8*G[lt[13], lt[13], lt[14], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[13], lt[14], 1, 1]*Log[(mm - S45)/mm] - 
         4*G[lt[13], lt[14], lt[8], 1]*Log[(mm - S45)/mm] + 
         8*G[lt[13], lt[14], lt[13], 1]*Log[(mm - S45)/mm] + 
         8*G[lt[13], lt[14], lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[14], 1, 1, 1]*Log[(mm - S45)/mm] + 2*G[lt[14], 1, lt[8], 1]*
          Log[(mm - S45)/mm] - 4*G[lt[14], 1, lt[13], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[14], 1, lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[14], lt[8], 1, 1]*Log[(mm - S45)/mm] + 
         2*G[lt[14], lt[8], lt[8], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[14], lt[8], lt[13], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[14], lt[8], lt[14], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[14], lt[13], 1, 1]*Log[(mm - S45)/mm] - 
         4*G[lt[14], lt[13], lt[8], 1]*Log[(mm - S45)/mm] + 
         8*G[lt[14], lt[13], lt[13], 1]*Log[(mm - S45)/mm] + 
         8*G[lt[14], lt[13], lt[14], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[14], lt[14], 1, 1]*Log[(mm - S45)/mm] - 
         4*G[lt[14], lt[14], lt[8], 1]*Log[(mm - S45)/mm] + 
         8*G[lt[14], lt[14], lt[13], 1]*Log[(mm - S45)/mm] + 
         8*G[lt[14], lt[14], lt[14], 1]*Log[(mm - S45)/mm] - 
         (Pi^2*Log[mm]*Log[(mm - S45)/mm])/6 - 4*G[0, 1, (mm - S45)/mm]*
          Log[mm]*Log[(mm - S45)/mm] - 4*G[0, 1, S45/mm]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[0, lt[8], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[0, lt[11], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[0, lt[12], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[0, lt[13], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[0, lt[14], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[4], 1, 1]*Log[mm]*Log[(mm - S45)/mm] + 2*G[lt[4], lt[8], 1]*
          Log[mm]*Log[(mm - S45)/mm] - 2*G[lt[4], lt[11], 1]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[4], lt[12], 1]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[4], lt[13], 1]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[4], lt[14], 1]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[11], 1, 1]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[11], lt[8], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         4*G[lt[11], lt[11], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         4*G[lt[11], lt[12], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[11], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[12], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[13], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[14], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[13], 1, 1]*Log[mm]*Log[(mm - S45)/mm] - 2*G[lt[13], lt[8], 1]*
          Log[mm]*Log[(mm - S45)/mm] + 4*G[lt[13], lt[13], 1]*Log[mm]*
          Log[(mm - S45)/mm] + 4*G[lt[13], lt[14], 1]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[14], 1, 1]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[14], lt[8], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         4*G[lt[14], lt[13], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         4*G[lt[14], lt[14], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         G[lt[11], 1]*Log[mm]^2*Log[(mm - S45)/mm] + G[lt[12], 1]*Log[mm]^2*
          Log[(mm - S45)/mm] + G[lt[13], 1]*Log[mm]^2*Log[(mm - S45)/mm] + 
         G[lt[14], 1]*Log[mm]^2*Log[(mm - S45)/mm] + 
         (Log[mm]^3*Log[(mm - S45)/mm])/3 + (Pi^2*Log[S12 - S34]*
           Log[(mm - S45)/mm])/12 + 2*G[0, 1, (mm - S45)/mm]*Log[S12 - S34]*
          Log[(mm - S45)/mm] + 2*G[0, 1, S45/mm]*Log[S12 - S34]*
          Log[(mm - S45)/mm] - G[lt[4], lt[4], 1]*Log[S12 - S34]*
          Log[(mm - S45)/mm] + 2*G[lt[4], lt[11], 1]*Log[S12 - S34]*
          Log[(mm - S45)/mm] - G[lt[4], lt[12], 1]*Log[S12 - S34]*
          Log[(mm - S45)/mm] + 2*G[lt[11], lt[4], 1]*Log[S12 - S34]*
          Log[(mm - S45)/mm] - 4*G[lt[11], lt[11], 1]*Log[S12 - S34]*
          Log[(mm - S45)/mm] + 2*G[lt[11], lt[12], 1]*Log[S12 - S34]*
          Log[(mm - S45)/mm] - G[lt[12], lt[4], 1]*Log[S12 - S34]*
          Log[(mm - S45)/mm] + 2*G[lt[12], lt[11], 1]*Log[S12 - S34]*
          Log[(mm - S45)/mm] - G[lt[12], lt[12], 1]*Log[S12 - S34]*
          Log[(mm - S45)/mm] - (G[lt[4], 1]*Log[S12 - S34]^2*
           Log[(mm - S45)/mm])/2 + G[lt[11], 1]*Log[S12 - S34]^2*
          Log[(mm - S45)/mm] - (G[lt[12], 1]*Log[S12 - S34]^2*
           Log[(mm - S45)/mm])/2 - (Log[S12 - S34]^3*Log[(mm - S45)/mm])/6 - 
         (Pi^2*Log[(mm - S45)/mm]^2)/8 - 3*G[0, 1, (mm - S45)/mm]*
          Log[(mm - S45)/mm]^2 - 3*G[0, 1, S45/mm]*Log[(mm - S45)/mm]^2 + 
         2*G[0, lt[8], 1]*Log[(mm - S45)/mm]^2 - 2*G[0, lt[11], 1]*
          Log[(mm - S45)/mm]^2 + 2*G[0, lt[12], 1]*Log[(mm - S45)/mm]^2 - 
         2*G[0, lt[13], 1]*Log[(mm - S45)/mm]^2 - 2*G[0, lt[14], 1]*
          Log[(mm - S45)/mm]^2 + 2*G[lt[4], 1, 1]*Log[(mm - S45)/mm]^2 - 
         (G[lt[4], lt[4], 1]*Log[(mm - S45)/mm]^2)/2 + 2*G[lt[4], lt[8], 1]*
          Log[(mm - S45)/mm]^2 - G[lt[4], lt[11], 1]*Log[(mm - S45)/mm]^2 + 
         (3*G[lt[4], lt[12], 1]*Log[(mm - S45)/mm]^2)/2 - 
         2*G[lt[4], lt[13], 1]*Log[(mm - S45)/mm]^2 - 2*G[lt[4], lt[14], 1]*
          Log[(mm - S45)/mm]^2 - 2*G[lt[11], 1, 1]*Log[(mm - S45)/mm]^2 + 
         G[lt[11], lt[4], 1]*Log[(mm - S45)/mm]^2 - 2*G[lt[11], lt[8], 1]*
          Log[(mm - S45)/mm]^2 + 2*G[lt[11], lt[11], 1]*Log[(mm - S45)/mm]^
           2 - 3*G[lt[11], lt[12], 1]*Log[(mm - S45)/mm]^2 - 
         (G[lt[12], lt[4], 1]*Log[(mm - S45)/mm]^2)/2 - G[lt[12], lt[11], 1]*
          Log[(mm - S45)/mm]^2 + (3*G[lt[12], lt[12], 1]*Log[(mm - S45)/mm]^
            2)/2 + 2*G[lt[12], lt[13], 1]*Log[(mm - S45)/mm]^2 + 
         2*G[lt[12], lt[14], 1]*Log[(mm - S45)/mm]^2 - 2*G[lt[13], 1, 1]*
          Log[(mm - S45)/mm]^2 - 2*G[lt[13], lt[8], 1]*Log[(mm - S45)/mm]^2 + 
         4*G[lt[13], lt[13], 1]*Log[(mm - S45)/mm]^2 + 4*G[lt[13], lt[14], 1]*
          Log[(mm - S45)/mm]^2 - 2*G[lt[14], 1, 1]*Log[(mm - S45)/mm]^2 - 
         2*G[lt[14], lt[8], 1]*Log[(mm - S45)/mm]^2 + 4*G[lt[14], lt[13], 1]*
          Log[(mm - S45)/mm]^2 + 4*G[lt[14], lt[14], 1]*Log[(mm - S45)/mm]^
           2 - 2*G[lt[11], 1]*Log[mm]*Log[(mm - S45)/mm]^2 + 
         2*G[lt[12], 1]*Log[mm]*Log[(mm - S45)/mm]^2 + 2*G[lt[13], 1]*Log[mm]*
          Log[(mm - S45)/mm]^2 + 2*G[lt[14], 1]*Log[mm]*Log[(mm - S45)/mm]^
           2 + Log[mm]^2*Log[(mm - S45)/mm]^2 - (G[lt[4], 1]*Log[S12 - S34]*
           Log[(mm - S45)/mm]^2)/2 + G[lt[11], 1]*Log[S12 - S34]*
          Log[(mm - S45)/mm]^2 - (G[lt[12], 1]*Log[S12 - S34]*
           Log[(mm - S45)/mm]^2)/2 - (Log[S12 - S34]^2*Log[(mm - S45)/mm]^2)/
          4 - (G[lt[4], 1]*Log[(mm - S45)/mm]^3)/6 - G[lt[11], 1]*
          Log[(mm - S45)/mm]^3 + (7*G[lt[12], 1]*Log[(mm - S45)/mm]^3)/6 + 
         (4*G[lt[13], 1]*Log[(mm - S45)/mm]^3)/3 + 
         (4*G[lt[14], 1]*Log[(mm - S45)/mm]^3)/3 + 
         (4*Log[mm]*Log[(mm - S45)/mm]^3)/3 - 
         (Log[S12 - S34]*Log[(mm - S45)/mm]^3)/6 + (5*Log[(mm - S45)/mm]^4)/
          8 - G[lt[4], 1]*Log[(mm - S45)/mm]^2*Log[S45/mm] + 
         G[lt[12], 1]*Log[(mm - S45)/mm]^2*Log[S45/mm] + 
         2*G[lt[13], 1]*Log[(mm - S45)/mm]^2*Log[S45/mm] + 
         2*G[lt[14], 1]*Log[(mm - S45)/mm]^2*Log[S45/mm] + 
         2*Log[mm]*Log[(mm - S45)/mm]^2*Log[S45/mm] - Log[S12 - S34]*
          Log[(mm - S45)/mm]^2*Log[S45/mm] + 2*Log[(mm - S45)/mm]^3*
          Log[S45/mm] - 2*G[lt[4], 1]*Zeta[3] + (13*G[lt[13], 1]*Zeta[3])/3 + 
         (13*G[lt[14], 1]*Zeta[3])/3 + 4*Log[mm]*Zeta[3] - 
         2*Log[S12 - S34]*Zeta[3] + (Log[(mm - S45)/mm]*Zeta[3])/3), 
     gb[10] -> -1 + ep*(2*G[lt[6], 1] - G[lt[13], 1] - G[lt[14], 1] + 
         Log[-S12]) + ep^2*(Pi^2/12 - 2*G[0, lt[5], 1] + 4*G[0, lt[6], 1] - 
         2*G[0, lt[9], 1] + 2*G[lt[3], lt[6], 1] - 2*G[lt[3], lt[13], 1] - 
         2*G[lt[3], lt[14], 1] - G[lt[5], lt[13], 1] - G[lt[5], lt[14], 1] - 
         4*G[lt[6], lt[6], 1] + 2*G[lt[6], lt[13], 1] + 
         2*G[lt[6], lt[14], 1] - G[lt[9], lt[13], 1] - G[lt[9], lt[14], 1] + 
         2*G[lt[13], lt[13], 1] + 2*G[lt[13], lt[14], 1] + 
         2*G[lt[14], lt[13], 1] + 2*G[lt[14], lt[14], 1] - 
         G[lt[5], 1]*Log[mm] - G[lt[9], 1]*Log[mm] + G[lt[13], 1]*Log[mm] + 
         G[lt[14], 1]*Log[mm] + G[lt[5], 1]*Log[-S12] - 
         2*G[lt[6], 1]*Log[-S12] + G[lt[9], 1]*Log[-S12] - Log[-S12]^2/2 - 
         2*G[lt[5], 1]*Log[(mm - S45)/mm] - 2*G[lt[9], 1]*
          Log[(mm - S45)/mm] + 2*G[lt[13], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[14], 1]*Log[(mm - S45)/mm]) + 
       ep^3*((Pi^2*G[lt[5], 1])/6 - (Pi^2*G[lt[6], 1])/6 + 
         (Pi^2*G[lt[9], 1])/6 - (Pi^2*G[lt[13], 1])/12 - 
         (Pi^2*G[lt[14], 1])/12 - 2*G[lt[5], 1]*G[0, 1, S45/mm] - 
         2*G[lt[9], 1]*G[0, 1, S45/mm] + 2*G[lt[13], 1]*G[0, 1, S45/mm] + 
         2*G[lt[14], 1]*G[0, 1, S45/mm] - 4*G[0, 0, lt[5], 1] + 
         8*G[0, 0, lt[6], 1] - 4*G[0, 0, lt[9], 1] + 
         2*G[0, lt[5], lt[5], 1] - 2*G[0, lt[5], lt[9], 1] + 
         4*G[0, lt[6], lt[5], 1] - 8*G[0, lt[6], lt[6], 1] + 
         4*G[0, lt[6], lt[9], 1] - 2*G[0, lt[9], lt[5], 1] + 
         2*G[0, lt[9], lt[9], 1] - 2*G[lt[3], 1, lt[13], 1] - 
         2*G[lt[3], 1, lt[14], 1] - 4*G[lt[3], lt[6], lt[6], 1] - 
         2*G[lt[3], lt[8], lt[13], 1] - 2*G[lt[3], lt[8], lt[14], 1] + 
         2*G[lt[3], lt[10], lt[6], 1] + 4*G[lt[3], lt[13], lt[13], 1] + 
         4*G[lt[3], lt[13], lt[14], 1] + 4*G[lt[3], lt[14], lt[13], 1] + 
         4*G[lt[3], lt[14], lt[14], 1] + 2*G[lt[5], 0, lt[5], 1] - 
         2*G[lt[5], 0, lt[9], 1] - 2*G[lt[5], 1, lt[13], 1] - 
         2*G[lt[5], 1, lt[14], 1] + G[lt[5], lt[5], lt[13], 1] + 
         G[lt[5], lt[5], lt[14], 1] - G[lt[5], lt[9], lt[13], 1] - 
         G[lt[5], lt[9], lt[14], 1] + 2*G[lt[5], lt[13], lt[13], 1] + 
         2*G[lt[5], lt[13], lt[14], 1] + 2*G[lt[5], lt[14], lt[13], 1] + 
         2*G[lt[5], lt[14], lt[14], 1] + 4*G[lt[6], 0, lt[5], 1] - 
         8*G[lt[6], 0, lt[6], 1] + 4*G[lt[6], 0, lt[9], 1] - 
         4*G[lt[6], lt[3], lt[6], 1] + 4*G[lt[6], lt[3], lt[13], 1] + 
         4*G[lt[6], lt[3], lt[14], 1] + 2*G[lt[6], lt[5], lt[13], 1] + 
         2*G[lt[6], lt[5], lt[14], 1] + 8*G[lt[6], lt[6], lt[6], 1] - 
         4*G[lt[6], lt[6], lt[13], 1] - 4*G[lt[6], lt[6], lt[14], 1] + 
         2*G[lt[6], lt[9], lt[13], 1] + 2*G[lt[6], lt[9], lt[14], 1] - 
         4*G[lt[6], lt[13], lt[13], 1] - 4*G[lt[6], lt[13], lt[14], 1] - 
         4*G[lt[6], lt[14], lt[13], 1] - 4*G[lt[6], lt[14], lt[14], 1] - 
         2*G[lt[9], 0, lt[5], 1] + 2*G[lt[9], 0, lt[9], 1] - 
         G[lt[9], lt[5], lt[13], 1] - G[lt[9], lt[5], lt[14], 1] - 
         2*G[lt[9], lt[8], lt[13], 1] - 2*G[lt[9], lt[8], lt[14], 1] + 
         G[lt[9], lt[9], lt[13], 1] + G[lt[9], lt[9], lt[14], 1] + 
         2*G[lt[9], lt[13], lt[13], 1] + 2*G[lt[9], lt[13], lt[14], 1] + 
         2*G[lt[9], lt[14], lt[13], 1] + 2*G[lt[9], lt[14], lt[14], 1] + 
         2*G[lt[13], 1, lt[13], 1] + 2*G[lt[13], 1, lt[14], 1] + 
         2*G[lt[13], lt[8], lt[13], 1] + 2*G[lt[13], lt[8], lt[14], 1] - 
         4*G[lt[13], lt[13], lt[13], 1] - 4*G[lt[13], lt[13], lt[14], 1] - 
         4*G[lt[13], lt[14], lt[13], 1] - 4*G[lt[13], lt[14], lt[14], 1] + 
         2*G[lt[14], 1, lt[13], 1] + 2*G[lt[14], 1, lt[14], 1] + 
         2*G[lt[14], lt[8], lt[13], 1] + 2*G[lt[14], lt[8], lt[14], 1] - 
         4*G[lt[14], lt[13], lt[13], 1] - 4*G[lt[14], lt[13], lt[14], 1] - 
         4*G[lt[14], lt[14], lt[13], 1] - 4*G[lt[14], lt[14], lt[14], 1] - 
         2*G[lt[3], lt[6], 1]*Log[mm] + 2*G[lt[3], lt[13], 1]*Log[mm] + 
         2*G[lt[3], lt[14], 1]*Log[mm] + G[lt[5], lt[5], 1]*Log[mm] - 
         G[lt[5], lt[9], 1]*Log[mm] + G[lt[5], lt[13], 1]*Log[mm] + 
         G[lt[5], lt[14], 1]*Log[mm] + 2*G[lt[6], lt[5], 1]*Log[mm] + 
         2*G[lt[6], lt[9], 1]*Log[mm] - 2*G[lt[6], lt[13], 1]*Log[mm] - 
         2*G[lt[6], lt[14], 1]*Log[mm] - G[lt[9], lt[5], 1]*Log[mm] + 
         G[lt[9], lt[9], 1]*Log[mm] + G[lt[9], lt[13], 1]*Log[mm] + 
         G[lt[9], lt[14], 1]*Log[mm] - 2*G[lt[13], lt[13], 1]*Log[mm] - 
         2*G[lt[13], lt[14], 1]*Log[mm] - 2*G[lt[14], lt[13], 1]*Log[mm] - 
         2*G[lt[14], lt[14], 1]*Log[mm] + (G[lt[5], 1]*Log[mm]^2)/2 + 
         (G[lt[9], 1]*Log[mm]^2)/2 - (G[lt[13], 1]*Log[mm]^2)/2 - 
         (G[lt[14], 1]*Log[mm]^2)/2 - (Pi^2*Log[-S12])/12 + 
         2*G[0, lt[5], 1]*Log[-S12] - 4*G[0, lt[6], 1]*Log[-S12] + 
         2*G[0, lt[9], 1]*Log[-S12] - G[lt[5], lt[5], 1]*Log[-S12] + 
         G[lt[5], lt[9], 1]*Log[-S12] - 2*G[lt[6], lt[5], 1]*Log[-S12] + 
         4*G[lt[6], lt[6], 1]*Log[-S12] - 2*G[lt[6], lt[9], 1]*Log[-S12] + 
         G[lt[9], lt[5], 1]*Log[-S12] - G[lt[9], lt[9], 1]*Log[-S12] - 
         (G[lt[5], 1]*Log[-S12]^2)/2 + G[lt[6], 1]*Log[-S12]^2 - 
         (G[lt[9], 1]*Log[-S12]^2)/2 + Log[-S12]^3/6 - 2*G[lt[3], 1, 1]*
          Log[(mm - S45)/mm] - 4*G[lt[3], lt[6], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[3], lt[8], 1]*Log[(mm - S45)/mm] + 2*G[lt[3], lt[10], 1]*
          Log[(mm - S45)/mm] + 4*G[lt[3], lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[3], lt[14], 1]*Log[(mm - S45)/mm] - 2*G[lt[5], 1, 1]*
          Log[(mm - S45)/mm] + 2*G[lt[5], lt[5], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[5], lt[9], 1]*Log[(mm - S45)/mm] + 2*G[lt[5], lt[13], 1]*
          Log[(mm - S45)/mm] + 2*G[lt[5], lt[14], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[6], lt[5], 1]*Log[(mm - S45)/mm] + 4*G[lt[6], lt[9], 1]*
          Log[(mm - S45)/mm] - 4*G[lt[6], lt[13], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[6], lt[14], 1]*Log[(mm - S45)/mm] - 2*G[lt[9], lt[5], 1]*
          Log[(mm - S45)/mm] - 2*G[lt[9], lt[8], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[9], 1]*Log[(mm - S45)/mm] + 2*G[lt[9], lt[13], 1]*
          Log[(mm - S45)/mm] + 2*G[lt[9], lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[13], 1, 1]*Log[(mm - S45)/mm] + 2*G[lt[13], lt[8], 1]*
          Log[(mm - S45)/mm] - 4*G[lt[13], lt[13], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[13], lt[14], 1]*Log[(mm - S45)/mm] + 2*G[lt[14], 1, 1]*
          Log[(mm - S45)/mm] + 2*G[lt[14], lt[8], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[14], lt[13], 1]*Log[(mm - S45)/mm] - 4*G[lt[14], lt[14], 1]*
          Log[(mm - S45)/mm] + 2*G[lt[5], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[9], 1]*Log[mm]*Log[(mm - S45)/mm] - 2*G[lt[13], 1]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[14], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[5], 1]*Log[(mm - S45)/mm]^2 + 2*G[lt[9], 1]*
          Log[(mm - S45)/mm]^2 - 2*G[lt[13], 1]*Log[(mm - S45)/mm]^2 - 
         2*G[lt[14], 1]*Log[(mm - S45)/mm]^2 + (7*Zeta[3])/3) + 
       ep^4*((47*Pi^4)/1440 + (Pi^2*G[0, lt[5], 1])/6 - (Pi^2*G[0, lt[6], 1])/
          3 + (Pi^2*G[0, lt[9], 1])/6 - 2*G[0, 1, S45/mm]*G[lt[3], 1, 1] + 
         (Pi^2*G[lt[3], lt[6], 1])/6 - 4*G[0, 1, S45/mm]*G[lt[3], lt[6], 1] - 
         2*G[0, 1, S45/mm]*G[lt[3], lt[8], 1] + 2*G[0, 1, S45/mm]*
          G[lt[3], lt[10], 1] - (Pi^2*G[lt[3], lt[13], 1])/6 + 
         4*G[0, 1, S45/mm]*G[lt[3], lt[13], 1] - (Pi^2*G[lt[3], lt[14], 1])/
          6 + 4*G[0, 1, S45/mm]*G[lt[3], lt[14], 1] - 2*G[0, 1, S45/mm]*
          G[lt[5], 1, 1] - (Pi^2*G[lt[5], lt[5], 1])/6 + 
         2*G[0, 1, S45/mm]*G[lt[5], lt[5], 1] + (Pi^2*G[lt[5], lt[9], 1])/6 - 
         2*G[0, 1, S45/mm]*G[lt[5], lt[9], 1] - (Pi^2*G[lt[5], lt[13], 1])/
          12 + 2*G[0, 1, S45/mm]*G[lt[5], lt[13], 1] - 
         (Pi^2*G[lt[5], lt[14], 1])/12 + 2*G[0, 1, S45/mm]*
          G[lt[5], lt[14], 1] - (Pi^2*G[lt[6], lt[5], 1])/3 + 
         4*G[0, 1, S45/mm]*G[lt[6], lt[5], 1] + (Pi^2*G[lt[6], lt[6], 1])/3 - 
         (Pi^2*G[lt[6], lt[9], 1])/3 + 4*G[0, 1, S45/mm]*G[lt[6], lt[9], 1] + 
         (Pi^2*G[lt[6], lt[13], 1])/6 - 4*G[0, 1, S45/mm]*
          G[lt[6], lt[13], 1] + (Pi^2*G[lt[6], lt[14], 1])/6 - 
         4*G[0, 1, S45/mm]*G[lt[6], lt[14], 1] + (Pi^2*G[lt[9], lt[5], 1])/
          6 - 2*G[0, 1, S45/mm]*G[lt[9], lt[5], 1] - 2*G[0, 1, S45/mm]*
          G[lt[9], lt[8], 1] - (Pi^2*G[lt[9], lt[9], 1])/6 + 
         2*G[0, 1, S45/mm]*G[lt[9], lt[9], 1] - (Pi^2*G[lt[9], lt[13], 1])/
          12 + 2*G[0, 1, S45/mm]*G[lt[9], lt[13], 1] - 
         (Pi^2*G[lt[9], lt[14], 1])/12 + 2*G[0, 1, S45/mm]*
          G[lt[9], lt[14], 1] + 2*G[0, 1, S45/mm]*G[lt[13], 1, 1] + 
         2*G[0, 1, S45/mm]*G[lt[13], lt[8], 1] + (Pi^2*G[lt[13], lt[13], 1])/
          6 - 4*G[0, 1, S45/mm]*G[lt[13], lt[13], 1] + 
         (Pi^2*G[lt[13], lt[14], 1])/6 - 4*G[0, 1, S45/mm]*
          G[lt[13], lt[14], 1] + 2*G[0, 1, S45/mm]*G[lt[14], 1, 1] + 
         2*G[0, 1, S45/mm]*G[lt[14], lt[8], 1] + (Pi^2*G[lt[14], lt[13], 1])/
          6 - 4*G[0, 1, S45/mm]*G[lt[14], lt[13], 1] + 
         (Pi^2*G[lt[14], lt[14], 1])/6 - 4*G[0, 1, S45/mm]*
          G[lt[14], lt[14], 1] - 4*G[lt[5], 1]*G[0, 0, 1, (mm - S45)/mm] - 
         4*G[lt[9], 1]*G[0, 0, 1, (mm - S45)/mm] + 4*G[lt[13], 1]*
          G[0, 0, 1, (mm - S45)/mm] + 4*G[lt[14], 1]*G[0, 0, 1, 
           (mm - S45)/mm] - 2*G[lt[5], 1]*G[0, 0, 1, S45/mm] - 
         2*G[lt[9], 1]*G[0, 0, 1, S45/mm] + 2*G[lt[13], 1]*
          G[0, 0, 1, S45/mm] + 2*G[lt[14], 1]*G[0, 0, 1, S45/mm] - 
         8*G[0, 0, 0, lt[5], 1] + 16*G[0, 0, 0, lt[6], 1] - 
         8*G[0, 0, 0, lt[9], 1] + 4*G[0, 0, lt[5], lt[5], 1] - 
         4*G[0, 0, lt[5], lt[9], 1] + 8*G[0, 0, lt[6], lt[5], 1] - 
         16*G[0, 0, lt[6], lt[6], 1] + 8*G[0, 0, lt[6], lt[9], 1] - 
         4*G[0, 0, lt[9], lt[5], 1] + 4*G[0, 0, lt[9], lt[9], 1] + 
         4*G[0, lt[5], 0, lt[5], 1] - 4*G[0, lt[5], 0, lt[9], 1] - 
         2*G[0, lt[5], lt[5], lt[5], 1] + 2*G[0, lt[5], lt[5], lt[9], 1] - 
         2*G[0, lt[5], lt[9], lt[5], 1] + 2*G[0, lt[5], lt[9], lt[9], 1] + 
         8*G[0, lt[6], 0, lt[5], 1] - 16*G[0, lt[6], 0, lt[6], 1] + 
         8*G[0, lt[6], 0, lt[9], 1] - 4*G[0, lt[6], lt[5], lt[5], 1] + 
         4*G[0, lt[6], lt[5], lt[9], 1] - 8*G[0, lt[6], lt[6], lt[5], 1] + 
         16*G[0, lt[6], lt[6], lt[6], 1] - 8*G[0, lt[6], lt[6], lt[9], 1] + 
         4*G[0, lt[6], lt[9], lt[5], 1] - 4*G[0, lt[6], lt[9], lt[9], 1] - 
         4*G[0, lt[9], 0, lt[5], 1] + 4*G[0, lt[9], 0, lt[9], 1] + 
         2*G[0, lt[9], lt[5], lt[5], 1] - 2*G[0, lt[9], lt[5], lt[9], 1] + 
         2*G[0, lt[9], lt[9], lt[5], 1] - 2*G[0, lt[9], lt[9], lt[9], 1] - 
         2*G[lt[3], 1, 1, lt[13], 1] - 2*G[lt[3], 1, 1, lt[14], 1] - 
         2*G[lt[3], 1, lt[8], lt[13], 1] - 2*G[lt[3], 1, lt[8], lt[14], 1] + 
         4*G[lt[3], 1, lt[13], lt[13], 1] + 4*G[lt[3], 1, lt[13], lt[14], 
           1] + 4*G[lt[3], 1, lt[14], lt[13], 1] + 
         4*G[lt[3], 1, lt[14], lt[14], 1] + 8*G[lt[3], lt[6], lt[6], lt[6], 
           1] - 4*G[lt[3], lt[6], lt[10], lt[6], 1] - 
         2*G[lt[3], lt[8], 1, lt[13], 1] - 2*G[lt[3], lt[8], 1, lt[14], 1] - 
         2*G[lt[3], lt[8], lt[8], lt[13], 1] - 2*G[lt[3], lt[8], lt[8], 
           lt[14], 1] + 4*G[lt[3], lt[8], lt[13], lt[13], 1] + 
         4*G[lt[3], lt[8], lt[13], lt[14], 1] + 
         4*G[lt[3], lt[8], lt[14], lt[13], 1] + 
         4*G[lt[3], lt[8], lt[14], lt[14], 1] - 
         4*G[lt[3], lt[10], lt[6], lt[6], 1] + 2*G[lt[3], lt[10], lt[10], 
           lt[6], 1] + 4*G[lt[3], lt[13], 1, lt[13], 1] + 
         4*G[lt[3], lt[13], 1, lt[14], 1] + 4*G[lt[3], lt[13], lt[8], lt[13], 
           1] + 4*G[lt[3], lt[13], lt[8], lt[14], 1] - 
         8*G[lt[3], lt[13], lt[13], lt[13], 1] - 
         8*G[lt[3], lt[13], lt[13], lt[14], 1] - 
         8*G[lt[3], lt[13], lt[14], lt[13], 1] - 
         8*G[lt[3], lt[13], lt[14], lt[14], 1] + 
         4*G[lt[3], lt[14], 1, lt[13], 1] + 4*G[lt[3], lt[14], 1, lt[14], 
           1] + 4*G[lt[3], lt[14], lt[8], lt[13], 1] + 
         4*G[lt[3], lt[14], lt[8], lt[14], 1] - 
         8*G[lt[3], lt[14], lt[13], lt[13], 1] - 
         8*G[lt[3], lt[14], lt[13], lt[14], 1] - 
         8*G[lt[3], lt[14], lt[14], lt[13], 1] - 
         8*G[lt[3], lt[14], lt[14], lt[14], 1] + 4*G[lt[5], 0, 0, lt[5], 1] - 
         4*G[lt[5], 0, 0, lt[9], 1] - 2*G[lt[5], 0, lt[5], lt[5], 1] + 
         2*G[lt[5], 0, lt[5], lt[9], 1] - 2*G[lt[5], 0, lt[9], lt[5], 1] + 
         2*G[lt[5], 0, lt[9], lt[9], 1] - 2*G[lt[5], 1, 1, lt[13], 1] - 
         2*G[lt[5], 1, 1, lt[14], 1] - 2*G[lt[5], 1, lt[8], lt[13], 1] - 
         2*G[lt[5], 1, lt[8], lt[14], 1] + 4*G[lt[5], 1, lt[13], lt[13], 1] + 
         4*G[lt[5], 1, lt[13], lt[14], 1] + 4*G[lt[5], 1, lt[14], lt[13], 
           1] + 4*G[lt[5], 1, lt[14], lt[14], 1] - 
         2*G[lt[5], lt[5], 0, lt[5], 1] + 2*G[lt[5], lt[5], 0, lt[9], 1] + 
         2*G[lt[5], lt[5], 1, lt[13], 1] + 2*G[lt[5], lt[5], 1, lt[14], 1] - 
         G[lt[5], lt[5], lt[5], lt[13], 1] - G[lt[5], lt[5], lt[5], lt[14], 
          1] + G[lt[5], lt[5], lt[9], lt[13], 1] + G[lt[5], lt[5], lt[9], 
          lt[14], 1] - 2*G[lt[5], lt[5], lt[13], lt[13], 1] - 
         2*G[lt[5], lt[5], lt[13], lt[14], 1] - 
         2*G[lt[5], lt[5], lt[14], lt[13], 1] - 
         2*G[lt[5], lt[5], lt[14], lt[14], 1] - 2*G[lt[5], lt[9], 0, lt[5], 
           1] + 2*G[lt[5], lt[9], 0, lt[9], 1] - G[lt[5], lt[9], lt[5], 
          lt[13], 1] - G[lt[5], lt[9], lt[5], lt[14], 1] - 
         2*G[lt[5], lt[9], lt[8], lt[13], 1] - 2*G[lt[5], lt[9], lt[8], 
           lt[14], 1] + G[lt[5], lt[9], lt[9], lt[13], 1] + 
         G[lt[5], lt[9], lt[9], lt[14], 1] + 2*G[lt[5], lt[9], lt[13], 
           lt[13], 1] + 2*G[lt[5], lt[9], lt[13], lt[14], 1] + 
         2*G[lt[5], lt[9], lt[14], lt[13], 1] + 
         2*G[lt[5], lt[9], lt[14], lt[14], 1] + 2*G[lt[5], lt[13], 1, lt[13], 
           1] + 2*G[lt[5], lt[13], 1, lt[14], 1] + 
         2*G[lt[5], lt[13], lt[8], lt[13], 1] + 
         2*G[lt[5], lt[13], lt[8], lt[14], 1] - 
         4*G[lt[5], lt[13], lt[13], lt[13], 1] - 
         4*G[lt[5], lt[13], lt[13], lt[14], 1] - 
         4*G[lt[5], lt[13], lt[14], lt[13], 1] - 
         4*G[lt[5], lt[13], lt[14], lt[14], 1] + 
         2*G[lt[5], lt[14], 1, lt[13], 1] + 2*G[lt[5], lt[14], 1, lt[14], 
           1] + 2*G[lt[5], lt[14], lt[8], lt[13], 1] + 
         2*G[lt[5], lt[14], lt[8], lt[14], 1] - 
         4*G[lt[5], lt[14], lt[13], lt[13], 1] - 
         4*G[lt[5], lt[14], lt[13], lt[14], 1] - 
         4*G[lt[5], lt[14], lt[14], lt[13], 1] - 
         4*G[lt[5], lt[14], lt[14], lt[14], 1] + 8*G[lt[6], 0, 0, lt[5], 1] - 
         16*G[lt[6], 0, 0, lt[6], 1] + 8*G[lt[6], 0, 0, lt[9], 1] - 
         4*G[lt[6], 0, lt[5], lt[5], 1] + 4*G[lt[6], 0, lt[5], lt[9], 1] - 
         8*G[lt[6], 0, lt[6], lt[5], 1] + 16*G[lt[6], 0, lt[6], lt[6], 1] - 
         8*G[lt[6], 0, lt[6], lt[9], 1] + 4*G[lt[6], 0, lt[9], lt[5], 1] - 
         4*G[lt[6], 0, lt[9], lt[9], 1] + 4*G[lt[6], lt[3], 1, lt[13], 1] + 
         4*G[lt[6], lt[3], 1, lt[14], 1] + 8*G[lt[6], lt[3], lt[6], lt[6], 
           1] + 4*G[lt[6], lt[3], lt[8], lt[13], 1] + 
         4*G[lt[6], lt[3], lt[8], lt[14], 1] - 4*G[lt[6], lt[3], lt[10], 
           lt[6], 1] - 8*G[lt[6], lt[3], lt[13], lt[13], 1] - 
         8*G[lt[6], lt[3], lt[13], lt[14], 1] - 
         8*G[lt[6], lt[3], lt[14], lt[13], 1] - 
         8*G[lt[6], lt[3], lt[14], lt[14], 1] - 4*G[lt[6], lt[5], 0, lt[5], 
           1] + 4*G[lt[6], lt[5], 0, lt[9], 1] + 
         4*G[lt[6], lt[5], 1, lt[13], 1] + 4*G[lt[6], lt[5], 1, lt[14], 1] - 
         2*G[lt[6], lt[5], lt[5], lt[13], 1] - 2*G[lt[6], lt[5], lt[5], 
           lt[14], 1] + 2*G[lt[6], lt[5], lt[9], lt[13], 1] + 
         2*G[lt[6], lt[5], lt[9], lt[14], 1] - 4*G[lt[6], lt[5], lt[13], 
           lt[13], 1] - 4*G[lt[6], lt[5], lt[13], lt[14], 1] - 
         4*G[lt[6], lt[5], lt[14], lt[13], 1] - 
         4*G[lt[6], lt[5], lt[14], lt[14], 1] - 8*G[lt[6], lt[6], 0, lt[5], 
           1] + 16*G[lt[6], lt[6], 0, lt[6], 1] - 
         8*G[lt[6], lt[6], 0, lt[9], 1] + 8*G[lt[6], lt[6], lt[3], lt[6], 
           1] - 8*G[lt[6], lt[6], lt[3], lt[13], 1] - 
         8*G[lt[6], lt[6], lt[3], lt[14], 1] - 4*G[lt[6], lt[6], lt[5], 
           lt[13], 1] - 4*G[lt[6], lt[6], lt[5], lt[14], 1] - 
         16*G[lt[6], lt[6], lt[6], lt[6], 1] + 8*G[lt[6], lt[6], lt[6], 
           lt[13], 1] + 8*G[lt[6], lt[6], lt[6], lt[14], 1] - 
         4*G[lt[6], lt[6], lt[9], lt[13], 1] - 4*G[lt[6], lt[6], lt[9], 
           lt[14], 1] + 8*G[lt[6], lt[6], lt[13], lt[13], 1] + 
         8*G[lt[6], lt[6], lt[13], lt[14], 1] + 
         8*G[lt[6], lt[6], lt[14], lt[13], 1] + 
         8*G[lt[6], lt[6], lt[14], lt[14], 1] + 4*G[lt[6], lt[9], 0, lt[5], 
           1] - 4*G[lt[6], lt[9], 0, lt[9], 1] + 
         2*G[lt[6], lt[9], lt[5], lt[13], 1] + 2*G[lt[6], lt[9], lt[5], 
           lt[14], 1] + 4*G[lt[6], lt[9], lt[8], lt[13], 1] + 
         4*G[lt[6], lt[9], lt[8], lt[14], 1] - 2*G[lt[6], lt[9], lt[9], 
           lt[13], 1] - 2*G[lt[6], lt[9], lt[9], lt[14], 1] - 
         4*G[lt[6], lt[9], lt[13], lt[13], 1] - 
         4*G[lt[6], lt[9], lt[13], lt[14], 1] - 
         4*G[lt[6], lt[9], lt[14], lt[13], 1] - 
         4*G[lt[6], lt[9], lt[14], lt[14], 1] - 4*G[lt[6], lt[13], 1, lt[13], 
           1] - 4*G[lt[6], lt[13], 1, lt[14], 1] - 
         4*G[lt[6], lt[13], lt[8], lt[13], 1] - 
         4*G[lt[6], lt[13], lt[8], lt[14], 1] + 
         8*G[lt[6], lt[13], lt[13], lt[13], 1] + 
         8*G[lt[6], lt[13], lt[13], lt[14], 1] + 
         8*G[lt[6], lt[13], lt[14], lt[13], 1] + 
         8*G[lt[6], lt[13], lt[14], lt[14], 1] - 
         4*G[lt[6], lt[14], 1, lt[13], 1] - 4*G[lt[6], lt[14], 1, lt[14], 
           1] - 4*G[lt[6], lt[14], lt[8], lt[13], 1] - 
         4*G[lt[6], lt[14], lt[8], lt[14], 1] + 
         8*G[lt[6], lt[14], lt[13], lt[13], 1] + 
         8*G[lt[6], lt[14], lt[13], lt[14], 1] + 
         8*G[lt[6], lt[14], lt[14], lt[13], 1] + 
         8*G[lt[6], lt[14], lt[14], lt[14], 1] - 4*G[lt[9], 0, 0, lt[5], 1] + 
         4*G[lt[9], 0, 0, lt[9], 1] + 2*G[lt[9], 0, lt[5], lt[5], 1] - 
         2*G[lt[9], 0, lt[5], lt[9], 1] + 2*G[lt[9], 0, lt[9], lt[5], 1] - 
         2*G[lt[9], 0, lt[9], lt[9], 1] + 2*G[lt[9], lt[5], 0, lt[5], 1] - 
         2*G[lt[9], lt[5], 0, lt[9], 1] - 2*G[lt[9], lt[5], 1, lt[13], 1] - 
         2*G[lt[9], lt[5], 1, lt[14], 1] + G[lt[9], lt[5], lt[5], lt[13], 
          1] + G[lt[9], lt[5], lt[5], lt[14], 1] - G[lt[9], lt[5], lt[9], 
          lt[13], 1] - G[lt[9], lt[5], lt[9], lt[14], 1] + 
         2*G[lt[9], lt[5], lt[13], lt[13], 1] + 
         2*G[lt[9], lt[5], lt[13], lt[14], 1] + 
         2*G[lt[9], lt[5], lt[14], lt[13], 1] + 
         2*G[lt[9], lt[5], lt[14], lt[14], 1] - 2*G[lt[9], lt[8], 1, lt[13], 
           1] - 2*G[lt[9], lt[8], 1, lt[14], 1] - 
         2*G[lt[9], lt[8], lt[8], lt[13], 1] - 2*G[lt[9], lt[8], lt[8], 
           lt[14], 1] + 4*G[lt[9], lt[8], lt[13], lt[13], 1] + 
         4*G[lt[9], lt[8], lt[13], lt[14], 1] + 
         4*G[lt[9], lt[8], lt[14], lt[13], 1] + 
         4*G[lt[9], lt[8], lt[14], lt[14], 1] + 2*G[lt[9], lt[9], 0, lt[5], 
           1] - 2*G[lt[9], lt[9], 0, lt[9], 1] + G[lt[9], lt[9], lt[5], 
          lt[13], 1] + G[lt[9], lt[9], lt[5], lt[14], 1] + 
         2*G[lt[9], lt[9], lt[8], lt[13], 1] + 2*G[lt[9], lt[9], lt[8], 
           lt[14], 1] - G[lt[9], lt[9], lt[9], lt[13], 1] - 
         G[lt[9], lt[9], lt[9], lt[14], 1] - 2*G[lt[9], lt[9], lt[13], 
           lt[13], 1] - 2*G[lt[9], lt[9], lt[13], lt[14], 1] - 
         2*G[lt[9], lt[9], lt[14], lt[13], 1] - 
         2*G[lt[9], lt[9], lt[14], lt[14], 1] + 2*G[lt[9], lt[13], 1, lt[13], 
           1] + 2*G[lt[9], lt[13], 1, lt[14], 1] + 
         2*G[lt[9], lt[13], lt[8], lt[13], 1] + 
         2*G[lt[9], lt[13], lt[8], lt[14], 1] - 
         4*G[lt[9], lt[13], lt[13], lt[13], 1] - 
         4*G[lt[9], lt[13], lt[13], lt[14], 1] - 
         4*G[lt[9], lt[13], lt[14], lt[13], 1] - 
         4*G[lt[9], lt[13], lt[14], lt[14], 1] + 
         2*G[lt[9], lt[14], 1, lt[13], 1] + 2*G[lt[9], lt[14], 1, lt[14], 
           1] + 2*G[lt[9], lt[14], lt[8], lt[13], 1] + 
         2*G[lt[9], lt[14], lt[8], lt[14], 1] - 
         4*G[lt[9], lt[14], lt[13], lt[13], 1] - 
         4*G[lt[9], lt[14], lt[13], lt[14], 1] - 
         4*G[lt[9], lt[14], lt[14], lt[13], 1] - 
         4*G[lt[9], lt[14], lt[14], lt[14], 1] + 
         2*G[lt[13], 1, 1, lt[13], 1] + 2*G[lt[13], 1, 1, lt[14], 1] + 
         2*G[lt[13], 1, lt[8], lt[13], 1] + 2*G[lt[13], 1, lt[8], lt[14], 
           1] - 4*G[lt[13], 1, lt[13], lt[13], 1] - 
         4*G[lt[13], 1, lt[13], lt[14], 1] - 4*G[lt[13], 1, lt[14], lt[13], 
           1] - 4*G[lt[13], 1, lt[14], lt[14], 1] + 
         2*G[lt[13], lt[8], 1, lt[13], 1] + 2*G[lt[13], lt[8], 1, lt[14], 
           1] + 2*G[lt[13], lt[8], lt[8], lt[13], 1] + 
         2*G[lt[13], lt[8], lt[8], lt[14], 1] - 
         4*G[lt[13], lt[8], lt[13], lt[13], 1] - 
         4*G[lt[13], lt[8], lt[13], lt[14], 1] - 
         4*G[lt[13], lt[8], lt[14], lt[13], 1] - 
         4*G[lt[13], lt[8], lt[14], lt[14], 1] - 
         4*G[lt[13], lt[13], 1, lt[13], 1] - 4*G[lt[13], lt[13], 1, lt[14], 
           1] - 4*G[lt[13], lt[13], lt[8], lt[13], 1] - 
         4*G[lt[13], lt[13], lt[8], lt[14], 1] + 
         8*G[lt[13], lt[13], lt[13], lt[13], 1] + 
         8*G[lt[13], lt[13], lt[13], lt[14], 1] + 
         8*G[lt[13], lt[13], lt[14], lt[13], 1] + 
         8*G[lt[13], lt[13], lt[14], lt[14], 1] - 
         4*G[lt[13], lt[14], 1, lt[13], 1] - 4*G[lt[13], lt[14], 1, lt[14], 
           1] - 4*G[lt[13], lt[14], lt[8], lt[13], 1] - 
         4*G[lt[13], lt[14], lt[8], lt[14], 1] + 
         8*G[lt[13], lt[14], lt[13], lt[13], 1] + 
         8*G[lt[13], lt[14], lt[13], lt[14], 1] + 
         8*G[lt[13], lt[14], lt[14], lt[13], 1] + 
         8*G[lt[13], lt[14], lt[14], lt[14], 1] + 
         2*G[lt[14], 1, 1, lt[13], 1] + 2*G[lt[14], 1, 1, lt[14], 1] + 
         2*G[lt[14], 1, lt[8], lt[13], 1] + 2*G[lt[14], 1, lt[8], lt[14], 
           1] - 4*G[lt[14], 1, lt[13], lt[13], 1] - 
         4*G[lt[14], 1, lt[13], lt[14], 1] - 4*G[lt[14], 1, lt[14], lt[13], 
           1] - 4*G[lt[14], 1, lt[14], lt[14], 1] + 
         2*G[lt[14], lt[8], 1, lt[13], 1] + 2*G[lt[14], lt[8], 1, lt[14], 
           1] + 2*G[lt[14], lt[8], lt[8], lt[13], 1] + 
         2*G[lt[14], lt[8], lt[8], lt[14], 1] - 
         4*G[lt[14], lt[8], lt[13], lt[13], 1] - 
         4*G[lt[14], lt[8], lt[13], lt[14], 1] - 
         4*G[lt[14], lt[8], lt[14], lt[13], 1] - 
         4*G[lt[14], lt[8], lt[14], lt[14], 1] - 
         4*G[lt[14], lt[13], 1, lt[13], 1] - 4*G[lt[14], lt[13], 1, lt[14], 
           1] - 4*G[lt[14], lt[13], lt[8], lt[13], 1] - 
         4*G[lt[14], lt[13], lt[8], lt[14], 1] + 
         8*G[lt[14], lt[13], lt[13], lt[13], 1] + 
         8*G[lt[14], lt[13], lt[13], lt[14], 1] + 
         8*G[lt[14], lt[13], lt[14], lt[13], 1] + 
         8*G[lt[14], lt[13], lt[14], lt[14], 1] - 
         4*G[lt[14], lt[14], 1, lt[13], 1] - 4*G[lt[14], lt[14], 1, lt[14], 
           1] - 4*G[lt[14], lt[14], lt[8], lt[13], 1] - 
         4*G[lt[14], lt[14], lt[8], lt[14], 1] + 
         8*G[lt[14], lt[14], lt[13], lt[13], 1] + 
         8*G[lt[14], lt[14], lt[13], lt[14], 1] + 
         8*G[lt[14], lt[14], lt[14], lt[13], 1] + 
         8*G[lt[14], lt[14], lt[14], lt[14], 1] - (Pi^2*G[lt[5], 1]*Log[mm])/
          12 - (Pi^2*G[lt[9], 1]*Log[mm])/12 + (Pi^2*G[lt[13], 1]*Log[mm])/
          12 + (Pi^2*G[lt[14], 1]*Log[mm])/12 + 2*G[lt[5], 1]*G[0, 1, S45/mm]*
          Log[mm] + 2*G[lt[9], 1]*G[0, 1, S45/mm]*Log[mm] - 
         2*G[lt[13], 1]*G[0, 1, S45/mm]*Log[mm] - 2*G[lt[14], 1]*
          G[0, 1, S45/mm]*Log[mm] + 2*G[lt[3], 1, lt[13], 1]*Log[mm] + 
         2*G[lt[3], 1, lt[14], 1]*Log[mm] + 4*G[lt[3], lt[6], lt[6], 1]*
          Log[mm] + 2*G[lt[3], lt[8], lt[13], 1]*Log[mm] + 
         2*G[lt[3], lt[8], lt[14], 1]*Log[mm] - 2*G[lt[3], lt[10], lt[6], 1]*
          Log[mm] - 4*G[lt[3], lt[13], lt[13], 1]*Log[mm] - 
         4*G[lt[3], lt[13], lt[14], 1]*Log[mm] - 
         4*G[lt[3], lt[14], lt[13], 1]*Log[mm] - 
         4*G[lt[3], lt[14], lt[14], 1]*Log[mm] + 2*G[lt[5], 1, lt[13], 1]*
          Log[mm] + 2*G[lt[5], 1, lt[14], 1]*Log[mm] - 
         G[lt[5], lt[5], lt[5], 1]*Log[mm] + G[lt[5], lt[5], lt[9], 1]*
          Log[mm] - G[lt[5], lt[5], lt[13], 1]*Log[mm] - 
         G[lt[5], lt[5], lt[14], 1]*Log[mm] - G[lt[5], lt[9], lt[5], 1]*
          Log[mm] + G[lt[5], lt[9], lt[9], 1]*Log[mm] + 
         G[lt[5], lt[9], lt[13], 1]*Log[mm] + G[lt[5], lt[9], lt[14], 1]*
          Log[mm] - 2*G[lt[5], lt[13], lt[13], 1]*Log[mm] - 
         2*G[lt[5], lt[13], lt[14], 1]*Log[mm] - 
         2*G[lt[5], lt[14], lt[13], 1]*Log[mm] - 
         2*G[lt[5], lt[14], lt[14], 1]*Log[mm] + 4*G[lt[6], lt[3], lt[6], 1]*
          Log[mm] - 4*G[lt[6], lt[3], lt[13], 1]*Log[mm] - 
         4*G[lt[6], lt[3], lt[14], 1]*Log[mm] - 2*G[lt[6], lt[5], lt[5], 1]*
          Log[mm] + 2*G[lt[6], lt[5], lt[9], 1]*Log[mm] - 
         2*G[lt[6], lt[5], lt[13], 1]*Log[mm] - 2*G[lt[6], lt[5], lt[14], 1]*
          Log[mm] - 4*G[lt[6], lt[6], lt[5], 1]*Log[mm] - 
         4*G[lt[6], lt[6], lt[9], 1]*Log[mm] + 4*G[lt[6], lt[6], lt[13], 1]*
          Log[mm] + 4*G[lt[6], lt[6], lt[14], 1]*Log[mm] + 
         2*G[lt[6], lt[9], lt[5], 1]*Log[mm] - 2*G[lt[6], lt[9], lt[9], 1]*
          Log[mm] - 2*G[lt[6], lt[9], lt[13], 1]*Log[mm] - 
         2*G[lt[6], lt[9], lt[14], 1]*Log[mm] + 4*G[lt[6], lt[13], lt[13], 1]*
          Log[mm] + 4*G[lt[6], lt[13], lt[14], 1]*Log[mm] + 
         4*G[lt[6], lt[14], lt[13], 1]*Log[mm] + 
         4*G[lt[6], lt[14], lt[14], 1]*Log[mm] + G[lt[9], lt[5], lt[5], 1]*
          Log[mm] - G[lt[9], lt[5], lt[9], 1]*Log[mm] + 
         G[lt[9], lt[5], lt[13], 1]*Log[mm] + G[lt[9], lt[5], lt[14], 1]*
          Log[mm] + 2*G[lt[9], lt[8], lt[13], 1]*Log[mm] + 
         2*G[lt[9], lt[8], lt[14], 1]*Log[mm] + G[lt[9], lt[9], lt[5], 1]*
          Log[mm] - G[lt[9], lt[9], lt[9], 1]*Log[mm] - 
         G[lt[9], lt[9], lt[13], 1]*Log[mm] - G[lt[9], lt[9], lt[14], 1]*
          Log[mm] - 2*G[lt[9], lt[13], lt[13], 1]*Log[mm] - 
         2*G[lt[9], lt[13], lt[14], 1]*Log[mm] - 
         2*G[lt[9], lt[14], lt[13], 1]*Log[mm] - 
         2*G[lt[9], lt[14], lt[14], 1]*Log[mm] - 2*G[lt[13], 1, lt[13], 1]*
          Log[mm] - 2*G[lt[13], 1, lt[14], 1]*Log[mm] - 
         2*G[lt[13], lt[8], lt[13], 1]*Log[mm] - 
         2*G[lt[13], lt[8], lt[14], 1]*Log[mm] + 
         4*G[lt[13], lt[13], lt[13], 1]*Log[mm] + 
         4*G[lt[13], lt[13], lt[14], 1]*Log[mm] + 
         4*G[lt[13], lt[14], lt[13], 1]*Log[mm] + 
         4*G[lt[13], lt[14], lt[14], 1]*Log[mm] - 2*G[lt[14], 1, lt[13], 1]*
          Log[mm] - 2*G[lt[14], 1, lt[14], 1]*Log[mm] - 
         2*G[lt[14], lt[8], lt[13], 1]*Log[mm] - 
         2*G[lt[14], lt[8], lt[14], 1]*Log[mm] + 
         4*G[lt[14], lt[13], lt[13], 1]*Log[mm] + 
         4*G[lt[14], lt[13], lt[14], 1]*Log[mm] + 
         4*G[lt[14], lt[14], lt[13], 1]*Log[mm] + 
         4*G[lt[14], lt[14], lt[14], 1]*Log[mm] + G[lt[3], lt[6], 1]*
          Log[mm]^2 - G[lt[3], lt[13], 1]*Log[mm]^2 - G[lt[3], lt[14], 1]*
          Log[mm]^2 - (G[lt[5], lt[5], 1]*Log[mm]^2)/2 + 
         (G[lt[5], lt[9], 1]*Log[mm]^2)/2 - (G[lt[5], lt[13], 1]*Log[mm]^2)/
          2 - (G[lt[5], lt[14], 1]*Log[mm]^2)/2 - G[lt[6], lt[5], 1]*
          Log[mm]^2 - G[lt[6], lt[9], 1]*Log[mm]^2 + G[lt[6], lt[13], 1]*
          Log[mm]^2 + G[lt[6], lt[14], 1]*Log[mm]^2 + 
         (G[lt[9], lt[5], 1]*Log[mm]^2)/2 - (G[lt[9], lt[9], 1]*Log[mm]^2)/
          2 - (G[lt[9], lt[13], 1]*Log[mm]^2)/2 - 
         (G[lt[9], lt[14], 1]*Log[mm]^2)/2 + G[lt[13], lt[13], 1]*Log[mm]^2 + 
         G[lt[13], lt[14], 1]*Log[mm]^2 + G[lt[14], lt[13], 1]*Log[mm]^2 + 
         G[lt[14], lt[14], 1]*Log[mm]^2 - (G[lt[5], 1]*Log[mm]^3)/6 - 
         (G[lt[9], 1]*Log[mm]^3)/6 + (G[lt[13], 1]*Log[mm]^3)/6 + 
         (G[lt[14], 1]*Log[mm]^3)/6 - (Pi^2*G[lt[5], 1]*Log[-S12])/12 + 
         (Pi^2*G[lt[6], 1]*Log[-S12])/6 - (Pi^2*G[lt[9], 1]*Log[-S12])/12 + 
         4*G[0, 0, lt[5], 1]*Log[-S12] - 8*G[0, 0, lt[6], 1]*Log[-S12] + 
         4*G[0, 0, lt[9], 1]*Log[-S12] - 2*G[0, lt[5], lt[5], 1]*Log[-S12] + 
         2*G[0, lt[5], lt[9], 1]*Log[-S12] - 4*G[0, lt[6], lt[5], 1]*
          Log[-S12] + 8*G[0, lt[6], lt[6], 1]*Log[-S12] - 
         4*G[0, lt[6], lt[9], 1]*Log[-S12] + 2*G[0, lt[9], lt[5], 1]*
          Log[-S12] - 2*G[0, lt[9], lt[9], 1]*Log[-S12] - 
         2*G[lt[5], 0, lt[5], 1]*Log[-S12] + 2*G[lt[5], 0, lt[9], 1]*
          Log[-S12] + G[lt[5], lt[5], lt[5], 1]*Log[-S12] - 
         G[lt[5], lt[5], lt[9], 1]*Log[-S12] + G[lt[5], lt[9], lt[5], 1]*
          Log[-S12] - G[lt[5], lt[9], lt[9], 1]*Log[-S12] - 
         4*G[lt[6], 0, lt[5], 1]*Log[-S12] + 8*G[lt[6], 0, lt[6], 1]*
          Log[-S12] - 4*G[lt[6], 0, lt[9], 1]*Log[-S12] + 
         2*G[lt[6], lt[5], lt[5], 1]*Log[-S12] - 2*G[lt[6], lt[5], lt[9], 1]*
          Log[-S12] + 4*G[lt[6], lt[6], lt[5], 1]*Log[-S12] - 
         8*G[lt[6], lt[6], lt[6], 1]*Log[-S12] + 4*G[lt[6], lt[6], lt[9], 1]*
          Log[-S12] - 2*G[lt[6], lt[9], lt[5], 1]*Log[-S12] + 
         2*G[lt[6], lt[9], lt[9], 1]*Log[-S12] + 2*G[lt[9], 0, lt[5], 1]*
          Log[-S12] - 2*G[lt[9], 0, lt[9], 1]*Log[-S12] - 
         G[lt[9], lt[5], lt[5], 1]*Log[-S12] + G[lt[9], lt[5], lt[9], 1]*
          Log[-S12] - G[lt[9], lt[9], lt[5], 1]*Log[-S12] + 
         G[lt[9], lt[9], lt[9], 1]*Log[-S12] + (Pi^2*Log[-S12]^2)/24 - 
         G[0, lt[5], 1]*Log[-S12]^2 + 2*G[0, lt[6], 1]*Log[-S12]^2 - 
         G[0, lt[9], 1]*Log[-S12]^2 + (G[lt[5], lt[5], 1]*Log[-S12]^2)/2 - 
         (G[lt[5], lt[9], 1]*Log[-S12]^2)/2 + G[lt[6], lt[5], 1]*
          Log[-S12]^2 - 2*G[lt[6], lt[6], 1]*Log[-S12]^2 + 
         G[lt[6], lt[9], 1]*Log[-S12]^2 - (G[lt[9], lt[5], 1]*Log[-S12]^2)/
          2 + (G[lt[9], lt[9], 1]*Log[-S12]^2)/2 + (G[lt[5], 1]*Log[-S12]^3)/
          6 - (G[lt[6], 1]*Log[-S12]^3)/3 + (G[lt[9], 1]*Log[-S12]^3)/6 - 
         Log[-S12]^4/24 - (Pi^2*G[lt[5], 1]*Log[(mm - S45)/mm])/6 - 
         (Pi^2*G[lt[9], 1]*Log[(mm - S45)/mm])/6 + 
         (Pi^2*G[lt[13], 1]*Log[(mm - S45)/mm])/6 + 
         (Pi^2*G[lt[14], 1]*Log[(mm - S45)/mm])/6 + 4*G[lt[5], 1]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] + 4*G[lt[9], 1]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] - 4*G[lt[13], 1]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] - 4*G[lt[14], 1]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] + 4*G[lt[5], 1]*
          G[0, 1, S45/mm]*Log[(mm - S45)/mm] + 4*G[lt[9], 1]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] - 4*G[lt[13], 1]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] - 4*G[lt[14], 1]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] - 2*G[lt[3], 1, 1, 1]*Log[(mm - S45)/mm] - 
         2*G[lt[3], 1, lt[8], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[3], 1, lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[3], 1, lt[14], 1]*Log[(mm - S45)/mm] + 
         8*G[lt[3], lt[6], lt[6], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[3], lt[6], lt[10], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[3], lt[8], 1, 1]*Log[(mm - S45)/mm] - 
         2*G[lt[3], lt[8], lt[8], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[3], lt[8], lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[3], lt[8], lt[14], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[3], lt[10], lt[6], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[3], lt[10], lt[10], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[3], lt[13], 1, 1]*Log[(mm - S45)/mm] + 
         4*G[lt[3], lt[13], lt[8], 1]*Log[(mm - S45)/mm] - 
         8*G[lt[3], lt[13], lt[13], 1]*Log[(mm - S45)/mm] - 
         8*G[lt[3], lt[13], lt[14], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[3], lt[14], 1, 1]*Log[(mm - S45)/mm] + 
         4*G[lt[3], lt[14], lt[8], 1]*Log[(mm - S45)/mm] - 
         8*G[lt[3], lt[14], lt[13], 1]*Log[(mm - S45)/mm] - 
         8*G[lt[3], lt[14], lt[14], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[5], 1, 1, 1]*Log[(mm - S45)/mm] - 2*G[lt[5], 1, lt[8], 1]*
          Log[(mm - S45)/mm] + 4*G[lt[5], 1, lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[5], 1, lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[5], lt[5], 1, 1]*Log[(mm - S45)/mm] - 
         2*G[lt[5], lt[5], lt[5], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[5], lt[5], lt[9], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[5], lt[5], lt[13], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[5], lt[5], lt[14], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[5], lt[9], lt[5], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[5], lt[9], lt[8], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[5], lt[9], lt[9], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[5], lt[9], lt[13], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[5], lt[9], lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[5], lt[13], 1, 1]*Log[(mm - S45)/mm] + 
         2*G[lt[5], lt[13], lt[8], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[5], lt[13], lt[13], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[5], lt[13], lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[5], lt[14], 1, 1]*Log[(mm - S45)/mm] + 
         2*G[lt[5], lt[14], lt[8], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[5], lt[14], lt[13], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[5], lt[14], lt[14], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[6], lt[3], 1, 1]*Log[(mm - S45)/mm] + 
         8*G[lt[6], lt[3], lt[6], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[6], lt[3], lt[8], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[6], lt[3], lt[10], 1]*Log[(mm - S45)/mm] - 
         8*G[lt[6], lt[3], lt[13], 1]*Log[(mm - S45)/mm] - 
         8*G[lt[6], lt[3], lt[14], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[6], lt[5], 1, 1]*Log[(mm - S45)/mm] - 
         4*G[lt[6], lt[5], lt[5], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[6], lt[5], lt[9], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[6], lt[5], lt[13], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[6], lt[5], lt[14], 1]*Log[(mm - S45)/mm] - 
         8*G[lt[6], lt[6], lt[5], 1]*Log[(mm - S45)/mm] - 
         8*G[lt[6], lt[6], lt[9], 1]*Log[(mm - S45)/mm] + 
         8*G[lt[6], lt[6], lt[13], 1]*Log[(mm - S45)/mm] + 
         8*G[lt[6], lt[6], lt[14], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[6], lt[9], lt[5], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[6], lt[9], lt[8], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[6], lt[9], lt[9], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[6], lt[9], lt[13], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[6], lt[9], lt[14], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[6], lt[13], 1, 1]*Log[(mm - S45)/mm] - 
         4*G[lt[6], lt[13], lt[8], 1]*Log[(mm - S45)/mm] + 
         8*G[lt[6], lt[13], lt[13], 1]*Log[(mm - S45)/mm] + 
         8*G[lt[6], lt[13], lt[14], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[6], lt[14], 1, 1]*Log[(mm - S45)/mm] - 
         4*G[lt[6], lt[14], lt[8], 1]*Log[(mm - S45)/mm] + 
         8*G[lt[6], lt[14], lt[13], 1]*Log[(mm - S45)/mm] + 
         8*G[lt[6], lt[14], lt[14], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[9], lt[5], 1, 1]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[5], lt[5], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[9], lt[5], lt[9], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[5], lt[13], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[5], lt[14], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[9], lt[8], 1, 1]*Log[(mm - S45)/mm] - 
         2*G[lt[9], lt[8], lt[8], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[9], lt[8], lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[9], lt[8], lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[9], lt[5], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[9], lt[8], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[9], lt[9], lt[9], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[9], lt[9], lt[13], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[9], lt[9], lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[13], 1, 1]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[13], lt[8], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[9], lt[13], lt[13], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[9], lt[13], lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[14], 1, 1]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[14], lt[8], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[9], lt[14], lt[13], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[9], lt[14], lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[13], 1, 1, 1]*Log[(mm - S45)/mm] + 2*G[lt[13], 1, lt[8], 1]*
          Log[(mm - S45)/mm] - 4*G[lt[13], 1, lt[13], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[13], 1, lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[13], lt[8], 1, 1]*Log[(mm - S45)/mm] + 
         2*G[lt[13], lt[8], lt[8], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[13], lt[8], lt[13], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[13], lt[8], lt[14], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[13], lt[13], 1, 1]*Log[(mm - S45)/mm] - 
         4*G[lt[13], lt[13], lt[8], 1]*Log[(mm - S45)/mm] + 
         8*G[lt[13], lt[13], lt[13], 1]*Log[(mm - S45)/mm] + 
         8*G[lt[13], lt[13], lt[14], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[13], lt[14], 1, 1]*Log[(mm - S45)/mm] - 
         4*G[lt[13], lt[14], lt[8], 1]*Log[(mm - S45)/mm] + 
         8*G[lt[13], lt[14], lt[13], 1]*Log[(mm - S45)/mm] + 
         8*G[lt[13], lt[14], lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[14], 1, 1, 1]*Log[(mm - S45)/mm] + 2*G[lt[14], 1, lt[8], 1]*
          Log[(mm - S45)/mm] - 4*G[lt[14], 1, lt[13], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[14], 1, lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[14], lt[8], 1, 1]*Log[(mm - S45)/mm] + 
         2*G[lt[14], lt[8], lt[8], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[14], lt[8], lt[13], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[14], lt[8], lt[14], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[14], lt[13], 1, 1]*Log[(mm - S45)/mm] - 
         4*G[lt[14], lt[13], lt[8], 1]*Log[(mm - S45)/mm] + 
         8*G[lt[14], lt[13], lt[13], 1]*Log[(mm - S45)/mm] + 
         8*G[lt[14], lt[13], lt[14], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[14], lt[14], 1, 1]*Log[(mm - S45)/mm] - 
         4*G[lt[14], lt[14], lt[8], 1]*Log[(mm - S45)/mm] + 
         8*G[lt[14], lt[14], lt[13], 1]*Log[(mm - S45)/mm] + 
         8*G[lt[14], lt[14], lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[3], 1, 1]*Log[mm]*Log[(mm - S45)/mm] + 4*G[lt[3], lt[6], 1]*
          Log[mm]*Log[(mm - S45)/mm] + 2*G[lt[3], lt[8], 1]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[3], lt[10], 1]*Log[mm]*
          Log[(mm - S45)/mm] - 4*G[lt[3], lt[13], 1]*Log[mm]*
          Log[(mm - S45)/mm] - 4*G[lt[3], lt[14], 1]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[5], 1, 1]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[5], lt[5], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[5], lt[9], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[5], lt[13], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[5], lt[14], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         4*G[lt[6], lt[5], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         4*G[lt[6], lt[9], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         4*G[lt[6], lt[13], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         4*G[lt[6], lt[14], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[5], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[8], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[9], lt[9], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[9], lt[13], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[9], lt[14], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[13], 1, 1]*Log[mm]*Log[(mm - S45)/mm] - 2*G[lt[13], lt[8], 1]*
          Log[mm]*Log[(mm - S45)/mm] + 4*G[lt[13], lt[13], 1]*Log[mm]*
          Log[(mm - S45)/mm] + 4*G[lt[13], lt[14], 1]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[14], 1, 1]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[14], lt[8], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         4*G[lt[14], lt[13], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         4*G[lt[14], lt[14], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         G[lt[5], 1]*Log[mm]^2*Log[(mm - S45)/mm] - G[lt[9], 1]*Log[mm]^2*
          Log[(mm - S45)/mm] + G[lt[13], 1]*Log[mm]^2*Log[(mm - S45)/mm] + 
         G[lt[14], 1]*Log[mm]^2*Log[(mm - S45)/mm] + 2*G[lt[3], 1, 1]*
          Log[(mm - S45)/mm]^2 + 4*G[lt[3], lt[6], 1]*Log[(mm - S45)/mm]^2 + 
         2*G[lt[3], lt[8], 1]*Log[(mm - S45)/mm]^2 - 2*G[lt[3], lt[10], 1]*
          Log[(mm - S45)/mm]^2 - 4*G[lt[3], lt[13], 1]*Log[(mm - S45)/mm]^2 - 
         4*G[lt[3], lt[14], 1]*Log[(mm - S45)/mm]^2 + 2*G[lt[5], 1, 1]*
          Log[(mm - S45)/mm]^2 - 2*G[lt[5], lt[5], 1]*Log[(mm - S45)/mm]^2 + 
         2*G[lt[5], lt[9], 1]*Log[(mm - S45)/mm]^2 - 2*G[lt[5], lt[13], 1]*
          Log[(mm - S45)/mm]^2 - 2*G[lt[5], lt[14], 1]*Log[(mm - S45)/mm]^2 - 
         4*G[lt[6], lt[5], 1]*Log[(mm - S45)/mm]^2 - 4*G[lt[6], lt[9], 1]*
          Log[(mm - S45)/mm]^2 + 4*G[lt[6], lt[13], 1]*Log[(mm - S45)/mm]^2 + 
         4*G[lt[6], lt[14], 1]*Log[(mm - S45)/mm]^2 + 2*G[lt[9], lt[5], 1]*
          Log[(mm - S45)/mm]^2 + 2*G[lt[9], lt[8], 1]*Log[(mm - S45)/mm]^2 - 
         2*G[lt[9], lt[9], 1]*Log[(mm - S45)/mm]^2 - 2*G[lt[9], lt[13], 1]*
          Log[(mm - S45)/mm]^2 - 2*G[lt[9], lt[14], 1]*Log[(mm - S45)/mm]^2 - 
         2*G[lt[13], 1, 1]*Log[(mm - S45)/mm]^2 - 2*G[lt[13], lt[8], 1]*
          Log[(mm - S45)/mm]^2 + 4*G[lt[13], lt[13], 1]*Log[(mm - S45)/mm]^
           2 + 4*G[lt[13], lt[14], 1]*Log[(mm - S45)/mm]^2 - 
         2*G[lt[14], 1, 1]*Log[(mm - S45)/mm]^2 - 2*G[lt[14], lt[8], 1]*
          Log[(mm - S45)/mm]^2 + 4*G[lt[14], lt[13], 1]*Log[(mm - S45)/mm]^
           2 + 4*G[lt[14], lt[14], 1]*Log[(mm - S45)/mm]^2 - 
         2*G[lt[5], 1]*Log[mm]*Log[(mm - S45)/mm]^2 - 2*G[lt[9], 1]*Log[mm]*
          Log[(mm - S45)/mm]^2 + 2*G[lt[13], 1]*Log[mm]*Log[(mm - S45)/mm]^
           2 + 2*G[lt[14], 1]*Log[mm]*Log[(mm - S45)/mm]^2 - 
         (4*G[lt[5], 1]*Log[(mm - S45)/mm]^3)/3 - 
         (4*G[lt[9], 1]*Log[(mm - S45)/mm]^3)/3 + 
         (4*G[lt[13], 1]*Log[(mm - S45)/mm]^3)/3 + 
         (4*G[lt[14], 1]*Log[(mm - S45)/mm]^3)/3 - 2*G[lt[5], 1]*
          Log[(mm - S45)/mm]^2*Log[S45/mm] - 2*G[lt[9], 1]*
          Log[(mm - S45)/mm]^2*Log[S45/mm] + 2*G[lt[13], 1]*
          Log[(mm - S45)/mm]^2*Log[S45/mm] + 2*G[lt[14], 1]*
          Log[(mm - S45)/mm]^2*Log[S45/mm] - 2*G[lt[5], 1]*Zeta[3] - 
         (14*G[lt[6], 1]*Zeta[3])/3 - 2*G[lt[9], 1]*Zeta[3] + 
         (13*G[lt[13], 1]*Zeta[3])/3 + (13*G[lt[14], 1]*Zeta[3])/3 - 
         (7*Log[-S12]*Zeta[3])/3), gb[11] -> 
      2 + ep*(2*G[lt[4], 1] - 2*Log[-S12] + 2*Log[-((S12 - S34)/S15)]) + 
       ep^2*(-Pi^2/6 + 2*G[0, 1, (S12 - S34 + S15)/S15] - 2*G[0, lt[4], 1] - 
         2*G[lt[4], lt[4], 1] + 2*G[lt[6], lt[4], 1] + Log[-S12]^2 - 
         2*G[lt[4], 1]*Log[S12 - S34] + 2*G[lt[6], 1]*Log[S12 - S34] - 
         2*Log[-S12]*Log[-((S12 - S34)/S15)] - 2*G[lt[6], 1]*Log[-S15]) + 
       ep^3*(-(Pi^2*G[lt[4], 1])/6 + 2*G[0, 0, 1, (S12 - S34 + S15)/S15] + 
         2*G[0, 0, lt[4], 1] + 2*G[0, lt[4], lt[4], 1] - 
         2*G[0, lt[6], lt[4], 1] + 2*G[lt[4], lt[4], lt[4], 1] - 
         2*G[lt[6], lt[4], lt[4], 1] + (Pi^2*Log[-S12])/6 - 
         2*G[0, 1, (S12 - S34 + S15)/S15]*Log[-S12] - Log[-S12]^3/3 + 
         2*G[0, lt[4], 1]*Log[S12 - S34] - 2*G[0, lt[6], 1]*Log[S12 - S34] + 
         2*G[lt[4], lt[4], 1]*Log[S12 - S34] - 2*G[lt[6], lt[4], 1]*
          Log[S12 - S34] + G[lt[4], 1]*Log[S12 - S34]^2 - 
         G[lt[6], 1]*Log[S12 - S34]^2 - (Pi^2*Log[-((S12 - S34)/S15)])/6 + 
         Log[-S12]^2*Log[-((S12 - S34)/S15)] + 2*G[0, lt[6], 1]*Log[-S15] + 
         G[lt[6], 1]*Log[-S15]^2 - (14*Zeta[3])/3) + 
       ep^4*((-47*Pi^4)/720 - (Pi^2*G[0, 1, (S12 - S34 + S15)/S15])/6 + 
         (Pi^2*G[0, lt[4], 1])/6 + (Pi^2*G[lt[4], lt[4], 1])/6 - 
         (Pi^2*G[lt[6], lt[4], 1])/6 + 2*G[0, 0, 0, 1, (S12 - S34 + S15)/
            S15] - 2*G[0, 0, 0, lt[4], 1] - 2*G[0, 0, lt[4], lt[4], 1] + 
         2*G[0, 0, lt[6], lt[4], 1] - 2*G[0, lt[4], lt[4], lt[4], 1] + 
         2*G[0, lt[6], lt[4], lt[4], 1] - 2*G[lt[4], lt[4], lt[4], lt[4], 
           1] + 2*G[lt[6], lt[4], lt[4], lt[4], 1] - 
         2*G[0, 0, 1, (S12 - S34 + S15)/S15]*Log[-S12] - 
         (Pi^2*Log[-S12]^2)/12 + G[0, 1, (S12 - S34 + S15)/S15]*Log[-S12]^2 + 
         Log[-S12]^4/12 + (Pi^2*G[lt[4], 1]*Log[S12 - S34])/6 - 
         (Pi^2*G[lt[6], 1]*Log[S12 - S34])/6 - 2*G[0, 0, lt[4], 1]*
          Log[S12 - S34] + 2*G[0, 0, lt[6], 1]*Log[S12 - S34] - 
         2*G[0, lt[4], lt[4], 1]*Log[S12 - S34] + 2*G[0, lt[6], lt[4], 1]*
          Log[S12 - S34] - 2*G[lt[4], lt[4], lt[4], 1]*Log[S12 - S34] + 
         2*G[lt[6], lt[4], lt[4], 1]*Log[S12 - S34] - G[0, lt[4], 1]*
          Log[S12 - S34]^2 + G[0, lt[6], 1]*Log[S12 - S34]^2 - 
         G[lt[4], lt[4], 1]*Log[S12 - S34]^2 + G[lt[6], lt[4], 1]*
          Log[S12 - S34]^2 - (G[lt[4], 1]*Log[S12 - S34]^3)/3 + 
         (G[lt[6], 1]*Log[S12 - S34]^3)/3 + 
         (Pi^2*Log[-S12]*Log[-((S12 - S34)/S15)])/6 - 
         (Log[-S12]^3*Log[-((S12 - S34)/S15)])/3 + 
         (Pi^2*G[lt[6], 1]*Log[-S15])/6 - 2*G[0, 0, lt[6], 1]*Log[-S15] - 
         G[0, lt[6], 1]*Log[-S15]^2 - (G[lt[6], 1]*Log[-S15]^3)/3 - 
         (14*G[lt[4], 1]*Zeta[3])/3 + (14*Log[-S12]*Zeta[3])/3 - 
         (14*Log[-((S12 - S34)/S15)]*Zeta[3])/3), 
     gb[12] -> -1 + ep*(-G[lt[6], 1] + Log[(mm - S45)/mm] + Log[-S15]) + 
       ep^2*(Pi^2/12 + 2*G[0, 1, S45/mm] - G[0, lt[6], 1] - G[0, lt[16], 1] + 
         2*G[lt[6], lt[6], 1] - G[lt[16], lt[6], 1] + G[lt[6], 1]*Log[mm] - 
         G[lt[16], 1]*Log[mm] + 2*G[lt[6], 1]*Log[(mm - S45)/mm] - 
         G[lt[16], 1]*Log[(mm - S45)/mm] - Log[(mm - S45)/mm]^2/2 + 
         G[lt[16], 1]*Log[-S15] - Log[(mm - S45)/mm]*Log[-S15] - 
         Log[-S15]^2/2) + ep^3*(-(Pi^2*G[lt[6], 1])/12 + 
         (Pi^2*G[lt[16], 1])/6 + 2*G[lt[6], 1]*G[0, 1, S45/mm] + 
         2*G[0, 0, 1, (mm - S45)/mm] + 4*G[0, 0, 1, S45/mm] + 
         G[0, 0, lt[6], 1] - 3*G[0, 0, lt[16], 1] + 2*G[0, lt[6], lt[6], 1] - 
         2*G[0, lt[10], lt[6], 1] - G[0, lt[16], lt[6], 1] + 
         G[0, lt[16], lt[16], 1] - 4*G[lt[6], lt[6], lt[6], 1] + 
         2*G[lt[6], lt[10], lt[6], 1] - G[lt[16], 0, lt[6], 1] + 
         G[lt[16], 0, lt[16], 1] + 2*G[lt[16], lt[6], lt[6], 1] + 
         G[lt[16], lt[16], lt[6], 1] + G[0, lt[6], 1]*Log[mm] - 
         G[0, lt[16], 1]*Log[mm] - 2*G[lt[6], lt[6], 1]*Log[mm] + 
         G[lt[16], lt[6], 1]*Log[mm] + G[lt[16], lt[16], 1]*Log[mm] - 
         (G[lt[6], 1]*Log[mm]^2)/2 + (G[lt[16], 1]*Log[mm]^2)/2 - 
         (Pi^2*Log[(mm - S45)/mm])/12 - 2*G[0, 1, (mm - S45)/mm]*
          Log[(mm - S45)/mm] - 2*G[0, 1, S45/mm]*Log[(mm - S45)/mm] + 
         2*G[0, lt[6], 1]*Log[(mm - S45)/mm] - 2*G[0, lt[10], 1]*
          Log[(mm - S45)/mm] - 4*G[lt[6], lt[6], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[6], lt[10], 1]*Log[(mm - S45)/mm] + 2*G[lt[16], lt[6], 1]*
          Log[(mm - S45)/mm] + G[lt[16], lt[16], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[6], 1]*Log[mm]*Log[(mm - S45)/mm] + 2*G[lt[16], 1]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[6], 1]*Log[(mm - S45)/mm]^2 + 
         (3*G[lt[16], 1]*Log[(mm - S45)/mm]^2)/2 + Log[(mm - S45)/mm]^3/6 + 
         Log[(mm - S45)/mm]^2*Log[S45/mm] - (Pi^2*Log[-S15])/12 - 
         2*G[0, 1, S45/mm]*Log[-S15] + 2*G[0, lt[16], 1]*Log[-S15] - 
         G[lt[16], lt[16], 1]*Log[-S15] - G[lt[16], 1]*Log[(mm - S45)/mm]*
          Log[-S15] + (Log[(mm - S45)/mm]^2*Log[-S15])/2 - 
         (G[lt[16], 1]*Log[-S15]^2)/2 + (Log[(mm - S45)/mm]*Log[-S15]^2)/2 + 
         Log[-S15]^3/6 + (13*Zeta[3])/3) + 
       ep^4*(Pi^4/96 - (Pi^2*G[0, 1, S45/mm])/6 - (Pi^2*G[0, lt[6], 1])/12 + 
         2*G[0, 1, S45/mm]*G[0, lt[6], 1] - 2*G[0, 1, S45/mm]*
          G[0, lt[10], 1] - 2*G[0, 1, S45/mm]*G[0, lt[15], 1] + 
         (Pi^2*G[0, lt[16], 1])/4 + 2*G[0, 1, S45/mm]*G[0, lt[16], 1] + 
         (Pi^2*G[lt[6], lt[6], 1])/6 - 4*G[0, 1, S45/mm]*G[lt[6], lt[6], 1] + 
         2*G[0, 1, S45/mm]*G[lt[6], lt[10], 1] - (Pi^2*G[lt[16], lt[6], 1])/
          12 + 2*G[0, 1, S45/mm]*G[lt[16], lt[6], 1] + 2*G[0, 1, S45/mm]*
          G[lt[16], lt[15], 1] - (Pi^2*G[lt[16], lt[16], 1])/6 + 
         4*G[lt[6], 1]*G[0, 0, 1, (mm - S45)/mm] - 2*G[lt[16], 1]*
          G[0, 0, 1, (mm - S45)/mm] + 2*G[lt[6], 1]*G[0, 0, 1, S45/mm] + 
         2*G[lt[16], 1]*G[0, 0, 1, S45/mm] - 2*G[0, 0, 0, 1, (mm - S45)/mm] + 
         8*G[0, 0, 0, 1, S45/mm] - G[0, 0, 0, lt[6], 1] - 
         G[0, 0, 0, lt[16], 1] + 4*G[0, 0, 1, 1, S45/mm] - 
         2*G[0, 0, lt[6], lt[6], 1] + 2*G[0, 0, lt[10], lt[6], 1] - 
         4*G[0, 0, lt[15], lt[16], 1] + G[0, 0, lt[16], lt[6], 1] + 
         3*G[0, 0, lt[16], lt[16], 1] - 4*G[0, lt[6], lt[6], lt[6], 1] + 
         2*G[0, lt[6], lt[10], lt[6], 1] + 4*G[0, lt[10], lt[6], lt[6], 1] - 
         2*G[0, lt[10], lt[10], lt[6], 1] + 2*G[0, lt[15], 0, lt[6], 1] - 
         2*G[0, lt[15], 0, lt[16], 1] - 2*G[0, lt[15], lt[10], lt[6], 1] - 
         2*G[0, lt[15], lt[16], lt[6], 1] - G[0, lt[16], 0, lt[6], 1] + 
         G[0, lt[16], 0, lt[16], 1] + 2*G[0, lt[16], lt[6], lt[6], 1] + 
         2*G[0, lt[16], lt[15], lt[16], 1] + G[0, lt[16], lt[16], lt[6], 1] - 
         G[0, lt[16], lt[16], lt[16], 1] + 8*G[lt[6], lt[6], lt[6], lt[6], 
           1] - 4*G[lt[6], lt[6], lt[10], lt[6], 1] - 
         4*G[lt[6], lt[10], lt[6], lt[6], 1] + 2*G[lt[6], lt[10], lt[10], 
           lt[6], 1] + G[lt[16], 0, 0, lt[6], 1] - G[lt[16], 0, 0, lt[16], 
          1] + 2*G[lt[16], 0, lt[6], lt[6], 1] - 
         2*G[lt[16], 0, lt[10], lt[6], 1] + 2*G[lt[16], 0, lt[15], lt[16], 
           1] - G[lt[16], 0, lt[16], lt[6], 1] - G[lt[16], 0, lt[16], lt[16], 
          1] - 4*G[lt[16], lt[6], lt[6], lt[6], 1] + 
         2*G[lt[16], lt[6], lt[10], lt[6], 1] - 2*G[lt[16], lt[15], 0, lt[6], 
           1] + 2*G[lt[16], lt[15], 0, lt[16], 1] + 
         2*G[lt[16], lt[15], lt[10], lt[6], 1] + 
         2*G[lt[16], lt[15], lt[16], lt[6], 1] + G[lt[16], lt[16], 0, lt[6], 
          1] - G[lt[16], lt[16], 0, lt[16], 1] - 
         2*G[lt[16], lt[16], lt[6], lt[6], 1] - G[lt[16], lt[16], lt[16], 
          lt[6], 1] + (Pi^2*G[lt[6], 1]*Log[mm])/12 - 
         (Pi^2*G[lt[16], 1]*Log[mm])/12 - 2*G[lt[6], 1]*G[0, 1, S45/mm]*
          Log[mm] + 2*G[lt[16], 1]*G[0, 1, S45/mm]*Log[mm] - 
         G[0, 0, lt[6], 1]*Log[mm] + G[0, 0, lt[16], 1]*Log[mm] - 
         2*G[0, lt[6], lt[6], 1]*Log[mm] + 2*G[0, lt[10], lt[6], 1]*Log[mm] - 
         2*G[0, lt[15], lt[16], 1]*Log[mm] + G[0, lt[16], lt[6], 1]*Log[mm] + 
         G[0, lt[16], lt[16], 1]*Log[mm] + 4*G[lt[6], lt[6], lt[6], 1]*
          Log[mm] - 2*G[lt[6], lt[10], lt[6], 1]*Log[mm] + 
         G[lt[16], 0, lt[6], 1]*Log[mm] - G[lt[16], 0, lt[16], 1]*Log[mm] - 
         2*G[lt[16], lt[6], lt[6], 1]*Log[mm] + 2*G[lt[16], lt[15], lt[16], 
           1]*Log[mm] - G[lt[16], lt[16], lt[6], 1]*Log[mm] - 
         G[lt[16], lt[16], lt[16], 1]*Log[mm] - (G[0, lt[6], 1]*Log[mm]^2)/
          2 + (G[0, lt[16], 1]*Log[mm]^2)/2 + G[lt[6], lt[6], 1]*Log[mm]^2 - 
         (G[lt[16], lt[6], 1]*Log[mm]^2)/2 - (G[lt[16], lt[16], 1]*Log[mm]^2)/
          2 + (G[lt[6], 1]*Log[mm]^3)/6 - (G[lt[16], 1]*Log[mm]^3)/6 + 
         (Pi^2*G[lt[6], 1]*Log[(mm - S45)/mm])/6 - 
         (Pi^2*G[lt[16], 1]*Log[(mm - S45)/mm])/4 - 4*G[lt[6], 1]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] + 2*G[lt[16], 1]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] - 4*G[lt[6], 1]*
          G[0, 1, S45/mm]*Log[(mm - S45)/mm] + 2*G[lt[16], 1]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] - 4*G[0, 0, 1, S45/mm]*Log[(mm - S45)/mm] - 
         2*G[0, 0, lt[6], 1]*Log[(mm - S45)/mm] + 2*G[0, 0, lt[10], 1]*
          Log[(mm - S45)/mm] - 4*G[0, 0, lt[15], 1]*Log[(mm - S45)/mm] + 
         4*G[0, 0, lt[16], 1]*Log[(mm - S45)/mm] - 4*G[0, lt[6], lt[6], 1]*
          Log[(mm - S45)/mm] + 2*G[0, lt[6], lt[10], 1]*Log[(mm - S45)/mm] + 
         4*G[0, lt[10], lt[6], 1]*Log[(mm - S45)/mm] - 
         2*G[0, lt[10], lt[10], 1]*Log[(mm - S45)/mm] - 
         2*G[0, lt[15], lt[10], 1]*Log[(mm - S45)/mm] - 
         2*G[0, lt[15], lt[16], 1]*Log[(mm - S45)/mm] + 
         2*G[0, lt[16], lt[6], 1]*Log[(mm - S45)/mm] + 
         2*G[0, lt[16], lt[15], 1]*Log[(mm - S45)/mm] + 
         8*G[lt[6], lt[6], lt[6], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[6], lt[6], lt[10], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[6], lt[10], lt[6], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[6], lt[10], lt[10], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[16], 0, lt[6], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[16], 0, lt[10], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[16], 0, lt[15], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[16], 0, lt[16], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[16], lt[6], lt[6], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[16], lt[6], lt[10], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[16], lt[15], lt[10], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[16], lt[15], lt[16], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[16], lt[16], lt[6], 1]*Log[(mm - S45)/mm] - 
         G[lt[16], lt[16], lt[16], 1]*Log[(mm - S45)/mm] - 
         2*G[0, lt[6], 1]*Log[mm]*Log[(mm - S45)/mm] + 2*G[0, lt[10], 1]*
          Log[mm]*Log[(mm - S45)/mm] - 2*G[0, lt[15], 1]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[0, lt[16], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         4*G[lt[6], lt[6], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[6], lt[10], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[16], lt[6], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[16], lt[15], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[16], lt[16], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         G[lt[6], 1]*Log[mm]^2*Log[(mm - S45)/mm] - G[lt[16], 1]*Log[mm]^2*
          Log[(mm - S45)/mm] + (Pi^2*Log[(mm - S45)/mm]^2)/24 + 
         G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm]^2 + G[0, 1, S45/mm]*
          Log[(mm - S45)/mm]^2 - 2*G[0, lt[6], 1]*Log[(mm - S45)/mm]^2 + 
         2*G[0, lt[10], 1]*Log[(mm - S45)/mm]^2 - G[0, lt[15], 1]*
          Log[(mm - S45)/mm]^2 + G[0, lt[16], 1]*Log[(mm - S45)/mm]^2 + 
         4*G[lt[6], lt[6], 1]*Log[(mm - S45)/mm]^2 - 2*G[lt[6], lt[10], 1]*
          Log[(mm - S45)/mm]^2 - 2*G[lt[16], lt[6], 1]*Log[(mm - S45)/mm]^2 + 
         G[lt[16], lt[15], 1]*Log[(mm - S45)/mm]^2 - 
         (3*G[lt[16], lt[16], 1]*Log[(mm - S45)/mm]^2)/2 + 
         2*G[lt[6], 1]*Log[mm]*Log[(mm - S45)/mm]^2 - 2*G[lt[16], 1]*Log[mm]*
          Log[(mm - S45)/mm]^2 + (4*G[lt[6], 1]*Log[(mm - S45)/mm]^3)/3 - 
         (7*G[lt[16], 1]*Log[(mm - S45)/mm]^3)/6 - Log[(mm - S45)/mm]^4/24 + 
         2*G[lt[6], 1]*Log[(mm - S45)/mm]^2*Log[S45/mm] - 
         G[lt[16], 1]*Log[(mm - S45)/mm]^2*Log[S45/mm] - 
         (2*Log[(mm - S45)/mm]^3*Log[S45/mm])/3 - 
         (Pi^2*G[lt[16], 1]*Log[-S15])/12 - 2*G[lt[16], 1]*G[0, 1, S45/mm]*
          Log[-S15] - 2*G[0, 0, 1, (mm - S45)/mm]*Log[-S15] - 
         4*G[0, 0, 1, S45/mm]*Log[-S15] + 2*G[0, 0, lt[16], 1]*Log[-S15] + 
         2*G[0, lt[15], lt[16], 1]*Log[-S15] - 2*G[0, lt[16], lt[16], 1]*
          Log[-S15] - 2*G[lt[16], lt[15], lt[16], 1]*Log[-S15] + 
         G[lt[16], lt[16], lt[16], 1]*Log[-S15] + 
         (Pi^2*Log[(mm - S45)/mm]*Log[-S15])/12 + 2*G[0, 1, (mm - S45)/mm]*
          Log[(mm - S45)/mm]*Log[-S15] + 2*G[0, 1, S45/mm]*Log[(mm - S45)/mm]*
          Log[-S15] + 2*G[0, lt[15], 1]*Log[(mm - S45)/mm]*Log[-S15] - 
         2*G[0, lt[16], 1]*Log[(mm - S45)/mm]*Log[-S15] - 
         2*G[lt[16], lt[15], 1]*Log[(mm - S45)/mm]*Log[-S15] + 
         G[lt[16], lt[16], 1]*Log[(mm - S45)/mm]*Log[-S15] + 
         (G[lt[16], 1]*Log[(mm - S45)/mm]^2*Log[-S15])/2 - 
         (Log[(mm - S45)/mm]^3*Log[-S15])/6 - Log[(mm - S45)/mm]^2*
          Log[S45/mm]*Log[-S15] + (Pi^2*Log[-S15]^2)/24 + 
         G[0, 1, S45/mm]*Log[-S15]^2 - G[0, lt[16], 1]*Log[-S15]^2 + 
         (G[lt[16], lt[16], 1]*Log[-S15]^2)/2 + 
         (G[lt[16], 1]*Log[(mm - S45)/mm]*Log[-S15]^2)/2 - 
         (Log[(mm - S45)/mm]^2*Log[-S15]^2)/4 + (G[lt[16], 1]*Log[-S15]^3)/
          6 - (Log[(mm - S45)/mm]*Log[-S15]^3)/6 - Log[-S15]^4/24 + 
         (13*G[lt[6], 1]*Zeta[3])/3 - (13*Log[(mm - S45)/mm]*Zeta[3])/3 - 
         (13*Log[-S15]*Zeta[3])/3), gb[13] -> 
      ep*(-G[lt[4], 1] + Log[-S12] - Log[S12 - S34] - Log[(mm - S45)/mm]) + 
       ep^2*(-2*G[0, 1, S45/mm] - 2*G[0, lt[5], 1] + 2*G[0, lt[7], 1] - 
         2*G[0, lt[9], 1] + G[0, lt[12], 1] + G[0, lt[13], 1] + 
         G[0, lt[14], 1] + G[lt[4], lt[4], 1] - G[lt[4], lt[13], 1] - 
         G[lt[4], lt[14], 1] - G[lt[5], lt[13], 1] - G[lt[5], lt[14], 1] + 
         2*G[lt[7], lt[4], 1] - G[lt[9], lt[13], 1] - G[lt[9], lt[14], 1] - 
         G[lt[12], lt[4], 1] + G[lt[12], lt[13], 1] + G[lt[12], lt[14], 1] - 
         G[lt[5], 1]*Log[mm] - G[lt[9], 1]*Log[mm] + G[lt[12], 1]*Log[mm] + 
         G[lt[5], 1]*Log[-S12] - 2*G[lt[7], 1]*Log[-S12] + 
         G[lt[9], 1]*Log[-S12] - Log[-S12]^2/2 + G[lt[4], 1]*Log[S12 - S34] + 
         2*G[lt[7], 1]*Log[S12 - S34] - G[lt[12], 1]*Log[S12 - S34] + 
         Log[S12 - S34]^2/2 - G[lt[4], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[5], 1]*Log[(mm - S45)/mm] + 2*G[lt[7], 1]*
          Log[(mm - S45)/mm] - 2*G[lt[9], 1]*Log[(mm - S45)/mm] + 
         G[lt[12], 1]*Log[(mm - S45)/mm] + Log[S12 - S34]*
          Log[(mm - S45)/mm] + Log[(mm - S45)/mm]^2/2) + 
       ep^3*((Pi^2*G[lt[4], 1])/12 + (Pi^2*G[lt[5], 1])/6 + 
         (Pi^2*G[lt[9], 1])/6 - (Pi^2*G[lt[12], 1])/6 - 
         2*G[lt[4], 1]*G[0, 1, S45/mm] - 2*G[lt[5], 1]*G[0, 1, S45/mm] + 
         4*G[lt[7], 1]*G[0, 1, S45/mm] - 2*G[lt[9], 1]*G[0, 1, S45/mm] - 
         2*G[0, 0, 1, (mm - S45)/mm] - 4*G[0, 0, 1, S45/mm] - 
         4*G[0, 0, lt[5], 1] + 6*G[0, 0, lt[7], 1] - 4*G[0, 0, lt[9], 1] + 
         3*G[0, 0, lt[12], 1] - G[0, 0, lt[13], 1] - G[0, 0, lt[14], 1] + 
         2*G[0, 1, lt[13], 1] + 2*G[0, 1, lt[14], 1] - G[0, lt[4], lt[12], 
          1] - G[0, lt[4], lt[13], 1] - G[0, lt[4], lt[14], 1] + 
         2*G[0, lt[5], lt[5], 1] - 2*G[0, lt[5], lt[9], 1] + 
         2*G[0, lt[7], lt[4], 1] + 4*G[0, lt[7], lt[5], 1] - 
         4*G[0, lt[7], lt[7], 1] + 4*G[0, lt[7], lt[9], 1] - 
         2*G[0, lt[7], lt[12], 1] + 2*G[0, lt[8], lt[13], 1] + 
         2*G[0, lt[8], lt[14], 1] - 2*G[0, lt[9], lt[5], 1] + 
         2*G[0, lt[9], lt[9], 1] - 2*G[0, lt[12], lt[4], 1] - 
         G[0, lt[12], lt[12], 1] + G[0, lt[12], lt[13], 1] + 
         G[0, lt[12], lt[14], 1] - 2*G[0, lt[13], lt[13], 1] - 
         2*G[0, lt[13], lt[14], 1] - 2*G[0, lt[14], lt[13], 1] - 
         2*G[0, lt[14], lt[14], 1] - G[lt[4], 0, lt[12], 1] + 
         G[lt[4], 0, lt[13], 1] + G[lt[4], 0, lt[14], 1] - 
         2*G[lt[4], 1, lt[13], 1] - 2*G[lt[4], 1, lt[14], 1] - 
         G[lt[4], lt[4], lt[4], 1] + G[lt[4], lt[4], lt[13], 1] + 
         G[lt[4], lt[4], lt[14], 1] - 2*G[lt[4], lt[8], lt[13], 1] - 
         2*G[lt[4], lt[8], lt[14], 1] + G[lt[4], lt[12], lt[4], 1] - 
         G[lt[4], lt[12], lt[13], 1] - G[lt[4], lt[12], lt[14], 1] + 
         2*G[lt[4], lt[13], lt[13], 1] + 2*G[lt[4], lt[13], lt[14], 1] + 
         2*G[lt[4], lt[14], lt[13], 1] + 2*G[lt[4], lt[14], lt[14], 1] + 
         2*G[lt[5], 0, lt[5], 1] - 2*G[lt[5], 0, lt[9], 1] - 
         2*G[lt[5], 1, lt[13], 1] - 2*G[lt[5], 1, lt[14], 1] + 
         G[lt[5], lt[5], lt[13], 1] + G[lt[5], lt[5], lt[14], 1] - 
         G[lt[5], lt[9], lt[13], 1] - G[lt[5], lt[9], lt[14], 1] + 
         2*G[lt[5], lt[13], lt[13], 1] + 2*G[lt[5], lt[13], lt[14], 1] + 
         2*G[lt[5], lt[14], lt[13], 1] + 2*G[lt[5], lt[14], lt[14], 1] + 
         4*G[lt[7], 0, lt[5], 1] - 4*G[lt[7], 0, lt[7], 1] + 
         4*G[lt[7], 0, lt[9], 1] - 2*G[lt[7], 0, lt[12], 1] - 
         2*G[lt[7], 0, lt[13], 1] - 2*G[lt[7], 0, lt[14], 1] - 
         2*G[lt[7], lt[4], lt[4], 1] + 2*G[lt[7], lt[4], lt[13], 1] + 
         2*G[lt[7], lt[4], lt[14], 1] + 2*G[lt[7], lt[5], lt[13], 1] + 
         2*G[lt[7], lt[5], lt[14], 1] - 4*G[lt[7], lt[7], lt[4], 1] + 
         2*G[lt[7], lt[9], lt[13], 1] + 2*G[lt[7], lt[9], lt[14], 1] + 
         2*G[lt[7], lt[12], lt[4], 1] - 2*G[lt[7], lt[12], lt[13], 1] - 
         2*G[lt[7], lt[12], lt[14], 1] - 2*G[lt[9], 0, lt[5], 1] + 
         2*G[lt[9], 0, lt[9], 1] - G[lt[9], lt[5], lt[13], 1] - 
         G[lt[9], lt[5], lt[14], 1] - 2*G[lt[9], lt[8], lt[13], 1] - 
         2*G[lt[9], lt[8], lt[14], 1] + G[lt[9], lt[9], lt[13], 1] + 
         G[lt[9], lt[9], lt[14], 1] + 2*G[lt[9], lt[13], lt[13], 1] + 
         2*G[lt[9], lt[13], lt[14], 1] + 2*G[lt[9], lt[14], lt[13], 1] + 
         2*G[lt[9], lt[14], lt[14], 1] - G[lt[12], 0, lt[12], 1] + 
         G[lt[12], 0, lt[13], 1] + G[lt[12], 0, lt[14], 1] + 
         G[lt[12], lt[4], lt[4], 1] + G[lt[12], lt[4], lt[13], 1] + 
         G[lt[12], lt[4], lt[14], 1] + G[lt[12], lt[12], lt[4], 1] - 
         G[lt[12], lt[12], lt[13], 1] - G[lt[12], lt[12], lt[14], 1] - 
         2*G[lt[12], lt[13], lt[13], 1] - 2*G[lt[12], lt[13], lt[14], 1] - 
         2*G[lt[12], lt[14], lt[13], 1] - 2*G[lt[12], lt[14], lt[14], 1] + 
         G[0, lt[12], 1]*Log[mm] - G[0, lt[13], 1]*Log[mm] - 
         G[0, lt[14], 1]*Log[mm] - G[lt[4], lt[12], 1]*Log[mm] + 
         G[lt[4], lt[13], 1]*Log[mm] + G[lt[4], lt[14], 1]*Log[mm] + 
         G[lt[5], lt[5], 1]*Log[mm] - G[lt[5], lt[9], 1]*Log[mm] + 
         G[lt[5], lt[13], 1]*Log[mm] + G[lt[5], lt[14], 1]*Log[mm] + 
         2*G[lt[7], lt[5], 1]*Log[mm] + 2*G[lt[7], lt[9], 1]*Log[mm] - 
         2*G[lt[7], lt[12], 1]*Log[mm] - G[lt[9], lt[5], 1]*Log[mm] + 
         G[lt[9], lt[9], 1]*Log[mm] + G[lt[9], lt[13], 1]*Log[mm] + 
         G[lt[9], lt[14], 1]*Log[mm] - G[lt[12], lt[12], 1]*Log[mm] - 
         G[lt[12], lt[13], 1]*Log[mm] - G[lt[12], lt[14], 1]*Log[mm] + 
         (G[lt[5], 1]*Log[mm]^2)/2 + (G[lt[9], 1]*Log[mm]^2)/2 - 
         (G[lt[12], 1]*Log[mm]^2)/2 - (Pi^2*Log[-S12])/12 + 
         2*G[0, lt[5], 1]*Log[-S12] - 4*G[0, lt[7], 1]*Log[-S12] + 
         2*G[0, lt[9], 1]*Log[-S12] - G[lt[5], lt[5], 1]*Log[-S12] + 
         G[lt[5], lt[9], 1]*Log[-S12] - 2*G[lt[7], lt[5], 1]*Log[-S12] + 
         4*G[lt[7], lt[7], 1]*Log[-S12] - 2*G[lt[7], lt[9], 1]*Log[-S12] + 
         G[lt[9], lt[5], 1]*Log[-S12] - G[lt[9], lt[9], 1]*Log[-S12] - 
         (G[lt[5], 1]*Log[-S12]^2)/2 + G[lt[7], 1]*Log[-S12]^2 - 
         (G[lt[9], 1]*Log[-S12]^2)/2 + Log[-S12]^3/6 + (Pi^2*Log[S12 - S34])/
          12 + 2*G[0, 1, S45/mm]*Log[S12 - S34] + 2*G[0, lt[7], 1]*
          Log[S12 - S34] - 2*G[0, lt[12], 1]*Log[S12 - S34] - 
         G[lt[4], lt[4], 1]*Log[S12 - S34] + G[lt[4], lt[12], 1]*
          Log[S12 - S34] - 2*G[lt[7], lt[4], 1]*Log[S12 - S34] - 
         4*G[lt[7], lt[7], 1]*Log[S12 - S34] + 2*G[lt[7], lt[12], 1]*
          Log[S12 - S34] + G[lt[12], lt[4], 1]*Log[S12 - S34] + 
         G[lt[12], lt[12], 1]*Log[S12 - S34] - (G[lt[4], 1]*Log[S12 - S34]^2)/
          2 - G[lt[7], 1]*Log[S12 - S34]^2 + (G[lt[12], 1]*Log[S12 - S34]^2)/
          2 - Log[S12 - S34]^3/6 - (Pi^2*Log[(mm - S45)/mm])/4 + 
         2*G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] + 2*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] - 2*G[0, lt[4], 1]*Log[(mm - S45)/mm] + 
         2*G[0, lt[7], 1]*Log[(mm - S45)/mm] + 2*G[0, lt[8], 1]*
          Log[(mm - S45)/mm] - 2*G[0, lt[13], 1]*Log[(mm - S45)/mm] - 
         2*G[0, lt[14], 1]*Log[(mm - S45)/mm] - 2*G[lt[4], 1, 1]*
          Log[(mm - S45)/mm] + G[lt[4], lt[4], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[8], 1]*Log[(mm - S45)/mm] - G[lt[4], lt[12], 1]*
          Log[(mm - S45)/mm] + 2*G[lt[4], lt[13], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[14], 1]*Log[(mm - S45)/mm] - 2*G[lt[5], 1, 1]*
          Log[(mm - S45)/mm] + 2*G[lt[5], lt[5], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[5], lt[9], 1]*Log[(mm - S45)/mm] + 2*G[lt[5], lt[13], 1]*
          Log[(mm - S45)/mm] + 2*G[lt[5], lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[7], lt[4], 1]*Log[(mm - S45)/mm] + 4*G[lt[7], lt[5], 1]*
          Log[(mm - S45)/mm] - 4*G[lt[7], lt[7], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[7], lt[9], 1]*Log[(mm - S45)/mm] - 2*G[lt[7], lt[12], 1]*
          Log[(mm - S45)/mm] - 2*G[lt[9], lt[5], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[9], lt[8], 1]*Log[(mm - S45)/mm] + 2*G[lt[9], lt[9], 1]*
          Log[(mm - S45)/mm] + 2*G[lt[9], lt[13], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[14], 1]*Log[(mm - S45)/mm] + G[lt[12], lt[4], 1]*
          Log[(mm - S45)/mm] - G[lt[12], lt[12], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[13], 1]*Log[(mm - S45)/mm] - 2*G[lt[12], lt[14], 1]*
          Log[(mm - S45)/mm] + 2*G[lt[5], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[9], 1]*Log[mm]*Log[(mm - S45)/mm] - 2*G[lt[12], 1]*Log[mm]*
          Log[(mm - S45)/mm] + G[lt[4], 1]*Log[S12 - S34]*
          Log[(mm - S45)/mm] - 2*G[lt[7], 1]*Log[S12 - S34]*
          Log[(mm - S45)/mm] + G[lt[12], 1]*Log[S12 - S34]*
          Log[(mm - S45)/mm] - (Log[S12 - S34]^2*Log[(mm - S45)/mm])/2 + 
         (G[lt[4], 1]*Log[(mm - S45)/mm]^2)/2 + 2*G[lt[5], 1]*
          Log[(mm - S45)/mm]^2 - G[lt[7], 1]*Log[(mm - S45)/mm]^2 + 
         2*G[lt[9], 1]*Log[(mm - S45)/mm]^2 - 
         (3*G[lt[12], 1]*Log[(mm - S45)/mm]^2)/2 - 
         (Log[S12 - S34]*Log[(mm - S45)/mm]^2)/2 - Log[(mm - S45)/mm]^3/6 - 
         Log[(mm - S45)/mm]^2*Log[S45/mm] - 2*Zeta[3]) + 
       ep^4*(Pi^4/45 - (Pi^2*G[0, 1, S45/mm])/6 - 4*G[0, 1, S45/mm]*
          G[0, lt[4], 1] + (Pi^2*G[0, lt[5], 1])/6 - (Pi^2*G[0, lt[7], 1])/
          6 + 4*G[0, 1, S45/mm]*G[0, lt[7], 1] + 2*G[0, 1, S45/mm]*
          G[0, lt[8], 1] + (Pi^2*G[0, lt[9], 1])/6 + 2*G[0, 1, S45/mm]*
          G[0, lt[11], 1] - (Pi^2*G[0, lt[12], 1])/4 - 2*G[0, 1, S45/mm]*
          G[0, lt[12], 1] + (Pi^2*G[0, lt[13], 1])/12 - 
         2*G[0, 1, S45/mm]*G[0, lt[13], 1] + (Pi^2*G[0, lt[14], 1])/12 - 
         2*G[0, 1, S45/mm]*G[0, lt[14], 1] - 2*G[0, 1, S45/mm]*
          G[lt[4], 1, 1] - (Pi^2*G[lt[4], lt[4], 1])/12 + 
         2*G[0, 1, S45/mm]*G[lt[4], lt[4], 1] - 2*G[0, 1, S45/mm]*
          G[lt[4], lt[8], 1] - 2*G[0, 1, S45/mm]*G[lt[4], lt[11], 1] + 
         (Pi^2*G[lt[4], lt[12], 1])/6 - (Pi^2*G[lt[4], lt[13], 1])/12 + 
         2*G[0, 1, S45/mm]*G[lt[4], lt[13], 1] - (Pi^2*G[lt[4], lt[14], 1])/
          12 + 2*G[0, 1, S45/mm]*G[lt[4], lt[14], 1] - 2*G[0, 1, S45/mm]*
          G[lt[5], 1, 1] - (Pi^2*G[lt[5], lt[5], 1])/6 + 
         2*G[0, 1, S45/mm]*G[lt[5], lt[5], 1] + (Pi^2*G[lt[5], lt[9], 1])/6 - 
         2*G[0, 1, S45/mm]*G[lt[5], lt[9], 1] - (Pi^2*G[lt[5], lt[13], 1])/
          12 + 2*G[0, 1, S45/mm]*G[lt[5], lt[13], 1] - 
         (Pi^2*G[lt[5], lt[14], 1])/12 + 2*G[0, 1, S45/mm]*
          G[lt[5], lt[14], 1] - (Pi^2*G[lt[7], lt[4], 1])/6 + 
         4*G[0, 1, S45/mm]*G[lt[7], lt[4], 1] - (Pi^2*G[lt[7], lt[5], 1])/3 + 
         4*G[0, 1, S45/mm]*G[lt[7], lt[5], 1] - 8*G[0, 1, S45/mm]*
          G[lt[7], lt[7], 1] - (Pi^2*G[lt[7], lt[9], 1])/3 + 
         4*G[0, 1, S45/mm]*G[lt[7], lt[9], 1] + (Pi^2*G[lt[7], lt[12], 1])/
          3 + (Pi^2*G[lt[9], lt[5], 1])/6 - 2*G[0, 1, S45/mm]*
          G[lt[9], lt[5], 1] - 2*G[0, 1, S45/mm]*G[lt[9], lt[8], 1] - 
         (Pi^2*G[lt[9], lt[9], 1])/6 + 2*G[0, 1, S45/mm]*G[lt[9], lt[9], 1] - 
         (Pi^2*G[lt[9], lt[13], 1])/12 + 2*G[0, 1, S45/mm]*
          G[lt[9], lt[13], 1] - (Pi^2*G[lt[9], lt[14], 1])/12 + 
         2*G[0, 1, S45/mm]*G[lt[9], lt[14], 1] + (Pi^2*G[lt[12], lt[4], 1])/
          12 + 2*G[0, 1, S45/mm]*G[lt[12], lt[4], 1] - 2*G[0, 1, S45/mm]*
          G[lt[12], lt[11], 1] + (Pi^2*G[lt[12], lt[12], 1])/6 + 
         (Pi^2*G[lt[12], lt[13], 1])/12 - 2*G[0, 1, S45/mm]*
          G[lt[12], lt[13], 1] + (Pi^2*G[lt[12], lt[14], 1])/12 - 
         2*G[0, 1, S45/mm]*G[lt[12], lt[14], 1] - 2*G[lt[4], 1]*
          G[0, 0, 1, (mm - S45)/mm] - 4*G[lt[5], 1]*G[0, 0, 1, 
           (mm - S45)/mm] + 4*G[lt[7], 1]*G[0, 0, 1, (mm - S45)/mm] - 
         4*G[lt[9], 1]*G[0, 0, 1, (mm - S45)/mm] + 2*G[lt[12], 1]*
          G[0, 0, 1, (mm - S45)/mm] - 4*G[lt[4], 1]*G[0, 0, 1, S45/mm] - 
         2*G[lt[5], 1]*G[0, 0, 1, S45/mm] + 8*G[lt[7], 1]*
          G[0, 0, 1, S45/mm] - 2*G[lt[9], 1]*G[0, 0, 1, S45/mm] - 
         2*G[lt[12], 1]*G[0, 0, 1, S45/mm] + 2*G[0, 0, 0, 1, (mm - S45)/mm] - 
         8*G[0, 0, 0, 1, S45/mm] - 8*G[0, 0, 0, lt[5], 1] + 
         14*G[0, 0, 0, lt[7], 1] - 8*G[0, 0, 0, lt[9], 1] + 
         G[0, 0, 0, lt[12], 1] + G[0, 0, 0, lt[13], 1] + 
         G[0, 0, 0, lt[14], 1] - 4*G[0, 0, 1, 1, S45/mm] - 
         2*G[0, 0, 1, lt[13], 1] - 2*G[0, 0, 1, lt[14], 1] - 
         3*G[0, 0, lt[4], lt[12], 1] + G[0, 0, lt[4], lt[13], 1] + 
         G[0, 0, lt[4], lt[14], 1] + 4*G[0, 0, lt[5], lt[5], 1] - 
         4*G[0, 0, lt[5], lt[9], 1] + 2*G[0, 0, lt[7], lt[4], 1] + 
         8*G[0, 0, lt[7], lt[5], 1] - 12*G[0, 0, lt[7], lt[7], 1] + 
         8*G[0, 0, lt[7], lt[9], 1] - 2*G[0, 0, lt[7], lt[12], 1] - 
         2*G[0, 0, lt[8], lt[13], 1] - 2*G[0, 0, lt[8], lt[14], 1] - 
         4*G[0, 0, lt[9], lt[5], 1] + 4*G[0, 0, lt[9], lt[9], 1] + 
         4*G[0, 0, lt[11], lt[12], 1] - 2*G[0, 0, lt[12], lt[4], 1] - 
         3*G[0, 0, lt[12], lt[12], 1] - G[0, 0, lt[12], lt[13], 1] - 
         G[0, 0, lt[12], lt[14], 1] + 2*G[0, 0, lt[13], lt[13], 1] + 
         2*G[0, 0, lt[13], lt[14], 1] + 2*G[0, 0, lt[14], lt[13], 1] + 
         2*G[0, 0, lt[14], lt[14], 1] + 2*G[0, 1, 1, lt[13], 1] + 
         2*G[0, 1, 1, lt[14], 1] + 2*G[0, 1, lt[8], lt[13], 1] + 
         2*G[0, 1, lt[8], lt[14], 1] - 4*G[0, 1, lt[13], lt[13], 1] - 
         4*G[0, 1, lt[13], lt[14], 1] - 4*G[0, 1, lt[14], lt[13], 1] - 
         4*G[0, 1, lt[14], lt[14], 1] - G[0, lt[4], 0, lt[12], 1] + 
         G[0, lt[4], 0, lt[13], 1] + G[0, lt[4], 0, lt[14], 1] - 
         2*G[0, lt[4], 1, lt[13], 1] - 2*G[0, lt[4], 1, lt[14], 1] + 
         G[0, lt[4], lt[4], lt[12], 1] + G[0, lt[4], lt[4], lt[13], 1] + 
         G[0, lt[4], lt[4], lt[14], 1] - 2*G[0, lt[4], lt[8], lt[13], 1] - 
         2*G[0, lt[4], lt[8], lt[14], 1] - 2*G[0, lt[4], lt[11], lt[12], 1] + 
         2*G[0, lt[4], lt[12], lt[4], 1] + G[0, lt[4], lt[12], lt[12], 1] - 
         G[0, lt[4], lt[12], lt[13], 1] - G[0, lt[4], lt[12], lt[14], 1] + 
         2*G[0, lt[4], lt[13], lt[13], 1] + 2*G[0, lt[4], lt[13], lt[14], 
           1] + 2*G[0, lt[4], lt[14], lt[13], 1] + 
         2*G[0, lt[4], lt[14], lt[14], 1] + 4*G[0, lt[5], 0, lt[5], 1] - 
         4*G[0, lt[5], 0, lt[9], 1] - 2*G[0, lt[5], lt[5], lt[5], 1] + 
         2*G[0, lt[5], lt[5], lt[9], 1] - 2*G[0, lt[5], lt[9], lt[5], 1] + 
         2*G[0, lt[5], lt[9], lt[9], 1] + 8*G[0, lt[7], 0, lt[5], 1] - 
         12*G[0, lt[7], 0, lt[7], 1] + 8*G[0, lt[7], 0, lt[9], 1] - 
         4*G[0, lt[7], 0, lt[12], 1] - 2*G[0, lt[7], lt[4], lt[4], 1] + 
         2*G[0, lt[7], lt[4], lt[12], 1] - 4*G[0, lt[7], lt[5], lt[5], 1] + 
         4*G[0, lt[7], lt[5], lt[9], 1] - 4*G[0, lt[7], lt[7], lt[4], 1] - 
         8*G[0, lt[7], lt[7], lt[5], 1] + 8*G[0, lt[7], lt[7], lt[7], 1] - 
         8*G[0, lt[7], lt[7], lt[9], 1] + 4*G[0, lt[7], lt[7], lt[12], 1] + 
         4*G[0, lt[7], lt[9], lt[5], 1] - 4*G[0, lt[7], lt[9], lt[9], 1] + 
         2*G[0, lt[7], lt[12], lt[4], 1] + 2*G[0, lt[7], lt[12], lt[12], 1] + 
         2*G[0, lt[8], 1, lt[13], 1] + 2*G[0, lt[8], 1, lt[14], 1] + 
         2*G[0, lt[8], lt[8], lt[13], 1] + 2*G[0, lt[8], lt[8], lt[14], 1] - 
         4*G[0, lt[8], lt[13], lt[13], 1] - 4*G[0, lt[8], lt[13], lt[14], 
           1] - 4*G[0, lt[8], lt[14], lt[13], 1] - 
         4*G[0, lt[8], lt[14], lt[14], 1] - 4*G[0, lt[9], 0, lt[5], 1] + 
         4*G[0, lt[9], 0, lt[9], 1] + 2*G[0, lt[9], lt[5], lt[5], 1] - 
         2*G[0, lt[9], lt[5], lt[9], 1] + 2*G[0, lt[9], lt[9], lt[5], 1] - 
         2*G[0, lt[9], lt[9], lt[9], 1] + 2*G[0, lt[11], 0, lt[12], 1] - 
         2*G[0, lt[11], 0, lt[13], 1] - 2*G[0, lt[11], 0, lt[14], 1] + 
         2*G[0, lt[11], 1, lt[13], 1] + 2*G[0, lt[11], 1, lt[14], 1] - 
         2*G[0, lt[11], lt[4], lt[13], 1] - 2*G[0, lt[11], lt[4], lt[14], 
           1] + 2*G[0, lt[11], lt[8], lt[13], 1] + 
         2*G[0, lt[11], lt[8], lt[14], 1] - 2*G[0, lt[11], lt[12], lt[4], 
           1] + 2*G[0, lt[11], lt[12], lt[13], 1] + 
         2*G[0, lt[11], lt[12], lt[14], 1] - G[0, lt[12], 0, lt[12], 1] + 
         G[0, lt[12], 0, lt[13], 1] + G[0, lt[12], 0, lt[14], 1] + 
         2*G[0, lt[12], lt[4], lt[4], 1] + G[0, lt[12], lt[4], lt[12], 1] + 
         G[0, lt[12], lt[4], lt[13], 1] + G[0, lt[12], lt[4], lt[14], 1] - 
         2*G[0, lt[12], lt[11], lt[12], 1] + 2*G[0, lt[12], lt[12], lt[4], 
           1] + G[0, lt[12], lt[12], lt[12], 1] - G[0, lt[12], lt[12], 
          lt[13], 1] - G[0, lt[12], lt[12], lt[14], 1] - 
         2*G[0, lt[12], lt[13], lt[13], 1] - 2*G[0, lt[12], lt[13], lt[14], 
           1] - 2*G[0, lt[12], lt[14], lt[13], 1] - 
         2*G[0, lt[12], lt[14], lt[14], 1] - 2*G[0, lt[13], 1, lt[13], 1] - 
         2*G[0, lt[13], 1, lt[14], 1] - 2*G[0, lt[13], lt[8], lt[13], 1] - 
         2*G[0, lt[13], lt[8], lt[14], 1] + 4*G[0, lt[13], lt[13], lt[13], 
           1] + 4*G[0, lt[13], lt[13], lt[14], 1] + 
         4*G[0, lt[13], lt[14], lt[13], 1] + 4*G[0, lt[13], lt[14], lt[14], 
           1] - 2*G[0, lt[14], 1, lt[13], 1] - 2*G[0, lt[14], 1, lt[14], 1] - 
         2*G[0, lt[14], lt[8], lt[13], 1] - 2*G[0, lt[14], lt[8], lt[14], 
           1] + 4*G[0, lt[14], lt[13], lt[13], 1] + 
         4*G[0, lt[14], lt[13], lt[14], 1] + 4*G[0, lt[14], lt[14], lt[13], 
           1] + 4*G[0, lt[14], lt[14], lt[14], 1] + G[lt[4], 0, 0, lt[12], 
          1] - G[lt[4], 0, 0, lt[13], 1] - G[lt[4], 0, 0, lt[14], 1] + 
         2*G[lt[4], 0, 1, lt[13], 1] + 2*G[lt[4], 0, 1, lt[14], 1] + 
         G[lt[4], 0, lt[4], lt[12], 1] - G[lt[4], 0, lt[4], lt[13], 1] - 
         G[lt[4], 0, lt[4], lt[14], 1] + 2*G[lt[4], 0, lt[8], lt[13], 1] + 
         2*G[lt[4], 0, lt[8], lt[14], 1] - 2*G[lt[4], 0, lt[11], lt[12], 1] + 
         G[lt[4], 0, lt[12], lt[12], 1] + G[lt[4], 0, lt[12], lt[13], 1] + 
         G[lt[4], 0, lt[12], lt[14], 1] - 2*G[lt[4], 0, lt[13], lt[13], 1] - 
         2*G[lt[4], 0, lt[13], lt[14], 1] - 2*G[lt[4], 0, lt[14], lt[13], 
           1] - 2*G[lt[4], 0, lt[14], lt[14], 1] - 
         2*G[lt[4], 1, 1, lt[13], 1] - 2*G[lt[4], 1, 1, lt[14], 1] - 
         2*G[lt[4], 1, lt[8], lt[13], 1] - 2*G[lt[4], 1, lt[8], lt[14], 1] + 
         4*G[lt[4], 1, lt[13], lt[13], 1] + 4*G[lt[4], 1, lt[13], lt[14], 
           1] + 4*G[lt[4], 1, lt[14], lt[13], 1] + 
         4*G[lt[4], 1, lt[14], lt[14], 1] + G[lt[4], lt[4], 0, lt[12], 1] - 
         G[lt[4], lt[4], 0, lt[13], 1] - G[lt[4], lt[4], 0, lt[14], 1] + 
         2*G[lt[4], lt[4], 1, lt[13], 1] + 2*G[lt[4], lt[4], 1, lt[14], 1] + 
         G[lt[4], lt[4], lt[4], lt[4], 1] - G[lt[4], lt[4], lt[4], lt[13], 
          1] - G[lt[4], lt[4], lt[4], lt[14], 1] + 
         2*G[lt[4], lt[4], lt[8], lt[13], 1] + 2*G[lt[4], lt[4], lt[8], 
           lt[14], 1] - G[lt[4], lt[4], lt[12], lt[4], 1] + 
         G[lt[4], lt[4], lt[12], lt[13], 1] + G[lt[4], lt[4], lt[12], lt[14], 
          1] - 2*G[lt[4], lt[4], lt[13], lt[13], 1] - 
         2*G[lt[4], lt[4], lt[13], lt[14], 1] - 
         2*G[lt[4], lt[4], lt[14], lt[13], 1] - 
         2*G[lt[4], lt[4], lt[14], lt[14], 1] - 2*G[lt[4], lt[8], 1, lt[13], 
           1] - 2*G[lt[4], lt[8], 1, lt[14], 1] - 
         2*G[lt[4], lt[8], lt[8], lt[13], 1] - 2*G[lt[4], lt[8], lt[8], 
           lt[14], 1] + 4*G[lt[4], lt[8], lt[13], lt[13], 1] + 
         4*G[lt[4], lt[8], lt[13], lt[14], 1] + 
         4*G[lt[4], lt[8], lt[14], lt[13], 1] + 
         4*G[lt[4], lt[8], lt[14], lt[14], 1] - 2*G[lt[4], lt[11], 0, lt[12], 
           1] + 2*G[lt[4], lt[11], 0, lt[13], 1] + 
         2*G[lt[4], lt[11], 0, lt[14], 1] - 2*G[lt[4], lt[11], 1, lt[13], 
           1] - 2*G[lt[4], lt[11], 1, lt[14], 1] + 
         2*G[lt[4], lt[11], lt[4], lt[13], 1] + 
         2*G[lt[4], lt[11], lt[4], lt[14], 1] - 
         2*G[lt[4], lt[11], lt[8], lt[13], 1] - 
         2*G[lt[4], lt[11], lt[8], lt[14], 1] + 
         2*G[lt[4], lt[11], lt[12], lt[4], 1] - 
         2*G[lt[4], lt[11], lt[12], lt[13], 1] - 
         2*G[lt[4], lt[11], lt[12], lt[14], 1] + G[lt[4], lt[12], 0, lt[12], 
          1] - G[lt[4], lt[12], 0, lt[13], 1] - G[lt[4], lt[12], 0, lt[14], 
          1] - G[lt[4], lt[12], lt[4], lt[4], 1] - G[lt[4], lt[12], lt[4], 
          lt[13], 1] - G[lt[4], lt[12], lt[4], lt[14], 1] - 
         G[lt[4], lt[12], lt[12], lt[4], 1] + G[lt[4], lt[12], lt[12], 
          lt[13], 1] + G[lt[4], lt[12], lt[12], lt[14], 1] + 
         2*G[lt[4], lt[12], lt[13], lt[13], 1] + 
         2*G[lt[4], lt[12], lt[13], lt[14], 1] + 
         2*G[lt[4], lt[12], lt[14], lt[13], 1] + 
         2*G[lt[4], lt[12], lt[14], lt[14], 1] + 
         2*G[lt[4], lt[13], 1, lt[13], 1] + 2*G[lt[4], lt[13], 1, lt[14], 
           1] + 2*G[lt[4], lt[13], lt[8], lt[13], 1] + 
         2*G[lt[4], lt[13], lt[8], lt[14], 1] - 
         4*G[lt[4], lt[13], lt[13], lt[13], 1] - 
         4*G[lt[4], lt[13], lt[13], lt[14], 1] - 
         4*G[lt[4], lt[13], lt[14], lt[13], 1] - 
         4*G[lt[4], lt[13], lt[14], lt[14], 1] + 
         2*G[lt[4], lt[14], 1, lt[13], 1] + 2*G[lt[4], lt[14], 1, lt[14], 
           1] + 2*G[lt[4], lt[14], lt[8], lt[13], 1] + 
         2*G[lt[4], lt[14], lt[8], lt[14], 1] - 
         4*G[lt[4], lt[14], lt[13], lt[13], 1] - 
         4*G[lt[4], lt[14], lt[13], lt[14], 1] - 
         4*G[lt[4], lt[14], lt[14], lt[13], 1] - 
         4*G[lt[4], lt[14], lt[14], lt[14], 1] + 4*G[lt[5], 0, 0, lt[5], 1] - 
         4*G[lt[5], 0, 0, lt[9], 1] - 2*G[lt[5], 0, lt[5], lt[5], 1] + 
         2*G[lt[5], 0, lt[5], lt[9], 1] - 2*G[lt[5], 0, lt[9], lt[5], 1] + 
         2*G[lt[5], 0, lt[9], lt[9], 1] - 2*G[lt[5], 1, 1, lt[13], 1] - 
         2*G[lt[5], 1, 1, lt[14], 1] - 2*G[lt[5], 1, lt[8], lt[13], 1] - 
         2*G[lt[5], 1, lt[8], lt[14], 1] + 4*G[lt[5], 1, lt[13], lt[13], 1] + 
         4*G[lt[5], 1, lt[13], lt[14], 1] + 4*G[lt[5], 1, lt[14], lt[13], 
           1] + 4*G[lt[5], 1, lt[14], lt[14], 1] - 
         2*G[lt[5], lt[5], 0, lt[5], 1] + 2*G[lt[5], lt[5], 0, lt[9], 1] + 
         2*G[lt[5], lt[5], 1, lt[13], 1] + 2*G[lt[5], lt[5], 1, lt[14], 1] - 
         G[lt[5], lt[5], lt[5], lt[13], 1] - G[lt[5], lt[5], lt[5], lt[14], 
          1] + G[lt[5], lt[5], lt[9], lt[13], 1] + G[lt[5], lt[5], lt[9], 
          lt[14], 1] - 2*G[lt[5], lt[5], lt[13], lt[13], 1] - 
         2*G[lt[5], lt[5], lt[13], lt[14], 1] - 
         2*G[lt[5], lt[5], lt[14], lt[13], 1] - 
         2*G[lt[5], lt[5], lt[14], lt[14], 1] - 2*G[lt[5], lt[9], 0, lt[5], 
           1] + 2*G[lt[5], lt[9], 0, lt[9], 1] - G[lt[5], lt[9], lt[5], 
          lt[13], 1] - G[lt[5], lt[9], lt[5], lt[14], 1] - 
         2*G[lt[5], lt[9], lt[8], lt[13], 1] - 2*G[lt[5], lt[9], lt[8], 
           lt[14], 1] + G[lt[5], lt[9], lt[9], lt[13], 1] + 
         G[lt[5], lt[9], lt[9], lt[14], 1] + 2*G[lt[5], lt[9], lt[13], 
           lt[13], 1] + 2*G[lt[5], lt[9], lt[13], lt[14], 1] + 
         2*G[lt[5], lt[9], lt[14], lt[13], 1] + 
         2*G[lt[5], lt[9], lt[14], lt[14], 1] + 2*G[lt[5], lt[13], 1, lt[13], 
           1] + 2*G[lt[5], lt[13], 1, lt[14], 1] + 
         2*G[lt[5], lt[13], lt[8], lt[13], 1] + 
         2*G[lt[5], lt[13], lt[8], lt[14], 1] - 
         4*G[lt[5], lt[13], lt[13], lt[13], 1] - 
         4*G[lt[5], lt[13], lt[13], lt[14], 1] - 
         4*G[lt[5], lt[13], lt[14], lt[13], 1] - 
         4*G[lt[5], lt[13], lt[14], lt[14], 1] + 
         2*G[lt[5], lt[14], 1, lt[13], 1] + 2*G[lt[5], lt[14], 1, lt[14], 
           1] + 2*G[lt[5], lt[14], lt[8], lt[13], 1] + 
         2*G[lt[5], lt[14], lt[8], lt[14], 1] - 
         4*G[lt[5], lt[14], lt[13], lt[13], 1] - 
         4*G[lt[5], lt[14], lt[13], lt[14], 1] - 
         4*G[lt[5], lt[14], lt[14], lt[13], 1] - 
         4*G[lt[5], lt[14], lt[14], lt[14], 1] + 8*G[lt[7], 0, 0, lt[5], 1] - 
         12*G[lt[7], 0, 0, lt[7], 1] + 8*G[lt[7], 0, 0, lt[9], 1] - 
         6*G[lt[7], 0, 0, lt[12], 1] + 2*G[lt[7], 0, 0, lt[13], 1] + 
         2*G[lt[7], 0, 0, lt[14], 1] - 4*G[lt[7], 0, 1, lt[13], 1] - 
         4*G[lt[7], 0, 1, lt[14], 1] + 2*G[lt[7], 0, lt[4], lt[12], 1] + 
         2*G[lt[7], 0, lt[4], lt[13], 1] + 2*G[lt[7], 0, lt[4], lt[14], 1] - 
         4*G[lt[7], 0, lt[5], lt[5], 1] + 4*G[lt[7], 0, lt[5], lt[9], 1] - 
         4*G[lt[7], 0, lt[7], lt[4], 1] - 8*G[lt[7], 0, lt[7], lt[5], 1] + 
         8*G[lt[7], 0, lt[7], lt[7], 1] - 8*G[lt[7], 0, lt[7], lt[9], 1] + 
         4*G[lt[7], 0, lt[7], lt[12], 1] - 4*G[lt[7], 0, lt[8], lt[13], 1] - 
         4*G[lt[7], 0, lt[8], lt[14], 1] + 4*G[lt[7], 0, lt[9], lt[5], 1] - 
         4*G[lt[7], 0, lt[9], lt[9], 1] + 4*G[lt[7], 0, lt[12], lt[4], 1] + 
         2*G[lt[7], 0, lt[12], lt[12], 1] - 2*G[lt[7], 0, lt[12], lt[13], 
           1] - 2*G[lt[7], 0, lt[12], lt[14], 1] + 
         4*G[lt[7], 0, lt[13], lt[13], 1] + 4*G[lt[7], 0, lt[13], lt[14], 
           1] + 4*G[lt[7], 0, lt[14], lt[13], 1] + 
         4*G[lt[7], 0, lt[14], lt[14], 1] + 2*G[lt[7], lt[4], 0, lt[12], 1] - 
         2*G[lt[7], lt[4], 0, lt[13], 1] - 2*G[lt[7], lt[4], 0, lt[14], 1] + 
         4*G[lt[7], lt[4], 1, lt[13], 1] + 4*G[lt[7], lt[4], 1, lt[14], 1] + 
         2*G[lt[7], lt[4], lt[4], lt[4], 1] - 2*G[lt[7], lt[4], lt[4], 
           lt[13], 1] - 2*G[lt[7], lt[4], lt[4], lt[14], 1] + 
         4*G[lt[7], lt[4], lt[8], lt[13], 1] + 4*G[lt[7], lt[4], lt[8], 
           lt[14], 1] - 2*G[lt[7], lt[4], lt[12], lt[4], 1] + 
         2*G[lt[7], lt[4], lt[12], lt[13], 1] + 
         2*G[lt[7], lt[4], lt[12], lt[14], 1] - 
         4*G[lt[7], lt[4], lt[13], lt[13], 1] - 
         4*G[lt[7], lt[4], lt[13], lt[14], 1] - 
         4*G[lt[7], lt[4], lt[14], lt[13], 1] - 
         4*G[lt[7], lt[4], lt[14], lt[14], 1] - 4*G[lt[7], lt[5], 0, lt[5], 
           1] + 4*G[lt[7], lt[5], 0, lt[9], 1] + 
         4*G[lt[7], lt[5], 1, lt[13], 1] + 4*G[lt[7], lt[5], 1, lt[14], 1] - 
         2*G[lt[7], lt[5], lt[5], lt[13], 1] - 2*G[lt[7], lt[5], lt[5], 
           lt[14], 1] + 2*G[lt[7], lt[5], lt[9], lt[13], 1] + 
         2*G[lt[7], lt[5], lt[9], lt[14], 1] - 4*G[lt[7], lt[5], lt[13], 
           lt[13], 1] - 4*G[lt[7], lt[5], lt[13], lt[14], 1] - 
         4*G[lt[7], lt[5], lt[14], lt[13], 1] - 
         4*G[lt[7], lt[5], lt[14], lt[14], 1] - 8*G[lt[7], lt[7], 0, lt[5], 
           1] + 8*G[lt[7], lt[7], 0, lt[7], 1] - 
         8*G[lt[7], lt[7], 0, lt[9], 1] + 4*G[lt[7], lt[7], 0, lt[12], 1] + 
         4*G[lt[7], lt[7], 0, lt[13], 1] + 4*G[lt[7], lt[7], 0, lt[14], 1] + 
         4*G[lt[7], lt[7], lt[4], lt[4], 1] - 4*G[lt[7], lt[7], lt[4], 
           lt[13], 1] - 4*G[lt[7], lt[7], lt[4], lt[14], 1] - 
         4*G[lt[7], lt[7], lt[5], lt[13], 1] - 4*G[lt[7], lt[7], lt[5], 
           lt[14], 1] + 8*G[lt[7], lt[7], lt[7], lt[4], 1] - 
         4*G[lt[7], lt[7], lt[9], lt[13], 1] - 4*G[lt[7], lt[7], lt[9], 
           lt[14], 1] - 4*G[lt[7], lt[7], lt[12], lt[4], 1] + 
         4*G[lt[7], lt[7], lt[12], lt[13], 1] + 
         4*G[lt[7], lt[7], lt[12], lt[14], 1] + 4*G[lt[7], lt[9], 0, lt[5], 
           1] - 4*G[lt[7], lt[9], 0, lt[9], 1] + 
         2*G[lt[7], lt[9], lt[5], lt[13], 1] + 2*G[lt[7], lt[9], lt[5], 
           lt[14], 1] + 4*G[lt[7], lt[9], lt[8], lt[13], 1] + 
         4*G[lt[7], lt[9], lt[8], lt[14], 1] - 2*G[lt[7], lt[9], lt[9], 
           lt[13], 1] - 2*G[lt[7], lt[9], lt[9], lt[14], 1] - 
         4*G[lt[7], lt[9], lt[13], lt[13], 1] - 
         4*G[lt[7], lt[9], lt[13], lt[14], 1] - 
         4*G[lt[7], lt[9], lt[14], lt[13], 1] - 
         4*G[lt[7], lt[9], lt[14], lt[14], 1] + 2*G[lt[7], lt[12], 0, lt[12], 
           1] - 2*G[lt[7], lt[12], 0, lt[13], 1] - 
         2*G[lt[7], lt[12], 0, lt[14], 1] - 2*G[lt[7], lt[12], lt[4], lt[4], 
           1] - 2*G[lt[7], lt[12], lt[4], lt[13], 1] - 
         2*G[lt[7], lt[12], lt[4], lt[14], 1] - 
         2*G[lt[7], lt[12], lt[12], lt[4], 1] + 
         2*G[lt[7], lt[12], lt[12], lt[13], 1] + 
         2*G[lt[7], lt[12], lt[12], lt[14], 1] + 
         4*G[lt[7], lt[12], lt[13], lt[13], 1] + 
         4*G[lt[7], lt[12], lt[13], lt[14], 1] + 
         4*G[lt[7], lt[12], lt[14], lt[13], 1] + 
         4*G[lt[7], lt[12], lt[14], lt[14], 1] - 4*G[lt[9], 0, 0, lt[5], 1] + 
         4*G[lt[9], 0, 0, lt[9], 1] + 2*G[lt[9], 0, lt[5], lt[5], 1] - 
         2*G[lt[9], 0, lt[5], lt[9], 1] + 2*G[lt[9], 0, lt[9], lt[5], 1] - 
         2*G[lt[9], 0, lt[9], lt[9], 1] + 2*G[lt[9], lt[5], 0, lt[5], 1] - 
         2*G[lt[9], lt[5], 0, lt[9], 1] - 2*G[lt[9], lt[5], 1, lt[13], 1] - 
         2*G[lt[9], lt[5], 1, lt[14], 1] + G[lt[9], lt[5], lt[5], lt[13], 
          1] + G[lt[9], lt[5], lt[5], lt[14], 1] - G[lt[9], lt[5], lt[9], 
          lt[13], 1] - G[lt[9], lt[5], lt[9], lt[14], 1] + 
         2*G[lt[9], lt[5], lt[13], lt[13], 1] + 
         2*G[lt[9], lt[5], lt[13], lt[14], 1] + 
         2*G[lt[9], lt[5], lt[14], lt[13], 1] + 
         2*G[lt[9], lt[5], lt[14], lt[14], 1] - 2*G[lt[9], lt[8], 1, lt[13], 
           1] - 2*G[lt[9], lt[8], 1, lt[14], 1] - 
         2*G[lt[9], lt[8], lt[8], lt[13], 1] - 2*G[lt[9], lt[8], lt[8], 
           lt[14], 1] + 4*G[lt[9], lt[8], lt[13], lt[13], 1] + 
         4*G[lt[9], lt[8], lt[13], lt[14], 1] + 
         4*G[lt[9], lt[8], lt[14], lt[13], 1] + 
         4*G[lt[9], lt[8], lt[14], lt[14], 1] + 2*G[lt[9], lt[9], 0, lt[5], 
           1] - 2*G[lt[9], lt[9], 0, lt[9], 1] + G[lt[9], lt[9], lt[5], 
          lt[13], 1] + G[lt[9], lt[9], lt[5], lt[14], 1] + 
         2*G[lt[9], lt[9], lt[8], lt[13], 1] + 2*G[lt[9], lt[9], lt[8], 
           lt[14], 1] - G[lt[9], lt[9], lt[9], lt[13], 1] - 
         G[lt[9], lt[9], lt[9], lt[14], 1] - 2*G[lt[9], lt[9], lt[13], 
           lt[13], 1] - 2*G[lt[9], lt[9], lt[13], lt[14], 1] - 
         2*G[lt[9], lt[9], lt[14], lt[13], 1] - 
         2*G[lt[9], lt[9], lt[14], lt[14], 1] + 2*G[lt[9], lt[13], 1, lt[13], 
           1] + 2*G[lt[9], lt[13], 1, lt[14], 1] + 
         2*G[lt[9], lt[13], lt[8], lt[13], 1] + 
         2*G[lt[9], lt[13], lt[8], lt[14], 1] - 
         4*G[lt[9], lt[13], lt[13], lt[13], 1] - 
         4*G[lt[9], lt[13], lt[13], lt[14], 1] - 
         4*G[lt[9], lt[13], lt[14], lt[13], 1] - 
         4*G[lt[9], lt[13], lt[14], lt[14], 1] + 
         2*G[lt[9], lt[14], 1, lt[13], 1] + 2*G[lt[9], lt[14], 1, lt[14], 
           1] + 2*G[lt[9], lt[14], lt[8], lt[13], 1] + 
         2*G[lt[9], lt[14], lt[8], lt[14], 1] - 
         4*G[lt[9], lt[14], lt[13], lt[13], 1] - 
         4*G[lt[9], lt[14], lt[13], lt[14], 1] - 
         4*G[lt[9], lt[14], lt[14], lt[13], 1] - 
         4*G[lt[9], lt[14], lt[14], lt[14], 1] + G[lt[12], 0, 0, lt[12], 1] - 
         G[lt[12], 0, 0, lt[13], 1] - G[lt[12], 0, 0, lt[14], 1] + 
         2*G[lt[12], 0, 1, lt[13], 1] + 2*G[lt[12], 0, 1, lt[14], 1] + 
         G[lt[12], 0, lt[4], lt[12], 1] - G[lt[12], 0, lt[4], lt[13], 1] - 
         G[lt[12], 0, lt[4], lt[14], 1] + 2*G[lt[12], 0, lt[8], lt[13], 1] + 
         2*G[lt[12], 0, lt[8], lt[14], 1] - 2*G[lt[12], 0, lt[11], lt[12], 
           1] + G[lt[12], 0, lt[12], lt[12], 1] + G[lt[12], 0, lt[12], 
          lt[13], 1] + G[lt[12], 0, lt[12], lt[14], 1] - 
         2*G[lt[12], 0, lt[13], lt[13], 1] - 2*G[lt[12], 0, lt[13], lt[14], 
           1] - 2*G[lt[12], 0, lt[14], lt[13], 1] - 
         2*G[lt[12], 0, lt[14], lt[14], 1] + G[lt[12], lt[4], 0, lt[12], 1] - 
         G[lt[12], lt[4], 0, lt[13], 1] - G[lt[12], lt[4], 0, lt[14], 1] + 
         2*G[lt[12], lt[4], 1, lt[13], 1] + 2*G[lt[12], lt[4], 1, lt[14], 
           1] - G[lt[12], lt[4], lt[4], lt[4], 1] - G[lt[12], lt[4], lt[4], 
          lt[13], 1] - G[lt[12], lt[4], lt[4], lt[14], 1] + 
         2*G[lt[12], lt[4], lt[8], lt[13], 1] + 
         2*G[lt[12], lt[4], lt[8], lt[14], 1] - G[lt[12], lt[4], lt[12], 
          lt[4], 1] + G[lt[12], lt[4], lt[12], lt[13], 1] + 
         G[lt[12], lt[4], lt[12], lt[14], 1] - 2*G[lt[12], lt[4], lt[13], 
           lt[13], 1] - 2*G[lt[12], lt[4], lt[13], lt[14], 1] - 
         2*G[lt[12], lt[4], lt[14], lt[13], 1] - 
         2*G[lt[12], lt[4], lt[14], lt[14], 1] - 
         2*G[lt[12], lt[11], 0, lt[12], 1] + 2*G[lt[12], lt[11], 0, lt[13], 
           1] + 2*G[lt[12], lt[11], 0, lt[14], 1] - 
         2*G[lt[12], lt[11], 1, lt[13], 1] - 2*G[lt[12], lt[11], 1, lt[14], 
           1] + 2*G[lt[12], lt[11], lt[4], lt[13], 1] + 
         2*G[lt[12], lt[11], lt[4], lt[14], 1] - 
         2*G[lt[12], lt[11], lt[8], lt[13], 1] - 
         2*G[lt[12], lt[11], lt[8], lt[14], 1] + 
         2*G[lt[12], lt[11], lt[12], lt[4], 1] - 
         2*G[lt[12], lt[11], lt[12], lt[13], 1] - 
         2*G[lt[12], lt[11], lt[12], lt[14], 1] + G[lt[12], lt[12], 0, 
          lt[12], 1] - G[lt[12], lt[12], 0, lt[13], 1] - 
         G[lt[12], lt[12], 0, lt[14], 1] - G[lt[12], lt[12], lt[4], lt[4], 
          1] - G[lt[12], lt[12], lt[4], lt[13], 1] - G[lt[12], lt[12], lt[4], 
          lt[14], 1] - G[lt[12], lt[12], lt[12], lt[4], 1] + 
         G[lt[12], lt[12], lt[12], lt[13], 1] + G[lt[12], lt[12], lt[12], 
          lt[14], 1] + 2*G[lt[12], lt[12], lt[13], lt[13], 1] + 
         2*G[lt[12], lt[12], lt[13], lt[14], 1] + 
         2*G[lt[12], lt[12], lt[14], lt[13], 1] + 
         2*G[lt[12], lt[12], lt[14], lt[14], 1] - 
         2*G[lt[12], lt[13], 1, lt[13], 1] - 2*G[lt[12], lt[13], 1, lt[14], 
           1] - 2*G[lt[12], lt[13], lt[8], lt[13], 1] - 
         2*G[lt[12], lt[13], lt[8], lt[14], 1] + 
         4*G[lt[12], lt[13], lt[13], lt[13], 1] + 
         4*G[lt[12], lt[13], lt[13], lt[14], 1] + 
         4*G[lt[12], lt[13], lt[14], lt[13], 1] + 
         4*G[lt[12], lt[13], lt[14], lt[14], 1] - 
         2*G[lt[12], lt[14], 1, lt[13], 1] - 2*G[lt[12], lt[14], 1, lt[14], 
           1] - 2*G[lt[12], lt[14], lt[8], lt[13], 1] - 
         2*G[lt[12], lt[14], lt[8], lt[14], 1] + 
         4*G[lt[12], lt[14], lt[13], lt[13], 1] + 
         4*G[lt[12], lt[14], lt[13], lt[14], 1] + 
         4*G[lt[12], lt[14], lt[14], lt[13], 1] + 
         4*G[lt[12], lt[14], lt[14], lt[14], 1] - (Pi^2*G[lt[5], 1]*Log[mm])/
          12 - (Pi^2*G[lt[9], 1]*Log[mm])/12 + (Pi^2*G[lt[12], 1]*Log[mm])/
          12 + 2*G[lt[5], 1]*G[0, 1, S45/mm]*Log[mm] + 
         2*G[lt[9], 1]*G[0, 1, S45/mm]*Log[mm] - 2*G[lt[12], 1]*
          G[0, 1, S45/mm]*Log[mm] - G[0, 0, lt[12], 1]*Log[mm] + 
         G[0, 0, lt[13], 1]*Log[mm] + G[0, 0, lt[14], 1]*Log[mm] - 
         2*G[0, 1, lt[13], 1]*Log[mm] - 2*G[0, 1, lt[14], 1]*Log[mm] - 
         G[0, lt[4], lt[12], 1]*Log[mm] + G[0, lt[4], lt[13], 1]*Log[mm] + 
         G[0, lt[4], lt[14], 1]*Log[mm] - 2*G[0, lt[8], lt[13], 1]*Log[mm] - 
         2*G[0, lt[8], lt[14], 1]*Log[mm] + 2*G[0, lt[11], lt[12], 1]*
          Log[mm] - G[0, lt[12], lt[12], 1]*Log[mm] - G[0, lt[12], lt[13], 1]*
          Log[mm] - G[0, lt[12], lt[14], 1]*Log[mm] + 
         2*G[0, lt[13], lt[13], 1]*Log[mm] + 2*G[0, lt[13], lt[14], 1]*
          Log[mm] + 2*G[0, lt[14], lt[13], 1]*Log[mm] + 
         2*G[0, lt[14], lt[14], 1]*Log[mm] + G[lt[4], 0, lt[12], 1]*Log[mm] - 
         G[lt[4], 0, lt[13], 1]*Log[mm] - G[lt[4], 0, lt[14], 1]*Log[mm] + 
         2*G[lt[4], 1, lt[13], 1]*Log[mm] + 2*G[lt[4], 1, lt[14], 1]*
          Log[mm] + G[lt[4], lt[4], lt[12], 1]*Log[mm] - 
         G[lt[4], lt[4], lt[13], 1]*Log[mm] - G[lt[4], lt[4], lt[14], 1]*
          Log[mm] + 2*G[lt[4], lt[8], lt[13], 1]*Log[mm] + 
         2*G[lt[4], lt[8], lt[14], 1]*Log[mm] - 2*G[lt[4], lt[11], lt[12], 1]*
          Log[mm] + G[lt[4], lt[12], lt[12], 1]*Log[mm] + 
         G[lt[4], lt[12], lt[13], 1]*Log[mm] + G[lt[4], lt[12], lt[14], 1]*
          Log[mm] - 2*G[lt[4], lt[13], lt[13], 1]*Log[mm] - 
         2*G[lt[4], lt[13], lt[14], 1]*Log[mm] - 
         2*G[lt[4], lt[14], lt[13], 1]*Log[mm] - 
         2*G[lt[4], lt[14], lt[14], 1]*Log[mm] + 2*G[lt[5], 1, lt[13], 1]*
          Log[mm] + 2*G[lt[5], 1, lt[14], 1]*Log[mm] - 
         G[lt[5], lt[5], lt[5], 1]*Log[mm] + G[lt[5], lt[5], lt[9], 1]*
          Log[mm] - G[lt[5], lt[5], lt[13], 1]*Log[mm] - 
         G[lt[5], lt[5], lt[14], 1]*Log[mm] - G[lt[5], lt[9], lt[5], 1]*
          Log[mm] + G[lt[5], lt[9], lt[9], 1]*Log[mm] + 
         G[lt[5], lt[9], lt[13], 1]*Log[mm] + G[lt[5], lt[9], lt[14], 1]*
          Log[mm] - 2*G[lt[5], lt[13], lt[13], 1]*Log[mm] - 
         2*G[lt[5], lt[13], lt[14], 1]*Log[mm] - 
         2*G[lt[5], lt[14], lt[13], 1]*Log[mm] - 
         2*G[lt[5], lt[14], lt[14], 1]*Log[mm] - 2*G[lt[7], 0, lt[12], 1]*
          Log[mm] + 2*G[lt[7], 0, lt[13], 1]*Log[mm] + 
         2*G[lt[7], 0, lt[14], 1]*Log[mm] + 2*G[lt[7], lt[4], lt[12], 1]*
          Log[mm] - 2*G[lt[7], lt[4], lt[13], 1]*Log[mm] - 
         2*G[lt[7], lt[4], lt[14], 1]*Log[mm] - 2*G[lt[7], lt[5], lt[5], 1]*
          Log[mm] + 2*G[lt[7], lt[5], lt[9], 1]*Log[mm] - 
         2*G[lt[7], lt[5], lt[13], 1]*Log[mm] - 2*G[lt[7], lt[5], lt[14], 1]*
          Log[mm] - 4*G[lt[7], lt[7], lt[5], 1]*Log[mm] - 
         4*G[lt[7], lt[7], lt[9], 1]*Log[mm] + 4*G[lt[7], lt[7], lt[12], 1]*
          Log[mm] + 2*G[lt[7], lt[9], lt[5], 1]*Log[mm] - 
         2*G[lt[7], lt[9], lt[9], 1]*Log[mm] - 2*G[lt[7], lt[9], lt[13], 1]*
          Log[mm] - 2*G[lt[7], lt[9], lt[14], 1]*Log[mm] + 
         2*G[lt[7], lt[12], lt[12], 1]*Log[mm] + 
         2*G[lt[7], lt[12], lt[13], 1]*Log[mm] + 
         2*G[lt[7], lt[12], lt[14], 1]*Log[mm] + G[lt[9], lt[5], lt[5], 1]*
          Log[mm] - G[lt[9], lt[5], lt[9], 1]*Log[mm] + 
         G[lt[9], lt[5], lt[13], 1]*Log[mm] + G[lt[9], lt[5], lt[14], 1]*
          Log[mm] + 2*G[lt[9], lt[8], lt[13], 1]*Log[mm] + 
         2*G[lt[9], lt[8], lt[14], 1]*Log[mm] + G[lt[9], lt[9], lt[5], 1]*
          Log[mm] - G[lt[9], lt[9], lt[9], 1]*Log[mm] - 
         G[lt[9], lt[9], lt[13], 1]*Log[mm] - G[lt[9], lt[9], lt[14], 1]*
          Log[mm] - 2*G[lt[9], lt[13], lt[13], 1]*Log[mm] - 
         2*G[lt[9], lt[13], lt[14], 1]*Log[mm] - 
         2*G[lt[9], lt[14], lt[13], 1]*Log[mm] - 
         2*G[lt[9], lt[14], lt[14], 1]*Log[mm] + G[lt[12], 0, lt[12], 1]*
          Log[mm] - G[lt[12], 0, lt[13], 1]*Log[mm] - G[lt[12], 0, lt[14], 1]*
          Log[mm] + G[lt[12], lt[4], lt[12], 1]*Log[mm] - 
         G[lt[12], lt[4], lt[13], 1]*Log[mm] - G[lt[12], lt[4], lt[14], 1]*
          Log[mm] - 2*G[lt[12], lt[11], lt[12], 1]*Log[mm] + 
         G[lt[12], lt[12], lt[12], 1]*Log[mm] + G[lt[12], lt[12], lt[13], 1]*
          Log[mm] + G[lt[12], lt[12], lt[14], 1]*Log[mm] + 
         2*G[lt[12], lt[13], lt[13], 1]*Log[mm] + 
         2*G[lt[12], lt[13], lt[14], 1]*Log[mm] + 
         2*G[lt[12], lt[14], lt[13], 1]*Log[mm] + 
         2*G[lt[12], lt[14], lt[14], 1]*Log[mm] - (G[0, lt[12], 1]*Log[mm]^2)/
          2 + (G[0, lt[13], 1]*Log[mm]^2)/2 + (G[0, lt[14], 1]*Log[mm]^2)/2 + 
         (G[lt[4], lt[12], 1]*Log[mm]^2)/2 - (G[lt[4], lt[13], 1]*Log[mm]^2)/
          2 - (G[lt[4], lt[14], 1]*Log[mm]^2)/2 - 
         (G[lt[5], lt[5], 1]*Log[mm]^2)/2 + (G[lt[5], lt[9], 1]*Log[mm]^2)/
          2 - (G[lt[5], lt[13], 1]*Log[mm]^2)/2 - 
         (G[lt[5], lt[14], 1]*Log[mm]^2)/2 - G[lt[7], lt[5], 1]*Log[mm]^2 - 
         G[lt[7], lt[9], 1]*Log[mm]^2 + G[lt[7], lt[12], 1]*Log[mm]^2 + 
         (G[lt[9], lt[5], 1]*Log[mm]^2)/2 - (G[lt[9], lt[9], 1]*Log[mm]^2)/
          2 - (G[lt[9], lt[13], 1]*Log[mm]^2)/2 - 
         (G[lt[9], lt[14], 1]*Log[mm]^2)/2 + (G[lt[12], lt[12], 1]*Log[mm]^2)/
          2 + (G[lt[12], lt[13], 1]*Log[mm]^2)/2 + 
         (G[lt[12], lt[14], 1]*Log[mm]^2)/2 - (G[lt[5], 1]*Log[mm]^3)/6 - 
         (G[lt[9], 1]*Log[mm]^3)/6 + (G[lt[12], 1]*Log[mm]^3)/6 - 
         (Pi^2*G[lt[5], 1]*Log[-S12])/12 + (Pi^2*G[lt[7], 1]*Log[-S12])/6 - 
         (Pi^2*G[lt[9], 1]*Log[-S12])/12 + 4*G[0, 0, lt[5], 1]*Log[-S12] - 
         8*G[0, 0, lt[7], 1]*Log[-S12] + 4*G[0, 0, lt[9], 1]*Log[-S12] - 
         2*G[0, lt[5], lt[5], 1]*Log[-S12] + 2*G[0, lt[5], lt[9], 1]*
          Log[-S12] - 4*G[0, lt[7], lt[5], 1]*Log[-S12] + 
         8*G[0, lt[7], lt[7], 1]*Log[-S12] - 4*G[0, lt[7], lt[9], 1]*
          Log[-S12] + 2*G[0, lt[9], lt[5], 1]*Log[-S12] - 
         2*G[0, lt[9], lt[9], 1]*Log[-S12] - 2*G[lt[5], 0, lt[5], 1]*
          Log[-S12] + 2*G[lt[5], 0, lt[9], 1]*Log[-S12] + 
         G[lt[5], lt[5], lt[5], 1]*Log[-S12] - G[lt[5], lt[5], lt[9], 1]*
          Log[-S12] + G[lt[5], lt[9], lt[5], 1]*Log[-S12] - 
         G[lt[5], lt[9], lt[9], 1]*Log[-S12] - 4*G[lt[7], 0, lt[5], 1]*
          Log[-S12] + 8*G[lt[7], 0, lt[7], 1]*Log[-S12] - 
         4*G[lt[7], 0, lt[9], 1]*Log[-S12] + 2*G[lt[7], lt[5], lt[5], 1]*
          Log[-S12] - 2*G[lt[7], lt[5], lt[9], 1]*Log[-S12] + 
         4*G[lt[7], lt[7], lt[5], 1]*Log[-S12] - 8*G[lt[7], lt[7], lt[7], 1]*
          Log[-S12] + 4*G[lt[7], lt[7], lt[9], 1]*Log[-S12] - 
         2*G[lt[7], lt[9], lt[5], 1]*Log[-S12] + 2*G[lt[7], lt[9], lt[9], 1]*
          Log[-S12] + 2*G[lt[9], 0, lt[5], 1]*Log[-S12] - 
         2*G[lt[9], 0, lt[9], 1]*Log[-S12] - G[lt[9], lt[5], lt[5], 1]*
          Log[-S12] + G[lt[9], lt[5], lt[9], 1]*Log[-S12] - 
         G[lt[9], lt[9], lt[5], 1]*Log[-S12] + G[lt[9], lt[9], lt[9], 1]*
          Log[-S12] + (Pi^2*Log[-S12]^2)/24 - G[0, lt[5], 1]*Log[-S12]^2 + 
         2*G[0, lt[7], 1]*Log[-S12]^2 - G[0, lt[9], 1]*Log[-S12]^2 + 
         (G[lt[5], lt[5], 1]*Log[-S12]^2)/2 - 
         (G[lt[5], lt[9], 1]*Log[-S12]^2)/2 + G[lt[7], lt[5], 1]*
          Log[-S12]^2 - 2*G[lt[7], lt[7], 1]*Log[-S12]^2 + 
         G[lt[7], lt[9], 1]*Log[-S12]^2 - (G[lt[9], lt[5], 1]*Log[-S12]^2)/
          2 + (G[lt[9], lt[9], 1]*Log[-S12]^2)/2 + (G[lt[5], 1]*Log[-S12]^3)/
          6 - (G[lt[7], 1]*Log[-S12]^3)/3 + (G[lt[9], 1]*Log[-S12]^3)/6 - 
         Log[-S12]^4/24 - (Pi^2*G[lt[4], 1]*Log[S12 - S34])/12 - 
         (Pi^2*G[lt[7], 1]*Log[S12 - S34])/6 + 
         (Pi^2*G[lt[12], 1]*Log[S12 - S34])/12 + 2*G[lt[4], 1]*
          G[0, 1, S45/mm]*Log[S12 - S34] - 4*G[lt[7], 1]*G[0, 1, S45/mm]*
          Log[S12 - S34] + 2*G[lt[12], 1]*G[0, 1, S45/mm]*Log[S12 - S34] + 
         2*G[0, 0, 1, (mm - S45)/mm]*Log[S12 - S34] + 4*G[0, 0, 1, S45/mm]*
          Log[S12 - S34] + 2*G[0, 0, lt[7], 1]*Log[S12 - S34] - 
         2*G[0, 0, lt[12], 1]*Log[S12 - S34] + 2*G[0, lt[4], lt[12], 1]*
          Log[S12 - S34] - 2*G[0, lt[7], lt[4], 1]*Log[S12 - S34] - 
         4*G[0, lt[7], lt[7], 1]*Log[S12 - S34] + 2*G[0, lt[7], lt[12], 1]*
          Log[S12 - S34] - 2*G[0, lt[11], lt[12], 1]*Log[S12 - S34] + 
         2*G[0, lt[12], lt[4], 1]*Log[S12 - S34] + 2*G[0, lt[12], lt[12], 1]*
          Log[S12 - S34] + G[lt[4], lt[4], lt[4], 1]*Log[S12 - S34] - 
         G[lt[4], lt[4], lt[12], 1]*Log[S12 - S34] + 
         2*G[lt[4], lt[11], lt[12], 1]*Log[S12 - S34] - 
         G[lt[4], lt[12], lt[4], 1]*Log[S12 - S34] - 
         G[lt[4], lt[12], lt[12], 1]*Log[S12 - S34] - 4*G[lt[7], 0, lt[7], 1]*
          Log[S12 - S34] + 4*G[lt[7], 0, lt[12], 1]*Log[S12 - S34] + 
         2*G[lt[7], lt[4], lt[4], 1]*Log[S12 - S34] - 
         2*G[lt[7], lt[4], lt[12], 1]*Log[S12 - S34] + 
         4*G[lt[7], lt[7], lt[4], 1]*Log[S12 - S34] + 
         8*G[lt[7], lt[7], lt[7], 1]*Log[S12 - S34] - 
         4*G[lt[7], lt[7], lt[12], 1]*Log[S12 - S34] - 
         2*G[lt[7], lt[12], lt[4], 1]*Log[S12 - S34] - 
         2*G[lt[7], lt[12], lt[12], 1]*Log[S12 - S34] - 
         G[lt[12], lt[4], lt[4], 1]*Log[S12 - S34] - 
         G[lt[12], lt[4], lt[12], 1]*Log[S12 - S34] + 
         2*G[lt[12], lt[11], lt[12], 1]*Log[S12 - S34] - 
         G[lt[12], lt[12], lt[4], 1]*Log[S12 - S34] - 
         G[lt[12], lt[12], lt[12], 1]*Log[S12 - S34] - 
         (Pi^2*Log[S12 - S34]^2)/24 - G[0, 1, S45/mm]*Log[S12 - S34]^2 - 
         G[0, lt[7], 1]*Log[S12 - S34]^2 + G[0, lt[12], 1]*Log[S12 - S34]^2 + 
         (G[lt[4], lt[4], 1]*Log[S12 - S34]^2)/2 - 
         (G[lt[4], lt[12], 1]*Log[S12 - S34]^2)/2 + G[lt[7], lt[4], 1]*
          Log[S12 - S34]^2 + 2*G[lt[7], lt[7], 1]*Log[S12 - S34]^2 - 
         G[lt[7], lt[12], 1]*Log[S12 - S34]^2 - 
         (G[lt[12], lt[4], 1]*Log[S12 - S34]^2)/2 - 
         (G[lt[12], lt[12], 1]*Log[S12 - S34]^2)/2 + 
         (G[lt[4], 1]*Log[S12 - S34]^3)/6 + (G[lt[7], 1]*Log[S12 - S34]^3)/
          3 - (G[lt[12], 1]*Log[S12 - S34]^3)/6 + Log[S12 - S34]^4/24 + 
         (Pi^2*G[lt[4], 1]*Log[(mm - S45)/mm])/12 - 
         (Pi^2*G[lt[5], 1]*Log[(mm - S45)/mm])/6 - 
         (Pi^2*G[lt[7], 1]*Log[(mm - S45)/mm])/6 - 
         (Pi^2*G[lt[9], 1]*Log[(mm - S45)/mm])/6 + 
         (Pi^2*G[lt[12], 1]*Log[(mm - S45)/mm])/4 + 2*G[lt[4], 1]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] + 4*G[lt[5], 1]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] - 4*G[lt[7], 1]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] + 4*G[lt[9], 1]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] - 2*G[lt[12], 1]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] + 2*G[lt[4], 1]*
          G[0, 1, S45/mm]*Log[(mm - S45)/mm] + 4*G[lt[5], 1]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] - 4*G[lt[7], 1]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] + 4*G[lt[9], 1]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] - 2*G[lt[12], 1]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] + 4*G[0, 0, 1, S45/mm]*Log[(mm - S45)/mm] - 
         2*G[0, 0, lt[4], 1]*Log[(mm - S45)/mm] + 2*G[0, 0, lt[7], 1]*
          Log[(mm - S45)/mm] - 2*G[0, 0, lt[8], 1]*Log[(mm - S45)/mm] + 
         4*G[0, 0, lt[11], 1]*Log[(mm - S45)/mm] - 4*G[0, 0, lt[12], 1]*
          Log[(mm - S45)/mm] + 2*G[0, 0, lt[13], 1]*Log[(mm - S45)/mm] + 
         2*G[0, 0, lt[14], 1]*Log[(mm - S45)/mm] + 2*G[0, 1, lt[8], 1]*
          Log[(mm - S45)/mm] - 4*G[0, 1, lt[13], 1]*Log[(mm - S45)/mm] - 
         4*G[0, 1, lt[14], 1]*Log[(mm - S45)/mm] - 2*G[0, lt[4], 1, 1]*
          Log[(mm - S45)/mm] + 2*G[0, lt[4], lt[4], 1]*Log[(mm - S45)/mm] - 
         2*G[0, lt[4], lt[8], 1]*Log[(mm - S45)/mm] - 
         2*G[0, lt[4], lt[11], 1]*Log[(mm - S45)/mm] + 
         2*G[0, lt[4], lt[13], 1]*Log[(mm - S45)/mm] + 
         2*G[0, lt[4], lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[0, lt[7], lt[4], 1]*Log[(mm - S45)/mm] - 4*G[0, lt[7], lt[7], 1]*
          Log[(mm - S45)/mm] + 2*G[0, lt[7], lt[12], 1]*Log[(mm - S45)/mm] + 
         2*G[0, lt[8], 1, 1]*Log[(mm - S45)/mm] + 2*G[0, lt[8], lt[8], 1]*
          Log[(mm - S45)/mm] - 4*G[0, lt[8], lt[13], 1]*Log[(mm - S45)/mm] - 
         4*G[0, lt[8], lt[14], 1]*Log[(mm - S45)/mm] + 2*G[0, lt[11], 1, 1]*
          Log[(mm - S45)/mm] - 2*G[0, lt[11], lt[4], 1]*Log[(mm - S45)/mm] + 
         2*G[0, lt[11], lt[8], 1]*Log[(mm - S45)/mm] + 
         2*G[0, lt[11], lt[12], 1]*Log[(mm - S45)/mm] + 
         2*G[0, lt[12], lt[4], 1]*Log[(mm - S45)/mm] - 
         2*G[0, lt[12], lt[11], 1]*Log[(mm - S45)/mm] - 
         2*G[0, lt[12], lt[13], 1]*Log[(mm - S45)/mm] - 
         2*G[0, lt[12], lt[14], 1]*Log[(mm - S45)/mm] - 2*G[0, lt[13], 1, 1]*
          Log[(mm - S45)/mm] - 2*G[0, lt[13], lt[8], 1]*Log[(mm - S45)/mm] + 
         4*G[0, lt[13], lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[0, lt[13], lt[14], 1]*Log[(mm - S45)/mm] - 2*G[0, lt[14], 1, 1]*
          Log[(mm - S45)/mm] - 2*G[0, lt[14], lt[8], 1]*Log[(mm - S45)/mm] + 
         4*G[0, lt[14], lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[0, lt[14], lt[14], 1]*Log[(mm - S45)/mm] + 2*G[lt[4], 0, 1, 1]*
          Log[(mm - S45)/mm] + 2*G[lt[4], 0, lt[8], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[4], 0, lt[11], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[4], 0, lt[12], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[4], 0, lt[13], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[4], 0, lt[14], 1]*Log[(mm - S45)/mm] - 2*G[lt[4], 1, 1, 1]*
          Log[(mm - S45)/mm] - 2*G[lt[4], 1, lt[8], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[4], 1, lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[4], 1, lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[4], 1, 1]*Log[(mm - S45)/mm] - 
         G[lt[4], lt[4], lt[4], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[4], lt[8], 1]*Log[(mm - S45)/mm] + 
         G[lt[4], lt[4], lt[12], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[4], lt[13], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[4], lt[14], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[8], 1, 1]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[8], lt[8], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[4], lt[8], lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[4], lt[8], lt[14], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[11], 1, 1]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[11], lt[4], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[11], lt[8], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[11], lt[12], 1]*Log[(mm - S45)/mm] - 
         G[lt[4], lt[12], lt[4], 1]*Log[(mm - S45)/mm] + 
         G[lt[4], lt[12], lt[12], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[12], lt[13], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[12], lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[13], 1, 1]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[13], lt[8], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[4], lt[13], lt[13], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[4], lt[13], lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[14], 1, 1]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[14], lt[8], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[4], lt[14], lt[13], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[4], lt[14], lt[14], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[5], 1, 1, 1]*Log[(mm - S45)/mm] - 2*G[lt[5], 1, lt[8], 1]*
          Log[(mm - S45)/mm] + 4*G[lt[5], 1, lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[5], 1, lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[5], lt[5], 1, 1]*Log[(mm - S45)/mm] - 
         2*G[lt[5], lt[5], lt[5], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[5], lt[5], lt[9], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[5], lt[5], lt[13], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[5], lt[5], lt[14], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[5], lt[9], lt[5], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[5], lt[9], lt[8], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[5], lt[9], lt[9], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[5], lt[9], lt[13], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[5], lt[9], lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[5], lt[13], 1, 1]*Log[(mm - S45)/mm] + 
         2*G[lt[5], lt[13], lt[8], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[5], lt[13], lt[13], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[5], lt[13], lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[5], lt[14], 1, 1]*Log[(mm - S45)/mm] + 
         2*G[lt[5], lt[14], lt[8], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[5], lt[14], lt[13], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[5], lt[14], lt[14], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[7], 0, 1, 1]*Log[(mm - S45)/mm] + 4*G[lt[7], 0, lt[4], 1]*
          Log[(mm - S45)/mm] - 4*G[lt[7], 0, lt[7], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[7], 0, lt[8], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[7], 0, lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[7], 0, lt[14], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[7], lt[4], 1, 1]*Log[(mm - S45)/mm] - 
         2*G[lt[7], lt[4], lt[4], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[7], lt[4], lt[8], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[7], lt[4], lt[12], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[7], lt[4], lt[13], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[7], lt[4], lt[14], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[7], lt[5], 1, 1]*Log[(mm - S45)/mm] - 
         4*G[lt[7], lt[5], lt[5], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[7], lt[5], lt[9], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[7], lt[5], lt[13], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[7], lt[5], lt[14], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[7], lt[7], lt[4], 1]*Log[(mm - S45)/mm] - 
         8*G[lt[7], lt[7], lt[5], 1]*Log[(mm - S45)/mm] + 
         8*G[lt[7], lt[7], lt[7], 1]*Log[(mm - S45)/mm] - 
         8*G[lt[7], lt[7], lt[9], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[7], lt[7], lt[12], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[7], lt[9], lt[5], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[7], lt[9], lt[8], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[7], lt[9], lt[9], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[7], lt[9], lt[13], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[7], lt[9], lt[14], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[7], lt[12], lt[4], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[7], lt[12], lt[12], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[7], lt[12], lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[7], lt[12], lt[14], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[9], lt[5], 1, 1]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[5], lt[5], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[9], lt[5], lt[9], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[5], lt[13], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[5], lt[14], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[9], lt[8], 1, 1]*Log[(mm - S45)/mm] - 
         2*G[lt[9], lt[8], lt[8], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[9], lt[8], lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[9], lt[8], lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[9], lt[5], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[9], lt[8], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[9], lt[9], lt[9], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[9], lt[9], lt[13], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[9], lt[9], lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[13], 1, 1]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[13], lt[8], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[9], lt[13], lt[13], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[9], lt[13], lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[14], 1, 1]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[14], lt[8], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[9], lt[14], lt[13], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[9], lt[14], lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[12], 0, 1, 1]*Log[(mm - S45)/mm] + 2*G[lt[12], 0, lt[8], 1]*
          Log[(mm - S45)/mm] - 2*G[lt[12], 0, lt[11], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[12], 0, lt[12], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[12], 0, lt[13], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[12], 0, lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[4], 1, 1]*Log[(mm - S45)/mm] - 
         G[lt[12], lt[4], lt[4], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[4], lt[8], 1]*Log[(mm - S45)/mm] + 
         G[lt[12], lt[4], lt[12], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[4], lt[13], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[4], lt[14], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[11], 1, 1]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[11], lt[4], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[11], lt[8], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[11], lt[12], 1]*Log[(mm - S45)/mm] - 
         G[lt[12], lt[12], lt[4], 1]*Log[(mm - S45)/mm] + 
         G[lt[12], lt[12], lt[12], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[12], lt[13], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[12], lt[14], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[13], 1, 1]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[13], lt[8], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[12], lt[13], lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[12], lt[13], lt[14], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[14], 1, 1]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[14], lt[8], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[12], lt[14], lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[12], lt[14], lt[14], 1]*Log[(mm - S45)/mm] + 
         (Pi^2*Log[mm]*Log[(mm - S45)/mm])/3 - 2*G[0, lt[8], 1]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[0, lt[11], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[0, lt[12], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[0, lt[13], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[0, lt[14], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[4], 1, 1]*Log[mm]*Log[(mm - S45)/mm] + 2*G[lt[4], lt[8], 1]*
          Log[mm]*Log[(mm - S45)/mm] - 2*G[lt[4], lt[11], 1]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[4], lt[12], 1]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[4], lt[13], 1]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[4], lt[14], 1]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[5], 1, 1]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[5], lt[5], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[5], lt[9], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[5], lt[13], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[5], lt[14], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         4*G[lt[7], lt[5], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         4*G[lt[7], lt[9], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         4*G[lt[7], lt[12], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[5], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[8], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[9], lt[9], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[9], lt[13], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[9], lt[14], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[11], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[12], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[13], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[14], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         G[lt[5], 1]*Log[mm]^2*Log[(mm - S45)/mm] - G[lt[9], 1]*Log[mm]^2*
          Log[(mm - S45)/mm] + G[lt[12], 1]*Log[mm]^2*Log[(mm - S45)/mm] - 
         (Pi^2*Log[S12 - S34]*Log[(mm - S45)/mm])/12 - 
         2*G[0, 1, (mm - S45)/mm]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         2*G[0, 1, S45/mm]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         2*G[0, lt[4], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         2*G[0, lt[7], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         2*G[0, lt[11], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         2*G[0, lt[12], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         G[lt[4], lt[4], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[11], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         G[lt[4], lt[12], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         2*G[lt[7], lt[4], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         4*G[lt[7], lt[7], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         2*G[lt[7], lt[12], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         G[lt[12], lt[4], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[11], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         G[lt[12], lt[12], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         (G[lt[4], 1]*Log[S12 - S34]^2*Log[(mm - S45)/mm])/2 + 
         G[lt[7], 1]*Log[S12 - S34]^2*Log[(mm - S45)/mm] - 
         (G[lt[12], 1]*Log[S12 - S34]^2*Log[(mm - S45)/mm])/2 + 
         (Log[S12 - S34]^3*Log[(mm - S45)/mm])/6 + 
         (7*Pi^2*Log[(mm - S45)/mm]^2)/24 - G[0, 1, (mm - S45)/mm]*
          Log[(mm - S45)/mm]^2 - G[0, 1, S45/mm]*Log[(mm - S45)/mm]^2 + 
         G[0, lt[4], 1]*Log[(mm - S45)/mm]^2 - G[0, lt[7], 1]*
          Log[(mm - S45)/mm]^2 - 2*G[0, lt[8], 1]*Log[(mm - S45)/mm]^2 + 
         G[0, lt[11], 1]*Log[(mm - S45)/mm]^2 - G[0, lt[12], 1]*
          Log[(mm - S45)/mm]^2 + 2*G[0, lt[13], 1]*Log[(mm - S45)/mm]^2 + 
         2*G[0, lt[14], 1]*Log[(mm - S45)/mm]^2 + 2*G[lt[4], 1, 1]*
          Log[(mm - S45)/mm]^2 - (G[lt[4], lt[4], 1]*Log[(mm - S45)/mm]^2)/
          2 + 2*G[lt[4], lt[8], 1]*Log[(mm - S45)/mm]^2 - 
         G[lt[4], lt[11], 1]*Log[(mm - S45)/mm]^2 + 
         (3*G[lt[4], lt[12], 1]*Log[(mm - S45)/mm]^2)/2 - 
         2*G[lt[4], lt[13], 1]*Log[(mm - S45)/mm]^2 - 2*G[lt[4], lt[14], 1]*
          Log[(mm - S45)/mm]^2 + 2*G[lt[5], 1, 1]*Log[(mm - S45)/mm]^2 - 
         2*G[lt[5], lt[5], 1]*Log[(mm - S45)/mm]^2 + 2*G[lt[5], lt[9], 1]*
          Log[(mm - S45)/mm]^2 - 2*G[lt[5], lt[13], 1]*Log[(mm - S45)/mm]^2 - 
         2*G[lt[5], lt[14], 1]*Log[(mm - S45)/mm]^2 - G[lt[7], lt[4], 1]*
          Log[(mm - S45)/mm]^2 - 4*G[lt[7], lt[5], 1]*Log[(mm - S45)/mm]^2 + 
         2*G[lt[7], lt[7], 1]*Log[(mm - S45)/mm]^2 - 4*G[lt[7], lt[9], 1]*
          Log[(mm - S45)/mm]^2 + 3*G[lt[7], lt[12], 1]*Log[(mm - S45)/mm]^2 + 
         2*G[lt[9], lt[5], 1]*Log[(mm - S45)/mm]^2 + 2*G[lt[9], lt[8], 1]*
          Log[(mm - S45)/mm]^2 - 2*G[lt[9], lt[9], 1]*Log[(mm - S45)/mm]^2 - 
         2*G[lt[9], lt[13], 1]*Log[(mm - S45)/mm]^2 - 2*G[lt[9], lt[14], 1]*
          Log[(mm - S45)/mm]^2 - (G[lt[12], lt[4], 1]*Log[(mm - S45)/mm]^2)/
          2 - G[lt[12], lt[11], 1]*Log[(mm - S45)/mm]^2 + 
         (3*G[lt[12], lt[12], 1]*Log[(mm - S45)/mm]^2)/2 + 
         2*G[lt[12], lt[13], 1]*Log[(mm - S45)/mm]^2 + 2*G[lt[12], lt[14], 1]*
          Log[(mm - S45)/mm]^2 - 2*G[lt[5], 1]*Log[mm]*Log[(mm - S45)/mm]^2 - 
         2*G[lt[9], 1]*Log[mm]*Log[(mm - S45)/mm]^2 + 2*G[lt[12], 1]*Log[mm]*
          Log[(mm - S45)/mm]^2 - (G[lt[4], 1]*Log[S12 - S34]*
           Log[(mm - S45)/mm]^2)/2 + G[lt[7], 1]*Log[S12 - S34]*
          Log[(mm - S45)/mm]^2 - (G[lt[12], 1]*Log[S12 - S34]*
           Log[(mm - S45)/mm]^2)/2 + (Log[S12 - S34]^2*Log[(mm - S45)/mm]^2)/
          4 - (G[lt[4], 1]*Log[(mm - S45)/mm]^3)/6 - 
         (4*G[lt[5], 1]*Log[(mm - S45)/mm]^3)/3 + 
         (G[lt[7], 1]*Log[(mm - S45)/mm]^3)/3 - 
         (4*G[lt[9], 1]*Log[(mm - S45)/mm]^3)/3 + 
         (7*G[lt[12], 1]*Log[(mm - S45)/mm]^3)/6 + 
         (Log[S12 - S34]*Log[(mm - S45)/mm]^3)/6 + Log[(mm - S45)/mm]^4/24 - 
         G[lt[4], 1]*Log[(mm - S45)/mm]^2*Log[S45/mm] - 
         2*G[lt[5], 1]*Log[(mm - S45)/mm]^2*Log[S45/mm] + 
         2*G[lt[7], 1]*Log[(mm - S45)/mm]^2*Log[S45/mm] - 
         2*G[lt[9], 1]*Log[(mm - S45)/mm]^2*Log[S45/mm] + 
         G[lt[12], 1]*Log[(mm - S45)/mm]^2*Log[S45/mm] + 
         Log[S12 - S34]*Log[(mm - S45)/mm]^2*Log[S45/mm] + 
         (2*Log[(mm - S45)/mm]^3*Log[S45/mm])/3 + (G[lt[4], 1]*Zeta[3])/3 - 
         2*G[lt[5], 1]*Zeta[3] + 4*G[lt[7], 1]*Zeta[3] - 
         2*G[lt[9], 1]*Zeta[3] - (7*Log[-S12]*Zeta[3])/3 + 
         (13*Log[S12 - S34]*Zeta[3])/3 + (25*Log[(mm - S45)/mm]*Zeta[3])/3), 
     gb[14] -> ep*(-G[lt[4], 1] - G[lt[6], 1] + G[lt[13], 1] + G[lt[14], 1] - 
         Log[S12 - S34] + Log[-S15]) + ep^2*(-G[0, lt[6], 1] + 
         G[0, lt[12], 1] + G[0, lt[13], 1] + G[0, lt[14], 1] - 
         G[0, lt[16], 1] - 2*G[lt[3], lt[6], 1] + 2*G[lt[3], lt[13], 1] + 
         2*G[lt[3], lt[14], 1] + G[lt[4], lt[4], 1] + G[lt[4], lt[13], 1] + 
         G[lt[4], lt[14], 1] - 2*G[lt[6], lt[4], 1] + 2*G[lt[6], lt[6], 1] - 
         G[lt[12], lt[4], 1] + G[lt[12], lt[13], 1] + G[lt[12], lt[14], 1] - 
         2*G[lt[13], lt[13], 1] - 2*G[lt[13], lt[14], 1] - 
         2*G[lt[14], lt[13], 1] - 2*G[lt[14], lt[14], 1] - 
         G[lt[16], lt[6], 1] + 2*G[lt[17], lt[4], 1] + 
         2*G[lt[17], lt[6], 1] - 2*G[lt[17], lt[13], 1] - 
         2*G[lt[17], lt[14], 1] + 2*G[lt[18], lt[4], 1] + 
         2*G[lt[18], lt[6], 1] - 2*G[lt[18], lt[13], 1] - 
         2*G[lt[18], lt[14], 1] + G[lt[6], 1]*Log[mm] + 
         G[lt[12], 1]*Log[mm] - G[lt[13], 1]*Log[mm] - G[lt[14], 1]*Log[mm] - 
         G[lt[16], 1]*Log[mm] + G[lt[4], 1]*Log[S12 - S34] - 
         2*G[lt[6], 1]*Log[S12 - S34] - G[lt[12], 1]*Log[S12 - S34] + 
         2*G[lt[17], 1]*Log[S12 - S34] + 2*G[lt[18], 1]*Log[S12 - S34] + 
         Log[S12 - S34]^2/2 + G[lt[4], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[6], 1]*Log[(mm - S45)/mm] + G[lt[12], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[13], 1]*Log[(mm - S45)/mm] - 2*G[lt[14], 1]*
          Log[(mm - S45)/mm] - G[lt[16], 1]*Log[(mm - S45)/mm] + 
         Log[S12 - S34]*Log[(mm - S45)/mm] + 2*G[lt[6], 1]*Log[-S15] + 
         G[lt[16], 1]*Log[-S15] - 2*G[lt[17], 1]*Log[-S15] - 
         2*G[lt[18], 1]*Log[-S15] - Log[(mm - S45)/mm]*Log[-S15] - 
         Log[-S15]^2/2) + ep^3*((Pi^2*G[lt[4], 1])/12 - (Pi^2*G[lt[6], 1])/
          12 - (Pi^2*G[lt[12], 1])/6 + (Pi^2*G[lt[13], 1])/12 + 
         (Pi^2*G[lt[14], 1])/12 + (Pi^2*G[lt[16], 1])/6 + 
         2*G[lt[4], 1]*G[0, 1, S45/mm] + 2*G[lt[6], 1]*G[0, 1, S45/mm] - 
         2*G[lt[13], 1]*G[0, 1, S45/mm] - 2*G[lt[14], 1]*G[0, 1, S45/mm] + 
         G[0, 0, lt[6], 1] + 3*G[0, 0, lt[12], 1] - G[0, 0, lt[13], 1] - 
         G[0, 0, lt[14], 1] - 3*G[0, 0, lt[16], 1] + 2*G[0, 1, lt[13], 1] + 
         2*G[0, 1, lt[14], 1] + G[0, lt[4], lt[12], 1] - 
         G[0, lt[4], lt[13], 1] - G[0, lt[4], lt[14], 1] - 
         2*G[0, lt[6], lt[4], 1] + 2*G[0, lt[6], lt[6], 1] + 
         2*G[0, lt[8], lt[13], 1] + 2*G[0, lt[8], lt[14], 1] - 
         2*G[0, lt[10], lt[6], 1] - 2*G[0, lt[12], lt[4], 1] - 
         G[0, lt[12], lt[12], 1] + G[0, lt[12], lt[13], 1] + 
         G[0, lt[12], lt[14], 1] - 2*G[0, lt[13], lt[13], 1] - 
         2*G[0, lt[13], lt[14], 1] - 2*G[0, lt[14], lt[13], 1] - 
         2*G[0, lt[14], lt[14], 1] - G[0, lt[16], lt[6], 1] + 
         G[0, lt[16], lt[16], 1] + 2*G[0, lt[17], lt[4], 1] - 
         2*G[0, lt[17], lt[12], 1] + 2*G[0, lt[17], lt[16], 1] + 
         2*G[0, lt[18], lt[4], 1] - 2*G[0, lt[18], lt[12], 1] + 
         2*G[0, lt[18], lt[16], 1] + 2*G[lt[3], 1, lt[13], 1] + 
         2*G[lt[3], 1, lt[14], 1] + 4*G[lt[3], lt[6], lt[6], 1] + 
         2*G[lt[3], lt[8], lt[13], 1] + 2*G[lt[3], lt[8], lt[14], 1] - 
         2*G[lt[3], lt[10], lt[6], 1] - 4*G[lt[3], lt[13], lt[13], 1] - 
         4*G[lt[3], lt[13], lt[14], 1] - 4*G[lt[3], lt[14], lt[13], 1] - 
         4*G[lt[3], lt[14], lt[14], 1] + G[lt[4], 0, lt[12], 1] - 
         G[lt[4], 0, lt[13], 1] - G[lt[4], 0, lt[14], 1] + 
         2*G[lt[4], 1, lt[13], 1] + 2*G[lt[4], 1, lt[14], 1] - 
         G[lt[4], lt[4], lt[4], 1] - G[lt[4], lt[4], lt[13], 1] - 
         G[lt[4], lt[4], lt[14], 1] + 2*G[lt[4], lt[8], lt[13], 1] + 
         2*G[lt[4], lt[8], lt[14], 1] - G[lt[4], lt[12], lt[4], 1] + 
         G[lt[4], lt[12], lt[13], 1] + G[lt[4], lt[12], lt[14], 1] - 
         2*G[lt[4], lt[13], lt[13], 1] - 2*G[lt[4], lt[13], lt[14], 1] - 
         2*G[lt[4], lt[14], lt[13], 1] - 2*G[lt[4], lt[14], lt[14], 1] + 
         2*G[lt[6], lt[4], lt[4], 1] - 4*G[lt[6], lt[6], lt[6], 1] + 
         2*G[lt[6], lt[10], lt[6], 1] - G[lt[12], 0, lt[12], 1] + 
         G[lt[12], 0, lt[13], 1] + G[lt[12], 0, lt[14], 1] + 
         G[lt[12], lt[4], lt[4], 1] + G[lt[12], lt[4], lt[13], 1] + 
         G[lt[12], lt[4], lt[14], 1] + G[lt[12], lt[12], lt[4], 1] - 
         G[lt[12], lt[12], lt[13], 1] - G[lt[12], lt[12], lt[14], 1] - 
         2*G[lt[12], lt[13], lt[13], 1] - 2*G[lt[12], lt[13], lt[14], 1] - 
         2*G[lt[12], lt[14], lt[13], 1] - 2*G[lt[12], lt[14], lt[14], 1] - 
         2*G[lt[13], 1, lt[13], 1] - 2*G[lt[13], 1, lt[14], 1] - 
         2*G[lt[13], lt[8], lt[13], 1] - 2*G[lt[13], lt[8], lt[14], 1] + 
         4*G[lt[13], lt[13], lt[13], 1] + 4*G[lt[13], lt[13], lt[14], 1] + 
         4*G[lt[13], lt[14], lt[13], 1] + 4*G[lt[13], lt[14], lt[14], 1] - 
         2*G[lt[14], 1, lt[13], 1] - 2*G[lt[14], 1, lt[14], 1] - 
         2*G[lt[14], lt[8], lt[13], 1] - 2*G[lt[14], lt[8], lt[14], 1] + 
         4*G[lt[14], lt[13], lt[13], 1] + 4*G[lt[14], lt[13], lt[14], 1] + 
         4*G[lt[14], lt[14], lt[13], 1] + 4*G[lt[14], lt[14], lt[14], 1] - 
         G[lt[16], 0, lt[6], 1] + G[lt[16], 0, lt[16], 1] + 
         2*G[lt[16], lt[6], lt[6], 1] + G[lt[16], lt[16], lt[6], 1] + 
         2*G[lt[17], 0, lt[6], 1] - 2*G[lt[17], 0, lt[12], 1] - 
         2*G[lt[17], 0, lt[13], 1] - 2*G[lt[17], 0, lt[14], 1] + 
         2*G[lt[17], 0, lt[16], 1] + 4*G[lt[17], lt[3], lt[6], 1] - 
         4*G[lt[17], lt[3], lt[13], 1] - 4*G[lt[17], lt[3], lt[14], 1] - 
         2*G[lt[17], lt[4], lt[4], 1] - 2*G[lt[17], lt[4], lt[13], 1] - 
         2*G[lt[17], lt[4], lt[14], 1] + 4*G[lt[17], lt[6], lt[4], 1] - 
         4*G[lt[17], lt[6], lt[6], 1] + 2*G[lt[17], lt[12], lt[4], 1] - 
         2*G[lt[17], lt[12], lt[13], 1] - 2*G[lt[17], lt[12], lt[14], 1] + 
         4*G[lt[17], lt[13], lt[13], 1] + 4*G[lt[17], lt[13], lt[14], 1] + 
         4*G[lt[17], lt[14], lt[13], 1] + 4*G[lt[17], lt[14], lt[14], 1] + 
         2*G[lt[17], lt[16], lt[6], 1] - 4*G[lt[17], lt[17], lt[4], 1] - 
         4*G[lt[17], lt[17], lt[6], 1] + 4*G[lt[17], lt[17], lt[13], 1] + 
         4*G[lt[17], lt[17], lt[14], 1] - 4*G[lt[17], lt[18], lt[4], 1] - 
         4*G[lt[17], lt[18], lt[6], 1] + 4*G[lt[17], lt[18], lt[13], 1] + 
         4*G[lt[17], lt[18], lt[14], 1] + 2*G[lt[18], 0, lt[6], 1] - 
         2*G[lt[18], 0, lt[12], 1] - 2*G[lt[18], 0, lt[13], 1] - 
         2*G[lt[18], 0, lt[14], 1] + 2*G[lt[18], 0, lt[16], 1] + 
         4*G[lt[18], lt[3], lt[6], 1] - 4*G[lt[18], lt[3], lt[13], 1] - 
         4*G[lt[18], lt[3], lt[14], 1] - 2*G[lt[18], lt[4], lt[4], 1] - 
         2*G[lt[18], lt[4], lt[13], 1] - 2*G[lt[18], lt[4], lt[14], 1] + 
         4*G[lt[18], lt[6], lt[4], 1] - 4*G[lt[18], lt[6], lt[6], 1] + 
         2*G[lt[18], lt[12], lt[4], 1] - 2*G[lt[18], lt[12], lt[13], 1] - 
         2*G[lt[18], lt[12], lt[14], 1] + 4*G[lt[18], lt[13], lt[13], 1] + 
         4*G[lt[18], lt[13], lt[14], 1] + 4*G[lt[18], lt[14], lt[13], 1] + 
         4*G[lt[18], lt[14], lt[14], 1] + 2*G[lt[18], lt[16], lt[6], 1] - 
         4*G[lt[18], lt[17], lt[4], 1] - 4*G[lt[18], lt[17], lt[6], 1] + 
         4*G[lt[18], lt[17], lt[13], 1] + 4*G[lt[18], lt[17], lt[14], 1] - 
         4*G[lt[18], lt[18], lt[4], 1] - 4*G[lt[18], lt[18], lt[6], 1] + 
         4*G[lt[18], lt[18], lt[13], 1] + 4*G[lt[18], lt[18], lt[14], 1] - 
         2*G[lt[19], 0, lt[6], 1] + 2*G[lt[19], 0, lt[13], 1] + 
         2*G[lt[19], 0, lt[14], 1] - 2*G[lt[19], 1, lt[13], 1] - 
         2*G[lt[19], 1, lt[14], 1] - 2*G[lt[19], lt[3], lt[6], 1] + 
         2*G[lt[19], lt[3], lt[13], 1] + 2*G[lt[19], lt[3], lt[14], 1] + 
         2*G[lt[19], lt[4], lt[13], 1] + 2*G[lt[19], lt[4], lt[14], 1] - 
         2*G[lt[19], lt[6], lt[4], 1] - 2*G[lt[19], lt[8], lt[13], 1] - 
         2*G[lt[19], lt[8], lt[14], 1] + 2*G[lt[19], lt[10], lt[6], 1] + 
         2*G[lt[19], lt[17], lt[4], 1] + 2*G[lt[19], lt[17], lt[6], 1] - 
         2*G[lt[19], lt[17], lt[13], 1] - 2*G[lt[19], lt[17], lt[14], 1] + 
         2*G[lt[19], lt[18], lt[4], 1] + 2*G[lt[19], lt[18], lt[6], 1] - 
         2*G[lt[19], lt[18], lt[13], 1] - 2*G[lt[19], lt[18], lt[14], 1] - 
         2*G[lt[21], 0, lt[6], 1] + 2*G[lt[21], 0, lt[13], 1] + 
         2*G[lt[21], 0, lt[14], 1] - 2*G[lt[21], 1, lt[13], 1] - 
         2*G[lt[21], 1, lt[14], 1] - 2*G[lt[21], lt[3], lt[6], 1] + 
         2*G[lt[21], lt[3], lt[13], 1] + 2*G[lt[21], lt[3], lt[14], 1] + 
         2*G[lt[21], lt[4], lt[13], 1] + 2*G[lt[21], lt[4], lt[14], 1] - 
         2*G[lt[21], lt[6], lt[4], 1] - 2*G[lt[21], lt[8], lt[13], 1] - 
         2*G[lt[21], lt[8], lt[14], 1] + 2*G[lt[21], lt[10], lt[6], 1] + 
         2*G[lt[21], lt[17], lt[4], 1] + 2*G[lt[21], lt[17], lt[6], 1] - 
         2*G[lt[21], lt[17], lt[13], 1] - 2*G[lt[21], lt[17], lt[14], 1] + 
         2*G[lt[21], lt[18], lt[4], 1] + 2*G[lt[21], lt[18], lt[6], 1] - 
         2*G[lt[21], lt[18], lt[13], 1] - 2*G[lt[21], lt[18], lt[14], 1] + 
         G[0, lt[6], 1]*Log[mm] + G[0, lt[12], 1]*Log[mm] - 
         G[0, lt[13], 1]*Log[mm] - G[0, lt[14], 1]*Log[mm] - 
         G[0, lt[16], 1]*Log[mm] + 2*G[lt[3], lt[6], 1]*Log[mm] - 
         2*G[lt[3], lt[13], 1]*Log[mm] - 2*G[lt[3], lt[14], 1]*Log[mm] + 
         G[lt[4], lt[12], 1]*Log[mm] - G[lt[4], lt[13], 1]*Log[mm] - 
         G[lt[4], lt[14], 1]*Log[mm] - 2*G[lt[6], lt[6], 1]*Log[mm] - 
         G[lt[12], lt[12], 1]*Log[mm] - G[lt[12], lt[13], 1]*Log[mm] - 
         G[lt[12], lt[14], 1]*Log[mm] + 2*G[lt[13], lt[13], 1]*Log[mm] + 
         2*G[lt[13], lt[14], 1]*Log[mm] + 2*G[lt[14], lt[13], 1]*Log[mm] + 
         2*G[lt[14], lt[14], 1]*Log[mm] + G[lt[16], lt[6], 1]*Log[mm] + 
         G[lt[16], lt[16], 1]*Log[mm] - 2*G[lt[17], lt[6], 1]*Log[mm] - 
         2*G[lt[17], lt[12], 1]*Log[mm] + 2*G[lt[17], lt[13], 1]*Log[mm] + 
         2*G[lt[17], lt[14], 1]*Log[mm] + 2*G[lt[17], lt[16], 1]*Log[mm] - 
         2*G[lt[18], lt[6], 1]*Log[mm] - 2*G[lt[18], lt[12], 1]*Log[mm] + 
         2*G[lt[18], lt[13], 1]*Log[mm] + 2*G[lt[18], lt[14], 1]*Log[mm] + 
         2*G[lt[18], lt[16], 1]*Log[mm] - (G[lt[6], 1]*Log[mm]^2)/2 - 
         (G[lt[12], 1]*Log[mm]^2)/2 + (G[lt[13], 1]*Log[mm]^2)/2 + 
         (G[lt[14], 1]*Log[mm]^2)/2 + (G[lt[16], 1]*Log[mm]^2)/2 + 
         (Pi^2*Log[S12 - S34])/12 + 2*G[0, 1, S45/mm]*Log[S12 - S34] - 
         2*G[0, lt[6], 1]*Log[S12 - S34] - 2*G[0, lt[12], 1]*Log[S12 - S34] + 
         2*G[0, lt[17], 1]*Log[S12 - S34] + 2*G[0, lt[18], 1]*
          Log[S12 - S34] - G[lt[4], lt[4], 1]*Log[S12 - S34] - 
         G[lt[4], lt[12], 1]*Log[S12 - S34] + 2*G[lt[6], lt[4], 1]*
          Log[S12 - S34] + G[lt[12], lt[4], 1]*Log[S12 - S34] + 
         G[lt[12], lt[12], 1]*Log[S12 - S34] - 2*G[lt[17], lt[4], 1]*
          Log[S12 - S34] + 4*G[lt[17], lt[6], 1]*Log[S12 - S34] + 
         2*G[lt[17], lt[12], 1]*Log[S12 - S34] - 4*G[lt[17], lt[17], 1]*
          Log[S12 - S34] - 4*G[lt[17], lt[18], 1]*Log[S12 - S34] - 
         2*G[lt[18], lt[4], 1]*Log[S12 - S34] + 4*G[lt[18], lt[6], 1]*
          Log[S12 - S34] + 2*G[lt[18], lt[12], 1]*Log[S12 - S34] - 
         4*G[lt[18], lt[17], 1]*Log[S12 - S34] - 4*G[lt[18], lt[18], 1]*
          Log[S12 - S34] - 2*G[lt[19], lt[6], 1]*Log[S12 - S34] + 
         2*G[lt[19], lt[17], 1]*Log[S12 - S34] + 2*G[lt[19], lt[18], 1]*
          Log[S12 - S34] - 2*G[lt[21], lt[6], 1]*Log[S12 - S34] + 
         2*G[lt[21], lt[17], 1]*Log[S12 - S34] + 2*G[lt[21], lt[18], 1]*
          Log[S12 - S34] - (G[lt[4], 1]*Log[S12 - S34]^2)/2 + 
         G[lt[6], 1]*Log[S12 - S34]^2 + (G[lt[12], 1]*Log[S12 - S34]^2)/2 - 
         G[lt[17], 1]*Log[S12 - S34]^2 - G[lt[18], 1]*Log[S12 - S34]^2 - 
         Log[S12 - S34]^3/6 - (Pi^2*Log[(mm - S45)/mm])/3 + 
         2*G[0, lt[6], 1]*Log[(mm - S45)/mm] + 2*G[0, lt[8], 1]*
          Log[(mm - S45)/mm] - 2*G[0, lt[10], 1]*Log[(mm - S45)/mm] - 
         2*G[0, lt[13], 1]*Log[(mm - S45)/mm] - 2*G[0, lt[14], 1]*
          Log[(mm - S45)/mm] + 2*G[lt[3], 1, 1]*Log[(mm - S45)/mm] + 
         4*G[lt[3], lt[6], 1]*Log[(mm - S45)/mm] + 2*G[lt[3], lt[8], 1]*
          Log[(mm - S45)/mm] - 2*G[lt[3], lt[10], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[3], lt[13], 1]*Log[(mm - S45)/mm] - 4*G[lt[3], lt[14], 1]*
          Log[(mm - S45)/mm] + 2*G[lt[4], 1, 1]*Log[(mm - S45)/mm] - 
         G[lt[4], lt[4], 1]*Log[(mm - S45)/mm] + 2*G[lt[4], lt[8], 1]*
          Log[(mm - S45)/mm] + G[lt[4], lt[12], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[13], 1]*Log[(mm - S45)/mm] - 2*G[lt[4], lt[14], 1]*
          Log[(mm - S45)/mm] - 4*G[lt[6], lt[6], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[6], lt[10], 1]*Log[(mm - S45)/mm] + G[lt[12], lt[4], 1]*
          Log[(mm - S45)/mm] - G[lt[12], lt[12], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[13], 1]*Log[(mm - S45)/mm] - 2*G[lt[12], lt[14], 1]*
          Log[(mm - S45)/mm] - 2*G[lt[13], 1, 1]*Log[(mm - S45)/mm] - 
         2*G[lt[13], lt[8], 1]*Log[(mm - S45)/mm] + 4*G[lt[13], lt[13], 1]*
          Log[(mm - S45)/mm] + 4*G[lt[13], lt[14], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[14], 1, 1]*Log[(mm - S45)/mm] - 2*G[lt[14], lt[8], 1]*
          Log[(mm - S45)/mm] + 4*G[lt[14], lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[14], lt[14], 1]*Log[(mm - S45)/mm] + 2*G[lt[16], lt[6], 1]*
          Log[(mm - S45)/mm] + G[lt[16], lt[16], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[17], lt[4], 1]*Log[(mm - S45)/mm] - 4*G[lt[17], lt[6], 1]*
          Log[(mm - S45)/mm] - 2*G[lt[17], lt[12], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[13], 1]*Log[(mm - S45)/mm] + 4*G[lt[17], lt[14], 1]*
          Log[(mm - S45)/mm] + 2*G[lt[17], lt[16], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[18], lt[4], 1]*Log[(mm - S45)/mm] - 4*G[lt[18], lt[6], 1]*
          Log[(mm - S45)/mm] - 2*G[lt[18], lt[12], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[18], lt[13], 1]*Log[(mm - S45)/mm] + 4*G[lt[18], lt[14], 1]*
          Log[(mm - S45)/mm] + 2*G[lt[18], lt[16], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[19], 1, 1]*Log[(mm - S45)/mm] + 2*G[lt[19], lt[4], 1]*
          Log[(mm - S45)/mm] - 2*G[lt[19], lt[8], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[19], lt[10], 1]*Log[(mm - S45)/mm] - 2*G[lt[21], 1, 1]*
          Log[(mm - S45)/mm] + 2*G[lt[21], lt[4], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[21], lt[8], 1]*Log[(mm - S45)/mm] + 2*G[lt[21], lt[10], 1]*
          Log[(mm - S45)/mm] - 2*G[lt[6], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[12], 1]*Log[mm]*Log[(mm - S45)/mm] + 2*G[lt[13], 1]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[14], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[16], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         G[lt[4], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         G[lt[12], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         2*G[lt[17], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         2*G[lt[18], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         2*G[lt[19], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         2*G[lt[21], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         (Log[S12 - S34]^2*Log[(mm - S45)/mm])/2 - 
         (G[lt[4], 1]*Log[(mm - S45)/mm]^2)/2 - 2*G[lt[6], 1]*
          Log[(mm - S45)/mm]^2 - (3*G[lt[12], 1]*Log[(mm - S45)/mm]^2)/2 + 
         2*G[lt[13], 1]*Log[(mm - S45)/mm]^2 + 2*G[lt[14], 1]*
          Log[(mm - S45)/mm]^2 + (3*G[lt[16], 1]*Log[(mm - S45)/mm]^2)/2 - 
         (Log[S12 - S34]*Log[(mm - S45)/mm]^2)/2 - (Pi^2*Log[-S15])/12 - 
         2*G[0, 1, S45/mm]*Log[-S15] + 2*G[0, lt[6], 1]*Log[-S15] + 
         2*G[0, lt[16], 1]*Log[-S15] - 2*G[0, lt[17], 1]*Log[-S15] - 
         2*G[0, lt[18], 1]*Log[-S15] - G[lt[16], lt[16], 1]*Log[-S15] - 
         4*G[lt[17], lt[6], 1]*Log[-S15] - 2*G[lt[17], lt[16], 1]*Log[-S15] + 
         4*G[lt[17], lt[17], 1]*Log[-S15] + 4*G[lt[17], lt[18], 1]*
          Log[-S15] - 4*G[lt[18], lt[6], 1]*Log[-S15] - 
         2*G[lt[18], lt[16], 1]*Log[-S15] + 4*G[lt[18], lt[17], 1]*
          Log[-S15] + 4*G[lt[18], lt[18], 1]*Log[-S15] + 
         2*G[lt[19], lt[6], 1]*Log[-S15] - 2*G[lt[19], lt[17], 1]*Log[-S15] - 
         2*G[lt[19], lt[18], 1]*Log[-S15] + 2*G[lt[21], lt[6], 1]*Log[-S15] - 
         2*G[lt[21], lt[17], 1]*Log[-S15] - 2*G[lt[21], lt[18], 1]*
          Log[-S15] - G[lt[16], 1]*Log[(mm - S45)/mm]*Log[-S15] + 
         2*G[lt[17], 1]*Log[(mm - S45)/mm]*Log[-S15] + 
         2*G[lt[18], 1]*Log[(mm - S45)/mm]*Log[-S15] - 
         2*G[lt[19], 1]*Log[(mm - S45)/mm]*Log[-S15] - 
         2*G[lt[21], 1]*Log[(mm - S45)/mm]*Log[-S15] + 
         (Log[(mm - S45)/mm]^2*Log[-S15])/2 - G[lt[6], 1]*Log[-S15]^2 - 
         (G[lt[16], 1]*Log[-S15]^2)/2 + G[lt[17], 1]*Log[-S15]^2 + 
         G[lt[18], 1]*Log[-S15]^2 + (Log[(mm - S45)/mm]*Log[-S15]^2)/2 + 
         Log[-S15]^3/6) + ep^4*(-(Pi^2*G[0, 1, S45/mm])/3 - 
         (Pi^2*G[0, lt[6], 1])/12 + 2*G[0, 1, S45/mm]*G[0, lt[6], 1] + 
         2*G[0, 1, S45/mm]*G[0, lt[8], 1] - 2*G[0, 1, S45/mm]*
          G[0, lt[10], 1] + 2*G[0, 1, S45/mm]*G[0, lt[11], 1] - 
         (Pi^2*G[0, lt[12], 1])/4 - 2*G[0, 1, S45/mm]*G[0, lt[12], 1] + 
         (Pi^2*G[0, lt[13], 1])/12 - 2*G[0, 1, S45/mm]*G[0, lt[13], 1] + 
         (Pi^2*G[0, lt[14], 1])/12 - 2*G[0, 1, S45/mm]*G[0, lt[14], 1] - 
         2*G[0, 1, S45/mm]*G[0, lt[15], 1] + (Pi^2*G[0, lt[16], 1])/4 + 
         2*G[0, 1, S45/mm]*G[0, lt[16], 1] + 2*G[0, 1, S45/mm]*
          G[lt[3], 1, 1] - (Pi^2*G[lt[3], lt[6], 1])/6 + 
         4*G[0, 1, S45/mm]*G[lt[3], lt[6], 1] + 2*G[0, 1, S45/mm]*
          G[lt[3], lt[8], 1] - 2*G[0, 1, S45/mm]*G[lt[3], lt[10], 1] + 
         (Pi^2*G[lt[3], lt[13], 1])/6 - 4*G[0, 1, S45/mm]*
          G[lt[3], lt[13], 1] + (Pi^2*G[lt[3], lt[14], 1])/6 - 
         4*G[0, 1, S45/mm]*G[lt[3], lt[14], 1] + 2*G[0, 1, S45/mm]*
          G[lt[4], 1, 1] - (Pi^2*G[lt[4], lt[4], 1])/12 - 
         2*G[0, 1, S45/mm]*G[lt[4], lt[4], 1] + 2*G[0, 1, S45/mm]*
          G[lt[4], lt[8], 1] + 2*G[0, 1, S45/mm]*G[lt[4], lt[11], 1] - 
         (Pi^2*G[lt[4], lt[12], 1])/6 + (Pi^2*G[lt[4], lt[13], 1])/12 - 
         2*G[0, 1, S45/mm]*G[lt[4], lt[13], 1] + (Pi^2*G[lt[4], lt[14], 1])/
          12 - 2*G[0, 1, S45/mm]*G[lt[4], lt[14], 1] + 
         (Pi^2*G[lt[6], lt[4], 1])/6 + (Pi^2*G[lt[6], lt[6], 1])/6 - 
         4*G[0, 1, S45/mm]*G[lt[6], lt[6], 1] + 2*G[0, 1, S45/mm]*
          G[lt[6], lt[10], 1] + (Pi^2*G[lt[12], lt[4], 1])/12 + 
         2*G[0, 1, S45/mm]*G[lt[12], lt[4], 1] - 2*G[0, 1, S45/mm]*
          G[lt[12], lt[11], 1] + (Pi^2*G[lt[12], lt[12], 1])/6 + 
         (Pi^2*G[lt[12], lt[13], 1])/12 - 2*G[0, 1, S45/mm]*
          G[lt[12], lt[13], 1] + (Pi^2*G[lt[12], lt[14], 1])/12 - 
         2*G[0, 1, S45/mm]*G[lt[12], lt[14], 1] - 2*G[0, 1, S45/mm]*
          G[lt[13], 1, 1] - 2*G[0, 1, S45/mm]*G[lt[13], lt[8], 1] - 
         (Pi^2*G[lt[13], lt[13], 1])/6 + 4*G[0, 1, S45/mm]*
          G[lt[13], lt[13], 1] - (Pi^2*G[lt[13], lt[14], 1])/6 + 
         4*G[0, 1, S45/mm]*G[lt[13], lt[14], 1] - 2*G[0, 1, S45/mm]*
          G[lt[14], 1, 1] - 2*G[0, 1, S45/mm]*G[lt[14], lt[8], 1] - 
         (Pi^2*G[lt[14], lt[13], 1])/6 + 4*G[0, 1, S45/mm]*
          G[lt[14], lt[13], 1] - (Pi^2*G[lt[14], lt[14], 1])/6 + 
         4*G[0, 1, S45/mm]*G[lt[14], lt[14], 1] - (Pi^2*G[lt[16], lt[6], 1])/
          12 + 2*G[0, 1, S45/mm]*G[lt[16], lt[6], 1] + 2*G[0, 1, S45/mm]*
          G[lt[16], lt[15], 1] - (Pi^2*G[lt[16], lt[16], 1])/6 - 
         (Pi^2*G[lt[17], lt[4], 1])/6 - 4*G[0, 1, S45/mm]*
          G[lt[17], lt[4], 1] + (Pi^2*G[lt[17], lt[6], 1])/6 - 
         4*G[0, 1, S45/mm]*G[lt[17], lt[6], 1] + (Pi^2*G[lt[17], lt[12], 1])/
          3 - (Pi^2*G[lt[17], lt[13], 1])/6 + 4*G[0, 1, S45/mm]*
          G[lt[17], lt[13], 1] - (Pi^2*G[lt[17], lt[14], 1])/6 + 
         4*G[0, 1, S45/mm]*G[lt[17], lt[14], 1] - (Pi^2*G[lt[17], lt[16], 1])/
          3 - (Pi^2*G[lt[18], lt[4], 1])/6 - 4*G[0, 1, S45/mm]*
          G[lt[18], lt[4], 1] + (Pi^2*G[lt[18], lt[6], 1])/6 - 
         4*G[0, 1, S45/mm]*G[lt[18], lt[6], 1] + (Pi^2*G[lt[18], lt[12], 1])/
          3 - (Pi^2*G[lt[18], lt[13], 1])/6 + 4*G[0, 1, S45/mm]*
          G[lt[18], lt[13], 1] - (Pi^2*G[lt[18], lt[14], 1])/6 + 
         4*G[0, 1, S45/mm]*G[lt[18], lt[14], 1] - (Pi^2*G[lt[18], lt[16], 1])/
          3 - 2*G[0, 1, S45/mm]*G[lt[19], 1, 1] + 4*G[0, 1, S45/mm]*
          G[lt[19], lt[4], 1] - 2*G[0, 1, S45/mm]*G[lt[19], lt[8], 1] + 
         2*G[0, 1, S45/mm]*G[lt[19], lt[10], 1] - 2*G[0, 1, S45/mm]*
          G[lt[19], lt[11], 1] + 2*G[0, 1, S45/mm]*G[lt[19], lt[15], 1] - 
         2*G[0, 1, S45/mm]*G[lt[21], 1, 1] + 4*G[0, 1, S45/mm]*
          G[lt[21], lt[4], 1] - 2*G[0, 1, S45/mm]*G[lt[21], lt[8], 1] + 
         2*G[0, 1, S45/mm]*G[lt[21], lt[10], 1] - 2*G[0, 1, S45/mm]*
          G[lt[21], lt[11], 1] + 2*G[0, 1, S45/mm]*G[lt[21], lt[15], 1] + 
         2*G[lt[4], 1]*G[0, 0, 1, (mm - S45)/mm] + 4*G[lt[6], 1]*
          G[0, 0, 1, (mm - S45)/mm] + 2*G[lt[12], 1]*G[0, 0, 1, 
           (mm - S45)/mm] - 4*G[lt[13], 1]*G[0, 0, 1, (mm - S45)/mm] - 
         4*G[lt[14], 1]*G[0, 0, 1, (mm - S45)/mm] - 2*G[lt[16], 1]*
          G[0, 0, 1, (mm - S45)/mm] + 4*G[lt[4], 1]*G[0, 0, 1, S45/mm] + 
         2*G[lt[6], 1]*G[0, 0, 1, S45/mm] - 2*G[lt[12], 1]*
          G[0, 0, 1, S45/mm] - 2*G[lt[13], 1]*G[0, 0, 1, S45/mm] - 
         2*G[lt[14], 1]*G[0, 0, 1, S45/mm] + 2*G[lt[16], 1]*
          G[0, 0, 1, S45/mm] - G[0, 0, 0, lt[6], 1] + G[0, 0, 0, lt[12], 1] + 
         G[0, 0, 0, lt[13], 1] + G[0, 0, 0, lt[14], 1] - 
         G[0, 0, 0, lt[16], 1] - 2*G[0, 0, 1, lt[13], 1] - 
         2*G[0, 0, 1, lt[14], 1] - G[0, 0, lt[4], lt[12], 1] + 
         G[0, 0, lt[4], lt[13], 1] + G[0, 0, lt[4], lt[14], 1] - 
         2*G[0, 0, lt[6], lt[4], 1] - 2*G[0, 0, lt[6], lt[6], 1] - 
         2*G[0, 0, lt[8], lt[13], 1] - 2*G[0, 0, lt[8], lt[14], 1] + 
         2*G[0, 0, lt[10], lt[6], 1] + 4*G[0, 0, lt[11], lt[12], 1] - 
         2*G[0, 0, lt[12], lt[4], 1] - 3*G[0, 0, lt[12], lt[12], 1] - 
         G[0, 0, lt[12], lt[13], 1] - G[0, 0, lt[12], lt[14], 1] + 
         2*G[0, 0, lt[13], lt[13], 1] + 2*G[0, 0, lt[13], lt[14], 1] + 
         2*G[0, 0, lt[14], lt[13], 1] + 2*G[0, 0, lt[14], lt[14], 1] - 
         4*G[0, 0, lt[15], lt[16], 1] + G[0, 0, lt[16], lt[6], 1] + 
         3*G[0, 0, lt[16], lt[16], 1] + 2*G[0, 0, lt[17], lt[4], 1] - 
         2*G[0, 0, lt[17], lt[12], 1] + 2*G[0, 0, lt[17], lt[16], 1] + 
         2*G[0, 0, lt[18], lt[4], 1] - 2*G[0, 0, lt[18], lt[12], 1] + 
         2*G[0, 0, lt[18], lt[16], 1] + 2*G[0, 1, 1, lt[13], 1] + 
         2*G[0, 1, 1, lt[14], 1] + 2*G[0, 1, lt[8], lt[13], 1] + 
         2*G[0, 1, lt[8], lt[14], 1] - 4*G[0, 1, lt[13], lt[13], 1] - 
         4*G[0, 1, lt[13], lt[14], 1] - 4*G[0, 1, lt[14], lt[13], 1] - 
         4*G[0, 1, lt[14], lt[14], 1] - G[0, lt[4], 0, lt[12], 1] + 
         G[0, lt[4], 0, lt[13], 1] + G[0, lt[4], 0, lt[14], 1] - 
         2*G[0, lt[4], 1, lt[13], 1] - 2*G[0, lt[4], 1, lt[14], 1] - 
         G[0, lt[4], lt[4], lt[12], 1] + G[0, lt[4], lt[4], lt[13], 1] + 
         G[0, lt[4], lt[4], lt[14], 1] - 2*G[0, lt[4], lt[8], lt[13], 1] - 
         2*G[0, lt[4], lt[8], lt[14], 1] + 2*G[0, lt[4], lt[11], lt[12], 1] - 
         G[0, lt[4], lt[12], lt[12], 1] - G[0, lt[4], lt[12], lt[13], 1] - 
         G[0, lt[4], lt[12], lt[14], 1] + 2*G[0, lt[4], lt[13], lt[13], 1] + 
         2*G[0, lt[4], lt[13], lt[14], 1] + 2*G[0, lt[4], lt[14], lt[13], 
           1] + 2*G[0, lt[4], lt[14], lt[14], 1] + 
         2*G[0, lt[6], lt[4], lt[4], 1] - 4*G[0, lt[6], lt[6], lt[6], 1] + 
         2*G[0, lt[6], lt[10], lt[6], 1] + 2*G[0, lt[8], 1, lt[13], 1] + 
         2*G[0, lt[8], 1, lt[14], 1] + 2*G[0, lt[8], lt[8], lt[13], 1] + 
         2*G[0, lt[8], lt[8], lt[14], 1] - 4*G[0, lt[8], lt[13], lt[13], 1] - 
         4*G[0, lt[8], lt[13], lt[14], 1] - 4*G[0, lt[8], lt[14], lt[13], 
           1] - 4*G[0, lt[8], lt[14], lt[14], 1] + 
         4*G[0, lt[10], lt[6], lt[6], 1] - 2*G[0, lt[10], lt[10], lt[6], 1] + 
         2*G[0, lt[11], 0, lt[12], 1] - 2*G[0, lt[11], 0, lt[13], 1] - 
         2*G[0, lt[11], 0, lt[14], 1] + 2*G[0, lt[11], 1, lt[13], 1] + 
         2*G[0, lt[11], 1, lt[14], 1] - 2*G[0, lt[11], lt[4], lt[13], 1] - 
         2*G[0, lt[11], lt[4], lt[14], 1] + 2*G[0, lt[11], lt[8], lt[13], 
           1] + 2*G[0, lt[11], lt[8], lt[14], 1] - 
         2*G[0, lt[11], lt[12], lt[4], 1] + 2*G[0, lt[11], lt[12], lt[13], 
           1] + 2*G[0, lt[11], lt[12], lt[14], 1] - G[0, lt[12], 0, lt[12], 
          1] + G[0, lt[12], 0, lt[13], 1] + G[0, lt[12], 0, lt[14], 1] + 
         2*G[0, lt[12], lt[4], lt[4], 1] + G[0, lt[12], lt[4], lt[12], 1] + 
         G[0, lt[12], lt[4], lt[13], 1] + G[0, lt[12], lt[4], lt[14], 1] - 
         2*G[0, lt[12], lt[11], lt[12], 1] + 2*G[0, lt[12], lt[12], lt[4], 
           1] + G[0, lt[12], lt[12], lt[12], 1] - G[0, lt[12], lt[12], 
          lt[13], 1] - G[0, lt[12], lt[12], lt[14], 1] - 
         2*G[0, lt[12], lt[13], lt[13], 1] - 2*G[0, lt[12], lt[13], lt[14], 
           1] - 2*G[0, lt[12], lt[14], lt[13], 1] - 
         2*G[0, lt[12], lt[14], lt[14], 1] - 2*G[0, lt[13], 1, lt[13], 1] - 
         2*G[0, lt[13], 1, lt[14], 1] - 2*G[0, lt[13], lt[8], lt[13], 1] - 
         2*G[0, lt[13], lt[8], lt[14], 1] + 4*G[0, lt[13], lt[13], lt[13], 
           1] + 4*G[0, lt[13], lt[13], lt[14], 1] + 
         4*G[0, lt[13], lt[14], lt[13], 1] + 4*G[0, lt[13], lt[14], lt[14], 
           1] - 2*G[0, lt[14], 1, lt[13], 1] - 2*G[0, lt[14], 1, lt[14], 1] - 
         2*G[0, lt[14], lt[8], lt[13], 1] - 2*G[0, lt[14], lt[8], lt[14], 
           1] + 4*G[0, lt[14], lt[13], lt[13], 1] + 
         4*G[0, lt[14], lt[13], lt[14], 1] + 4*G[0, lt[14], lt[14], lt[13], 
           1] + 4*G[0, lt[14], lt[14], lt[14], 1] + 
         2*G[0, lt[15], 0, lt[6], 1] - 2*G[0, lt[15], 0, lt[16], 1] - 
         2*G[0, lt[15], lt[10], lt[6], 1] - 2*G[0, lt[15], lt[16], lt[6], 
           1] - G[0, lt[16], 0, lt[6], 1] + G[0, lt[16], 0, lt[16], 1] + 
         2*G[0, lt[16], lt[6], lt[6], 1] + 2*G[0, lt[16], lt[15], lt[16], 
           1] + G[0, lt[16], lt[16], lt[6], 1] - G[0, lt[16], lt[16], lt[16], 
          1] - 4*G[0, lt[17], 0, lt[12], 1] + 4*G[0, lt[17], 0, lt[16], 1] - 
         2*G[0, lt[17], lt[4], lt[4], 1] - 2*G[0, lt[17], lt[4], lt[12], 1] + 
         4*G[0, lt[17], lt[6], lt[4], 1] + 2*G[0, lt[17], lt[12], lt[4], 1] + 
         2*G[0, lt[17], lt[12], lt[12], 1] - 2*G[0, lt[17], lt[16], lt[16], 
           1] - 4*G[0, lt[17], lt[17], lt[4], 1] + 
         4*G[0, lt[17], lt[17], lt[12], 1] - 4*G[0, lt[17], lt[17], lt[16], 
           1] - 4*G[0, lt[17], lt[18], lt[4], 1] + 
         4*G[0, lt[17], lt[18], lt[12], 1] - 4*G[0, lt[17], lt[18], lt[16], 
           1] - 4*G[0, lt[18], 0, lt[12], 1] + 4*G[0, lt[18], 0, lt[16], 1] - 
         2*G[0, lt[18], lt[4], lt[4], 1] - 2*G[0, lt[18], lt[4], lt[12], 1] + 
         4*G[0, lt[18], lt[6], lt[4], 1] + 2*G[0, lt[18], lt[12], lt[4], 1] + 
         2*G[0, lt[18], lt[12], lt[12], 1] - 2*G[0, lt[18], lt[16], lt[16], 
           1] - 4*G[0, lt[18], lt[17], lt[4], 1] + 
         4*G[0, lt[18], lt[17], lt[12], 1] - 4*G[0, lt[18], lt[17], lt[16], 
           1] - 4*G[0, lt[18], lt[18], lt[4], 1] + 
         4*G[0, lt[18], lt[18], lt[12], 1] - 4*G[0, lt[18], lt[18], lt[16], 
           1] + 2*G[0, lt[19], 0, lt[12], 1] - 2*G[0, lt[19], 0, lt[16], 1] + 
         2*G[0, lt[19], lt[4], lt[12], 1] - 2*G[0, lt[19], lt[6], lt[4], 1] - 
         2*G[0, lt[19], lt[11], lt[12], 1] + 2*G[0, lt[19], lt[15], lt[16], 
           1] + 2*G[0, lt[19], lt[17], lt[4], 1] - 
         2*G[0, lt[19], lt[17], lt[12], 1] + 2*G[0, lt[19], lt[17], lt[16], 
           1] + 2*G[0, lt[19], lt[18], lt[4], 1] - 
         2*G[0, lt[19], lt[18], lt[12], 1] + 2*G[0, lt[19], lt[18], lt[16], 
           1] + 2*G[0, lt[21], 0, lt[12], 1] - 2*G[0, lt[21], 0, lt[16], 1] + 
         2*G[0, lt[21], lt[4], lt[12], 1] - 2*G[0, lt[21], lt[6], lt[4], 1] - 
         2*G[0, lt[21], lt[11], lt[12], 1] + 2*G[0, lt[21], lt[15], lt[16], 
           1] + 2*G[0, lt[21], lt[17], lt[4], 1] - 
         2*G[0, lt[21], lt[17], lt[12], 1] + 2*G[0, lt[21], lt[17], lt[16], 
           1] + 2*G[0, lt[21], lt[18], lt[4], 1] - 
         2*G[0, lt[21], lt[18], lt[12], 1] + 2*G[0, lt[21], lt[18], lt[16], 
           1] + 2*G[lt[3], 1, 1, lt[13], 1] + 2*G[lt[3], 1, 1, lt[14], 1] + 
         2*G[lt[3], 1, lt[8], lt[13], 1] + 2*G[lt[3], 1, lt[8], lt[14], 1] - 
         4*G[lt[3], 1, lt[13], lt[13], 1] - 4*G[lt[3], 1, lt[13], lt[14], 
           1] - 4*G[lt[3], 1, lt[14], lt[13], 1] - 
         4*G[lt[3], 1, lt[14], lt[14], 1] - 8*G[lt[3], lt[6], lt[6], lt[6], 
           1] + 4*G[lt[3], lt[6], lt[10], lt[6], 1] + 
         2*G[lt[3], lt[8], 1, lt[13], 1] + 2*G[lt[3], lt[8], 1, lt[14], 1] + 
         2*G[lt[3], lt[8], lt[8], lt[13], 1] + 2*G[lt[3], lt[8], lt[8], 
           lt[14], 1] - 4*G[lt[3], lt[8], lt[13], lt[13], 1] - 
         4*G[lt[3], lt[8], lt[13], lt[14], 1] - 
         4*G[lt[3], lt[8], lt[14], lt[13], 1] - 
         4*G[lt[3], lt[8], lt[14], lt[14], 1] + 
         4*G[lt[3], lt[10], lt[6], lt[6], 1] - 2*G[lt[3], lt[10], lt[10], 
           lt[6], 1] - 4*G[lt[3], lt[13], 1, lt[13], 1] - 
         4*G[lt[3], lt[13], 1, lt[14], 1] - 4*G[lt[3], lt[13], lt[8], lt[13], 
           1] - 4*G[lt[3], lt[13], lt[8], lt[14], 1] + 
         8*G[lt[3], lt[13], lt[13], lt[13], 1] + 
         8*G[lt[3], lt[13], lt[13], lt[14], 1] + 
         8*G[lt[3], lt[13], lt[14], lt[13], 1] + 
         8*G[lt[3], lt[13], lt[14], lt[14], 1] - 
         4*G[lt[3], lt[14], 1, lt[13], 1] - 4*G[lt[3], lt[14], 1, lt[14], 
           1] - 4*G[lt[3], lt[14], lt[8], lt[13], 1] - 
         4*G[lt[3], lt[14], lt[8], lt[14], 1] + 
         8*G[lt[3], lt[14], lt[13], lt[13], 1] + 
         8*G[lt[3], lt[14], lt[13], lt[14], 1] + 
         8*G[lt[3], lt[14], lt[14], lt[13], 1] + 
         8*G[lt[3], lt[14], lt[14], lt[14], 1] - G[lt[4], 0, 0, lt[12], 1] + 
         G[lt[4], 0, 0, lt[13], 1] + G[lt[4], 0, 0, lt[14], 1] - 
         2*G[lt[4], 0, 1, lt[13], 1] - 2*G[lt[4], 0, 1, lt[14], 1] - 
         G[lt[4], 0, lt[4], lt[12], 1] + G[lt[4], 0, lt[4], lt[13], 1] + 
         G[lt[4], 0, lt[4], lt[14], 1] - 2*G[lt[4], 0, lt[8], lt[13], 1] - 
         2*G[lt[4], 0, lt[8], lt[14], 1] + 2*G[lt[4], 0, lt[11], lt[12], 1] - 
         G[lt[4], 0, lt[12], lt[12], 1] - G[lt[4], 0, lt[12], lt[13], 1] - 
         G[lt[4], 0, lt[12], lt[14], 1] + 2*G[lt[4], 0, lt[13], lt[13], 1] + 
         2*G[lt[4], 0, lt[13], lt[14], 1] + 2*G[lt[4], 0, lt[14], lt[13], 
           1] + 2*G[lt[4], 0, lt[14], lt[14], 1] + 
         2*G[lt[4], 1, 1, lt[13], 1] + 2*G[lt[4], 1, 1, lt[14], 1] + 
         2*G[lt[4], 1, lt[8], lt[13], 1] + 2*G[lt[4], 1, lt[8], lt[14], 1] - 
         4*G[lt[4], 1, lt[13], lt[13], 1] - 4*G[lt[4], 1, lt[13], lt[14], 
           1] - 4*G[lt[4], 1, lt[14], lt[13], 1] - 
         4*G[lt[4], 1, lt[14], lt[14], 1] - G[lt[4], lt[4], 0, lt[12], 1] + 
         G[lt[4], lt[4], 0, lt[13], 1] + G[lt[4], lt[4], 0, lt[14], 1] - 
         2*G[lt[4], lt[4], 1, lt[13], 1] - 2*G[lt[4], lt[4], 1, lt[14], 1] + 
         G[lt[4], lt[4], lt[4], lt[4], 1] + G[lt[4], lt[4], lt[4], lt[13], 
          1] + G[lt[4], lt[4], lt[4], lt[14], 1] - 
         2*G[lt[4], lt[4], lt[8], lt[13], 1] - 2*G[lt[4], lt[4], lt[8], 
           lt[14], 1] + G[lt[4], lt[4], lt[12], lt[4], 1] - 
         G[lt[4], lt[4], lt[12], lt[13], 1] - G[lt[4], lt[4], lt[12], lt[14], 
          1] + 2*G[lt[4], lt[4], lt[13], lt[13], 1] + 
         2*G[lt[4], lt[4], lt[13], lt[14], 1] + 
         2*G[lt[4], lt[4], lt[14], lt[13], 1] + 
         2*G[lt[4], lt[4], lt[14], lt[14], 1] + 2*G[lt[4], lt[8], 1, lt[13], 
           1] + 2*G[lt[4], lt[8], 1, lt[14], 1] + 
         2*G[lt[4], lt[8], lt[8], lt[13], 1] + 2*G[lt[4], lt[8], lt[8], 
           lt[14], 1] - 4*G[lt[4], lt[8], lt[13], lt[13], 1] - 
         4*G[lt[4], lt[8], lt[13], lt[14], 1] - 
         4*G[lt[4], lt[8], lt[14], lt[13], 1] - 
         4*G[lt[4], lt[8], lt[14], lt[14], 1] + 2*G[lt[4], lt[11], 0, lt[12], 
           1] - 2*G[lt[4], lt[11], 0, lt[13], 1] - 
         2*G[lt[4], lt[11], 0, lt[14], 1] + 2*G[lt[4], lt[11], 1, lt[13], 
           1] + 2*G[lt[4], lt[11], 1, lt[14], 1] - 
         2*G[lt[4], lt[11], lt[4], lt[13], 1] - 
         2*G[lt[4], lt[11], lt[4], lt[14], 1] + 
         2*G[lt[4], lt[11], lt[8], lt[13], 1] + 
         2*G[lt[4], lt[11], lt[8], lt[14], 1] - 
         2*G[lt[4], lt[11], lt[12], lt[4], 1] + 
         2*G[lt[4], lt[11], lt[12], lt[13], 1] + 
         2*G[lt[4], lt[11], lt[12], lt[14], 1] - G[lt[4], lt[12], 0, lt[12], 
          1] + G[lt[4], lt[12], 0, lt[13], 1] + G[lt[4], lt[12], 0, lt[14], 
          1] + G[lt[4], lt[12], lt[4], lt[4], 1] + G[lt[4], lt[12], lt[4], 
          lt[13], 1] + G[lt[4], lt[12], lt[4], lt[14], 1] + 
         G[lt[4], lt[12], lt[12], lt[4], 1] - G[lt[4], lt[12], lt[12], 
          lt[13], 1] - G[lt[4], lt[12], lt[12], lt[14], 1] - 
         2*G[lt[4], lt[12], lt[13], lt[13], 1] - 
         2*G[lt[4], lt[12], lt[13], lt[14], 1] - 
         2*G[lt[4], lt[12], lt[14], lt[13], 1] - 
         2*G[lt[4], lt[12], lt[14], lt[14], 1] - 
         2*G[lt[4], lt[13], 1, lt[13], 1] - 2*G[lt[4], lt[13], 1, lt[14], 
           1] - 2*G[lt[4], lt[13], lt[8], lt[13], 1] - 
         2*G[lt[4], lt[13], lt[8], lt[14], 1] + 
         4*G[lt[4], lt[13], lt[13], lt[13], 1] + 
         4*G[lt[4], lt[13], lt[13], lt[14], 1] + 
         4*G[lt[4], lt[13], lt[14], lt[13], 1] + 
         4*G[lt[4], lt[13], lt[14], lt[14], 1] - 
         2*G[lt[4], lt[14], 1, lt[13], 1] - 2*G[lt[4], lt[14], 1, lt[14], 
           1] - 2*G[lt[4], lt[14], lt[8], lt[13], 1] - 
         2*G[lt[4], lt[14], lt[8], lt[14], 1] + 
         4*G[lt[4], lt[14], lt[13], lt[13], 1] + 
         4*G[lt[4], lt[14], lt[13], lt[14], 1] + 
         4*G[lt[4], lt[14], lt[14], lt[13], 1] + 
         4*G[lt[4], lt[14], lt[14], lt[14], 1] - 
         2*G[lt[6], lt[4], lt[4], lt[4], 1] + 8*G[lt[6], lt[6], lt[6], lt[6], 
           1] - 4*G[lt[6], lt[6], lt[10], lt[6], 1] - 
         4*G[lt[6], lt[10], lt[6], lt[6], 1] + 2*G[lt[6], lt[10], lt[10], 
           lt[6], 1] + G[lt[12], 0, 0, lt[12], 1] - G[lt[12], 0, 0, lt[13], 
          1] - G[lt[12], 0, 0, lt[14], 1] + 2*G[lt[12], 0, 1, lt[13], 1] + 
         2*G[lt[12], 0, 1, lt[14], 1] + G[lt[12], 0, lt[4], lt[12], 1] - 
         G[lt[12], 0, lt[4], lt[13], 1] - G[lt[12], 0, lt[4], lt[14], 1] + 
         2*G[lt[12], 0, lt[8], lt[13], 1] + 2*G[lt[12], 0, lt[8], lt[14], 
           1] - 2*G[lt[12], 0, lt[11], lt[12], 1] + G[lt[12], 0, lt[12], 
          lt[12], 1] + G[lt[12], 0, lt[12], lt[13], 1] + 
         G[lt[12], 0, lt[12], lt[14], 1] - 2*G[lt[12], 0, lt[13], lt[13], 
           1] - 2*G[lt[12], 0, lt[13], lt[14], 1] - 
         2*G[lt[12], 0, lt[14], lt[13], 1] - 2*G[lt[12], 0, lt[14], lt[14], 
           1] + G[lt[12], lt[4], 0, lt[12], 1] - G[lt[12], lt[4], 0, lt[13], 
          1] - G[lt[12], lt[4], 0, lt[14], 1] + 2*G[lt[12], lt[4], 1, lt[13], 
           1] + 2*G[lt[12], lt[4], 1, lt[14], 1] - G[lt[12], lt[4], lt[4], 
          lt[4], 1] - G[lt[12], lt[4], lt[4], lt[13], 1] - 
         G[lt[12], lt[4], lt[4], lt[14], 1] + 2*G[lt[12], lt[4], lt[8], 
           lt[13], 1] + 2*G[lt[12], lt[4], lt[8], lt[14], 1] - 
         G[lt[12], lt[4], lt[12], lt[4], 1] + G[lt[12], lt[4], lt[12], 
          lt[13], 1] + G[lt[12], lt[4], lt[12], lt[14], 1] - 
         2*G[lt[12], lt[4], lt[13], lt[13], 1] - 
         2*G[lt[12], lt[4], lt[13], lt[14], 1] - 
         2*G[lt[12], lt[4], lt[14], lt[13], 1] - 
         2*G[lt[12], lt[4], lt[14], lt[14], 1] - 
         2*G[lt[12], lt[11], 0, lt[12], 1] + 2*G[lt[12], lt[11], 0, lt[13], 
           1] + 2*G[lt[12], lt[11], 0, lt[14], 1] - 
         2*G[lt[12], lt[11], 1, lt[13], 1] - 2*G[lt[12], lt[11], 1, lt[14], 
           1] + 2*G[lt[12], lt[11], lt[4], lt[13], 1] + 
         2*G[lt[12], lt[11], lt[4], lt[14], 1] - 
         2*G[lt[12], lt[11], lt[8], lt[13], 1] - 
         2*G[lt[12], lt[11], lt[8], lt[14], 1] + 
         2*G[lt[12], lt[11], lt[12], lt[4], 1] - 
         2*G[lt[12], lt[11], lt[12], lt[13], 1] - 
         2*G[lt[12], lt[11], lt[12], lt[14], 1] + G[lt[12], lt[12], 0, 
          lt[12], 1] - G[lt[12], lt[12], 0, lt[13], 1] - 
         G[lt[12], lt[12], 0, lt[14], 1] - G[lt[12], lt[12], lt[4], lt[4], 
          1] - G[lt[12], lt[12], lt[4], lt[13], 1] - G[lt[12], lt[12], lt[4], 
          lt[14], 1] - G[lt[12], lt[12], lt[12], lt[4], 1] + 
         G[lt[12], lt[12], lt[12], lt[13], 1] + G[lt[12], lt[12], lt[12], 
          lt[14], 1] + 2*G[lt[12], lt[12], lt[13], lt[13], 1] + 
         2*G[lt[12], lt[12], lt[13], lt[14], 1] + 
         2*G[lt[12], lt[12], lt[14], lt[13], 1] + 
         2*G[lt[12], lt[12], lt[14], lt[14], 1] - 
         2*G[lt[12], lt[13], 1, lt[13], 1] - 2*G[lt[12], lt[13], 1, lt[14], 
           1] - 2*G[lt[12], lt[13], lt[8], lt[13], 1] - 
         2*G[lt[12], lt[13], lt[8], lt[14], 1] + 
         4*G[lt[12], lt[13], lt[13], lt[13], 1] + 
         4*G[lt[12], lt[13], lt[13], lt[14], 1] + 
         4*G[lt[12], lt[13], lt[14], lt[13], 1] + 
         4*G[lt[12], lt[13], lt[14], lt[14], 1] - 
         2*G[lt[12], lt[14], 1, lt[13], 1] - 2*G[lt[12], lt[14], 1, lt[14], 
           1] - 2*G[lt[12], lt[14], lt[8], lt[13], 1] - 
         2*G[lt[12], lt[14], lt[8], lt[14], 1] + 
         4*G[lt[12], lt[14], lt[13], lt[13], 1] + 
         4*G[lt[12], lt[14], lt[13], lt[14], 1] + 
         4*G[lt[12], lt[14], lt[14], lt[13], 1] + 
         4*G[lt[12], lt[14], lt[14], lt[14], 1] - 
         2*G[lt[13], 1, 1, lt[13], 1] - 2*G[lt[13], 1, 1, lt[14], 1] - 
         2*G[lt[13], 1, lt[8], lt[13], 1] - 2*G[lt[13], 1, lt[8], lt[14], 
           1] + 4*G[lt[13], 1, lt[13], lt[13], 1] + 
         4*G[lt[13], 1, lt[13], lt[14], 1] + 4*G[lt[13], 1, lt[14], lt[13], 
           1] + 4*G[lt[13], 1, lt[14], lt[14], 1] - 
         2*G[lt[13], lt[8], 1, lt[13], 1] - 2*G[lt[13], lt[8], 1, lt[14], 
           1] - 2*G[lt[13], lt[8], lt[8], lt[13], 1] - 
         2*G[lt[13], lt[8], lt[8], lt[14], 1] + 
         4*G[lt[13], lt[8], lt[13], lt[13], 1] + 
         4*G[lt[13], lt[8], lt[13], lt[14], 1] + 
         4*G[lt[13], lt[8], lt[14], lt[13], 1] + 
         4*G[lt[13], lt[8], lt[14], lt[14], 1] + 
         4*G[lt[13], lt[13], 1, lt[13], 1] + 4*G[lt[13], lt[13], 1, lt[14], 
           1] + 4*G[lt[13], lt[13], lt[8], lt[13], 1] + 
         4*G[lt[13], lt[13], lt[8], lt[14], 1] - 
         8*G[lt[13], lt[13], lt[13], lt[13], 1] - 
         8*G[lt[13], lt[13], lt[13], lt[14], 1] - 
         8*G[lt[13], lt[13], lt[14], lt[13], 1] - 
         8*G[lt[13], lt[13], lt[14], lt[14], 1] + 
         4*G[lt[13], lt[14], 1, lt[13], 1] + 4*G[lt[13], lt[14], 1, lt[14], 
           1] + 4*G[lt[13], lt[14], lt[8], lt[13], 1] + 
         4*G[lt[13], lt[14], lt[8], lt[14], 1] - 
         8*G[lt[13], lt[14], lt[13], lt[13], 1] - 
         8*G[lt[13], lt[14], lt[13], lt[14], 1] - 
         8*G[lt[13], lt[14], lt[14], lt[13], 1] - 
         8*G[lt[13], lt[14], lt[14], lt[14], 1] - 
         2*G[lt[14], 1, 1, lt[13], 1] - 2*G[lt[14], 1, 1, lt[14], 1] - 
         2*G[lt[14], 1, lt[8], lt[13], 1] - 2*G[lt[14], 1, lt[8], lt[14], 
           1] + 4*G[lt[14], 1, lt[13], lt[13], 1] + 
         4*G[lt[14], 1, lt[13], lt[14], 1] + 4*G[lt[14], 1, lt[14], lt[13], 
           1] + 4*G[lt[14], 1, lt[14], lt[14], 1] - 
         2*G[lt[14], lt[8], 1, lt[13], 1] - 2*G[lt[14], lt[8], 1, lt[14], 
           1] - 2*G[lt[14], lt[8], lt[8], lt[13], 1] - 
         2*G[lt[14], lt[8], lt[8], lt[14], 1] + 
         4*G[lt[14], lt[8], lt[13], lt[13], 1] + 
         4*G[lt[14], lt[8], lt[13], lt[14], 1] + 
         4*G[lt[14], lt[8], lt[14], lt[13], 1] + 
         4*G[lt[14], lt[8], lt[14], lt[14], 1] + 
         4*G[lt[14], lt[13], 1, lt[13], 1] + 4*G[lt[14], lt[13], 1, lt[14], 
           1] + 4*G[lt[14], lt[13], lt[8], lt[13], 1] + 
         4*G[lt[14], lt[13], lt[8], lt[14], 1] - 
         8*G[lt[14], lt[13], lt[13], lt[13], 1] - 
         8*G[lt[14], lt[13], lt[13], lt[14], 1] - 
         8*G[lt[14], lt[13], lt[14], lt[13], 1] - 
         8*G[lt[14], lt[13], lt[14], lt[14], 1] + 
         4*G[lt[14], lt[14], 1, lt[13], 1] + 4*G[lt[14], lt[14], 1, lt[14], 
           1] + 4*G[lt[14], lt[14], lt[8], lt[13], 1] + 
         4*G[lt[14], lt[14], lt[8], lt[14], 1] - 
         8*G[lt[14], lt[14], lt[13], lt[13], 1] - 
         8*G[lt[14], lt[14], lt[13], lt[14], 1] - 
         8*G[lt[14], lt[14], lt[14], lt[13], 1] - 
         8*G[lt[14], lt[14], lt[14], lt[14], 1] + G[lt[16], 0, 0, lt[6], 1] - 
         G[lt[16], 0, 0, lt[16], 1] + 2*G[lt[16], 0, lt[6], lt[6], 1] - 
         2*G[lt[16], 0, lt[10], lt[6], 1] + 2*G[lt[16], 0, lt[15], lt[16], 
           1] - G[lt[16], 0, lt[16], lt[6], 1] - G[lt[16], 0, lt[16], lt[16], 
          1] - 4*G[lt[16], lt[6], lt[6], lt[6], 1] + 
         2*G[lt[16], lt[6], lt[10], lt[6], 1] - 2*G[lt[16], lt[15], 0, lt[6], 
           1] + 2*G[lt[16], lt[15], 0, lt[16], 1] + 
         2*G[lt[16], lt[15], lt[10], lt[6], 1] + 
         2*G[lt[16], lt[15], lt[16], lt[6], 1] + G[lt[16], lt[16], 0, lt[6], 
          1] - G[lt[16], lt[16], 0, lt[16], 1] - 
         2*G[lt[16], lt[16], lt[6], lt[6], 1] - G[lt[16], lt[16], lt[16], 
          lt[6], 1] - 2*G[lt[17], 0, 0, lt[6], 1] - 
         6*G[lt[17], 0, 0, lt[12], 1] + 2*G[lt[17], 0, 0, lt[13], 1] + 
         2*G[lt[17], 0, 0, lt[14], 1] + 6*G[lt[17], 0, 0, lt[16], 1] - 
         4*G[lt[17], 0, 1, lt[13], 1] - 4*G[lt[17], 0, 1, lt[14], 1] - 
         2*G[lt[17], 0, lt[4], lt[12], 1] + 2*G[lt[17], 0, lt[4], lt[13], 
           1] + 2*G[lt[17], 0, lt[4], lt[14], 1] + 
         4*G[lt[17], 0, lt[6], lt[4], 1] - 4*G[lt[17], 0, lt[6], lt[6], 1] - 
         4*G[lt[17], 0, lt[8], lt[13], 1] - 4*G[lt[17], 0, lt[8], lt[14], 
           1] + 4*G[lt[17], 0, lt[10], lt[6], 1] + 
         4*G[lt[17], 0, lt[12], lt[4], 1] + 2*G[lt[17], 0, lt[12], lt[12], 
           1] - 2*G[lt[17], 0, lt[12], lt[13], 1] - 
         2*G[lt[17], 0, lt[12], lt[14], 1] + 4*G[lt[17], 0, lt[13], lt[13], 
           1] + 4*G[lt[17], 0, lt[13], lt[14], 1] + 
         4*G[lt[17], 0, lt[14], lt[13], 1] + 4*G[lt[17], 0, lt[14], lt[14], 
           1] + 2*G[lt[17], 0, lt[16], lt[6], 1] - 
         2*G[lt[17], 0, lt[16], lt[16], 1] - 4*G[lt[17], 0, lt[17], lt[4], 
           1] + 4*G[lt[17], 0, lt[17], lt[12], 1] - 
         4*G[lt[17], 0, lt[17], lt[16], 1] - 4*G[lt[17], 0, lt[18], lt[4], 
           1] + 4*G[lt[17], 0, lt[18], lt[12], 1] - 
         4*G[lt[17], 0, lt[18], lt[16], 1] - 4*G[lt[17], lt[3], 1, lt[13], 
           1] - 4*G[lt[17], lt[3], 1, lt[14], 1] - 
         8*G[lt[17], lt[3], lt[6], lt[6], 1] - 4*G[lt[17], lt[3], lt[8], 
           lt[13], 1] - 4*G[lt[17], lt[3], lt[8], lt[14], 1] + 
         4*G[lt[17], lt[3], lt[10], lt[6], 1] + 
         8*G[lt[17], lt[3], lt[13], lt[13], 1] + 
         8*G[lt[17], lt[3], lt[13], lt[14], 1] + 
         8*G[lt[17], lt[3], lt[14], lt[13], 1] + 
         8*G[lt[17], lt[3], lt[14], lt[14], 1] - 
         2*G[lt[17], lt[4], 0, lt[12], 1] + 2*G[lt[17], lt[4], 0, lt[13], 
           1] + 2*G[lt[17], lt[4], 0, lt[14], 1] - 
         4*G[lt[17], lt[4], 1, lt[13], 1] - 4*G[lt[17], lt[4], 1, lt[14], 
           1] + 2*G[lt[17], lt[4], lt[4], lt[4], 1] + 
         2*G[lt[17], lt[4], lt[4], lt[13], 1] + 
         2*G[lt[17], lt[4], lt[4], lt[14], 1] - 
         4*G[lt[17], lt[4], lt[8], lt[13], 1] - 
         4*G[lt[17], lt[4], lt[8], lt[14], 1] + 
         2*G[lt[17], lt[4], lt[12], lt[4], 1] - 
         2*G[lt[17], lt[4], lt[12], lt[13], 1] - 
         2*G[lt[17], lt[4], lt[12], lt[14], 1] + 
         4*G[lt[17], lt[4], lt[13], lt[13], 1] + 
         4*G[lt[17], lt[4], lt[13], lt[14], 1] + 
         4*G[lt[17], lt[4], lt[14], lt[13], 1] + 
         4*G[lt[17], lt[4], lt[14], lt[14], 1] - 
         4*G[lt[17], lt[6], lt[4], lt[4], 1] + 8*G[lt[17], lt[6], lt[6], 
           lt[6], 1] - 4*G[lt[17], lt[6], lt[10], lt[6], 1] + 
         2*G[lt[17], lt[12], 0, lt[12], 1] - 2*G[lt[17], lt[12], 0, lt[13], 
           1] - 2*G[lt[17], lt[12], 0, lt[14], 1] - 
         2*G[lt[17], lt[12], lt[4], lt[4], 1] - 
         2*G[lt[17], lt[12], lt[4], lt[13], 1] - 
         2*G[lt[17], lt[12], lt[4], lt[14], 1] - 
         2*G[lt[17], lt[12], lt[12], lt[4], 1] + 
         2*G[lt[17], lt[12], lt[12], lt[13], 1] + 
         2*G[lt[17], lt[12], lt[12], lt[14], 1] + 
         4*G[lt[17], lt[12], lt[13], lt[13], 1] + 
         4*G[lt[17], lt[12], lt[13], lt[14], 1] + 
         4*G[lt[17], lt[12], lt[14], lt[13], 1] + 
         4*G[lt[17], lt[12], lt[14], lt[14], 1] + 
         4*G[lt[17], lt[13], 1, lt[13], 1] + 4*G[lt[17], lt[13], 1, lt[14], 
           1] + 4*G[lt[17], lt[13], lt[8], lt[13], 1] + 
         4*G[lt[17], lt[13], lt[8], lt[14], 1] - 
         8*G[lt[17], lt[13], lt[13], lt[13], 1] - 
         8*G[lt[17], lt[13], lt[13], lt[14], 1] - 
         8*G[lt[17], lt[13], lt[14], lt[13], 1] - 
         8*G[lt[17], lt[13], lt[14], lt[14], 1] + 
         4*G[lt[17], lt[14], 1, lt[13], 1] + 4*G[lt[17], lt[14], 1, lt[14], 
           1] + 4*G[lt[17], lt[14], lt[8], lt[13], 1] + 
         4*G[lt[17], lt[14], lt[8], lt[14], 1] - 
         8*G[lt[17], lt[14], lt[13], lt[13], 1] - 
         8*G[lt[17], lt[14], lt[13], lt[14], 1] - 
         8*G[lt[17], lt[14], lt[14], lt[13], 1] - 
         8*G[lt[17], lt[14], lt[14], lt[14], 1] + 
         2*G[lt[17], lt[16], 0, lt[6], 1] - 2*G[lt[17], lt[16], 0, lt[16], 
           1] - 4*G[lt[17], lt[16], lt[6], lt[6], 1] - 
         2*G[lt[17], lt[16], lt[16], lt[6], 1] - 
         4*G[lt[17], lt[17], 0, lt[6], 1] + 4*G[lt[17], lt[17], 0, lt[12], 
           1] + 4*G[lt[17], lt[17], 0, lt[13], 1] + 
         4*G[lt[17], lt[17], 0, lt[14], 1] - 4*G[lt[17], lt[17], 0, lt[16], 
           1] - 8*G[lt[17], lt[17], lt[3], lt[6], 1] + 
         8*G[lt[17], lt[17], lt[3], lt[13], 1] + 
         8*G[lt[17], lt[17], lt[3], lt[14], 1] + 
         4*G[lt[17], lt[17], lt[4], lt[4], 1] + 
         4*G[lt[17], lt[17], lt[4], lt[13], 1] + 
         4*G[lt[17], lt[17], lt[4], lt[14], 1] - 
         8*G[lt[17], lt[17], lt[6], lt[4], 1] + 
         8*G[lt[17], lt[17], lt[6], lt[6], 1] - 4*G[lt[17], lt[17], lt[12], 
           lt[4], 1] + 4*G[lt[17], lt[17], lt[12], lt[13], 1] + 
         4*G[lt[17], lt[17], lt[12], lt[14], 1] - 
         8*G[lt[17], lt[17], lt[13], lt[13], 1] - 
         8*G[lt[17], lt[17], lt[13], lt[14], 1] - 
         8*G[lt[17], lt[17], lt[14], lt[13], 1] - 
         8*G[lt[17], lt[17], lt[14], lt[14], 1] - 
         4*G[lt[17], lt[17], lt[16], lt[6], 1] + 
         8*G[lt[17], lt[17], lt[17], lt[4], 1] + 
         8*G[lt[17], lt[17], lt[17], lt[6], 1] - 
         8*G[lt[17], lt[17], lt[17], lt[13], 1] - 
         8*G[lt[17], lt[17], lt[17], lt[14], 1] + 
         8*G[lt[17], lt[17], lt[18], lt[4], 1] + 
         8*G[lt[17], lt[17], lt[18], lt[6], 1] - 
         8*G[lt[17], lt[17], lt[18], lt[13], 1] - 
         8*G[lt[17], lt[17], lt[18], lt[14], 1] - 
         4*G[lt[17], lt[18], 0, lt[6], 1] + 4*G[lt[17], lt[18], 0, lt[12], 
           1] + 4*G[lt[17], lt[18], 0, lt[13], 1] + 
         4*G[lt[17], lt[18], 0, lt[14], 1] - 4*G[lt[17], lt[18], 0, lt[16], 
           1] - 8*G[lt[17], lt[18], lt[3], lt[6], 1] + 
         8*G[lt[17], lt[18], lt[3], lt[13], 1] + 
         8*G[lt[17], lt[18], lt[3], lt[14], 1] + 
         4*G[lt[17], lt[18], lt[4], lt[4], 1] + 
         4*G[lt[17], lt[18], lt[4], lt[13], 1] + 
         4*G[lt[17], lt[18], lt[4], lt[14], 1] - 
         8*G[lt[17], lt[18], lt[6], lt[4], 1] + 
         8*G[lt[17], lt[18], lt[6], lt[6], 1] - 4*G[lt[17], lt[18], lt[12], 
           lt[4], 1] + 4*G[lt[17], lt[18], lt[12], lt[13], 1] + 
         4*G[lt[17], lt[18], lt[12], lt[14], 1] - 
         8*G[lt[17], lt[18], lt[13], lt[13], 1] - 
         8*G[lt[17], lt[18], lt[13], lt[14], 1] - 
         8*G[lt[17], lt[18], lt[14], lt[13], 1] - 
         8*G[lt[17], lt[18], lt[14], lt[14], 1] - 
         4*G[lt[17], lt[18], lt[16], lt[6], 1] + 
         8*G[lt[17], lt[18], lt[17], lt[4], 1] + 
         8*G[lt[17], lt[18], lt[17], lt[6], 1] - 
         8*G[lt[17], lt[18], lt[17], lt[13], 1] - 
         8*G[lt[17], lt[18], lt[17], lt[14], 1] + 
         8*G[lt[17], lt[18], lt[18], lt[4], 1] + 
         8*G[lt[17], lt[18], lt[18], lt[6], 1] - 
         8*G[lt[17], lt[18], lt[18], lt[13], 1] - 
         8*G[lt[17], lt[18], lt[18], lt[14], 1] + 
         4*G[lt[17], lt[19], 0, lt[6], 1] - 4*G[lt[17], lt[19], 0, lt[13], 
           1] - 4*G[lt[17], lt[19], 0, lt[14], 1] + 
         4*G[lt[17], lt[19], 1, lt[13], 1] + 4*G[lt[17], lt[19], 1, lt[14], 
           1] + 4*G[lt[17], lt[19], lt[3], lt[6], 1] - 
         4*G[lt[17], lt[19], lt[3], lt[13], 1] - 
         4*G[lt[17], lt[19], lt[3], lt[14], 1] - 
         4*G[lt[17], lt[19], lt[4], lt[13], 1] - 
         4*G[lt[17], lt[19], lt[4], lt[14], 1] + 
         4*G[lt[17], lt[19], lt[6], lt[4], 1] + 
         4*G[lt[17], lt[19], lt[8], lt[13], 1] + 
         4*G[lt[17], lt[19], lt[8], lt[14], 1] - 
         4*G[lt[17], lt[19], lt[10], lt[6], 1] - 
         4*G[lt[17], lt[19], lt[17], lt[4], 1] - 
         4*G[lt[17], lt[19], lt[17], lt[6], 1] + 
         4*G[lt[17], lt[19], lt[17], lt[13], 1] + 
         4*G[lt[17], lt[19], lt[17], lt[14], 1] - 
         4*G[lt[17], lt[19], lt[18], lt[4], 1] - 
         4*G[lt[17], lt[19], lt[18], lt[6], 1] + 
         4*G[lt[17], lt[19], lt[18], lt[13], 1] + 
         4*G[lt[17], lt[19], lt[18], lt[14], 1] + 
         4*G[lt[17], lt[21], 0, lt[6], 1] - 4*G[lt[17], lt[21], 0, lt[13], 
           1] - 4*G[lt[17], lt[21], 0, lt[14], 1] + 
         4*G[lt[17], lt[21], 1, lt[13], 1] + 4*G[lt[17], lt[21], 1, lt[14], 
           1] + 4*G[lt[17], lt[21], lt[3], lt[6], 1] - 
         4*G[lt[17], lt[21], lt[3], lt[13], 1] - 
         4*G[lt[17], lt[21], lt[3], lt[14], 1] - 
         4*G[lt[17], lt[21], lt[4], lt[13], 1] - 
         4*G[lt[17], lt[21], lt[4], lt[14], 1] + 
         4*G[lt[17], lt[21], lt[6], lt[4], 1] + 
         4*G[lt[17], lt[21], lt[8], lt[13], 1] + 
         4*G[lt[17], lt[21], lt[8], lt[14], 1] - 
         4*G[lt[17], lt[21], lt[10], lt[6], 1] - 
         4*G[lt[17], lt[21], lt[17], lt[4], 1] - 
         4*G[lt[17], lt[21], lt[17], lt[6], 1] + 
         4*G[lt[17], lt[21], lt[17], lt[13], 1] + 
         4*G[lt[17], lt[21], lt[17], lt[14], 1] - 
         4*G[lt[17], lt[21], lt[18], lt[4], 1] - 
         4*G[lt[17], lt[21], lt[18], lt[6], 1] + 
         4*G[lt[17], lt[21], lt[18], lt[13], 1] + 
         4*G[lt[17], lt[21], lt[18], lt[14], 1] - 
         2*G[lt[18], 0, 0, lt[6], 1] - 6*G[lt[18], 0, 0, lt[12], 1] + 
         2*G[lt[18], 0, 0, lt[13], 1] + 2*G[lt[18], 0, 0, lt[14], 1] + 
         6*G[lt[18], 0, 0, lt[16], 1] - 4*G[lt[18], 0, 1, lt[13], 1] - 
         4*G[lt[18], 0, 1, lt[14], 1] - 2*G[lt[18], 0, lt[4], lt[12], 1] + 
         2*G[lt[18], 0, lt[4], lt[13], 1] + 2*G[lt[18], 0, lt[4], lt[14], 
           1] + 4*G[lt[18], 0, lt[6], lt[4], 1] - 
         4*G[lt[18], 0, lt[6], lt[6], 1] - 4*G[lt[18], 0, lt[8], lt[13], 1] - 
         4*G[lt[18], 0, lt[8], lt[14], 1] + 4*G[lt[18], 0, lt[10], lt[6], 
           1] + 4*G[lt[18], 0, lt[12], lt[4], 1] + 
         2*G[lt[18], 0, lt[12], lt[12], 1] - 2*G[lt[18], 0, lt[12], lt[13], 
           1] - 2*G[lt[18], 0, lt[12], lt[14], 1] + 
         4*G[lt[18], 0, lt[13], lt[13], 1] + 4*G[lt[18], 0, lt[13], lt[14], 
           1] + 4*G[lt[18], 0, lt[14], lt[13], 1] + 
         4*G[lt[18], 0, lt[14], lt[14], 1] + 2*G[lt[18], 0, lt[16], lt[6], 
           1] - 2*G[lt[18], 0, lt[16], lt[16], 1] - 
         4*G[lt[18], 0, lt[17], lt[4], 1] + 4*G[lt[18], 0, lt[17], lt[12], 
           1] - 4*G[lt[18], 0, lt[17], lt[16], 1] - 
         4*G[lt[18], 0, lt[18], lt[4], 1] + 4*G[lt[18], 0, lt[18], lt[12], 
           1] - 4*G[lt[18], 0, lt[18], lt[16], 1] - 
         4*G[lt[18], lt[3], 1, lt[13], 1] - 4*G[lt[18], lt[3], 1, lt[14], 
           1] - 8*G[lt[18], lt[3], lt[6], lt[6], 1] - 
         4*G[lt[18], lt[3], lt[8], lt[13], 1] - 
         4*G[lt[18], lt[3], lt[8], lt[14], 1] + 
         4*G[lt[18], lt[3], lt[10], lt[6], 1] + 
         8*G[lt[18], lt[3], lt[13], lt[13], 1] + 
         8*G[lt[18], lt[3], lt[13], lt[14], 1] + 
         8*G[lt[18], lt[3], lt[14], lt[13], 1] + 
         8*G[lt[18], lt[3], lt[14], lt[14], 1] - 
         2*G[lt[18], lt[4], 0, lt[12], 1] + 2*G[lt[18], lt[4], 0, lt[13], 
           1] + 2*G[lt[18], lt[4], 0, lt[14], 1] - 
         4*G[lt[18], lt[4], 1, lt[13], 1] - 4*G[lt[18], lt[4], 1, lt[14], 
           1] + 2*G[lt[18], lt[4], lt[4], lt[4], 1] + 
         2*G[lt[18], lt[4], lt[4], lt[13], 1] + 
         2*G[lt[18], lt[4], lt[4], lt[14], 1] - 
         4*G[lt[18], lt[4], lt[8], lt[13], 1] - 
         4*G[lt[18], lt[4], lt[8], lt[14], 1] + 
         2*G[lt[18], lt[4], lt[12], lt[4], 1] - 
         2*G[lt[18], lt[4], lt[12], lt[13], 1] - 
         2*G[lt[18], lt[4], lt[12], lt[14], 1] + 
         4*G[lt[18], lt[4], lt[13], lt[13], 1] + 
         4*G[lt[18], lt[4], lt[13], lt[14], 1] + 
         4*G[lt[18], lt[4], lt[14], lt[13], 1] + 
         4*G[lt[18], lt[4], lt[14], lt[14], 1] - 
         4*G[lt[18], lt[6], lt[4], lt[4], 1] + 8*G[lt[18], lt[6], lt[6], 
           lt[6], 1] - 4*G[lt[18], lt[6], lt[10], lt[6], 1] + 
         2*G[lt[18], lt[12], 0, lt[12], 1] - 2*G[lt[18], lt[12], 0, lt[13], 
           1] - 2*G[lt[18], lt[12], 0, lt[14], 1] - 
         2*G[lt[18], lt[12], lt[4], lt[4], 1] - 
         2*G[lt[18], lt[12], lt[4], lt[13], 1] - 
         2*G[lt[18], lt[12], lt[4], lt[14], 1] - 
         2*G[lt[18], lt[12], lt[12], lt[4], 1] + 
         2*G[lt[18], lt[12], lt[12], lt[13], 1] + 
         2*G[lt[18], lt[12], lt[12], lt[14], 1] + 
         4*G[lt[18], lt[12], lt[13], lt[13], 1] + 
         4*G[lt[18], lt[12], lt[13], lt[14], 1] + 
         4*G[lt[18], lt[12], lt[14], lt[13], 1] + 
         4*G[lt[18], lt[12], lt[14], lt[14], 1] + 
         4*G[lt[18], lt[13], 1, lt[13], 1] + 4*G[lt[18], lt[13], 1, lt[14], 
           1] + 4*G[lt[18], lt[13], lt[8], lt[13], 1] + 
         4*G[lt[18], lt[13], lt[8], lt[14], 1] - 
         8*G[lt[18], lt[13], lt[13], lt[13], 1] - 
         8*G[lt[18], lt[13], lt[13], lt[14], 1] - 
         8*G[lt[18], lt[13], lt[14], lt[13], 1] - 
         8*G[lt[18], lt[13], lt[14], lt[14], 1] + 
         4*G[lt[18], lt[14], 1, lt[13], 1] + 4*G[lt[18], lt[14], 1, lt[14], 
           1] + 4*G[lt[18], lt[14], lt[8], lt[13], 1] + 
         4*G[lt[18], lt[14], lt[8], lt[14], 1] - 
         8*G[lt[18], lt[14], lt[13], lt[13], 1] - 
         8*G[lt[18], lt[14], lt[13], lt[14], 1] - 
         8*G[lt[18], lt[14], lt[14], lt[13], 1] - 
         8*G[lt[18], lt[14], lt[14], lt[14], 1] + 
         2*G[lt[18], lt[16], 0, lt[6], 1] - 2*G[lt[18], lt[16], 0, lt[16], 
           1] - 4*G[lt[18], lt[16], lt[6], lt[6], 1] - 
         2*G[lt[18], lt[16], lt[16], lt[6], 1] - 
         4*G[lt[18], lt[17], 0, lt[6], 1] + 4*G[lt[18], lt[17], 0, lt[12], 
           1] + 4*G[lt[18], lt[17], 0, lt[13], 1] + 
         4*G[lt[18], lt[17], 0, lt[14], 1] - 4*G[lt[18], lt[17], 0, lt[16], 
           1] - 8*G[lt[18], lt[17], lt[3], lt[6], 1] + 
         8*G[lt[18], lt[17], lt[3], lt[13], 1] + 
         8*G[lt[18], lt[17], lt[3], lt[14], 1] + 
         4*G[lt[18], lt[17], lt[4], lt[4], 1] + 
         4*G[lt[18], lt[17], lt[4], lt[13], 1] + 
         4*G[lt[18], lt[17], lt[4], lt[14], 1] - 
         8*G[lt[18], lt[17], lt[6], lt[4], 1] + 
         8*G[lt[18], lt[17], lt[6], lt[6], 1] - 4*G[lt[18], lt[17], lt[12], 
           lt[4], 1] + 4*G[lt[18], lt[17], lt[12], lt[13], 1] + 
         4*G[lt[18], lt[17], lt[12], lt[14], 1] - 
         8*G[lt[18], lt[17], lt[13], lt[13], 1] - 
         8*G[lt[18], lt[17], lt[13], lt[14], 1] - 
         8*G[lt[18], lt[17], lt[14], lt[13], 1] - 
         8*G[lt[18], lt[17], lt[14], lt[14], 1] - 
         4*G[lt[18], lt[17], lt[16], lt[6], 1] + 
         8*G[lt[18], lt[17], lt[17], lt[4], 1] + 
         8*G[lt[18], lt[17], lt[17], lt[6], 1] - 
         8*G[lt[18], lt[17], lt[17], lt[13], 1] - 
         8*G[lt[18], lt[17], lt[17], lt[14], 1] + 
         8*G[lt[18], lt[17], lt[18], lt[4], 1] + 
         8*G[lt[18], lt[17], lt[18], lt[6], 1] - 
         8*G[lt[18], lt[17], lt[18], lt[13], 1] - 
         8*G[lt[18], lt[17], lt[18], lt[14], 1] - 
         4*G[lt[18], lt[18], 0, lt[6], 1] + 4*G[lt[18], lt[18], 0, lt[12], 
           1] + 4*G[lt[18], lt[18], 0, lt[13], 1] + 
         4*G[lt[18], lt[18], 0, lt[14], 1] - 4*G[lt[18], lt[18], 0, lt[16], 
           1] - 8*G[lt[18], lt[18], lt[3], lt[6], 1] + 
         8*G[lt[18], lt[18], lt[3], lt[13], 1] + 
         8*G[lt[18], lt[18], lt[3], lt[14], 1] + 
         4*G[lt[18], lt[18], lt[4], lt[4], 1] + 
         4*G[lt[18], lt[18], lt[4], lt[13], 1] + 
         4*G[lt[18], lt[18], lt[4], lt[14], 1] - 
         8*G[lt[18], lt[18], lt[6], lt[4], 1] + 
         8*G[lt[18], lt[18], lt[6], lt[6], 1] - 4*G[lt[18], lt[18], lt[12], 
           lt[4], 1] + 4*G[lt[18], lt[18], lt[12], lt[13], 1] + 
         4*G[lt[18], lt[18], lt[12], lt[14], 1] - 
         8*G[lt[18], lt[18], lt[13], lt[13], 1] - 
         8*G[lt[18], lt[18], lt[13], lt[14], 1] - 
         8*G[lt[18], lt[18], lt[14], lt[13], 1] - 
         8*G[lt[18], lt[18], lt[14], lt[14], 1] - 
         4*G[lt[18], lt[18], lt[16], lt[6], 1] + 
         8*G[lt[18], lt[18], lt[17], lt[4], 1] + 
         8*G[lt[18], lt[18], lt[17], lt[6], 1] - 
         8*G[lt[18], lt[18], lt[17], lt[13], 1] - 
         8*G[lt[18], lt[18], lt[17], lt[14], 1] + 
         8*G[lt[18], lt[18], lt[18], lt[4], 1] + 
         8*G[lt[18], lt[18], lt[18], lt[6], 1] - 
         8*G[lt[18], lt[18], lt[18], lt[13], 1] - 
         8*G[lt[18], lt[18], lt[18], lt[14], 1] + 
         4*G[lt[18], lt[19], 0, lt[6], 1] - 4*G[lt[18], lt[19], 0, lt[13], 
           1] - 4*G[lt[18], lt[19], 0, lt[14], 1] + 
         4*G[lt[18], lt[19], 1, lt[13], 1] + 4*G[lt[18], lt[19], 1, lt[14], 
           1] + 4*G[lt[18], lt[19], lt[3], lt[6], 1] - 
         4*G[lt[18], lt[19], lt[3], lt[13], 1] - 
         4*G[lt[18], lt[19], lt[3], lt[14], 1] - 
         4*G[lt[18], lt[19], lt[4], lt[13], 1] - 
         4*G[lt[18], lt[19], lt[4], lt[14], 1] + 
         4*G[lt[18], lt[19], lt[6], lt[4], 1] + 
         4*G[lt[18], lt[19], lt[8], lt[13], 1] + 
         4*G[lt[18], lt[19], lt[8], lt[14], 1] - 
         4*G[lt[18], lt[19], lt[10], lt[6], 1] - 
         4*G[lt[18], lt[19], lt[17], lt[4], 1] - 
         4*G[lt[18], lt[19], lt[17], lt[6], 1] + 
         4*G[lt[18], lt[19], lt[17], lt[13], 1] + 
         4*G[lt[18], lt[19], lt[17], lt[14], 1] - 
         4*G[lt[18], lt[19], lt[18], lt[4], 1] - 
         4*G[lt[18], lt[19], lt[18], lt[6], 1] + 
         4*G[lt[18], lt[19], lt[18], lt[13], 1] + 
         4*G[lt[18], lt[19], lt[18], lt[14], 1] + 
         4*G[lt[18], lt[21], 0, lt[6], 1] - 4*G[lt[18], lt[21], 0, lt[13], 
           1] - 4*G[lt[18], lt[21], 0, lt[14], 1] + 
         4*G[lt[18], lt[21], 1, lt[13], 1] + 4*G[lt[18], lt[21], 1, lt[14], 
           1] + 4*G[lt[18], lt[21], lt[3], lt[6], 1] - 
         4*G[lt[18], lt[21], lt[3], lt[13], 1] - 
         4*G[lt[18], lt[21], lt[3], lt[14], 1] - 
         4*G[lt[18], lt[21], lt[4], lt[13], 1] - 
         4*G[lt[18], lt[21], lt[4], lt[14], 1] + 
         4*G[lt[18], lt[21], lt[6], lt[4], 1] + 
         4*G[lt[18], lt[21], lt[8], lt[13], 1] + 
         4*G[lt[18], lt[21], lt[8], lt[14], 1] - 
         4*G[lt[18], lt[21], lt[10], lt[6], 1] - 
         4*G[lt[18], lt[21], lt[17], lt[4], 1] - 
         4*G[lt[18], lt[21], lt[17], lt[6], 1] + 
         4*G[lt[18], lt[21], lt[17], lt[13], 1] + 
         4*G[lt[18], lt[21], lt[17], lt[14], 1] - 
         4*G[lt[18], lt[21], lt[18], lt[4], 1] - 
         4*G[lt[18], lt[21], lt[18], lt[6], 1] + 
         4*G[lt[18], lt[21], lt[18], lt[13], 1] + 
         4*G[lt[18], lt[21], lt[18], lt[14], 1] + 
         2*G[lt[19], 0, 0, lt[6], 1] + 4*G[lt[19], 0, 0, lt[12], 1] - 
         2*G[lt[19], 0, 0, lt[13], 1] - 2*G[lt[19], 0, 0, lt[14], 1] - 
         4*G[lt[19], 0, 0, lt[16], 1] + 4*G[lt[19], 0, 1, lt[13], 1] + 
         4*G[lt[19], 0, 1, lt[14], 1] + 2*G[lt[19], 0, lt[4], lt[12], 1] - 
         2*G[lt[19], 0, lt[4], lt[13], 1] - 2*G[lt[19], 0, lt[4], lt[14], 
           1] - 2*G[lt[19], 0, lt[6], lt[4], 1] + 
         4*G[lt[19], 0, lt[6], lt[6], 1] + 4*G[lt[19], 0, lt[8], lt[13], 1] + 
         4*G[lt[19], 0, lt[8], lt[14], 1] - 4*G[lt[19], 0, lt[10], lt[6], 
           1] - 2*G[lt[19], 0, lt[11], lt[12], 1] - 
         2*G[lt[19], 0, lt[12], lt[4], 1] + 2*G[lt[19], 0, lt[12], lt[13], 
           1] + 2*G[lt[19], 0, lt[12], lt[14], 1] - 
         4*G[lt[19], 0, lt[13], lt[13], 1] - 4*G[lt[19], 0, lt[13], lt[14], 
           1] - 4*G[lt[19], 0, lt[14], lt[13], 1] - 
         4*G[lt[19], 0, lt[14], lt[14], 1] + 2*G[lt[19], 0, lt[15], lt[16], 
           1] - 2*G[lt[19], 0, lt[16], lt[6], 1] + 
         2*G[lt[19], 0, lt[17], lt[4], 1] - 2*G[lt[19], 0, lt[17], lt[12], 
           1] + 2*G[lt[19], 0, lt[17], lt[16], 1] + 
         2*G[lt[19], 0, lt[18], lt[4], 1] - 2*G[lt[19], 0, lt[18], lt[12], 
           1] + 2*G[lt[19], 0, lt[18], lt[16], 1] - 
         2*G[lt[19], 1, 1, lt[13], 1] - 2*G[lt[19], 1, 1, lt[14], 1] - 
         2*G[lt[19], 1, lt[8], lt[13], 1] - 2*G[lt[19], 1, lt[8], lt[14], 
           1] + 4*G[lt[19], 1, lt[13], lt[13], 1] + 
         4*G[lt[19], 1, lt[13], lt[14], 1] + 4*G[lt[19], 1, lt[14], lt[13], 
           1] + 4*G[lt[19], 1, lt[14], lt[14], 1] + 
         2*G[lt[19], lt[3], 1, lt[13], 1] + 2*G[lt[19], lt[3], 1, lt[14], 
           1] + 4*G[lt[19], lt[3], lt[6], lt[6], 1] + 
         2*G[lt[19], lt[3], lt[8], lt[13], 1] + 
         2*G[lt[19], lt[3], lt[8], lt[14], 1] - 
         2*G[lt[19], lt[3], lt[10], lt[6], 1] - 
         4*G[lt[19], lt[3], lt[13], lt[13], 1] - 
         4*G[lt[19], lt[3], lt[13], lt[14], 1] - 
         4*G[lt[19], lt[3], lt[14], lt[13], 1] - 
         4*G[lt[19], lt[3], lt[14], lt[14], 1] + 
         2*G[lt[19], lt[4], 0, lt[12], 1] - 2*G[lt[19], lt[4], 0, lt[13], 
           1] - 2*G[lt[19], lt[4], 0, lt[14], 1] + 
         4*G[lt[19], lt[4], 1, lt[13], 1] + 4*G[lt[19], lt[4], 1, lt[14], 
           1] - 2*G[lt[19], lt[4], lt[4], lt[13], 1] - 
         2*G[lt[19], lt[4], lt[4], lt[14], 1] + 
         4*G[lt[19], lt[4], lt[8], lt[13], 1] + 
         4*G[lt[19], lt[4], lt[8], lt[14], 1] - 
         2*G[lt[19], lt[4], lt[12], lt[4], 1] + 
         2*G[lt[19], lt[4], lt[12], lt[13], 1] + 
         2*G[lt[19], lt[4], lt[12], lt[14], 1] - 
         4*G[lt[19], lt[4], lt[13], lt[13], 1] - 
         4*G[lt[19], lt[4], lt[13], lt[14], 1] - 
         4*G[lt[19], lt[4], lt[14], lt[13], 1] - 
         4*G[lt[19], lt[4], lt[14], lt[14], 1] + 
         2*G[lt[19], lt[6], lt[4], lt[4], 1] - 2*G[lt[19], lt[8], 1, lt[13], 
           1] - 2*G[lt[19], lt[8], 1, lt[14], 1] - 
         2*G[lt[19], lt[8], lt[8], lt[13], 1] - 
         2*G[lt[19], lt[8], lt[8], lt[14], 1] + 
         4*G[lt[19], lt[8], lt[13], lt[13], 1] + 
         4*G[lt[19], lt[8], lt[13], lt[14], 1] + 
         4*G[lt[19], lt[8], lt[14], lt[13], 1] + 
         4*G[lt[19], lt[8], lt[14], lt[14], 1] - 
         4*G[lt[19], lt[10], lt[6], lt[6], 1] + 2*G[lt[19], lt[10], lt[10], 
           lt[6], 1] - 2*G[lt[19], lt[11], 0, lt[12], 1] + 
         2*G[lt[19], lt[11], 0, lt[13], 1] + 2*G[lt[19], lt[11], 0, lt[14], 
           1] - 2*G[lt[19], lt[11], 1, lt[13], 1] - 
         2*G[lt[19], lt[11], 1, lt[14], 1] + 2*G[lt[19], lt[11], lt[4], 
           lt[13], 1] + 2*G[lt[19], lt[11], lt[4], lt[14], 1] - 
         2*G[lt[19], lt[11], lt[8], lt[13], 1] - 
         2*G[lt[19], lt[11], lt[8], lt[14], 1] + 
         2*G[lt[19], lt[11], lt[12], lt[4], 1] - 
         2*G[lt[19], lt[11], lt[12], lt[13], 1] - 
         2*G[lt[19], lt[11], lt[12], lt[14], 1] - 
         2*G[lt[19], lt[15], 0, lt[6], 1] + 2*G[lt[19], lt[15], 0, lt[16], 
           1] + 2*G[lt[19], lt[15], lt[10], lt[6], 1] + 
         2*G[lt[19], lt[15], lt[16], lt[6], 1] + 
         2*G[lt[19], lt[17], 0, lt[6], 1] - 2*G[lt[19], lt[17], 0, lt[12], 
           1] - 2*G[lt[19], lt[17], 0, lt[13], 1] - 
         2*G[lt[19], lt[17], 0, lt[14], 1] + 2*G[lt[19], lt[17], 0, lt[16], 
           1] + 4*G[lt[19], lt[17], lt[3], lt[6], 1] - 
         4*G[lt[19], lt[17], lt[3], lt[13], 1] - 
         4*G[lt[19], lt[17], lt[3], lt[14], 1] - 
         2*G[lt[19], lt[17], lt[4], lt[4], 1] - 
         2*G[lt[19], lt[17], lt[4], lt[13], 1] - 
         2*G[lt[19], lt[17], lt[4], lt[14], 1] + 
         4*G[lt[19], lt[17], lt[6], lt[4], 1] - 
         4*G[lt[19], lt[17], lt[6], lt[6], 1] + 2*G[lt[19], lt[17], lt[12], 
           lt[4], 1] - 2*G[lt[19], lt[17], lt[12], lt[13], 1] - 
         2*G[lt[19], lt[17], lt[12], lt[14], 1] + 
         4*G[lt[19], lt[17], lt[13], lt[13], 1] + 
         4*G[lt[19], lt[17], lt[13], lt[14], 1] + 
         4*G[lt[19], lt[17], lt[14], lt[13], 1] + 
         4*G[lt[19], lt[17], lt[14], lt[14], 1] + 
         2*G[lt[19], lt[17], lt[16], lt[6], 1] - 
         4*G[lt[19], lt[17], lt[17], lt[4], 1] - 
         4*G[lt[19], lt[17], lt[17], lt[6], 1] + 
         4*G[lt[19], lt[17], lt[17], lt[13], 1] + 
         4*G[lt[19], lt[17], lt[17], lt[14], 1] - 
         4*G[lt[19], lt[17], lt[18], lt[4], 1] - 
         4*G[lt[19], lt[17], lt[18], lt[6], 1] + 
         4*G[lt[19], lt[17], lt[18], lt[13], 1] + 
         4*G[lt[19], lt[17], lt[18], lt[14], 1] + 
         2*G[lt[19], lt[18], 0, lt[6], 1] - 2*G[lt[19], lt[18], 0, lt[12], 
           1] - 2*G[lt[19], lt[18], 0, lt[13], 1] - 
         2*G[lt[19], lt[18], 0, lt[14], 1] + 2*G[lt[19], lt[18], 0, lt[16], 
           1] + 4*G[lt[19], lt[18], lt[3], lt[6], 1] - 
         4*G[lt[19], lt[18], lt[3], lt[13], 1] - 
         4*G[lt[19], lt[18], lt[3], lt[14], 1] - 
         2*G[lt[19], lt[18], lt[4], lt[4], 1] - 
         2*G[lt[19], lt[18], lt[4], lt[13], 1] - 
         2*G[lt[19], lt[18], lt[4], lt[14], 1] + 
         4*G[lt[19], lt[18], lt[6], lt[4], 1] - 
         4*G[lt[19], lt[18], lt[6], lt[6], 1] + 2*G[lt[19], lt[18], lt[12], 
           lt[4], 1] - 2*G[lt[19], lt[18], lt[12], lt[13], 1] - 
         2*G[lt[19], lt[18], lt[12], lt[14], 1] + 
         4*G[lt[19], lt[18], lt[13], lt[13], 1] + 
         4*G[lt[19], lt[18], lt[13], lt[14], 1] + 
         4*G[lt[19], lt[18], lt[14], lt[13], 1] + 
         4*G[lt[19], lt[18], lt[14], lt[14], 1] + 
         2*G[lt[19], lt[18], lt[16], lt[6], 1] - 
         4*G[lt[19], lt[18], lt[17], lt[4], 1] - 
         4*G[lt[19], lt[18], lt[17], lt[6], 1] + 
         4*G[lt[19], lt[18], lt[17], lt[13], 1] + 
         4*G[lt[19], lt[18], lt[17], lt[14], 1] - 
         4*G[lt[19], lt[18], lt[18], lt[4], 1] - 
         4*G[lt[19], lt[18], lt[18], lt[6], 1] + 
         4*G[lt[19], lt[18], lt[18], lt[13], 1] + 
         4*G[lt[19], lt[18], lt[18], lt[14], 1] - 
         2*G[lt[19], lt[19], 0, lt[6], 1] + 2*G[lt[19], lt[19], 0, lt[13], 
           1] + 2*G[lt[19], lt[19], 0, lt[14], 1] - 
         2*G[lt[19], lt[19], 1, lt[13], 1] - 2*G[lt[19], lt[19], 1, lt[14], 
           1] - 2*G[lt[19], lt[19], lt[3], lt[6], 1] + 
         2*G[lt[19], lt[19], lt[3], lt[13], 1] + 
         2*G[lt[19], lt[19], lt[3], lt[14], 1] + 
         2*G[lt[19], lt[19], lt[4], lt[13], 1] + 
         2*G[lt[19], lt[19], lt[4], lt[14], 1] - 
         2*G[lt[19], lt[19], lt[6], lt[4], 1] - 
         2*G[lt[19], lt[19], lt[8], lt[13], 1] - 
         2*G[lt[19], lt[19], lt[8], lt[14], 1] + 
         2*G[lt[19], lt[19], lt[10], lt[6], 1] + 
         2*G[lt[19], lt[19], lt[17], lt[4], 1] + 
         2*G[lt[19], lt[19], lt[17], lt[6], 1] - 
         2*G[lt[19], lt[19], lt[17], lt[13], 1] - 
         2*G[lt[19], lt[19], lt[17], lt[14], 1] + 
         2*G[lt[19], lt[19], lt[18], lt[4], 1] + 
         2*G[lt[19], lt[19], lt[18], lt[6], 1] - 
         2*G[lt[19], lt[19], lt[18], lt[13], 1] - 
         2*G[lt[19], lt[19], lt[18], lt[14], 1] - 
         2*G[lt[19], lt[21], 0, lt[6], 1] + 2*G[lt[19], lt[21], 0, lt[13], 
           1] + 2*G[lt[19], lt[21], 0, lt[14], 1] - 
         2*G[lt[19], lt[21], 1, lt[13], 1] - 2*G[lt[19], lt[21], 1, lt[14], 
           1] - 2*G[lt[19], lt[21], lt[3], lt[6], 1] + 
         2*G[lt[19], lt[21], lt[3], lt[13], 1] + 
         2*G[lt[19], lt[21], lt[3], lt[14], 1] + 
         2*G[lt[19], lt[21], lt[4], lt[13], 1] + 
         2*G[lt[19], lt[21], lt[4], lt[14], 1] - 
         2*G[lt[19], lt[21], lt[6], lt[4], 1] - 
         2*G[lt[19], lt[21], lt[8], lt[13], 1] - 
         2*G[lt[19], lt[21], lt[8], lt[14], 1] + 
         2*G[lt[19], lt[21], lt[10], lt[6], 1] + 
         2*G[lt[19], lt[21], lt[17], lt[4], 1] + 
         2*G[lt[19], lt[21], lt[17], lt[6], 1] - 
         2*G[lt[19], lt[21], lt[17], lt[13], 1] - 
         2*G[lt[19], lt[21], lt[17], lt[14], 1] + 
         2*G[lt[19], lt[21], lt[18], lt[4], 1] + 
         2*G[lt[19], lt[21], lt[18], lt[6], 1] - 
         2*G[lt[19], lt[21], lt[18], lt[13], 1] - 
         2*G[lt[19], lt[21], lt[18], lt[14], 1] + 
         2*G[lt[21], 0, 0, lt[6], 1] + 4*G[lt[21], 0, 0, lt[12], 1] - 
         2*G[lt[21], 0, 0, lt[13], 1] - 2*G[lt[21], 0, 0, lt[14], 1] - 
         4*G[lt[21], 0, 0, lt[16], 1] + 4*G[lt[21], 0, 1, lt[13], 1] + 
         4*G[lt[21], 0, 1, lt[14], 1] + 2*G[lt[21], 0, lt[4], lt[12], 1] - 
         2*G[lt[21], 0, lt[4], lt[13], 1] - 2*G[lt[21], 0, lt[4], lt[14], 
           1] - 2*G[lt[21], 0, lt[6], lt[4], 1] + 
         4*G[lt[21], 0, lt[6], lt[6], 1] + 4*G[lt[21], 0, lt[8], lt[13], 1] + 
         4*G[lt[21], 0, lt[8], lt[14], 1] - 4*G[lt[21], 0, lt[10], lt[6], 
           1] - 2*G[lt[21], 0, lt[11], lt[12], 1] - 
         2*G[lt[21], 0, lt[12], lt[4], 1] + 2*G[lt[21], 0, lt[12], lt[13], 
           1] + 2*G[lt[21], 0, lt[12], lt[14], 1] - 
         4*G[lt[21], 0, lt[13], lt[13], 1] - 4*G[lt[21], 0, lt[13], lt[14], 
           1] - 4*G[lt[21], 0, lt[14], lt[13], 1] - 
         4*G[lt[21], 0, lt[14], lt[14], 1] + 2*G[lt[21], 0, lt[15], lt[16], 
           1] - 2*G[lt[21], 0, lt[16], lt[6], 1] + 
         2*G[lt[21], 0, lt[17], lt[4], 1] - 2*G[lt[21], 0, lt[17], lt[12], 
           1] + 2*G[lt[21], 0, lt[17], lt[16], 1] + 
         2*G[lt[21], 0, lt[18], lt[4], 1] - 2*G[lt[21], 0, lt[18], lt[12], 
           1] + 2*G[lt[21], 0, lt[18], lt[16], 1] - 
         2*G[lt[21], 1, 1, lt[13], 1] - 2*G[lt[21], 1, 1, lt[14], 1] - 
         2*G[lt[21], 1, lt[8], lt[13], 1] - 2*G[lt[21], 1, lt[8], lt[14], 
           1] + 4*G[lt[21], 1, lt[13], lt[13], 1] + 
         4*G[lt[21], 1, lt[13], lt[14], 1] + 4*G[lt[21], 1, lt[14], lt[13], 
           1] + 4*G[lt[21], 1, lt[14], lt[14], 1] + 
         2*G[lt[21], lt[3], 1, lt[13], 1] + 2*G[lt[21], lt[3], 1, lt[14], 
           1] + 4*G[lt[21], lt[3], lt[6], lt[6], 1] + 
         2*G[lt[21], lt[3], lt[8], lt[13], 1] + 
         2*G[lt[21], lt[3], lt[8], lt[14], 1] - 
         2*G[lt[21], lt[3], lt[10], lt[6], 1] - 
         4*G[lt[21], lt[3], lt[13], lt[13], 1] - 
         4*G[lt[21], lt[3], lt[13], lt[14], 1] - 
         4*G[lt[21], lt[3], lt[14], lt[13], 1] - 
         4*G[lt[21], lt[3], lt[14], lt[14], 1] + 
         2*G[lt[21], lt[4], 0, lt[12], 1] - 2*G[lt[21], lt[4], 0, lt[13], 
           1] - 2*G[lt[21], lt[4], 0, lt[14], 1] + 
         4*G[lt[21], lt[4], 1, lt[13], 1] + 4*G[lt[21], lt[4], 1, lt[14], 
           1] - 2*G[lt[21], lt[4], lt[4], lt[13], 1] - 
         2*G[lt[21], lt[4], lt[4], lt[14], 1] + 
         4*G[lt[21], lt[4], lt[8], lt[13], 1] + 
         4*G[lt[21], lt[4], lt[8], lt[14], 1] - 
         2*G[lt[21], lt[4], lt[12], lt[4], 1] + 
         2*G[lt[21], lt[4], lt[12], lt[13], 1] + 
         2*G[lt[21], lt[4], lt[12], lt[14], 1] - 
         4*G[lt[21], lt[4], lt[13], lt[13], 1] - 
         4*G[lt[21], lt[4], lt[13], lt[14], 1] - 
         4*G[lt[21], lt[4], lt[14], lt[13], 1] - 
         4*G[lt[21], lt[4], lt[14], lt[14], 1] + 
         2*G[lt[21], lt[6], lt[4], lt[4], 1] - 2*G[lt[21], lt[8], 1, lt[13], 
           1] - 2*G[lt[21], lt[8], 1, lt[14], 1] - 
         2*G[lt[21], lt[8], lt[8], lt[13], 1] - 
         2*G[lt[21], lt[8], lt[8], lt[14], 1] + 
         4*G[lt[21], lt[8], lt[13], lt[13], 1] + 
         4*G[lt[21], lt[8], lt[13], lt[14], 1] + 
         4*G[lt[21], lt[8], lt[14], lt[13], 1] + 
         4*G[lt[21], lt[8], lt[14], lt[14], 1] - 
         4*G[lt[21], lt[10], lt[6], lt[6], 1] + 2*G[lt[21], lt[10], lt[10], 
           lt[6], 1] - 2*G[lt[21], lt[11], 0, lt[12], 1] + 
         2*G[lt[21], lt[11], 0, lt[13], 1] + 2*G[lt[21], lt[11], 0, lt[14], 
           1] - 2*G[lt[21], lt[11], 1, lt[13], 1] - 
         2*G[lt[21], lt[11], 1, lt[14], 1] + 2*G[lt[21], lt[11], lt[4], 
           lt[13], 1] + 2*G[lt[21], lt[11], lt[4], lt[14], 1] - 
         2*G[lt[21], lt[11], lt[8], lt[13], 1] - 
         2*G[lt[21], lt[11], lt[8], lt[14], 1] + 
         2*G[lt[21], lt[11], lt[12], lt[4], 1] - 
         2*G[lt[21], lt[11], lt[12], lt[13], 1] - 
         2*G[lt[21], lt[11], lt[12], lt[14], 1] - 
         2*G[lt[21], lt[15], 0, lt[6], 1] + 2*G[lt[21], lt[15], 0, lt[16], 
           1] + 2*G[lt[21], lt[15], lt[10], lt[6], 1] + 
         2*G[lt[21], lt[15], lt[16], lt[6], 1] + 
         2*G[lt[21], lt[17], 0, lt[6], 1] - 2*G[lt[21], lt[17], 0, lt[12], 
           1] - 2*G[lt[21], lt[17], 0, lt[13], 1] - 
         2*G[lt[21], lt[17], 0, lt[14], 1] + 2*G[lt[21], lt[17], 0, lt[16], 
           1] + 4*G[lt[21], lt[17], lt[3], lt[6], 1] - 
         4*G[lt[21], lt[17], lt[3], lt[13], 1] - 
         4*G[lt[21], lt[17], lt[3], lt[14], 1] - 
         2*G[lt[21], lt[17], lt[4], lt[4], 1] - 
         2*G[lt[21], lt[17], lt[4], lt[13], 1] - 
         2*G[lt[21], lt[17], lt[4], lt[14], 1] + 
         4*G[lt[21], lt[17], lt[6], lt[4], 1] - 
         4*G[lt[21], lt[17], lt[6], lt[6], 1] + 2*G[lt[21], lt[17], lt[12], 
           lt[4], 1] - 2*G[lt[21], lt[17], lt[12], lt[13], 1] - 
         2*G[lt[21], lt[17], lt[12], lt[14], 1] + 
         4*G[lt[21], lt[17], lt[13], lt[13], 1] + 
         4*G[lt[21], lt[17], lt[13], lt[14], 1] + 
         4*G[lt[21], lt[17], lt[14], lt[13], 1] + 
         4*G[lt[21], lt[17], lt[14], lt[14], 1] + 
         2*G[lt[21], lt[17], lt[16], lt[6], 1] - 
         4*G[lt[21], lt[17], lt[17], lt[4], 1] - 
         4*G[lt[21], lt[17], lt[17], lt[6], 1] + 
         4*G[lt[21], lt[17], lt[17], lt[13], 1] + 
         4*G[lt[21], lt[17], lt[17], lt[14], 1] - 
         4*G[lt[21], lt[17], lt[18], lt[4], 1] - 
         4*G[lt[21], lt[17], lt[18], lt[6], 1] + 
         4*G[lt[21], lt[17], lt[18], lt[13], 1] + 
         4*G[lt[21], lt[17], lt[18], lt[14], 1] + 
         2*G[lt[21], lt[18], 0, lt[6], 1] - 2*G[lt[21], lt[18], 0, lt[12], 
           1] - 2*G[lt[21], lt[18], 0, lt[13], 1] - 
         2*G[lt[21], lt[18], 0, lt[14], 1] + 2*G[lt[21], lt[18], 0, lt[16], 
           1] + 4*G[lt[21], lt[18], lt[3], lt[6], 1] - 
         4*G[lt[21], lt[18], lt[3], lt[13], 1] - 
         4*G[lt[21], lt[18], lt[3], lt[14], 1] - 
         2*G[lt[21], lt[18], lt[4], lt[4], 1] - 
         2*G[lt[21], lt[18], lt[4], lt[13], 1] - 
         2*G[lt[21], lt[18], lt[4], lt[14], 1] + 
         4*G[lt[21], lt[18], lt[6], lt[4], 1] - 
         4*G[lt[21], lt[18], lt[6], lt[6], 1] + 2*G[lt[21], lt[18], lt[12], 
           lt[4], 1] - 2*G[lt[21], lt[18], lt[12], lt[13], 1] - 
         2*G[lt[21], lt[18], lt[12], lt[14], 1] + 
         4*G[lt[21], lt[18], lt[13], lt[13], 1] + 
         4*G[lt[21], lt[18], lt[13], lt[14], 1] + 
         4*G[lt[21], lt[18], lt[14], lt[13], 1] + 
         4*G[lt[21], lt[18], lt[14], lt[14], 1] + 
         2*G[lt[21], lt[18], lt[16], lt[6], 1] - 
         4*G[lt[21], lt[18], lt[17], lt[4], 1] - 
         4*G[lt[21], lt[18], lt[17], lt[6], 1] + 
         4*G[lt[21], lt[18], lt[17], lt[13], 1] + 
         4*G[lt[21], lt[18], lt[17], lt[14], 1] - 
         4*G[lt[21], lt[18], lt[18], lt[4], 1] - 
         4*G[lt[21], lt[18], lt[18], lt[6], 1] + 
         4*G[lt[21], lt[18], lt[18], lt[13], 1] + 
         4*G[lt[21], lt[18], lt[18], lt[14], 1] - 
         2*G[lt[21], lt[19], 0, lt[6], 1] + 2*G[lt[21], lt[19], 0, lt[13], 
           1] + 2*G[lt[21], lt[19], 0, lt[14], 1] - 
         2*G[lt[21], lt[19], 1, lt[13], 1] - 2*G[lt[21], lt[19], 1, lt[14], 
           1] - 2*G[lt[21], lt[19], lt[3], lt[6], 1] + 
         2*G[lt[21], lt[19], lt[3], lt[13], 1] + 
         2*G[lt[21], lt[19], lt[3], lt[14], 1] + 
         2*G[lt[21], lt[19], lt[4], lt[13], 1] + 
         2*G[lt[21], lt[19], lt[4], lt[14], 1] - 
         2*G[lt[21], lt[19], lt[6], lt[4], 1] - 
         2*G[lt[21], lt[19], lt[8], lt[13], 1] - 
         2*G[lt[21], lt[19], lt[8], lt[14], 1] + 
         2*G[lt[21], lt[19], lt[10], lt[6], 1] + 
         2*G[lt[21], lt[19], lt[17], lt[4], 1] + 
         2*G[lt[21], lt[19], lt[17], lt[6], 1] - 
         2*G[lt[21], lt[19], lt[17], lt[13], 1] - 
         2*G[lt[21], lt[19], lt[17], lt[14], 1] + 
         2*G[lt[21], lt[19], lt[18], lt[4], 1] + 
         2*G[lt[21], lt[19], lt[18], lt[6], 1] - 
         2*G[lt[21], lt[19], lt[18], lt[13], 1] - 
         2*G[lt[21], lt[19], lt[18], lt[14], 1] - 
         2*G[lt[21], lt[21], 0, lt[6], 1] + 2*G[lt[21], lt[21], 0, lt[13], 
           1] + 2*G[lt[21], lt[21], 0, lt[14], 1] - 
         2*G[lt[21], lt[21], 1, lt[13], 1] - 2*G[lt[21], lt[21], 1, lt[14], 
           1] - 2*G[lt[21], lt[21], lt[3], lt[6], 1] + 
         2*G[lt[21], lt[21], lt[3], lt[13], 1] + 
         2*G[lt[21], lt[21], lt[3], lt[14], 1] + 
         2*G[lt[21], lt[21], lt[4], lt[13], 1] + 
         2*G[lt[21], lt[21], lt[4], lt[14], 1] - 
         2*G[lt[21], lt[21], lt[6], lt[4], 1] - 
         2*G[lt[21], lt[21], lt[8], lt[13], 1] - 
         2*G[lt[21], lt[21], lt[8], lt[14], 1] + 
         2*G[lt[21], lt[21], lt[10], lt[6], 1] + 
         2*G[lt[21], lt[21], lt[17], lt[4], 1] + 
         2*G[lt[21], lt[21], lt[17], lt[6], 1] - 
         2*G[lt[21], lt[21], lt[17], lt[13], 1] - 
         2*G[lt[21], lt[21], lt[17], lt[14], 1] + 
         2*G[lt[21], lt[21], lt[18], lt[4], 1] + 
         2*G[lt[21], lt[21], lt[18], lt[6], 1] - 
         2*G[lt[21], lt[21], lt[18], lt[13], 1] - 
         2*G[lt[21], lt[21], lt[18], lt[14], 1] + (Pi^2*G[lt[6], 1]*Log[mm])/
          12 + (Pi^2*G[lt[12], 1]*Log[mm])/12 - (Pi^2*G[lt[13], 1]*Log[mm])/
          12 - (Pi^2*G[lt[14], 1]*Log[mm])/12 - (Pi^2*G[lt[16], 1]*Log[mm])/
          12 - 2*G[lt[6], 1]*G[0, 1, S45/mm]*Log[mm] - 
         2*G[lt[12], 1]*G[0, 1, S45/mm]*Log[mm] + 2*G[lt[13], 1]*
          G[0, 1, S45/mm]*Log[mm] + 2*G[lt[14], 1]*G[0, 1, S45/mm]*Log[mm] + 
         2*G[lt[16], 1]*G[0, 1, S45/mm]*Log[mm] - G[0, 0, lt[6], 1]*Log[mm] - 
         G[0, 0, lt[12], 1]*Log[mm] + G[0, 0, lt[13], 1]*Log[mm] + 
         G[0, 0, lt[14], 1]*Log[mm] + G[0, 0, lt[16], 1]*Log[mm] - 
         2*G[0, 1, lt[13], 1]*Log[mm] - 2*G[0, 1, lt[14], 1]*Log[mm] - 
         G[0, lt[4], lt[12], 1]*Log[mm] + G[0, lt[4], lt[13], 1]*Log[mm] + 
         G[0, lt[4], lt[14], 1]*Log[mm] - 2*G[0, lt[6], lt[6], 1]*Log[mm] - 
         2*G[0, lt[8], lt[13], 1]*Log[mm] - 2*G[0, lt[8], lt[14], 1]*
          Log[mm] + 2*G[0, lt[10], lt[6], 1]*Log[mm] + 
         2*G[0, lt[11], lt[12], 1]*Log[mm] - G[0, lt[12], lt[12], 1]*
          Log[mm] - G[0, lt[12], lt[13], 1]*Log[mm] - G[0, lt[12], lt[14], 1]*
          Log[mm] + 2*G[0, lt[13], lt[13], 1]*Log[mm] + 
         2*G[0, lt[13], lt[14], 1]*Log[mm] + 2*G[0, lt[14], lt[13], 1]*
          Log[mm] + 2*G[0, lt[14], lt[14], 1]*Log[mm] - 
         2*G[0, lt[15], lt[16], 1]*Log[mm] + G[0, lt[16], lt[6], 1]*Log[mm] + 
         G[0, lt[16], lt[16], 1]*Log[mm] - 2*G[lt[3], 1, lt[13], 1]*Log[mm] - 
         2*G[lt[3], 1, lt[14], 1]*Log[mm] - 4*G[lt[3], lt[6], lt[6], 1]*
          Log[mm] - 2*G[lt[3], lt[8], lt[13], 1]*Log[mm] - 
         2*G[lt[3], lt[8], lt[14], 1]*Log[mm] + 2*G[lt[3], lt[10], lt[6], 1]*
          Log[mm] + 4*G[lt[3], lt[13], lt[13], 1]*Log[mm] + 
         4*G[lt[3], lt[13], lt[14], 1]*Log[mm] + 
         4*G[lt[3], lt[14], lt[13], 1]*Log[mm] + 
         4*G[lt[3], lt[14], lt[14], 1]*Log[mm] - G[lt[4], 0, lt[12], 1]*
          Log[mm] + G[lt[4], 0, lt[13], 1]*Log[mm] + G[lt[4], 0, lt[14], 1]*
          Log[mm] - 2*G[lt[4], 1, lt[13], 1]*Log[mm] - 
         2*G[lt[4], 1, lt[14], 1]*Log[mm] - G[lt[4], lt[4], lt[12], 1]*
          Log[mm] + G[lt[4], lt[4], lt[13], 1]*Log[mm] + 
         G[lt[4], lt[4], lt[14], 1]*Log[mm] - 2*G[lt[4], lt[8], lt[13], 1]*
          Log[mm] - 2*G[lt[4], lt[8], lt[14], 1]*Log[mm] + 
         2*G[lt[4], lt[11], lt[12], 1]*Log[mm] - G[lt[4], lt[12], lt[12], 1]*
          Log[mm] - G[lt[4], lt[12], lt[13], 1]*Log[mm] - 
         G[lt[4], lt[12], lt[14], 1]*Log[mm] + 2*G[lt[4], lt[13], lt[13], 1]*
          Log[mm] + 2*G[lt[4], lt[13], lt[14], 1]*Log[mm] + 
         2*G[lt[4], lt[14], lt[13], 1]*Log[mm] + 
         2*G[lt[4], lt[14], lt[14], 1]*Log[mm] + 4*G[lt[6], lt[6], lt[6], 1]*
          Log[mm] - 2*G[lt[6], lt[10], lt[6], 1]*Log[mm] + 
         G[lt[12], 0, lt[12], 1]*Log[mm] - G[lt[12], 0, lt[13], 1]*Log[mm] - 
         G[lt[12], 0, lt[14], 1]*Log[mm] + G[lt[12], lt[4], lt[12], 1]*
          Log[mm] - G[lt[12], lt[4], lt[13], 1]*Log[mm] - 
         G[lt[12], lt[4], lt[14], 1]*Log[mm] - 2*G[lt[12], lt[11], lt[12], 1]*
          Log[mm] + G[lt[12], lt[12], lt[12], 1]*Log[mm] + 
         G[lt[12], lt[12], lt[13], 1]*Log[mm] + G[lt[12], lt[12], lt[14], 1]*
          Log[mm] + 2*G[lt[12], lt[13], lt[13], 1]*Log[mm] + 
         2*G[lt[12], lt[13], lt[14], 1]*Log[mm] + 
         2*G[lt[12], lt[14], lt[13], 1]*Log[mm] + 
         2*G[lt[12], lt[14], lt[14], 1]*Log[mm] + 2*G[lt[13], 1, lt[13], 1]*
          Log[mm] + 2*G[lt[13], 1, lt[14], 1]*Log[mm] + 
         2*G[lt[13], lt[8], lt[13], 1]*Log[mm] + 
         2*G[lt[13], lt[8], lt[14], 1]*Log[mm] - 
         4*G[lt[13], lt[13], lt[13], 1]*Log[mm] - 
         4*G[lt[13], lt[13], lt[14], 1]*Log[mm] - 
         4*G[lt[13], lt[14], lt[13], 1]*Log[mm] - 
         4*G[lt[13], lt[14], lt[14], 1]*Log[mm] + 2*G[lt[14], 1, lt[13], 1]*
          Log[mm] + 2*G[lt[14], 1, lt[14], 1]*Log[mm] + 
         2*G[lt[14], lt[8], lt[13], 1]*Log[mm] + 
         2*G[lt[14], lt[8], lt[14], 1]*Log[mm] - 
         4*G[lt[14], lt[13], lt[13], 1]*Log[mm] - 
         4*G[lt[14], lt[13], lt[14], 1]*Log[mm] - 
         4*G[lt[14], lt[14], lt[13], 1]*Log[mm] - 
         4*G[lt[14], lt[14], lt[14], 1]*Log[mm] + G[lt[16], 0, lt[6], 1]*
          Log[mm] - G[lt[16], 0, lt[16], 1]*Log[mm] - 
         2*G[lt[16], lt[6], lt[6], 1]*Log[mm] + 2*G[lt[16], lt[15], lt[16], 
           1]*Log[mm] - G[lt[16], lt[16], lt[6], 1]*Log[mm] - 
         G[lt[16], lt[16], lt[16], 1]*Log[mm] - 2*G[lt[17], 0, lt[6], 1]*
          Log[mm] - 2*G[lt[17], 0, lt[12], 1]*Log[mm] + 
         2*G[lt[17], 0, lt[13], 1]*Log[mm] + 2*G[lt[17], 0, lt[14], 1]*
          Log[mm] + 2*G[lt[17], 0, lt[16], 1]*Log[mm] - 
         4*G[lt[17], lt[3], lt[6], 1]*Log[mm] + 4*G[lt[17], lt[3], lt[13], 1]*
          Log[mm] + 4*G[lt[17], lt[3], lt[14], 1]*Log[mm] - 
         2*G[lt[17], lt[4], lt[12], 1]*Log[mm] + 
         2*G[lt[17], lt[4], lt[13], 1]*Log[mm] + 
         2*G[lt[17], lt[4], lt[14], 1]*Log[mm] + 4*G[lt[17], lt[6], lt[6], 1]*
          Log[mm] + 2*G[lt[17], lt[12], lt[12], 1]*Log[mm] + 
         2*G[lt[17], lt[12], lt[13], 1]*Log[mm] + 
         2*G[lt[17], lt[12], lt[14], 1]*Log[mm] - 
         4*G[lt[17], lt[13], lt[13], 1]*Log[mm] - 
         4*G[lt[17], lt[13], lt[14], 1]*Log[mm] - 
         4*G[lt[17], lt[14], lt[13], 1]*Log[mm] - 
         4*G[lt[17], lt[14], lt[14], 1]*Log[mm] - 
         2*G[lt[17], lt[16], lt[6], 1]*Log[mm] - 
         2*G[lt[17], lt[16], lt[16], 1]*Log[mm] + 
         4*G[lt[17], lt[17], lt[6], 1]*Log[mm] + 
         4*G[lt[17], lt[17], lt[12], 1]*Log[mm] - 
         4*G[lt[17], lt[17], lt[13], 1]*Log[mm] - 
         4*G[lt[17], lt[17], lt[14], 1]*Log[mm] - 
         4*G[lt[17], lt[17], lt[16], 1]*Log[mm] + 
         4*G[lt[17], lt[18], lt[6], 1]*Log[mm] + 
         4*G[lt[17], lt[18], lt[12], 1]*Log[mm] - 
         4*G[lt[17], lt[18], lt[13], 1]*Log[mm] - 
         4*G[lt[17], lt[18], lt[14], 1]*Log[mm] - 
         4*G[lt[17], lt[18], lt[16], 1]*Log[mm] - 2*G[lt[18], 0, lt[6], 1]*
          Log[mm] - 2*G[lt[18], 0, lt[12], 1]*Log[mm] + 
         2*G[lt[18], 0, lt[13], 1]*Log[mm] + 2*G[lt[18], 0, lt[14], 1]*
          Log[mm] + 2*G[lt[18], 0, lt[16], 1]*Log[mm] - 
         4*G[lt[18], lt[3], lt[6], 1]*Log[mm] + 4*G[lt[18], lt[3], lt[13], 1]*
          Log[mm] + 4*G[lt[18], lt[3], lt[14], 1]*Log[mm] - 
         2*G[lt[18], lt[4], lt[12], 1]*Log[mm] + 
         2*G[lt[18], lt[4], lt[13], 1]*Log[mm] + 
         2*G[lt[18], lt[4], lt[14], 1]*Log[mm] + 4*G[lt[18], lt[6], lt[6], 1]*
          Log[mm] + 2*G[lt[18], lt[12], lt[12], 1]*Log[mm] + 
         2*G[lt[18], lt[12], lt[13], 1]*Log[mm] + 
         2*G[lt[18], lt[12], lt[14], 1]*Log[mm] - 
         4*G[lt[18], lt[13], lt[13], 1]*Log[mm] - 
         4*G[lt[18], lt[13], lt[14], 1]*Log[mm] - 
         4*G[lt[18], lt[14], lt[13], 1]*Log[mm] - 
         4*G[lt[18], lt[14], lt[14], 1]*Log[mm] - 
         2*G[lt[18], lt[16], lt[6], 1]*Log[mm] - 
         2*G[lt[18], lt[16], lt[16], 1]*Log[mm] + 
         4*G[lt[18], lt[17], lt[6], 1]*Log[mm] + 
         4*G[lt[18], lt[17], lt[12], 1]*Log[mm] - 
         4*G[lt[18], lt[17], lt[13], 1]*Log[mm] - 
         4*G[lt[18], lt[17], lt[14], 1]*Log[mm] - 
         4*G[lt[18], lt[17], lt[16], 1]*Log[mm] + 
         4*G[lt[18], lt[18], lt[6], 1]*Log[mm] + 
         4*G[lt[18], lt[18], lt[12], 1]*Log[mm] - 
         4*G[lt[18], lt[18], lt[13], 1]*Log[mm] - 
         4*G[lt[18], lt[18], lt[14], 1]*Log[mm] - 
         4*G[lt[18], lt[18], lt[16], 1]*Log[mm] + 2*G[lt[19], 0, lt[6], 1]*
          Log[mm] + 2*G[lt[19], 0, lt[12], 1]*Log[mm] - 
         2*G[lt[19], 0, lt[13], 1]*Log[mm] - 2*G[lt[19], 0, lt[14], 1]*
          Log[mm] - 2*G[lt[19], 0, lt[16], 1]*Log[mm] + 
         2*G[lt[19], 1, lt[13], 1]*Log[mm] + 2*G[lt[19], 1, lt[14], 1]*
          Log[mm] + 2*G[lt[19], lt[3], lt[6], 1]*Log[mm] - 
         2*G[lt[19], lt[3], lt[13], 1]*Log[mm] - 
         2*G[lt[19], lt[3], lt[14], 1]*Log[mm] + 
         2*G[lt[19], lt[4], lt[12], 1]*Log[mm] - 
         2*G[lt[19], lt[4], lt[13], 1]*Log[mm] - 
         2*G[lt[19], lt[4], lt[14], 1]*Log[mm] + 
         2*G[lt[19], lt[8], lt[13], 1]*Log[mm] + 
         2*G[lt[19], lt[8], lt[14], 1]*Log[mm] - 
         2*G[lt[19], lt[10], lt[6], 1]*Log[mm] - 
         2*G[lt[19], lt[11], lt[12], 1]*Log[mm] + 
         2*G[lt[19], lt[15], lt[16], 1]*Log[mm] - 
         2*G[lt[19], lt[17], lt[6], 1]*Log[mm] - 
         2*G[lt[19], lt[17], lt[12], 1]*Log[mm] + 
         2*G[lt[19], lt[17], lt[13], 1]*Log[mm] + 
         2*G[lt[19], lt[17], lt[14], 1]*Log[mm] + 
         2*G[lt[19], lt[17], lt[16], 1]*Log[mm] - 
         2*G[lt[19], lt[18], lt[6], 1]*Log[mm] - 
         2*G[lt[19], lt[18], lt[12], 1]*Log[mm] + 
         2*G[lt[19], lt[18], lt[13], 1]*Log[mm] + 
         2*G[lt[19], lt[18], lt[14], 1]*Log[mm] + 
         2*G[lt[19], lt[18], lt[16], 1]*Log[mm] + 2*G[lt[21], 0, lt[6], 1]*
          Log[mm] + 2*G[lt[21], 0, lt[12], 1]*Log[mm] - 
         2*G[lt[21], 0, lt[13], 1]*Log[mm] - 2*G[lt[21], 0, lt[14], 1]*
          Log[mm] - 2*G[lt[21], 0, lt[16], 1]*Log[mm] + 
         2*G[lt[21], 1, lt[13], 1]*Log[mm] + 2*G[lt[21], 1, lt[14], 1]*
          Log[mm] + 2*G[lt[21], lt[3], lt[6], 1]*Log[mm] - 
         2*G[lt[21], lt[3], lt[13], 1]*Log[mm] - 
         2*G[lt[21], lt[3], lt[14], 1]*Log[mm] + 
         2*G[lt[21], lt[4], lt[12], 1]*Log[mm] - 
         2*G[lt[21], lt[4], lt[13], 1]*Log[mm] - 
         2*G[lt[21], lt[4], lt[14], 1]*Log[mm] + 
         2*G[lt[21], lt[8], lt[13], 1]*Log[mm] + 
         2*G[lt[21], lt[8], lt[14], 1]*Log[mm] - 
         2*G[lt[21], lt[10], lt[6], 1]*Log[mm] - 
         2*G[lt[21], lt[11], lt[12], 1]*Log[mm] + 
         2*G[lt[21], lt[15], lt[16], 1]*Log[mm] - 
         2*G[lt[21], lt[17], lt[6], 1]*Log[mm] - 
         2*G[lt[21], lt[17], lt[12], 1]*Log[mm] + 
         2*G[lt[21], lt[17], lt[13], 1]*Log[mm] + 
         2*G[lt[21], lt[17], lt[14], 1]*Log[mm] + 
         2*G[lt[21], lt[17], lt[16], 1]*Log[mm] - 
         2*G[lt[21], lt[18], lt[6], 1]*Log[mm] - 
         2*G[lt[21], lt[18], lt[12], 1]*Log[mm] + 
         2*G[lt[21], lt[18], lt[13], 1]*Log[mm] + 
         2*G[lt[21], lt[18], lt[14], 1]*Log[mm] + 
         2*G[lt[21], lt[18], lt[16], 1]*Log[mm] - (G[0, lt[6], 1]*Log[mm]^2)/
          2 - (G[0, lt[12], 1]*Log[mm]^2)/2 + (G[0, lt[13], 1]*Log[mm]^2)/2 + 
         (G[0, lt[14], 1]*Log[mm]^2)/2 + (G[0, lt[16], 1]*Log[mm]^2)/2 - 
         G[lt[3], lt[6], 1]*Log[mm]^2 + G[lt[3], lt[13], 1]*Log[mm]^2 + 
         G[lt[3], lt[14], 1]*Log[mm]^2 - (G[lt[4], lt[12], 1]*Log[mm]^2)/2 + 
         (G[lt[4], lt[13], 1]*Log[mm]^2)/2 + (G[lt[4], lt[14], 1]*Log[mm]^2)/
          2 + G[lt[6], lt[6], 1]*Log[mm]^2 + (G[lt[12], lt[12], 1]*Log[mm]^2)/
          2 + (G[lt[12], lt[13], 1]*Log[mm]^2)/2 + 
         (G[lt[12], lt[14], 1]*Log[mm]^2)/2 - G[lt[13], lt[13], 1]*
          Log[mm]^2 - G[lt[13], lt[14], 1]*Log[mm]^2 - G[lt[14], lt[13], 1]*
          Log[mm]^2 - G[lt[14], lt[14], 1]*Log[mm]^2 - 
         (G[lt[16], lt[6], 1]*Log[mm]^2)/2 - (G[lt[16], lt[16], 1]*Log[mm]^2)/
          2 + G[lt[17], lt[6], 1]*Log[mm]^2 + G[lt[17], lt[12], 1]*
          Log[mm]^2 - G[lt[17], lt[13], 1]*Log[mm]^2 - G[lt[17], lt[14], 1]*
          Log[mm]^2 - G[lt[17], lt[16], 1]*Log[mm]^2 + G[lt[18], lt[6], 1]*
          Log[mm]^2 + G[lt[18], lt[12], 1]*Log[mm]^2 - G[lt[18], lt[13], 1]*
          Log[mm]^2 - G[lt[18], lt[14], 1]*Log[mm]^2 - G[lt[18], lt[16], 1]*
          Log[mm]^2 + (G[lt[6], 1]*Log[mm]^3)/6 + (G[lt[12], 1]*Log[mm]^3)/
          6 - (G[lt[13], 1]*Log[mm]^3)/6 - (G[lt[14], 1]*Log[mm]^3)/6 - 
         (G[lt[16], 1]*Log[mm]^3)/6 - (Pi^2*G[lt[4], 1]*Log[S12 - S34])/12 + 
         (Pi^2*G[lt[6], 1]*Log[S12 - S34])/6 + 
         (Pi^2*G[lt[12], 1]*Log[S12 - S34])/12 - 
         (Pi^2*G[lt[17], 1]*Log[S12 - S34])/6 - 
         (Pi^2*G[lt[18], 1]*Log[S12 - S34])/6 - 2*G[lt[4], 1]*G[0, 1, S45/mm]*
          Log[S12 - S34] + 2*G[lt[12], 1]*G[0, 1, S45/mm]*Log[S12 - S34] - 
         4*G[lt[17], 1]*G[0, 1, S45/mm]*Log[S12 - S34] - 
         4*G[lt[18], 1]*G[0, 1, S45/mm]*Log[S12 - S34] + 
         4*G[lt[19], 1]*G[0, 1, S45/mm]*Log[S12 - S34] + 
         4*G[lt[21], 1]*G[0, 1, S45/mm]*Log[S12 - S34] + 
         2*G[0, 0, 1, (mm - S45)/mm]*Log[S12 - S34] + 4*G[0, 0, 1, S45/mm]*
          Log[S12 - S34] - 2*G[0, 0, lt[6], 1]*Log[S12 - S34] - 
         2*G[0, 0, lt[12], 1]*Log[S12 - S34] + 2*G[0, 0, lt[17], 1]*
          Log[S12 - S34] + 2*G[0, 0, lt[18], 1]*Log[S12 - S34] + 
         2*G[0, lt[6], lt[4], 1]*Log[S12 - S34] - 2*G[0, lt[11], lt[12], 1]*
          Log[S12 - S34] + 2*G[0, lt[12], lt[4], 1]*Log[S12 - S34] + 
         2*G[0, lt[12], lt[12], 1]*Log[S12 - S34] - 2*G[0, lt[17], lt[4], 1]*
          Log[S12 - S34] + 4*G[0, lt[17], lt[6], 1]*Log[S12 - S34] + 
         2*G[0, lt[17], lt[12], 1]*Log[S12 - S34] - 4*G[0, lt[17], lt[17], 1]*
          Log[S12 - S34] - 4*G[0, lt[17], lt[18], 1]*Log[S12 - S34] - 
         2*G[0, lt[18], lt[4], 1]*Log[S12 - S34] + 4*G[0, lt[18], lt[6], 1]*
          Log[S12 - S34] + 2*G[0, lt[18], lt[12], 1]*Log[S12 - S34] - 
         4*G[0, lt[18], lt[17], 1]*Log[S12 - S34] - 4*G[0, lt[18], lt[18], 1]*
          Log[S12 - S34] - 2*G[0, lt[19], lt[6], 1]*Log[S12 - S34] + 
         2*G[0, lt[19], lt[17], 1]*Log[S12 - S34] + 2*G[0, lt[19], lt[18], 1]*
          Log[S12 - S34] - 2*G[0, lt[21], lt[6], 1]*Log[S12 - S34] + 
         2*G[0, lt[21], lt[17], 1]*Log[S12 - S34] + 2*G[0, lt[21], lt[18], 1]*
          Log[S12 - S34] + G[lt[4], lt[4], lt[4], 1]*Log[S12 - S34] + 
         G[lt[4], lt[4], lt[12], 1]*Log[S12 - S34] - 
         2*G[lt[4], lt[11], lt[12], 1]*Log[S12 - S34] + 
         G[lt[4], lt[12], lt[4], 1]*Log[S12 - S34] + 
         G[lt[4], lt[12], lt[12], 1]*Log[S12 - S34] - 
         2*G[lt[6], lt[4], lt[4], 1]*Log[S12 - S34] - 
         G[lt[12], lt[4], lt[4], 1]*Log[S12 - S34] - 
         G[lt[12], lt[4], lt[12], 1]*Log[S12 - S34] + 
         2*G[lt[12], lt[11], lt[12], 1]*Log[S12 - S34] - 
         G[lt[12], lt[12], lt[4], 1]*Log[S12 - S34] - 
         G[lt[12], lt[12], lt[12], 1]*Log[S12 - S34] + 
         4*G[lt[17], 0, lt[6], 1]*Log[S12 - S34] + 4*G[lt[17], 0, lt[12], 1]*
          Log[S12 - S34] - 4*G[lt[17], 0, lt[17], 1]*Log[S12 - S34] - 
         4*G[lt[17], 0, lt[18], 1]*Log[S12 - S34] + 
         2*G[lt[17], lt[4], lt[4], 1]*Log[S12 - S34] + 
         2*G[lt[17], lt[4], lt[12], 1]*Log[S12 - S34] - 
         4*G[lt[17], lt[6], lt[4], 1]*Log[S12 - S34] - 
         2*G[lt[17], lt[12], lt[4], 1]*Log[S12 - S34] - 
         2*G[lt[17], lt[12], lt[12], 1]*Log[S12 - S34] + 
         4*G[lt[17], lt[17], lt[4], 1]*Log[S12 - S34] - 
         8*G[lt[17], lt[17], lt[6], 1]*Log[S12 - S34] - 
         4*G[lt[17], lt[17], lt[12], 1]*Log[S12 - S34] + 
         8*G[lt[17], lt[17], lt[17], 1]*Log[S12 - S34] + 
         8*G[lt[17], lt[17], lt[18], 1]*Log[S12 - S34] + 
         4*G[lt[17], lt[18], lt[4], 1]*Log[S12 - S34] - 
         8*G[lt[17], lt[18], lt[6], 1]*Log[S12 - S34] - 
         4*G[lt[17], lt[18], lt[12], 1]*Log[S12 - S34] + 
         8*G[lt[17], lt[18], lt[17], 1]*Log[S12 - S34] + 
         8*G[lt[17], lt[18], lt[18], 1]*Log[S12 - S34] + 
         4*G[lt[17], lt[19], lt[6], 1]*Log[S12 - S34] - 
         4*G[lt[17], lt[19], lt[17], 1]*Log[S12 - S34] - 
         4*G[lt[17], lt[19], lt[18], 1]*Log[S12 - S34] + 
         4*G[lt[17], lt[21], lt[6], 1]*Log[S12 - S34] - 
         4*G[lt[17], lt[21], lt[17], 1]*Log[S12 - S34] - 
         4*G[lt[17], lt[21], lt[18], 1]*Log[S12 - S34] + 
         4*G[lt[18], 0, lt[6], 1]*Log[S12 - S34] + 4*G[lt[18], 0, lt[12], 1]*
          Log[S12 - S34] - 4*G[lt[18], 0, lt[17], 1]*Log[S12 - S34] - 
         4*G[lt[18], 0, lt[18], 1]*Log[S12 - S34] + 
         2*G[lt[18], lt[4], lt[4], 1]*Log[S12 - S34] + 
         2*G[lt[18], lt[4], lt[12], 1]*Log[S12 - S34] - 
         4*G[lt[18], lt[6], lt[4], 1]*Log[S12 - S34] - 
         2*G[lt[18], lt[12], lt[4], 1]*Log[S12 - S34] - 
         2*G[lt[18], lt[12], lt[12], 1]*Log[S12 - S34] + 
         4*G[lt[18], lt[17], lt[4], 1]*Log[S12 - S34] - 
         8*G[lt[18], lt[17], lt[6], 1]*Log[S12 - S34] - 
         4*G[lt[18], lt[17], lt[12], 1]*Log[S12 - S34] + 
         8*G[lt[18], lt[17], lt[17], 1]*Log[S12 - S34] + 
         8*G[lt[18], lt[17], lt[18], 1]*Log[S12 - S34] + 
         4*G[lt[18], lt[18], lt[4], 1]*Log[S12 - S34] - 
         8*G[lt[18], lt[18], lt[6], 1]*Log[S12 - S34] - 
         4*G[lt[18], lt[18], lt[12], 1]*Log[S12 - S34] + 
         8*G[lt[18], lt[18], lt[17], 1]*Log[S12 - S34] + 
         8*G[lt[18], lt[18], lt[18], 1]*Log[S12 - S34] + 
         4*G[lt[18], lt[19], lt[6], 1]*Log[S12 - S34] - 
         4*G[lt[18], lt[19], lt[17], 1]*Log[S12 - S34] - 
         4*G[lt[18], lt[19], lt[18], 1]*Log[S12 - S34] + 
         4*G[lt[18], lt[21], lt[6], 1]*Log[S12 - S34] - 
         4*G[lt[18], lt[21], lt[17], 1]*Log[S12 - S34] - 
         4*G[lt[18], lt[21], lt[18], 1]*Log[S12 - S34] - 
         2*G[lt[19], 0, lt[6], 1]*Log[S12 - S34] - 2*G[lt[19], 0, lt[12], 1]*
          Log[S12 - S34] + 2*G[lt[19], 0, lt[17], 1]*Log[S12 - S34] + 
         2*G[lt[19], 0, lt[18], 1]*Log[S12 - S34] - 
         2*G[lt[19], lt[4], lt[12], 1]*Log[S12 - S34] + 
         2*G[lt[19], lt[6], lt[4], 1]*Log[S12 - S34] + 
         2*G[lt[19], lt[11], lt[12], 1]*Log[S12 - S34] - 
         2*G[lt[19], lt[17], lt[4], 1]*Log[S12 - S34] + 
         4*G[lt[19], lt[17], lt[6], 1]*Log[S12 - S34] + 
         2*G[lt[19], lt[17], lt[12], 1]*Log[S12 - S34] - 
         4*G[lt[19], lt[17], lt[17], 1]*Log[S12 - S34] - 
         4*G[lt[19], lt[17], lt[18], 1]*Log[S12 - S34] - 
         2*G[lt[19], lt[18], lt[4], 1]*Log[S12 - S34] + 
         4*G[lt[19], lt[18], lt[6], 1]*Log[S12 - S34] + 
         2*G[lt[19], lt[18], lt[12], 1]*Log[S12 - S34] - 
         4*G[lt[19], lt[18], lt[17], 1]*Log[S12 - S34] - 
         4*G[lt[19], lt[18], lt[18], 1]*Log[S12 - S34] - 
         2*G[lt[19], lt[19], lt[6], 1]*Log[S12 - S34] + 
         2*G[lt[19], lt[19], lt[17], 1]*Log[S12 - S34] + 
         2*G[lt[19], lt[19], lt[18], 1]*Log[S12 - S34] - 
         2*G[lt[19], lt[21], lt[6], 1]*Log[S12 - S34] + 
         2*G[lt[19], lt[21], lt[17], 1]*Log[S12 - S34] + 
         2*G[lt[19], lt[21], lt[18], 1]*Log[S12 - S34] - 
         2*G[lt[21], 0, lt[6], 1]*Log[S12 - S34] - 2*G[lt[21], 0, lt[12], 1]*
          Log[S12 - S34] + 2*G[lt[21], 0, lt[17], 1]*Log[S12 - S34] + 
         2*G[lt[21], 0, lt[18], 1]*Log[S12 - S34] - 
         2*G[lt[21], lt[4], lt[12], 1]*Log[S12 - S34] + 
         2*G[lt[21], lt[6], lt[4], 1]*Log[S12 - S34] + 
         2*G[lt[21], lt[11], lt[12], 1]*Log[S12 - S34] - 
         2*G[lt[21], lt[17], lt[4], 1]*Log[S12 - S34] + 
         4*G[lt[21], lt[17], lt[6], 1]*Log[S12 - S34] + 
         2*G[lt[21], lt[17], lt[12], 1]*Log[S12 - S34] - 
         4*G[lt[21], lt[17], lt[17], 1]*Log[S12 - S34] - 
         4*G[lt[21], lt[17], lt[18], 1]*Log[S12 - S34] - 
         2*G[lt[21], lt[18], lt[4], 1]*Log[S12 - S34] + 
         4*G[lt[21], lt[18], lt[6], 1]*Log[S12 - S34] + 
         2*G[lt[21], lt[18], lt[12], 1]*Log[S12 - S34] - 
         4*G[lt[21], lt[18], lt[17], 1]*Log[S12 - S34] - 
         4*G[lt[21], lt[18], lt[18], 1]*Log[S12 - S34] - 
         2*G[lt[21], lt[19], lt[6], 1]*Log[S12 - S34] + 
         2*G[lt[21], lt[19], lt[17], 1]*Log[S12 - S34] + 
         2*G[lt[21], lt[19], lt[18], 1]*Log[S12 - S34] - 
         2*G[lt[21], lt[21], lt[6], 1]*Log[S12 - S34] + 
         2*G[lt[21], lt[21], lt[17], 1]*Log[S12 - S34] + 
         2*G[lt[21], lt[21], lt[18], 1]*Log[S12 - S34] - 
         (Pi^2*Log[S12 - S34]^2)/24 - G[0, 1, S45/mm]*Log[S12 - S34]^2 + 
         G[0, lt[6], 1]*Log[S12 - S34]^2 + G[0, lt[12], 1]*Log[S12 - S34]^2 - 
         G[0, lt[17], 1]*Log[S12 - S34]^2 - G[0, lt[18], 1]*
          Log[S12 - S34]^2 + (G[lt[4], lt[4], 1]*Log[S12 - S34]^2)/2 + 
         (G[lt[4], lt[12], 1]*Log[S12 - S34]^2)/2 - G[lt[6], lt[4], 1]*
          Log[S12 - S34]^2 - (G[lt[12], lt[4], 1]*Log[S12 - S34]^2)/2 - 
         (G[lt[12], lt[12], 1]*Log[S12 - S34]^2)/2 + G[lt[17], lt[4], 1]*
          Log[S12 - S34]^2 - 2*G[lt[17], lt[6], 1]*Log[S12 - S34]^2 - 
         G[lt[17], lt[12], 1]*Log[S12 - S34]^2 + 2*G[lt[17], lt[17], 1]*
          Log[S12 - S34]^2 + 2*G[lt[17], lt[18], 1]*Log[S12 - S34]^2 + 
         G[lt[18], lt[4], 1]*Log[S12 - S34]^2 - 2*G[lt[18], lt[6], 1]*
          Log[S12 - S34]^2 - G[lt[18], lt[12], 1]*Log[S12 - S34]^2 + 
         2*G[lt[18], lt[17], 1]*Log[S12 - S34]^2 + 2*G[lt[18], lt[18], 1]*
          Log[S12 - S34]^2 + G[lt[19], lt[6], 1]*Log[S12 - S34]^2 - 
         G[lt[19], lt[17], 1]*Log[S12 - S34]^2 - G[lt[19], lt[18], 1]*
          Log[S12 - S34]^2 + G[lt[21], lt[6], 1]*Log[S12 - S34]^2 - 
         G[lt[21], lt[17], 1]*Log[S12 - S34]^2 - G[lt[21], lt[18], 1]*
          Log[S12 - S34]^2 + (G[lt[4], 1]*Log[S12 - S34]^3)/6 - 
         (G[lt[6], 1]*Log[S12 - S34]^3)/3 - (G[lt[12], 1]*Log[S12 - S34]^3)/
          6 + (G[lt[17], 1]*Log[S12 - S34]^3)/3 + 
         (G[lt[18], 1]*Log[S12 - S34]^3)/3 + Log[S12 - S34]^4/24 - 
         (Pi^2*G[lt[4], 1]*Log[(mm - S45)/mm])/12 + 
         (Pi^2*G[lt[6], 1]*Log[(mm - S45)/mm])/6 + 
         (Pi^2*G[lt[12], 1]*Log[(mm - S45)/mm])/4 - 
         (Pi^2*G[lt[13], 1]*Log[(mm - S45)/mm])/6 - 
         (Pi^2*G[lt[14], 1]*Log[(mm - S45)/mm])/6 - 
         (Pi^2*G[lt[16], 1]*Log[(mm - S45)/mm])/4 - 2*G[lt[4], 1]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] - 4*G[lt[6], 1]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] - 2*G[lt[12], 1]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] + 4*G[lt[13], 1]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] + 4*G[lt[14], 1]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] + 2*G[lt[16], 1]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] - 2*G[lt[4], 1]*
          G[0, 1, S45/mm]*Log[(mm - S45)/mm] - 4*G[lt[6], 1]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] - 2*G[lt[12], 1]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] + 4*G[lt[13], 1]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] + 4*G[lt[14], 1]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] + 2*G[lt[16], 1]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] - 2*G[0, 0, lt[6], 1]*Log[(mm - S45)/mm] - 
         2*G[0, 0, lt[8], 1]*Log[(mm - S45)/mm] + 2*G[0, 0, lt[10], 1]*
          Log[(mm - S45)/mm] + 4*G[0, 0, lt[11], 1]*Log[(mm - S45)/mm] - 
         4*G[0, 0, lt[12], 1]*Log[(mm - S45)/mm] + 2*G[0, 0, lt[13], 1]*
          Log[(mm - S45)/mm] + 2*G[0, 0, lt[14], 1]*Log[(mm - S45)/mm] - 
         4*G[0, 0, lt[15], 1]*Log[(mm - S45)/mm] + 4*G[0, 0, lt[16], 1]*
          Log[(mm - S45)/mm] + 2*G[0, 1, lt[8], 1]*Log[(mm - S45)/mm] - 
         4*G[0, 1, lt[13], 1]*Log[(mm - S45)/mm] - 4*G[0, 1, lt[14], 1]*
          Log[(mm - S45)/mm] - 2*G[0, lt[4], 1, 1]*Log[(mm - S45)/mm] - 
         2*G[0, lt[4], lt[8], 1]*Log[(mm - S45)/mm] + 
         2*G[0, lt[4], lt[11], 1]*Log[(mm - S45)/mm] - 
         2*G[0, lt[4], lt[12], 1]*Log[(mm - S45)/mm] + 
         2*G[0, lt[4], lt[13], 1]*Log[(mm - S45)/mm] + 
         2*G[0, lt[4], lt[14], 1]*Log[(mm - S45)/mm] - 
         4*G[0, lt[6], lt[6], 1]*Log[(mm - S45)/mm] + 
         2*G[0, lt[6], lt[10], 1]*Log[(mm - S45)/mm] + 2*G[0, lt[8], 1, 1]*
          Log[(mm - S45)/mm] + 2*G[0, lt[8], lt[8], 1]*Log[(mm - S45)/mm] - 
         4*G[0, lt[8], lt[13], 1]*Log[(mm - S45)/mm] - 
         4*G[0, lt[8], lt[14], 1]*Log[(mm - S45)/mm] + 
         4*G[0, lt[10], lt[6], 1]*Log[(mm - S45)/mm] - 
         2*G[0, lt[10], lt[10], 1]*Log[(mm - S45)/mm] + 2*G[0, lt[11], 1, 1]*
          Log[(mm - S45)/mm] - 2*G[0, lt[11], lt[4], 1]*Log[(mm - S45)/mm] + 
         2*G[0, lt[11], lt[8], 1]*Log[(mm - S45)/mm] + 
         2*G[0, lt[11], lt[12], 1]*Log[(mm - S45)/mm] + 
         2*G[0, lt[12], lt[4], 1]*Log[(mm - S45)/mm] - 
         2*G[0, lt[12], lt[11], 1]*Log[(mm - S45)/mm] - 
         2*G[0, lt[12], lt[13], 1]*Log[(mm - S45)/mm] - 
         2*G[0, lt[12], lt[14], 1]*Log[(mm - S45)/mm] - 2*G[0, lt[13], 1, 1]*
          Log[(mm - S45)/mm] - 2*G[0, lt[13], lt[8], 1]*Log[(mm - S45)/mm] + 
         4*G[0, lt[13], lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[0, lt[13], lt[14], 1]*Log[(mm - S45)/mm] - 2*G[0, lt[14], 1, 1]*
          Log[(mm - S45)/mm] - 2*G[0, lt[14], lt[8], 1]*Log[(mm - S45)/mm] + 
         4*G[0, lt[14], lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[0, lt[14], lt[14], 1]*Log[(mm - S45)/mm] - 
         2*G[0, lt[15], lt[10], 1]*Log[(mm - S45)/mm] - 
         2*G[0, lt[15], lt[16], 1]*Log[(mm - S45)/mm] + 
         2*G[0, lt[16], lt[6], 1]*Log[(mm - S45)/mm] + 
         2*G[0, lt[16], lt[15], 1]*Log[(mm - S45)/mm] - 
         2*G[0, lt[17], lt[4], 1]*Log[(mm - S45)/mm] + 
         2*G[0, lt[17], lt[12], 1]*Log[(mm - S45)/mm] - 
         2*G[0, lt[17], lt[16], 1]*Log[(mm - S45)/mm] - 
         2*G[0, lt[18], lt[4], 1]*Log[(mm - S45)/mm] + 
         2*G[0, lt[18], lt[12], 1]*Log[(mm - S45)/mm] - 
         2*G[0, lt[18], lt[16], 1]*Log[(mm - S45)/mm] + 
         2*G[0, lt[19], lt[4], 1]*Log[(mm - S45)/mm] - 
         2*G[0, lt[19], lt[11], 1]*Log[(mm - S45)/mm] + 
         2*G[0, lt[19], lt[15], 1]*Log[(mm - S45)/mm] + 
         2*G[0, lt[21], lt[4], 1]*Log[(mm - S45)/mm] - 
         2*G[0, lt[21], lt[11], 1]*Log[(mm - S45)/mm] + 
         2*G[0, lt[21], lt[15], 1]*Log[(mm - S45)/mm] + 2*G[lt[3], 1, 1, 1]*
          Log[(mm - S45)/mm] + 2*G[lt[3], 1, lt[8], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[3], 1, lt[13], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[3], 1, lt[14], 1]*Log[(mm - S45)/mm] - 
         8*G[lt[3], lt[6], lt[6], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[3], lt[6], lt[10], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[3], lt[8], 1, 1]*Log[(mm - S45)/mm] + 
         2*G[lt[3], lt[8], lt[8], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[3], lt[8], lt[13], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[3], lt[8], lt[14], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[3], lt[10], lt[6], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[3], lt[10], lt[10], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[3], lt[13], 1, 1]*Log[(mm - S45)/mm] - 
         4*G[lt[3], lt[13], lt[8], 1]*Log[(mm - S45)/mm] + 
         8*G[lt[3], lt[13], lt[13], 1]*Log[(mm - S45)/mm] + 
         8*G[lt[3], lt[13], lt[14], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[3], lt[14], 1, 1]*Log[(mm - S45)/mm] - 
         4*G[lt[3], lt[14], lt[8], 1]*Log[(mm - S45)/mm] + 
         8*G[lt[3], lt[14], lt[13], 1]*Log[(mm - S45)/mm] + 
         8*G[lt[3], lt[14], lt[14], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[4], 0, 1, 1]*Log[(mm - S45)/mm] - 2*G[lt[4], 0, lt[8], 1]*
          Log[(mm - S45)/mm] + 2*G[lt[4], 0, lt[11], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[4], 0, lt[12], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[4], 0, lt[13], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[4], 0, lt[14], 1]*Log[(mm - S45)/mm] + 2*G[lt[4], 1, 1, 1]*
          Log[(mm - S45)/mm] + 2*G[lt[4], 1, lt[8], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[4], 1, lt[13], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[4], 1, lt[14], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[4], 1, 1]*Log[(mm - S45)/mm] + 
         G[lt[4], lt[4], lt[4], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[4], lt[8], 1]*Log[(mm - S45)/mm] - 
         G[lt[4], lt[4], lt[12], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[4], lt[13], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[4], lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[8], 1, 1]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[8], lt[8], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[4], lt[8], lt[13], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[4], lt[8], lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[11], 1, 1]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[11], lt[4], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[11], lt[8], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[11], lt[12], 1]*Log[(mm - S45)/mm] + 
         G[lt[4], lt[12], lt[4], 1]*Log[(mm - S45)/mm] - 
         G[lt[4], lt[12], lt[12], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[12], lt[13], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[12], lt[14], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[13], 1, 1]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[13], lt[8], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[4], lt[13], lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[4], lt[13], lt[14], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[14], 1, 1]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[14], lt[8], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[4], lt[14], lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[4], lt[14], lt[14], 1]*Log[(mm - S45)/mm] + 
         8*G[lt[6], lt[6], lt[6], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[6], lt[6], lt[10], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[6], lt[10], lt[6], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[6], lt[10], lt[10], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[12], 0, 1, 1]*Log[(mm - S45)/mm] + 2*G[lt[12], 0, lt[8], 1]*
          Log[(mm - S45)/mm] - 2*G[lt[12], 0, lt[11], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[12], 0, lt[12], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[12], 0, lt[13], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[12], 0, lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[4], 1, 1]*Log[(mm - S45)/mm] - 
         G[lt[12], lt[4], lt[4], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[4], lt[8], 1]*Log[(mm - S45)/mm] + 
         G[lt[12], lt[4], lt[12], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[4], lt[13], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[4], lt[14], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[11], 1, 1]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[11], lt[4], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[11], lt[8], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[11], lt[12], 1]*Log[(mm - S45)/mm] - 
         G[lt[12], lt[12], lt[4], 1]*Log[(mm - S45)/mm] + 
         G[lt[12], lt[12], lt[12], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[12], lt[13], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[12], lt[14], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[13], 1, 1]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[13], lt[8], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[12], lt[13], lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[12], lt[13], lt[14], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[14], 1, 1]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[14], lt[8], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[12], lt[14], lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[12], lt[14], lt[14], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[13], 1, 1, 1]*Log[(mm - S45)/mm] - 2*G[lt[13], 1, lt[8], 1]*
          Log[(mm - S45)/mm] + 4*G[lt[13], 1, lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[13], 1, lt[14], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[13], lt[8], 1, 1]*Log[(mm - S45)/mm] - 
         2*G[lt[13], lt[8], lt[8], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[13], lt[8], lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[13], lt[8], lt[14], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[13], lt[13], 1, 1]*Log[(mm - S45)/mm] + 
         4*G[lt[13], lt[13], lt[8], 1]*Log[(mm - S45)/mm] - 
         8*G[lt[13], lt[13], lt[13], 1]*Log[(mm - S45)/mm] - 
         8*G[lt[13], lt[13], lt[14], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[13], lt[14], 1, 1]*Log[(mm - S45)/mm] + 
         4*G[lt[13], lt[14], lt[8], 1]*Log[(mm - S45)/mm] - 
         8*G[lt[13], lt[14], lt[13], 1]*Log[(mm - S45)/mm] - 
         8*G[lt[13], lt[14], lt[14], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[14], 1, 1, 1]*Log[(mm - S45)/mm] - 2*G[lt[14], 1, lt[8], 1]*
          Log[(mm - S45)/mm] + 4*G[lt[14], 1, lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[14], 1, lt[14], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[14], lt[8], 1, 1]*Log[(mm - S45)/mm] - 
         2*G[lt[14], lt[8], lt[8], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[14], lt[8], lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[14], lt[8], lt[14], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[14], lt[13], 1, 1]*Log[(mm - S45)/mm] + 
         4*G[lt[14], lt[13], lt[8], 1]*Log[(mm - S45)/mm] - 
         8*G[lt[14], lt[13], lt[13], 1]*Log[(mm - S45)/mm] - 
         8*G[lt[14], lt[13], lt[14], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[14], lt[14], 1, 1]*Log[(mm - S45)/mm] + 
         4*G[lt[14], lt[14], lt[8], 1]*Log[(mm - S45)/mm] - 
         8*G[lt[14], lt[14], lt[13], 1]*Log[(mm - S45)/mm] - 
         8*G[lt[14], lt[14], lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[16], 0, lt[6], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[16], 0, lt[10], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[16], 0, lt[15], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[16], 0, lt[16], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[16], lt[6], lt[6], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[16], lt[6], lt[10], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[16], lt[15], lt[10], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[16], lt[15], lt[16], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[16], lt[16], lt[6], 1]*Log[(mm - S45)/mm] - 
         G[lt[16], lt[16], lt[16], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[17], 0, 1, 1]*Log[(mm - S45)/mm] - 4*G[lt[17], 0, lt[6], 1]*
          Log[(mm - S45)/mm] - 4*G[lt[17], 0, lt[8], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[17], 0, lt[10], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[17], 0, lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[17], 0, lt[14], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[17], lt[3], 1, 1]*Log[(mm - S45)/mm] - 
         8*G[lt[17], lt[3], lt[6], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[17], lt[3], lt[8], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[3], lt[10], 1]*Log[(mm - S45)/mm] + 
         8*G[lt[17], lt[3], lt[13], 1]*Log[(mm - S45)/mm] + 
         8*G[lt[17], lt[3], lt[14], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[17], lt[4], 1, 1]*Log[(mm - S45)/mm] + 
         2*G[lt[17], lt[4], lt[4], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[17], lt[4], lt[8], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[17], lt[4], lt[12], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[4], lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[4], lt[14], 1]*Log[(mm - S45)/mm] + 
         8*G[lt[17], lt[6], lt[6], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[17], lt[6], lt[10], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[17], lt[12], lt[4], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[17], lt[12], lt[12], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[12], lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[12], lt[14], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[13], 1, 1]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[13], lt[8], 1]*Log[(mm - S45)/mm] - 
         8*G[lt[17], lt[13], lt[13], 1]*Log[(mm - S45)/mm] - 
         8*G[lt[17], lt[13], lt[14], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[14], 1, 1]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[14], lt[8], 1]*Log[(mm - S45)/mm] - 
         8*G[lt[17], lt[14], lt[13], 1]*Log[(mm - S45)/mm] - 
         8*G[lt[17], lt[14], lt[14], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[17], lt[16], lt[6], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[17], lt[16], lt[16], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[17], lt[4], 1]*Log[(mm - S45)/mm] + 
         8*G[lt[17], lt[17], lt[6], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[17], lt[12], 1]*Log[(mm - S45)/mm] - 
         8*G[lt[17], lt[17], lt[13], 1]*Log[(mm - S45)/mm] - 
         8*G[lt[17], lt[17], lt[14], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[17], lt[17], lt[16], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[18], lt[4], 1]*Log[(mm - S45)/mm] + 
         8*G[lt[17], lt[18], lt[6], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[18], lt[12], 1]*Log[(mm - S45)/mm] - 
         8*G[lt[17], lt[18], lt[13], 1]*Log[(mm - S45)/mm] - 
         8*G[lt[17], lt[18], lt[14], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[17], lt[18], lt[16], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[19], 1, 1]*Log[(mm - S45)/mm] - 
         4*G[lt[17], lt[19], lt[4], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[19], lt[8], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[17], lt[19], lt[10], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[21], 1, 1]*Log[(mm - S45)/mm] - 
         4*G[lt[17], lt[21], lt[4], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[21], lt[8], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[17], lt[21], lt[10], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[18], 0, 1, 1]*Log[(mm - S45)/mm] - 4*G[lt[18], 0, lt[6], 1]*
          Log[(mm - S45)/mm] - 4*G[lt[18], 0, lt[8], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[18], 0, lt[10], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[18], 0, lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[18], 0, lt[14], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[18], lt[3], 1, 1]*Log[(mm - S45)/mm] - 
         8*G[lt[18], lt[3], lt[6], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[18], lt[3], lt[8], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[18], lt[3], lt[10], 1]*Log[(mm - S45)/mm] + 
         8*G[lt[18], lt[3], lt[13], 1]*Log[(mm - S45)/mm] + 
         8*G[lt[18], lt[3], lt[14], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[18], lt[4], 1, 1]*Log[(mm - S45)/mm] + 
         2*G[lt[18], lt[4], lt[4], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[18], lt[4], lt[8], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[18], lt[4], lt[12], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[18], lt[4], lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[18], lt[4], lt[14], 1]*Log[(mm - S45)/mm] + 
         8*G[lt[18], lt[6], lt[6], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[18], lt[6], lt[10], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[18], lt[12], lt[4], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[18], lt[12], lt[12], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[18], lt[12], lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[18], lt[12], lt[14], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[18], lt[13], 1, 1]*Log[(mm - S45)/mm] + 
         4*G[lt[18], lt[13], lt[8], 1]*Log[(mm - S45)/mm] - 
         8*G[lt[18], lt[13], lt[13], 1]*Log[(mm - S45)/mm] - 
         8*G[lt[18], lt[13], lt[14], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[18], lt[14], 1, 1]*Log[(mm - S45)/mm] + 
         4*G[lt[18], lt[14], lt[8], 1]*Log[(mm - S45)/mm] - 
         8*G[lt[18], lt[14], lt[13], 1]*Log[(mm - S45)/mm] - 
         8*G[lt[18], lt[14], lt[14], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[18], lt[16], lt[6], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[18], lt[16], lt[16], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[18], lt[17], lt[4], 1]*Log[(mm - S45)/mm] + 
         8*G[lt[18], lt[17], lt[6], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[18], lt[17], lt[12], 1]*Log[(mm - S45)/mm] - 
         8*G[lt[18], lt[17], lt[13], 1]*Log[(mm - S45)/mm] - 
         8*G[lt[18], lt[17], lt[14], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[18], lt[17], lt[16], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[18], lt[18], lt[4], 1]*Log[(mm - S45)/mm] + 
         8*G[lt[18], lt[18], lt[6], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[18], lt[18], lt[12], 1]*Log[(mm - S45)/mm] - 
         8*G[lt[18], lt[18], lt[13], 1]*Log[(mm - S45)/mm] - 
         8*G[lt[18], lt[18], lt[14], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[18], lt[18], lt[16], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[18], lt[19], 1, 1]*Log[(mm - S45)/mm] - 
         4*G[lt[18], lt[19], lt[4], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[18], lt[19], lt[8], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[18], lt[19], lt[10], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[18], lt[21], 1, 1]*Log[(mm - S45)/mm] - 
         4*G[lt[18], lt[21], lt[4], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[18], lt[21], lt[8], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[18], lt[21], lt[10], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[19], 0, 1, 1]*Log[(mm - S45)/mm] + 4*G[lt[19], 0, lt[6], 1]*
          Log[(mm - S45)/mm] + 4*G[lt[19], 0, lt[8], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[19], 0, lt[10], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[19], 0, lt[11], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[19], 0, lt[12], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[19], 0, lt[13], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[19], 0, lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[19], 0, lt[15], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[19], 0, lt[16], 1]*Log[(mm - S45)/mm] - 2*G[lt[19], 1, 1, 1]*
          Log[(mm - S45)/mm] - 2*G[lt[19], 1, lt[8], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[19], 1, lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[19], 1, lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[19], lt[3], 1, 1]*Log[(mm - S45)/mm] + 
         4*G[lt[19], lt[3], lt[6], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[19], lt[3], lt[8], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[3], lt[10], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[19], lt[3], lt[13], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[19], lt[3], lt[14], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[19], lt[4], 1, 1]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[4], lt[4], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[19], lt[4], lt[8], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[19], lt[4], lt[12], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[19], lt[4], lt[13], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[19], lt[4], lt[14], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[8], 1, 1]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[8], lt[8], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[19], lt[8], lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[19], lt[8], lt[14], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[19], lt[10], lt[6], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[19], lt[10], lt[10], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[11], 1, 1]*Log[(mm - S45)/mm] + 
         2*G[lt[19], lt[11], lt[4], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[11], lt[8], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[11], lt[12], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[19], lt[15], lt[10], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[19], lt[15], lt[16], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[17], lt[4], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[19], lt[17], lt[6], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[17], lt[12], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[19], lt[17], lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[19], lt[17], lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[19], lt[17], lt[16], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[18], lt[4], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[19], lt[18], lt[6], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[18], lt[12], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[19], lt[18], lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[19], lt[18], lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[19], lt[18], lt[16], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[19], 1, 1]*Log[(mm - S45)/mm] + 
         2*G[lt[19], lt[19], lt[4], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[19], lt[8], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[19], lt[19], lt[10], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[21], 1, 1]*Log[(mm - S45)/mm] + 
         2*G[lt[19], lt[21], lt[4], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[21], lt[8], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[19], lt[21], lt[10], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[21], 0, 1, 1]*Log[(mm - S45)/mm] + 4*G[lt[21], 0, lt[6], 1]*
          Log[(mm - S45)/mm] + 4*G[lt[21], 0, lt[8], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[21], 0, lt[10], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[21], 0, lt[11], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[21], 0, lt[12], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[21], 0, lt[13], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[21], 0, lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[21], 0, lt[15], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[21], 0, lt[16], 1]*Log[(mm - S45)/mm] - 2*G[lt[21], 1, 1, 1]*
          Log[(mm - S45)/mm] - 2*G[lt[21], 1, lt[8], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[21], 1, lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[21], 1, lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[21], lt[3], 1, 1]*Log[(mm - S45)/mm] + 
         4*G[lt[21], lt[3], lt[6], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[21], lt[3], lt[8], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[21], lt[3], lt[10], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[21], lt[3], lt[13], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[21], lt[3], lt[14], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[21], lt[4], 1, 1]*Log[(mm - S45)/mm] - 
         2*G[lt[21], lt[4], lt[4], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[21], lt[4], lt[8], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[21], lt[4], lt[12], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[21], lt[4], lt[13], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[21], lt[4], lt[14], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[21], lt[8], 1, 1]*Log[(mm - S45)/mm] - 
         2*G[lt[21], lt[8], lt[8], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[21], lt[8], lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[21], lt[8], lt[14], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[21], lt[10], lt[6], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[21], lt[10], lt[10], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[21], lt[11], 1, 1]*Log[(mm - S45)/mm] + 
         2*G[lt[21], lt[11], lt[4], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[21], lt[11], lt[8], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[21], lt[11], lt[12], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[21], lt[15], lt[10], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[21], lt[15], lt[16], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[21], lt[17], lt[4], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[21], lt[17], lt[6], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[21], lt[17], lt[12], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[21], lt[17], lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[21], lt[17], lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[21], lt[17], lt[16], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[21], lt[18], lt[4], 1]*Log[(mm - S45)/mm] - 
         4*G[lt[21], lt[18], lt[6], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[21], lt[18], lt[12], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[21], lt[18], lt[13], 1]*Log[(mm - S45)/mm] + 
         4*G[lt[21], lt[18], lt[14], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[21], lt[18], lt[16], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[21], lt[19], 1, 1]*Log[(mm - S45)/mm] + 
         2*G[lt[21], lt[19], lt[4], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[21], lt[19], lt[8], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[21], lt[19], lt[10], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[21], lt[21], 1, 1]*Log[(mm - S45)/mm] + 
         2*G[lt[21], lt[21], lt[4], 1]*Log[(mm - S45)/mm] - 
         2*G[lt[21], lt[21], lt[8], 1]*Log[(mm - S45)/mm] + 
         2*G[lt[21], lt[21], lt[10], 1]*Log[(mm - S45)/mm] + 
         (Pi^2*Log[mm]*Log[(mm - S45)/mm])/3 - 2*G[0, lt[6], 1]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[0, lt[8], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[0, lt[10], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[0, lt[11], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[0, lt[12], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[0, lt[13], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[0, lt[14], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[0, lt[15], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[0, lt[16], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[3], 1, 1]*Log[mm]*Log[(mm - S45)/mm] - 4*G[lt[3], lt[6], 1]*
          Log[mm]*Log[(mm - S45)/mm] - 2*G[lt[3], lt[8], 1]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[3], lt[10], 1]*Log[mm]*
          Log[(mm - S45)/mm] + 4*G[lt[3], lt[13], 1]*Log[mm]*
          Log[(mm - S45)/mm] + 4*G[lt[3], lt[14], 1]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[4], 1, 1]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[8], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[11], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[12], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[13], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[14], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         4*G[lt[6], lt[6], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[6], lt[10], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[11], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[12], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[13], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[14], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[13], 1, 1]*Log[mm]*Log[(mm - S45)/mm] + 2*G[lt[13], lt[8], 1]*
          Log[mm]*Log[(mm - S45)/mm] - 4*G[lt[13], lt[13], 1]*Log[mm]*
          Log[(mm - S45)/mm] - 4*G[lt[13], lt[14], 1]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[14], 1, 1]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[14], lt[8], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         4*G[lt[14], lt[13], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         4*G[lt[14], lt[14], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[16], lt[6], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[16], lt[15], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[16], lt[16], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[6], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[12], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         4*G[lt[17], lt[13], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         4*G[lt[17], lt[14], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         4*G[lt[17], lt[16], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         4*G[lt[18], lt[6], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         4*G[lt[18], lt[12], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         4*G[lt[18], lt[13], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         4*G[lt[18], lt[14], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         4*G[lt[18], lt[16], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[19], 1, 1]*Log[mm]*Log[(mm - S45)/mm] + 2*G[lt[19], lt[8], 1]*
          Log[mm]*Log[(mm - S45)/mm] - 2*G[lt[19], lt[10], 1]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[19], lt[11], 1]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[19], lt[15], 1]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[21], 1, 1]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[21], lt[8], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[21], lt[10], 1]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[21], lt[11], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[21], lt[15], 1]*Log[mm]*Log[(mm - S45)/mm] + 
         G[lt[6], 1]*Log[mm]^2*Log[(mm - S45)/mm] + G[lt[12], 1]*Log[mm]^2*
          Log[(mm - S45)/mm] - G[lt[13], 1]*Log[mm]^2*Log[(mm - S45)/mm] - 
         G[lt[14], 1]*Log[mm]^2*Log[(mm - S45)/mm] - G[lt[16], 1]*Log[mm]^2*
          Log[(mm - S45)/mm] - (Pi^2*Log[S12 - S34]*Log[(mm - S45)/mm])/12 - 
         2*G[0, 1, (mm - S45)/mm]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         2*G[0, 1, S45/mm]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         2*G[0, lt[11], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         2*G[0, lt[12], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         2*G[0, lt[17], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         2*G[0, lt[18], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         2*G[0, lt[19], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         2*G[0, lt[21], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         G[lt[4], lt[4], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[11], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         G[lt[4], lt[12], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         G[lt[12], lt[4], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[11], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         G[lt[12], lt[12], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         2*G[lt[17], lt[4], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         2*G[lt[17], lt[12], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[17], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[18], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         4*G[lt[17], lt[19], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         4*G[lt[17], lt[21], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         2*G[lt[18], lt[4], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         2*G[lt[18], lt[12], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         4*G[lt[18], lt[17], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         4*G[lt[18], lt[18], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         4*G[lt[18], lt[19], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         4*G[lt[18], lt[21], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[4], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         2*G[lt[19], lt[11], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[17], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[18], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         2*G[lt[19], lt[19], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         2*G[lt[19], lt[21], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         2*G[lt[21], lt[4], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         2*G[lt[21], lt[11], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         2*G[lt[21], lt[17], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         2*G[lt[21], lt[18], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         2*G[lt[21], lt[19], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         2*G[lt[21], lt[21], 1]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         (G[lt[4], 1]*Log[S12 - S34]^2*Log[(mm - S45)/mm])/2 - 
         (G[lt[12], 1]*Log[S12 - S34]^2*Log[(mm - S45)/mm])/2 + 
         G[lt[17], 1]*Log[S12 - S34]^2*Log[(mm - S45)/mm] + 
         G[lt[18], 1]*Log[S12 - S34]^2*Log[(mm - S45)/mm] - 
         G[lt[19], 1]*Log[S12 - S34]^2*Log[(mm - S45)/mm] - 
         G[lt[21], 1]*Log[S12 - S34]^2*Log[(mm - S45)/mm] + 
         (Log[S12 - S34]^3*Log[(mm - S45)/mm])/6 + 
         (Pi^2*Log[(mm - S45)/mm]^2)/3 - 2*G[0, lt[6], 1]*
          Log[(mm - S45)/mm]^2 - 2*G[0, lt[8], 1]*Log[(mm - S45)/mm]^2 + 
         2*G[0, lt[10], 1]*Log[(mm - S45)/mm]^2 + G[0, lt[11], 1]*
          Log[(mm - S45)/mm]^2 - G[0, lt[12], 1]*Log[(mm - S45)/mm]^2 + 
         2*G[0, lt[13], 1]*Log[(mm - S45)/mm]^2 + 2*G[0, lt[14], 1]*
          Log[(mm - S45)/mm]^2 - G[0, lt[15], 1]*Log[(mm - S45)/mm]^2 + 
         G[0, lt[16], 1]*Log[(mm - S45)/mm]^2 - 2*G[lt[3], 1, 1]*
          Log[(mm - S45)/mm]^2 - 4*G[lt[3], lt[6], 1]*Log[(mm - S45)/mm]^2 - 
         2*G[lt[3], lt[8], 1]*Log[(mm - S45)/mm]^2 + 2*G[lt[3], lt[10], 1]*
          Log[(mm - S45)/mm]^2 + 4*G[lt[3], lt[13], 1]*Log[(mm - S45)/mm]^2 + 
         4*G[lt[3], lt[14], 1]*Log[(mm - S45)/mm]^2 - 2*G[lt[4], 1, 1]*
          Log[(mm - S45)/mm]^2 + (G[lt[4], lt[4], 1]*Log[(mm - S45)/mm]^2)/
          2 - 2*G[lt[4], lt[8], 1]*Log[(mm - S45)/mm]^2 + 
         G[lt[4], lt[11], 1]*Log[(mm - S45)/mm]^2 - 
         (3*G[lt[4], lt[12], 1]*Log[(mm - S45)/mm]^2)/2 + 
         2*G[lt[4], lt[13], 1]*Log[(mm - S45)/mm]^2 + 2*G[lt[4], lt[14], 1]*
          Log[(mm - S45)/mm]^2 + 4*G[lt[6], lt[6], 1]*Log[(mm - S45)/mm]^2 - 
         2*G[lt[6], lt[10], 1]*Log[(mm - S45)/mm]^2 - 
         (G[lt[12], lt[4], 1]*Log[(mm - S45)/mm]^2)/2 - G[lt[12], lt[11], 1]*
          Log[(mm - S45)/mm]^2 + (3*G[lt[12], lt[12], 1]*Log[(mm - S45)/mm]^
            2)/2 + 2*G[lt[12], lt[13], 1]*Log[(mm - S45)/mm]^2 + 
         2*G[lt[12], lt[14], 1]*Log[(mm - S45)/mm]^2 + 2*G[lt[13], 1, 1]*
          Log[(mm - S45)/mm]^2 + 2*G[lt[13], lt[8], 1]*Log[(mm - S45)/mm]^2 - 
         4*G[lt[13], lt[13], 1]*Log[(mm - S45)/mm]^2 - 4*G[lt[13], lt[14], 1]*
          Log[(mm - S45)/mm]^2 + 2*G[lt[14], 1, 1]*Log[(mm - S45)/mm]^2 + 
         2*G[lt[14], lt[8], 1]*Log[(mm - S45)/mm]^2 - 4*G[lt[14], lt[13], 1]*
          Log[(mm - S45)/mm]^2 - 4*G[lt[14], lt[14], 1]*Log[(mm - S45)/mm]^
           2 - 2*G[lt[16], lt[6], 1]*Log[(mm - S45)/mm]^2 + 
         G[lt[16], lt[15], 1]*Log[(mm - S45)/mm]^2 - 
         (3*G[lt[16], lt[16], 1]*Log[(mm - S45)/mm]^2)/2 + 
         G[lt[17], lt[4], 1]*Log[(mm - S45)/mm]^2 + 4*G[lt[17], lt[6], 1]*
          Log[(mm - S45)/mm]^2 + 3*G[lt[17], lt[12], 1]*Log[(mm - S45)/mm]^
           2 - 4*G[lt[17], lt[13], 1]*Log[(mm - S45)/mm]^2 - 
         4*G[lt[17], lt[14], 1]*Log[(mm - S45)/mm]^2 - 3*G[lt[17], lt[16], 1]*
          Log[(mm - S45)/mm]^2 + G[lt[18], lt[4], 1]*Log[(mm - S45)/mm]^2 + 
         4*G[lt[18], lt[6], 1]*Log[(mm - S45)/mm]^2 + 3*G[lt[18], lt[12], 1]*
          Log[(mm - S45)/mm]^2 - 4*G[lt[18], lt[13], 1]*Log[(mm - S45)/mm]^
           2 - 4*G[lt[18], lt[14], 1]*Log[(mm - S45)/mm]^2 - 
         3*G[lt[18], lt[16], 1]*Log[(mm - S45)/mm]^2 + 2*G[lt[19], 1, 1]*
          Log[(mm - S45)/mm]^2 - G[lt[19], lt[4], 1]*Log[(mm - S45)/mm]^2 + 
         2*G[lt[19], lt[8], 1]*Log[(mm - S45)/mm]^2 - 2*G[lt[19], lt[10], 1]*
          Log[(mm - S45)/mm]^2 - G[lt[19], lt[11], 1]*Log[(mm - S45)/mm]^2 + 
         G[lt[19], lt[15], 1]*Log[(mm - S45)/mm]^2 + 2*G[lt[21], 1, 1]*
          Log[(mm - S45)/mm]^2 - G[lt[21], lt[4], 1]*Log[(mm - S45)/mm]^2 + 
         2*G[lt[21], lt[8], 1]*Log[(mm - S45)/mm]^2 - 2*G[lt[21], lt[10], 1]*
          Log[(mm - S45)/mm]^2 - G[lt[21], lt[11], 1]*Log[(mm - S45)/mm]^2 + 
         G[lt[21], lt[15], 1]*Log[(mm - S45)/mm]^2 + 2*G[lt[6], 1]*Log[mm]*
          Log[(mm - S45)/mm]^2 + 2*G[lt[12], 1]*Log[mm]*Log[(mm - S45)/mm]^
           2 - 2*G[lt[13], 1]*Log[mm]*Log[(mm - S45)/mm]^2 - 
         2*G[lt[14], 1]*Log[mm]*Log[(mm - S45)/mm]^2 - 2*G[lt[16], 1]*Log[mm]*
          Log[(mm - S45)/mm]^2 + (G[lt[4], 1]*Log[S12 - S34]*
           Log[(mm - S45)/mm]^2)/2 - (G[lt[12], 1]*Log[S12 - S34]*
           Log[(mm - S45)/mm]^2)/2 + G[lt[17], 1]*Log[S12 - S34]*
          Log[(mm - S45)/mm]^2 + G[lt[18], 1]*Log[S12 - S34]*
          Log[(mm - S45)/mm]^2 - G[lt[19], 1]*Log[S12 - S34]*
          Log[(mm - S45)/mm]^2 - G[lt[21], 1]*Log[S12 - S34]*
          Log[(mm - S45)/mm]^2 + (Log[S12 - S34]^2*Log[(mm - S45)/mm]^2)/4 + 
         (G[lt[4], 1]*Log[(mm - S45)/mm]^3)/6 + 
         (4*G[lt[6], 1]*Log[(mm - S45)/mm]^3)/3 + 
         (7*G[lt[12], 1]*Log[(mm - S45)/mm]^3)/6 - 
         (4*G[lt[13], 1]*Log[(mm - S45)/mm]^3)/3 - 
         (4*G[lt[14], 1]*Log[(mm - S45)/mm]^3)/3 - 
         (7*G[lt[16], 1]*Log[(mm - S45)/mm]^3)/6 + 
         (Log[S12 - S34]*Log[(mm - S45)/mm]^3)/6 + G[lt[4], 1]*
          Log[(mm - S45)/mm]^2*Log[S45/mm] + 2*G[lt[6], 1]*
          Log[(mm - S45)/mm]^2*Log[S45/mm] + G[lt[12], 1]*
          Log[(mm - S45)/mm]^2*Log[S45/mm] - 2*G[lt[13], 1]*
          Log[(mm - S45)/mm]^2*Log[S45/mm] - 2*G[lt[14], 1]*
          Log[(mm - S45)/mm]^2*Log[S45/mm] - G[lt[16], 1]*
          Log[(mm - S45)/mm]^2*Log[S45/mm] + Log[S12 - S34]*
          Log[(mm - S45)/mm]^2*Log[S45/mm] - (Pi^2*G[lt[6], 1]*Log[-S15])/6 - 
         (Pi^2*G[lt[16], 1]*Log[-S15])/12 + (Pi^2*G[lt[17], 1]*Log[-S15])/6 + 
         (Pi^2*G[lt[18], 1]*Log[-S15])/6 - 2*G[lt[16], 1]*G[0, 1, S45/mm]*
          Log[-S15] + 4*G[lt[17], 1]*G[0, 1, S45/mm]*Log[-S15] + 
         4*G[lt[18], 1]*G[0, 1, S45/mm]*Log[-S15] - 4*G[lt[19], 1]*
          G[0, 1, S45/mm]*Log[-S15] - 4*G[lt[21], 1]*G[0, 1, S45/mm]*
          Log[-S15] - 2*G[0, 0, 1, (mm - S45)/mm]*Log[-S15] - 
         4*G[0, 0, 1, S45/mm]*Log[-S15] + 2*G[0, 0, lt[6], 1]*Log[-S15] + 
         2*G[0, 0, lt[16], 1]*Log[-S15] - 2*G[0, 0, lt[17], 1]*Log[-S15] - 
         2*G[0, 0, lt[18], 1]*Log[-S15] + 2*G[0, lt[15], lt[16], 1]*
          Log[-S15] - 2*G[0, lt[16], lt[16], 1]*Log[-S15] - 
         4*G[0, lt[17], lt[6], 1]*Log[-S15] - 2*G[0, lt[17], lt[16], 1]*
          Log[-S15] + 4*G[0, lt[17], lt[17], 1]*Log[-S15] + 
         4*G[0, lt[17], lt[18], 1]*Log[-S15] - 4*G[0, lt[18], lt[6], 1]*
          Log[-S15] - 2*G[0, lt[18], lt[16], 1]*Log[-S15] + 
         4*G[0, lt[18], lt[17], 1]*Log[-S15] + 4*G[0, lt[18], lt[18], 1]*
          Log[-S15] + 2*G[0, lt[19], lt[6], 1]*Log[-S15] - 
         2*G[0, lt[19], lt[17], 1]*Log[-S15] - 2*G[0, lt[19], lt[18], 1]*
          Log[-S15] + 2*G[0, lt[21], lt[6], 1]*Log[-S15] - 
         2*G[0, lt[21], lt[17], 1]*Log[-S15] - 2*G[0, lt[21], lt[18], 1]*
          Log[-S15] - 2*G[lt[16], lt[15], lt[16], 1]*Log[-S15] + 
         G[lt[16], lt[16], lt[16], 1]*Log[-S15] - 4*G[lt[17], 0, lt[6], 1]*
          Log[-S15] - 4*G[lt[17], 0, lt[16], 1]*Log[-S15] + 
         4*G[lt[17], 0, lt[17], 1]*Log[-S15] + 4*G[lt[17], 0, lt[18], 1]*
          Log[-S15] + 2*G[lt[17], lt[16], lt[16], 1]*Log[-S15] + 
         8*G[lt[17], lt[17], lt[6], 1]*Log[-S15] + 
         4*G[lt[17], lt[17], lt[16], 1]*Log[-S15] - 
         8*G[lt[17], lt[17], lt[17], 1]*Log[-S15] - 
         8*G[lt[17], lt[17], lt[18], 1]*Log[-S15] + 
         8*G[lt[17], lt[18], lt[6], 1]*Log[-S15] + 
         4*G[lt[17], lt[18], lt[16], 1]*Log[-S15] - 
         8*G[lt[17], lt[18], lt[17], 1]*Log[-S15] - 
         8*G[lt[17], lt[18], lt[18], 1]*Log[-S15] - 
         4*G[lt[17], lt[19], lt[6], 1]*Log[-S15] + 
         4*G[lt[17], lt[19], lt[17], 1]*Log[-S15] + 
         4*G[lt[17], lt[19], lt[18], 1]*Log[-S15] - 
         4*G[lt[17], lt[21], lt[6], 1]*Log[-S15] + 
         4*G[lt[17], lt[21], lt[17], 1]*Log[-S15] + 
         4*G[lt[17], lt[21], lt[18], 1]*Log[-S15] - 4*G[lt[18], 0, lt[6], 1]*
          Log[-S15] - 4*G[lt[18], 0, lt[16], 1]*Log[-S15] + 
         4*G[lt[18], 0, lt[17], 1]*Log[-S15] + 4*G[lt[18], 0, lt[18], 1]*
          Log[-S15] + 2*G[lt[18], lt[16], lt[16], 1]*Log[-S15] + 
         8*G[lt[18], lt[17], lt[6], 1]*Log[-S15] + 
         4*G[lt[18], lt[17], lt[16], 1]*Log[-S15] - 
         8*G[lt[18], lt[17], lt[17], 1]*Log[-S15] - 
         8*G[lt[18], lt[17], lt[18], 1]*Log[-S15] + 
         8*G[lt[18], lt[18], lt[6], 1]*Log[-S15] + 
         4*G[lt[18], lt[18], lt[16], 1]*Log[-S15] - 
         8*G[lt[18], lt[18], lt[17], 1]*Log[-S15] - 
         8*G[lt[18], lt[18], lt[18], 1]*Log[-S15] - 
         4*G[lt[18], lt[19], lt[6], 1]*Log[-S15] + 
         4*G[lt[18], lt[19], lt[17], 1]*Log[-S15] + 
         4*G[lt[18], lt[19], lt[18], 1]*Log[-S15] - 
         4*G[lt[18], lt[21], lt[6], 1]*Log[-S15] + 
         4*G[lt[18], lt[21], lt[17], 1]*Log[-S15] + 
         4*G[lt[18], lt[21], lt[18], 1]*Log[-S15] + 2*G[lt[19], 0, lt[6], 1]*
          Log[-S15] + 2*G[lt[19], 0, lt[16], 1]*Log[-S15] - 
         2*G[lt[19], 0, lt[17], 1]*Log[-S15] - 2*G[lt[19], 0, lt[18], 1]*
          Log[-S15] - 2*G[lt[19], lt[15], lt[16], 1]*Log[-S15] - 
         4*G[lt[19], lt[17], lt[6], 1]*Log[-S15] - 
         2*G[lt[19], lt[17], lt[16], 1]*Log[-S15] + 
         4*G[lt[19], lt[17], lt[17], 1]*Log[-S15] + 
         4*G[lt[19], lt[17], lt[18], 1]*Log[-S15] - 
         4*G[lt[19], lt[18], lt[6], 1]*Log[-S15] - 
         2*G[lt[19], lt[18], lt[16], 1]*Log[-S15] + 
         4*G[lt[19], lt[18], lt[17], 1]*Log[-S15] + 
         4*G[lt[19], lt[18], lt[18], 1]*Log[-S15] + 
         2*G[lt[19], lt[19], lt[6], 1]*Log[-S15] - 
         2*G[lt[19], lt[19], lt[17], 1]*Log[-S15] - 
         2*G[lt[19], lt[19], lt[18], 1]*Log[-S15] + 
         2*G[lt[19], lt[21], lt[6], 1]*Log[-S15] - 
         2*G[lt[19], lt[21], lt[17], 1]*Log[-S15] - 
         2*G[lt[19], lt[21], lt[18], 1]*Log[-S15] + 2*G[lt[21], 0, lt[6], 1]*
          Log[-S15] + 2*G[lt[21], 0, lt[16], 1]*Log[-S15] - 
         2*G[lt[21], 0, lt[17], 1]*Log[-S15] - 2*G[lt[21], 0, lt[18], 1]*
          Log[-S15] - 2*G[lt[21], lt[15], lt[16], 1]*Log[-S15] - 
         4*G[lt[21], lt[17], lt[6], 1]*Log[-S15] - 
         2*G[lt[21], lt[17], lt[16], 1]*Log[-S15] + 
         4*G[lt[21], lt[17], lt[17], 1]*Log[-S15] + 
         4*G[lt[21], lt[17], lt[18], 1]*Log[-S15] - 
         4*G[lt[21], lt[18], lt[6], 1]*Log[-S15] - 
         2*G[lt[21], lt[18], lt[16], 1]*Log[-S15] + 
         4*G[lt[21], lt[18], lt[17], 1]*Log[-S15] + 
         4*G[lt[21], lt[18], lt[18], 1]*Log[-S15] + 
         2*G[lt[21], lt[19], lt[6], 1]*Log[-S15] - 
         2*G[lt[21], lt[19], lt[17], 1]*Log[-S15] - 
         2*G[lt[21], lt[19], lt[18], 1]*Log[-S15] + 
         2*G[lt[21], lt[21], lt[6], 1]*Log[-S15] - 
         2*G[lt[21], lt[21], lt[17], 1]*Log[-S15] - 
         2*G[lt[21], lt[21], lt[18], 1]*Log[-S15] + 
         (Pi^2*Log[(mm - S45)/mm]*Log[-S15])/12 + 2*G[0, 1, (mm - S45)/mm]*
          Log[(mm - S45)/mm]*Log[-S15] + 2*G[0, 1, S45/mm]*Log[(mm - S45)/mm]*
          Log[-S15] + 2*G[0, lt[15], 1]*Log[(mm - S45)/mm]*Log[-S15] - 
         2*G[0, lt[16], 1]*Log[(mm - S45)/mm]*Log[-S15] + 
         2*G[0, lt[17], 1]*Log[(mm - S45)/mm]*Log[-S15] + 
         2*G[0, lt[18], 1]*Log[(mm - S45)/mm]*Log[-S15] - 
         2*G[0, lt[19], 1]*Log[(mm - S45)/mm]*Log[-S15] - 
         2*G[0, lt[21], 1]*Log[(mm - S45)/mm]*Log[-S15] - 
         2*G[lt[16], lt[15], 1]*Log[(mm - S45)/mm]*Log[-S15] + 
         G[lt[16], lt[16], 1]*Log[(mm - S45)/mm]*Log[-S15] + 
         2*G[lt[17], lt[16], 1]*Log[(mm - S45)/mm]*Log[-S15] - 
         4*G[lt[17], lt[17], 1]*Log[(mm - S45)/mm]*Log[-S15] - 
         4*G[lt[17], lt[18], 1]*Log[(mm - S45)/mm]*Log[-S15] + 
         4*G[lt[17], lt[19], 1]*Log[(mm - S45)/mm]*Log[-S15] + 
         4*G[lt[17], lt[21], 1]*Log[(mm - S45)/mm]*Log[-S15] + 
         2*G[lt[18], lt[16], 1]*Log[(mm - S45)/mm]*Log[-S15] - 
         4*G[lt[18], lt[17], 1]*Log[(mm - S45)/mm]*Log[-S15] - 
         4*G[lt[18], lt[18], 1]*Log[(mm - S45)/mm]*Log[-S15] + 
         4*G[lt[18], lt[19], 1]*Log[(mm - S45)/mm]*Log[-S15] + 
         4*G[lt[18], lt[21], 1]*Log[(mm - S45)/mm]*Log[-S15] - 
         2*G[lt[19], lt[15], 1]*Log[(mm - S45)/mm]*Log[-S15] + 
         2*G[lt[19], lt[17], 1]*Log[(mm - S45)/mm]*Log[-S15] + 
         2*G[lt[19], lt[18], 1]*Log[(mm - S45)/mm]*Log[-S15] - 
         2*G[lt[19], lt[19], 1]*Log[(mm - S45)/mm]*Log[-S15] - 
         2*G[lt[19], lt[21], 1]*Log[(mm - S45)/mm]*Log[-S15] - 
         2*G[lt[21], lt[15], 1]*Log[(mm - S45)/mm]*Log[-S15] + 
         2*G[lt[21], lt[17], 1]*Log[(mm - S45)/mm]*Log[-S15] + 
         2*G[lt[21], lt[18], 1]*Log[(mm - S45)/mm]*Log[-S15] - 
         2*G[lt[21], lt[19], 1]*Log[(mm - S45)/mm]*Log[-S15] - 
         2*G[lt[21], lt[21], 1]*Log[(mm - S45)/mm]*Log[-S15] + 
         (G[lt[16], 1]*Log[(mm - S45)/mm]^2*Log[-S15])/2 - 
         G[lt[17], 1]*Log[(mm - S45)/mm]^2*Log[-S15] - 
         G[lt[18], 1]*Log[(mm - S45)/mm]^2*Log[-S15] + 
         G[lt[19], 1]*Log[(mm - S45)/mm]^2*Log[-S15] + 
         G[lt[21], 1]*Log[(mm - S45)/mm]^2*Log[-S15] - 
         (Log[(mm - S45)/mm]^3*Log[-S15])/6 - Log[(mm - S45)/mm]^2*
          Log[S45/mm]*Log[-S15] + (Pi^2*Log[-S15]^2)/24 + 
         G[0, 1, S45/mm]*Log[-S15]^2 - G[0, lt[6], 1]*Log[-S15]^2 - 
         G[0, lt[16], 1]*Log[-S15]^2 + G[0, lt[17], 1]*Log[-S15]^2 + 
         G[0, lt[18], 1]*Log[-S15]^2 + (G[lt[16], lt[16], 1]*Log[-S15]^2)/2 + 
         2*G[lt[17], lt[6], 1]*Log[-S15]^2 + G[lt[17], lt[16], 1]*
          Log[-S15]^2 - 2*G[lt[17], lt[17], 1]*Log[-S15]^2 - 
         2*G[lt[17], lt[18], 1]*Log[-S15]^2 + 2*G[lt[18], lt[6], 1]*
          Log[-S15]^2 + G[lt[18], lt[16], 1]*Log[-S15]^2 - 
         2*G[lt[18], lt[17], 1]*Log[-S15]^2 - 2*G[lt[18], lt[18], 1]*
          Log[-S15]^2 - G[lt[19], lt[6], 1]*Log[-S15]^2 + 
         G[lt[19], lt[17], 1]*Log[-S15]^2 + G[lt[19], lt[18], 1]*
          Log[-S15]^2 - G[lt[21], lt[6], 1]*Log[-S15]^2 + 
         G[lt[21], lt[17], 1]*Log[-S15]^2 + G[lt[21], lt[18], 1]*
          Log[-S15]^2 + (G[lt[16], 1]*Log[(mm - S45)/mm]*Log[-S15]^2)/2 - 
         G[lt[17], 1]*Log[(mm - S45)/mm]*Log[-S15]^2 - 
         G[lt[18], 1]*Log[(mm - S45)/mm]*Log[-S15]^2 + 
         G[lt[19], 1]*Log[(mm - S45)/mm]*Log[-S15]^2 + 
         G[lt[21], 1]*Log[(mm - S45)/mm]*Log[-S15]^2 - 
         (Log[(mm - S45)/mm]^2*Log[-S15]^2)/4 + (G[lt[6], 1]*Log[-S15]^3)/3 + 
         (G[lt[16], 1]*Log[-S15]^3)/6 - (G[lt[17], 1]*Log[-S15]^3)/3 - 
         (G[lt[18], 1]*Log[-S15]^3)/3 - (Log[(mm - S45)/mm]*Log[-S15]^3)/6 - 
         Log[-S15]^4/24 + (13*G[lt[4], 1]*Zeta[3])/3 + 
         (13*G[lt[6], 1]*Zeta[3])/3 - (13*G[lt[13], 1]*Zeta[3])/3 - 
         (13*G[lt[14], 1]*Zeta[3])/3 + (13*Log[S12 - S34]*Zeta[3])/3 + 
         4*Log[(mm - S45)/mm]*Zeta[3] - (13*Log[-S15]*Zeta[3])/3), 
     gb[15] ->  ep^3*(-(G[lt[20], 1]*G[0, 1, (S12 - S34 + S15)/S15])/4 + 
         (G[lt[22], 1]*G[0, 1, (S12 - S34 + S15)/S15])/4 + 
         G[0, lt[20], lt[5], 1]/2 - G[0, lt[20], lt[6], 1]/2 - 
         G[0, lt[20], lt[7], 1]/4 + G[0, lt[20], lt[9], 1]/2 - 
         G[0, lt[20], lt[12], 1]/4 + G[0, lt[20], lt[16], 1]/4 - 
         G[0, lt[22], lt[5], 1]/2 + G[0, lt[22], lt[6], 1]/2 + 
         G[0, lt[22], lt[7], 1]/4 - G[0, lt[22], lt[9], 1]/2 + 
         G[0, lt[22], lt[12], 1]/4 - G[0, lt[22], lt[16], 1]/4 - 
         G[lt[19], 0, lt[6], 1]/4 + G[lt[19], 0, lt[13], 1]/4 + 
         G[lt[19], 0, lt[14], 1]/4 - G[lt[19], 1, lt[13], 1]/4 - 
         G[lt[19], 1, lt[14], 1]/4 - G[lt[19], lt[3], lt[6], 1]/4 + 
         G[lt[19], lt[3], lt[13], 1]/4 + G[lt[19], lt[3], lt[14], 1]/4 + 
         G[lt[19], lt[4], lt[13], 1]/4 + G[lt[19], lt[4], lt[14], 1]/4 - 
         G[lt[19], lt[6], lt[4], 1]/4 - G[lt[19], lt[8], lt[13], 1]/4 - 
         G[lt[19], lt[8], lt[14], 1]/4 + G[lt[19], lt[10], lt[6], 1]/4 + 
         G[lt[19], lt[17], lt[4], 1]/4 + G[lt[19], lt[17], lt[6], 1]/4 - 
         G[lt[19], lt[17], lt[13], 1]/4 - G[lt[19], lt[17], lt[14], 1]/4 + 
         G[lt[19], lt[18], lt[4], 1]/4 + G[lt[19], lt[18], lt[6], 1]/4 - 
         G[lt[19], lt[18], lt[13], 1]/4 - G[lt[19], lt[18], lt[14], 1]/4 + 
         G[lt[20], 0, lt[4], 1]/4 + G[lt[20], 0, lt[5], 1]/2 - 
         G[lt[20], 0, lt[6], 1]/4 - G[lt[20], 0, lt[7], 1]/4 + 
         G[lt[20], 0, lt[9], 1]/2 - G[lt[20], 0, lt[12], 1]/4 - 
         G[lt[20], 0, lt[13], 1]/4 - G[lt[20], 0, lt[14], 1]/4 + 
         G[lt[20], 0, lt[16], 1]/4 + G[lt[20], lt[5], lt[13], 1]/4 + 
         G[lt[20], lt[5], lt[14], 1]/4 - G[lt[20], lt[6], lt[13], 1]/4 - 
         G[lt[20], lt[6], lt[14], 1]/4 - G[lt[20], lt[7], lt[4], 1]/4 + 
         G[lt[20], lt[9], lt[13], 1]/4 + G[lt[20], lt[9], lt[14], 1]/4 + 
         G[lt[20], lt[12], lt[4], 1]/4 - G[lt[20], lt[12], lt[13], 1]/4 - 
         G[lt[20], lt[12], lt[14], 1]/4 + G[lt[20], lt[16], lt[6], 1]/4 - 
         G[lt[20], lt[17], lt[4], 1]/4 - G[lt[20], lt[17], lt[6], 1]/4 + 
         G[lt[20], lt[17], lt[13], 1]/4 + G[lt[20], lt[17], lt[14], 1]/4 - 
         G[lt[20], lt[18], lt[4], 1]/4 - G[lt[20], lt[18], lt[6], 1]/4 + 
         G[lt[20], lt[18], lt[13], 1]/4 + G[lt[20], lt[18], lt[14], 1]/4 + 
         G[lt[21], 0, lt[6], 1]/4 - G[lt[21], 0, lt[13], 1]/4 - 
         G[lt[21], 0, lt[14], 1]/4 + G[lt[21], 1, lt[13], 1]/4 + 
         G[lt[21], 1, lt[14], 1]/4 + G[lt[21], lt[3], lt[6], 1]/4 - 
         G[lt[21], lt[3], lt[13], 1]/4 - G[lt[21], lt[3], lt[14], 1]/4 - 
         G[lt[21], lt[4], lt[13], 1]/4 - G[lt[21], lt[4], lt[14], 1]/4 + 
         G[lt[21], lt[6], lt[4], 1]/4 + G[lt[21], lt[8], lt[13], 1]/4 + 
         G[lt[21], lt[8], lt[14], 1]/4 - G[lt[21], lt[10], lt[6], 1]/4 - 
         G[lt[21], lt[17], lt[4], 1]/4 - G[lt[21], lt[17], lt[6], 1]/4 + 
         G[lt[21], lt[17], lt[13], 1]/4 + G[lt[21], lt[17], lt[14], 1]/4 - 
         G[lt[21], lt[18], lt[4], 1]/4 - G[lt[21], lt[18], lt[6], 1]/4 + 
         G[lt[21], lt[18], lt[13], 1]/4 + G[lt[21], lt[18], lt[14], 1]/4 - 
         G[lt[22], 0, lt[4], 1]/4 - G[lt[22], 0, lt[5], 1]/2 + 
         G[lt[22], 0, lt[6], 1]/4 + G[lt[22], 0, lt[7], 1]/4 - 
         G[lt[22], 0, lt[9], 1]/2 + G[lt[22], 0, lt[12], 1]/4 + 
         G[lt[22], 0, lt[13], 1]/4 + G[lt[22], 0, lt[14], 1]/4 - 
         G[lt[22], 0, lt[16], 1]/4 - G[lt[22], lt[5], lt[13], 1]/4 - 
         G[lt[22], lt[5], lt[14], 1]/4 + G[lt[22], lt[6], lt[13], 1]/4 + 
         G[lt[22], lt[6], lt[14], 1]/4 + G[lt[22], lt[7], lt[4], 1]/4 - 
         G[lt[22], lt[9], lt[13], 1]/4 - G[lt[22], lt[9], lt[14], 1]/4 - 
         G[lt[22], lt[12], lt[4], 1]/4 + G[lt[22], lt[12], lt[13], 1]/4 + 
         G[lt[22], lt[12], lt[14], 1]/4 - G[lt[22], lt[16], lt[6], 1]/4 + 
         G[lt[22], lt[17], lt[4], 1]/4 + G[lt[22], lt[17], lt[6], 1]/4 - 
         G[lt[22], lt[17], lt[13], 1]/4 - G[lt[22], lt[17], lt[14], 1]/4 + 
         G[lt[22], lt[18], lt[4], 1]/4 + G[lt[22], lt[18], lt[6], 1]/4 - 
         G[lt[22], lt[18], lt[13], 1]/4 - G[lt[22], lt[18], lt[14], 1]/4 + 
         (G[lt[20], lt[5], 1]*Log[mm])/4 - (G[lt[20], lt[6], 1]*Log[mm])/4 + 
         (G[lt[20], lt[9], 1]*Log[mm])/4 - (G[lt[20], lt[12], 1]*Log[mm])/4 + 
         (G[lt[20], lt[16], 1]*Log[mm])/4 - (G[lt[22], lt[5], 1]*Log[mm])/4 + 
         (G[lt[22], lt[6], 1]*Log[mm])/4 - (G[lt[22], lt[9], 1]*Log[mm])/4 + 
         (G[lt[22], lt[12], 1]*Log[mm])/4 - (G[lt[22], lt[16], 1]*Log[mm])/
          4 - (G[lt[20], lt[5], 1]*Log[-S12])/4 + 
         (G[lt[20], lt[6], 1]*Log[-S12])/4 + (G[lt[20], lt[7], 1]*Log[-S12])/
          4 - (G[lt[20], lt[9], 1]*Log[-S12])/4 + 
         (G[lt[22], lt[5], 1]*Log[-S12])/4 - (G[lt[22], lt[6], 1]*Log[-S12])/
          4 - (G[lt[22], lt[7], 1]*Log[-S12])/4 + 
         (G[lt[22], lt[9], 1]*Log[-S12])/4 + (G[0, lt[20], 1]*Log[S12 - S34])/
          4 - (G[0, lt[22], 1]*Log[S12 - S34])/4 - 
         (G[lt[19], lt[6], 1]*Log[S12 - S34])/4 + 
         (G[lt[19], lt[17], 1]*Log[S12 - S34])/4 + 
         (G[lt[19], lt[18], 1]*Log[S12 - S34])/4 - 
         (G[lt[20], lt[7], 1]*Log[S12 - S34])/4 + 
         (G[lt[20], lt[12], 1]*Log[S12 - S34])/4 - 
         (G[lt[20], lt[17], 1]*Log[S12 - S34])/4 - 
         (G[lt[20], lt[18], 1]*Log[S12 - S34])/4 - 
         (G[lt[20], lt[20], 1]*Log[S12 - S34])/4 + 
         (G[lt[20], lt[22], 1]*Log[S12 - S34])/4 + 
         (G[lt[21], lt[6], 1]*Log[S12 - S34])/4 - 
         (G[lt[21], lt[17], 1]*Log[S12 - S34])/4 - 
         (G[lt[21], lt[18], 1]*Log[S12 - S34])/4 + 
         (G[lt[22], lt[7], 1]*Log[S12 - S34])/4 - 
         (G[lt[22], lt[12], 1]*Log[S12 - S34])/4 + 
         (G[lt[22], lt[17], 1]*Log[S12 - S34])/4 + 
         (G[lt[22], lt[18], 1]*Log[S12 - S34])/4 - 
         (G[lt[22], lt[20], 1]*Log[S12 - S34])/4 + 
         (G[lt[22], lt[22], 1]*Log[S12 - S34])/4 - 
         (G[lt[20], 1]*Log[S12 - S34]^2)/8 + (G[lt[22], 1]*Log[S12 - S34]^2)/
          8 - (G[lt[19], 1, 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[19], lt[4], 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[19], lt[8], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[19], lt[10], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[20], lt[5], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[6], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[7], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[20], lt[9], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[12], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[20], lt[16], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[21], 1, 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[21], lt[4], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[21], lt[8], 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[21], lt[10], 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[22], lt[5], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[6], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[7], 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[22], lt[9], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[12], 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[22], lt[16], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[19], 1]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 - 
         (G[lt[20], 1]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 - 
         (G[lt[21], 1]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 + 
         (G[lt[22], 1]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 - 
         (G[0, lt[20], 1]*Log[-((S12 - S34)/S15)])/2 + 
         (G[0, lt[22], 1]*Log[-((S12 - S34)/S15)])/2 + 
         (G[lt[20], lt[20], 1]*Log[-((S12 - S34)/S15)])/4 - 
         (G[lt[20], lt[22], 1]*Log[-((S12 - S34)/S15)])/4 + 
         (G[lt[22], lt[20], 1]*Log[-((S12 - S34)/S15)])/4 - 
         (G[lt[22], lt[22], 1]*Log[-((S12 - S34)/S15)])/4 + 
         (G[lt[20], 1]*Log[-S12]*Log[-((S12 - S34)/S15)])/4 - 
         (G[lt[22], 1]*Log[-S12]*Log[-((S12 - S34)/S15)])/4 - 
         (G[0, lt[20], 1]*Log[-S15])/4 + (G[0, lt[22], 1]*Log[-S15])/4 + 
         (G[lt[19], lt[6], 1]*Log[-S15])/4 - (G[lt[19], lt[17], 1]*Log[-S15])/
          4 - (G[lt[19], lt[18], 1]*Log[-S15])/4 - 
         (G[lt[20], lt[16], 1]*Log[-S15])/4 + (G[lt[20], lt[17], 1]*
           Log[-S15])/4 + (G[lt[20], lt[18], 1]*Log[-S15])/4 + 
         (G[lt[20], lt[20], 1]*Log[-S15])/4 - (G[lt[20], lt[22], 1]*
           Log[-S15])/4 - (G[lt[21], lt[6], 1]*Log[-S15])/4 + 
         (G[lt[21], lt[17], 1]*Log[-S15])/4 + (G[lt[21], lt[18], 1]*
           Log[-S15])/4 + (G[lt[22], lt[16], 1]*Log[-S15])/4 - 
         (G[lt[22], lt[17], 1]*Log[-S15])/4 - (G[lt[22], lt[18], 1]*
           Log[-S15])/4 + (G[lt[22], lt[20], 1]*Log[-S15])/4 - 
         (G[lt[22], lt[22], 1]*Log[-S15])/4 - 
         (G[lt[19], 1]*Log[(mm - S45)/mm]*Log[-S15])/4 + 
         (G[lt[20], 1]*Log[(mm - S45)/mm]*Log[-S15])/4 + 
         (G[lt[21], 1]*Log[(mm - S45)/mm]*Log[-S15])/4 - 
         (G[lt[22], 1]*Log[(mm - S45)/mm]*Log[-S15])/4 + 
         (G[lt[20], 1]*Log[-S15]^2)/8 - (G[lt[22], 1]*Log[-S15]^2)/8) + 
       ep^4*(-(G[0, 1, (S12 - S34 + S15)/S15]*G[0, lt[20], 1])/2 + 
         (G[0, 1, (S12 - S34 + S15)/S15]*G[0, lt[22], 1])/2 - 
         (G[0, 1, S45/mm]*G[lt[19], 1, 1])/4 + 
         (G[0, 1, S45/mm]*G[lt[19], lt[4], 1])/2 - 
         (G[0, 1, S45/mm]*G[lt[19], lt[8], 1])/4 + 
         (G[0, 1, S45/mm]*G[lt[19], lt[10], 1])/4 - 
         (G[0, 1, S45/mm]*G[lt[19], lt[11], 1])/4 + 
         (G[0, 1, S45/mm]*G[lt[19], lt[15], 1])/4 - 
         (Pi^2*G[lt[20], lt[5], 1])/24 + (G[0, 1, S45/mm]*G[lt[20], lt[5], 
            1])/2 + (Pi^2*G[lt[20], lt[6], 1])/24 - 
         (G[0, 1, S45/mm]*G[lt[20], lt[6], 1])/2 - 
         (G[0, 1, S45/mm]*G[lt[20], lt[7], 1])/2 - (Pi^2*G[lt[20], lt[9], 1])/
          24 + (G[0, 1, S45/mm]*G[lt[20], lt[9], 1])/2 + 
         (Pi^2*G[lt[20], lt[12], 1])/24 - (Pi^2*G[lt[20], lt[16], 1])/24 + 
         (G[0, 1, (S12 - S34 + S15)/S15]*G[lt[20], lt[20], 1])/4 - 
         (G[0, 1, (S12 - S34 + S15)/S15]*G[lt[20], lt[22], 1])/4 + 
         (G[0, 1, S45/mm]*G[lt[21], 1, 1])/4 - 
         (G[0, 1, S45/mm]*G[lt[21], lt[4], 1])/2 + 
         (G[0, 1, S45/mm]*G[lt[21], lt[8], 1])/4 - 
         (G[0, 1, S45/mm]*G[lt[21], lt[10], 1])/4 + 
         (G[0, 1, S45/mm]*G[lt[21], lt[11], 1])/4 - 
         (G[0, 1, S45/mm]*G[lt[21], lt[15], 1])/4 + 
         (Pi^2*G[lt[22], lt[5], 1])/24 - (G[0, 1, S45/mm]*G[lt[22], lt[5], 
            1])/2 - (Pi^2*G[lt[22], lt[6], 1])/24 + 
         (G[0, 1, S45/mm]*G[lt[22], lt[6], 1])/2 + 
         (G[0, 1, S45/mm]*G[lt[22], lt[7], 1])/2 + (Pi^2*G[lt[22], lt[9], 1])/
          24 - (G[0, 1, S45/mm]*G[lt[22], lt[9], 1])/2 - 
         (Pi^2*G[lt[22], lt[12], 1])/24 + (Pi^2*G[lt[22], lt[16], 1])/24 + 
         (G[0, 1, (S12 - S34 + S15)/S15]*G[lt[22], lt[20], 1])/4 - 
         (G[0, 1, (S12 - S34 + S15)/S15]*G[lt[22], lt[22], 1])/4 - 
         (G[lt[20], 1]*G[0, 0, 1, (S12 - S34 + S15)/S15])/4 + 
         (G[lt[22], 1]*G[0, 0, 1, (S12 - S34 + S15)/S15])/4 + 
         G[0, 0, lt[20], lt[5], 1] - G[0, 0, lt[20], lt[6], 1] - 
         (3*G[0, 0, lt[20], lt[7], 1])/4 + G[0, 0, lt[20], lt[9], 1] - 
         G[0, 0, lt[20], lt[12], 1]/4 + G[0, 0, lt[20], lt[16], 1]/4 - 
         G[0, 0, lt[22], lt[5], 1] + G[0, 0, lt[22], lt[6], 1] + 
         (3*G[0, 0, lt[22], lt[7], 1])/4 - G[0, 0, lt[22], lt[9], 1] + 
         G[0, 0, lt[22], lt[12], 1]/4 - G[0, 0, lt[22], lt[16], 1]/4 + 
         G[0, lt[19], 0, lt[12], 1]/4 - G[0, lt[19], 0, lt[16], 1]/4 + 
         G[0, lt[19], lt[4], lt[12], 1]/4 - G[0, lt[19], lt[6], lt[4], 1]/4 - 
         G[0, lt[19], lt[11], lt[12], 1]/4 + G[0, lt[19], lt[15], lt[16], 1]/
          4 + G[0, lt[19], lt[17], lt[4], 1]/4 - 
         G[0, lt[19], lt[17], lt[12], 1]/4 + G[0, lt[19], lt[17], lt[16], 1]/
          4 + G[0, lt[19], lt[18], lt[4], 1]/4 - 
         G[0, lt[19], lt[18], lt[12], 1]/4 + G[0, lt[19], lt[18], lt[16], 1]/
          4 + G[0, lt[20], 0, lt[4], 1]/4 + G[0, lt[20], 0, lt[5], 1] - 
         G[0, lt[20], 0, lt[6], 1] - (3*G[0, lt[20], 0, lt[7], 1])/4 + 
         G[0, lt[20], 0, lt[9], 1] - G[0, lt[20], 0, lt[12], 1]/2 + 
         G[0, lt[20], 0, lt[16], 1]/2 - G[0, lt[20], lt[5], lt[5], 1]/2 + 
         G[0, lt[20], lt[5], lt[9], 1]/2 - G[0, lt[20], lt[6], lt[5], 1]/2 + 
         G[0, lt[20], lt[6], lt[6], 1] - G[0, lt[20], lt[6], lt[9], 1]/2 - 
         G[0, lt[20], lt[7], lt[4], 1]/4 - G[0, lt[20], lt[7], lt[5], 1]/2 + 
         G[0, lt[20], lt[7], lt[7], 1]/2 - G[0, lt[20], lt[7], lt[9], 1]/2 + 
         G[0, lt[20], lt[7], lt[12], 1]/4 + G[0, lt[20], lt[9], lt[5], 1]/2 - 
         G[0, lt[20], lt[9], lt[9], 1]/2 + G[0, lt[20], lt[12], lt[4], 1]/4 + 
         G[0, lt[20], lt[12], lt[12], 1]/4 - G[0, lt[20], lt[16], lt[16], 1]/
          4 - G[0, lt[20], lt[17], lt[4], 1]/4 + 
         G[0, lt[20], lt[17], lt[12], 1]/4 - G[0, lt[20], lt[17], lt[16], 1]/
          4 - G[0, lt[20], lt[18], lt[4], 1]/4 + 
         G[0, lt[20], lt[18], lt[12], 1]/4 - G[0, lt[20], lt[18], lt[16], 1]/
          4 - G[0, lt[20], lt[20], lt[5], 1]/2 + 
         G[0, lt[20], lt[20], lt[6], 1]/2 + G[0, lt[20], lt[20], lt[7], 1]/
          4 - G[0, lt[20], lt[20], lt[9], 1]/2 + 
         G[0, lt[20], lt[20], lt[12], 1]/4 - G[0, lt[20], lt[20], lt[16], 1]/
          4 + G[0, lt[20], lt[22], lt[5], 1]/2 - 
         G[0, lt[20], lt[22], lt[6], 1]/2 - G[0, lt[20], lt[22], lt[7], 1]/
          4 + G[0, lt[20], lt[22], lt[9], 1]/2 - 
         G[0, lt[20], lt[22], lt[12], 1]/4 + G[0, lt[20], lt[22], lt[16], 1]/
          4 - G[0, lt[21], 0, lt[12], 1]/4 + G[0, lt[21], 0, lt[16], 1]/4 - 
         G[0, lt[21], lt[4], lt[12], 1]/4 + G[0, lt[21], lt[6], lt[4], 1]/4 + 
         G[0, lt[21], lt[11], lt[12], 1]/4 - G[0, lt[21], lt[15], lt[16], 1]/
          4 - G[0, lt[21], lt[17], lt[4], 1]/4 + 
         G[0, lt[21], lt[17], lt[12], 1]/4 - G[0, lt[21], lt[17], lt[16], 1]/
          4 - G[0, lt[21], lt[18], lt[4], 1]/4 + 
         G[0, lt[21], lt[18], lt[12], 1]/4 - G[0, lt[21], lt[18], lt[16], 1]/
          4 - G[0, lt[22], 0, lt[4], 1]/4 - G[0, lt[22], 0, lt[5], 1] + 
         G[0, lt[22], 0, lt[6], 1] + (3*G[0, lt[22], 0, lt[7], 1])/4 - 
         G[0, lt[22], 0, lt[9], 1] + G[0, lt[22], 0, lt[12], 1]/2 - 
         G[0, lt[22], 0, lt[16], 1]/2 + G[0, lt[22], lt[5], lt[5], 1]/2 - 
         G[0, lt[22], lt[5], lt[9], 1]/2 + G[0, lt[22], lt[6], lt[5], 1]/2 - 
         G[0, lt[22], lt[6], lt[6], 1] + G[0, lt[22], lt[6], lt[9], 1]/2 + 
         G[0, lt[22], lt[7], lt[4], 1]/4 + G[0, lt[22], lt[7], lt[5], 1]/2 - 
         G[0, lt[22], lt[7], lt[7], 1]/2 + G[0, lt[22], lt[7], lt[9], 1]/2 - 
         G[0, lt[22], lt[7], lt[12], 1]/4 - G[0, lt[22], lt[9], lt[5], 1]/2 + 
         G[0, lt[22], lt[9], lt[9], 1]/2 - G[0, lt[22], lt[12], lt[4], 1]/4 - 
         G[0, lt[22], lt[12], lt[12], 1]/4 + G[0, lt[22], lt[16], lt[16], 1]/
          4 + G[0, lt[22], lt[17], lt[4], 1]/4 - 
         G[0, lt[22], lt[17], lt[12], 1]/4 + G[0, lt[22], lt[17], lt[16], 1]/
          4 + G[0, lt[22], lt[18], lt[4], 1]/4 - 
         G[0, lt[22], lt[18], lt[12], 1]/4 + G[0, lt[22], lt[18], lt[16], 1]/
          4 - G[0, lt[22], lt[20], lt[5], 1]/2 + 
         G[0, lt[22], lt[20], lt[6], 1]/2 + G[0, lt[22], lt[20], lt[7], 1]/
          4 - G[0, lt[22], lt[20], lt[9], 1]/2 + 
         G[0, lt[22], lt[20], lt[12], 1]/4 - G[0, lt[22], lt[20], lt[16], 1]/
          4 + G[0, lt[22], lt[22], lt[5], 1]/2 - 
         G[0, lt[22], lt[22], lt[6], 1]/2 - G[0, lt[22], lt[22], lt[7], 1]/
          4 + G[0, lt[22], lt[22], lt[9], 1]/2 - 
         G[0, lt[22], lt[22], lt[12], 1]/4 + G[0, lt[22], lt[22], lt[16], 1]/
          4 + G[lt[19], 0, 0, lt[6], 1]/4 + G[lt[19], 0, 0, lt[12], 1]/2 - 
         G[lt[19], 0, 0, lt[13], 1]/4 - G[lt[19], 0, 0, lt[14], 1]/4 - 
         G[lt[19], 0, 0, lt[16], 1]/2 + G[lt[19], 0, 1, lt[13], 1]/2 + 
         G[lt[19], 0, 1, lt[14], 1]/2 + G[lt[19], 0, lt[4], lt[12], 1]/4 - 
         G[lt[19], 0, lt[4], lt[13], 1]/4 - G[lt[19], 0, lt[4], lt[14], 1]/
          4 - G[lt[19], 0, lt[6], lt[4], 1]/4 + G[lt[19], 0, lt[6], lt[6], 1]/
          2 + G[lt[19], 0, lt[8], lt[13], 1]/2 + 
         G[lt[19], 0, lt[8], lt[14], 1]/2 - G[lt[19], 0, lt[10], lt[6], 1]/
          2 - G[lt[19], 0, lt[11], lt[12], 1]/4 - 
         G[lt[19], 0, lt[12], lt[4], 1]/4 + G[lt[19], 0, lt[12], lt[13], 1]/
          4 + G[lt[19], 0, lt[12], lt[14], 1]/4 - 
         G[lt[19], 0, lt[13], lt[13], 1]/2 - G[lt[19], 0, lt[13], lt[14], 1]/
          2 - G[lt[19], 0, lt[14], lt[13], 1]/2 - 
         G[lt[19], 0, lt[14], lt[14], 1]/2 + G[lt[19], 0, lt[15], lt[16], 1]/
          4 - G[lt[19], 0, lt[16], lt[6], 1]/4 + 
         G[lt[19], 0, lt[17], lt[4], 1]/4 - G[lt[19], 0, lt[17], lt[12], 1]/
          4 + G[lt[19], 0, lt[17], lt[16], 1]/4 + 
         G[lt[19], 0, lt[18], lt[4], 1]/4 - G[lt[19], 0, lt[18], lt[12], 1]/
          4 + G[lt[19], 0, lt[18], lt[16], 1]/4 - G[lt[19], 1, 1, lt[13], 1]/
          4 - G[lt[19], 1, 1, lt[14], 1]/4 - G[lt[19], 1, lt[8], lt[13], 1]/
          4 - G[lt[19], 1, lt[8], lt[14], 1]/4 + 
         G[lt[19], 1, lt[13], lt[13], 1]/2 + G[lt[19], 1, lt[13], lt[14], 1]/
          2 + G[lt[19], 1, lt[14], lt[13], 1]/2 + 
         G[lt[19], 1, lt[14], lt[14], 1]/2 + G[lt[19], lt[3], 1, lt[13], 1]/
          4 + G[lt[19], lt[3], 1, lt[14], 1]/4 + 
         G[lt[19], lt[3], lt[6], lt[6], 1]/2 + G[lt[19], lt[3], lt[8], 
           lt[13], 1]/4 + G[lt[19], lt[3], lt[8], lt[14], 1]/4 - 
         G[lt[19], lt[3], lt[10], lt[6], 1]/4 - 
         G[lt[19], lt[3], lt[13], lt[13], 1]/2 - 
         G[lt[19], lt[3], lt[13], lt[14], 1]/2 - 
         G[lt[19], lt[3], lt[14], lt[13], 1]/2 - 
         G[lt[19], lt[3], lt[14], lt[14], 1]/2 + 
         G[lt[19], lt[4], 0, lt[12], 1]/4 - G[lt[19], lt[4], 0, lt[13], 1]/
          4 - G[lt[19], lt[4], 0, lt[14], 1]/4 + 
         G[lt[19], lt[4], 1, lt[13], 1]/2 + G[lt[19], lt[4], 1, lt[14], 1]/
          2 - G[lt[19], lt[4], lt[4], lt[13], 1]/4 - 
         G[lt[19], lt[4], lt[4], lt[14], 1]/4 + 
         G[lt[19], lt[4], lt[8], lt[13], 1]/2 + 
         G[lt[19], lt[4], lt[8], lt[14], 1]/2 - 
         G[lt[19], lt[4], lt[12], lt[4], 1]/4 + 
         G[lt[19], lt[4], lt[12], lt[13], 1]/4 + 
         G[lt[19], lt[4], lt[12], lt[14], 1]/4 - 
         G[lt[19], lt[4], lt[13], lt[13], 1]/2 - 
         G[lt[19], lt[4], lt[13], lt[14], 1]/2 - 
         G[lt[19], lt[4], lt[14], lt[13], 1]/2 - 
         G[lt[19], lt[4], lt[14], lt[14], 1]/2 + 
         G[lt[19], lt[6], lt[4], lt[4], 1]/4 - G[lt[19], lt[8], 1, lt[13], 1]/
          4 - G[lt[19], lt[8], 1, lt[14], 1]/4 - 
         G[lt[19], lt[8], lt[8], lt[13], 1]/4 - 
         G[lt[19], lt[8], lt[8], lt[14], 1]/4 + 
         G[lt[19], lt[8], lt[13], lt[13], 1]/2 + 
         G[lt[19], lt[8], lt[13], lt[14], 1]/2 + 
         G[lt[19], lt[8], lt[14], lt[13], 1]/2 + 
         G[lt[19], lt[8], lt[14], lt[14], 1]/2 - 
         G[lt[19], lt[10], lt[6], lt[6], 1]/2 + 
         G[lt[19], lt[10], lt[10], lt[6], 1]/4 - 
         G[lt[19], lt[11], 0, lt[12], 1]/4 + G[lt[19], lt[11], 0, lt[13], 1]/
          4 + G[lt[19], lt[11], 0, lt[14], 1]/4 - 
         G[lt[19], lt[11], 1, lt[13], 1]/4 - G[lt[19], lt[11], 1, lt[14], 1]/
          4 + G[lt[19], lt[11], lt[4], lt[13], 1]/4 + 
         G[lt[19], lt[11], lt[4], lt[14], 1]/4 - 
         G[lt[19], lt[11], lt[8], lt[13], 1]/4 - 
         G[lt[19], lt[11], lt[8], lt[14], 1]/4 + 
         G[lt[19], lt[11], lt[12], lt[4], 1]/4 - 
         G[lt[19], lt[11], lt[12], lt[13], 1]/4 - 
         G[lt[19], lt[11], lt[12], lt[14], 1]/4 - 
         G[lt[19], lt[15], 0, lt[6], 1]/4 + G[lt[19], lt[15], 0, lt[16], 1]/
          4 + G[lt[19], lt[15], lt[10], lt[6], 1]/4 + 
         G[lt[19], lt[15], lt[16], lt[6], 1]/4 + 
         G[lt[19], lt[17], 0, lt[6], 1]/4 - G[lt[19], lt[17], 0, lt[12], 1]/
          4 - G[lt[19], lt[17], 0, lt[13], 1]/4 - 
         G[lt[19], lt[17], 0, lt[14], 1]/4 + G[lt[19], lt[17], 0, lt[16], 1]/
          4 + G[lt[19], lt[17], lt[3], lt[6], 1]/2 - 
         G[lt[19], lt[17], lt[3], lt[13], 1]/2 - 
         G[lt[19], lt[17], lt[3], lt[14], 1]/2 - 
         G[lt[19], lt[17], lt[4], lt[4], 1]/4 - 
         G[lt[19], lt[17], lt[4], lt[13], 1]/4 - 
         G[lt[19], lt[17], lt[4], lt[14], 1]/4 + 
         G[lt[19], lt[17], lt[6], lt[4], 1]/2 - 
         G[lt[19], lt[17], lt[6], lt[6], 1]/2 + 
         G[lt[19], lt[17], lt[12], lt[4], 1]/4 - 
         G[lt[19], lt[17], lt[12], lt[13], 1]/4 - 
         G[lt[19], lt[17], lt[12], lt[14], 1]/4 + 
         G[lt[19], lt[17], lt[13], lt[13], 1]/2 + 
         G[lt[19], lt[17], lt[13], lt[14], 1]/2 + 
         G[lt[19], lt[17], lt[14], lt[13], 1]/2 + 
         G[lt[19], lt[17], lt[14], lt[14], 1]/2 + 
         G[lt[19], lt[17], lt[16], lt[6], 1]/4 - 
         G[lt[19], lt[17], lt[17], lt[4], 1]/2 - 
         G[lt[19], lt[17], lt[17], lt[6], 1]/2 + 
         G[lt[19], lt[17], lt[17], lt[13], 1]/2 + 
         G[lt[19], lt[17], lt[17], lt[14], 1]/2 - 
         G[lt[19], lt[17], lt[18], lt[4], 1]/2 - 
         G[lt[19], lt[17], lt[18], lt[6], 1]/2 + 
         G[lt[19], lt[17], lt[18], lt[13], 1]/2 + 
         G[lt[19], lt[17], lt[18], lt[14], 1]/2 + 
         G[lt[19], lt[18], 0, lt[6], 1]/4 - G[lt[19], lt[18], 0, lt[12], 1]/
          4 - G[lt[19], lt[18], 0, lt[13], 1]/4 - 
         G[lt[19], lt[18], 0, lt[14], 1]/4 + G[lt[19], lt[18], 0, lt[16], 1]/
          4 + G[lt[19], lt[18], lt[3], lt[6], 1]/2 - 
         G[lt[19], lt[18], lt[3], lt[13], 1]/2 - 
         G[lt[19], lt[18], lt[3], lt[14], 1]/2 - 
         G[lt[19], lt[18], lt[4], lt[4], 1]/4 - 
         G[lt[19], lt[18], lt[4], lt[13], 1]/4 - 
         G[lt[19], lt[18], lt[4], lt[14], 1]/4 + 
         G[lt[19], lt[18], lt[6], lt[4], 1]/2 - 
         G[lt[19], lt[18], lt[6], lt[6], 1]/2 + 
         G[lt[19], lt[18], lt[12], lt[4], 1]/4 - 
         G[lt[19], lt[18], lt[12], lt[13], 1]/4 - 
         G[lt[19], lt[18], lt[12], lt[14], 1]/4 + 
         G[lt[19], lt[18], lt[13], lt[13], 1]/2 + 
         G[lt[19], lt[18], lt[13], lt[14], 1]/2 + 
         G[lt[19], lt[18], lt[14], lt[13], 1]/2 + 
         G[lt[19], lt[18], lt[14], lt[14], 1]/2 + 
         G[lt[19], lt[18], lt[16], lt[6], 1]/4 - 
         G[lt[19], lt[18], lt[17], lt[4], 1]/2 - 
         G[lt[19], lt[18], lt[17], lt[6], 1]/2 + 
         G[lt[19], lt[18], lt[17], lt[13], 1]/2 + 
         G[lt[19], lt[18], lt[17], lt[14], 1]/2 - 
         G[lt[19], lt[18], lt[18], lt[4], 1]/2 - 
         G[lt[19], lt[18], lt[18], lt[6], 1]/2 + 
         G[lt[19], lt[18], lt[18], lt[13], 1]/2 + 
         G[lt[19], lt[18], lt[18], lt[14], 1]/2 - 
         G[lt[19], lt[19], 0, lt[6], 1]/4 + G[lt[19], lt[19], 0, lt[13], 1]/
          4 + G[lt[19], lt[19], 0, lt[14], 1]/4 - 
         G[lt[19], lt[19], 1, lt[13], 1]/4 - G[lt[19], lt[19], 1, lt[14], 1]/
          4 - G[lt[19], lt[19], lt[3], lt[6], 1]/4 + 
         G[lt[19], lt[19], lt[3], lt[13], 1]/4 + 
         G[lt[19], lt[19], lt[3], lt[14], 1]/4 + 
         G[lt[19], lt[19], lt[4], lt[13], 1]/4 + 
         G[lt[19], lt[19], lt[4], lt[14], 1]/4 - 
         G[lt[19], lt[19], lt[6], lt[4], 1]/4 - 
         G[lt[19], lt[19], lt[8], lt[13], 1]/4 - 
         G[lt[19], lt[19], lt[8], lt[14], 1]/4 + 
         G[lt[19], lt[19], lt[10], lt[6], 1]/4 + 
         G[lt[19], lt[19], lt[17], lt[4], 1]/4 + 
         G[lt[19], lt[19], lt[17], lt[6], 1]/4 - 
         G[lt[19], lt[19], lt[17], lt[13], 1]/4 - 
         G[lt[19], lt[19], lt[17], lt[14], 1]/4 + 
         G[lt[19], lt[19], lt[18], lt[4], 1]/4 + 
         G[lt[19], lt[19], lt[18], lt[6], 1]/4 - 
         G[lt[19], lt[19], lt[18], lt[13], 1]/4 - 
         G[lt[19], lt[19], lt[18], lt[14], 1]/4 - 
         G[lt[19], lt[21], 0, lt[6], 1]/4 + G[lt[19], lt[21], 0, lt[13], 1]/
          4 + G[lt[19], lt[21], 0, lt[14], 1]/4 - 
         G[lt[19], lt[21], 1, lt[13], 1]/4 - G[lt[19], lt[21], 1, lt[14], 1]/
          4 - G[lt[19], lt[21], lt[3], lt[6], 1]/4 + 
         G[lt[19], lt[21], lt[3], lt[13], 1]/4 + 
         G[lt[19], lt[21], lt[3], lt[14], 1]/4 + 
         G[lt[19], lt[21], lt[4], lt[13], 1]/4 + 
         G[lt[19], lt[21], lt[4], lt[14], 1]/4 - 
         G[lt[19], lt[21], lt[6], lt[4], 1]/4 - 
         G[lt[19], lt[21], lt[8], lt[13], 1]/4 - 
         G[lt[19], lt[21], lt[8], lt[14], 1]/4 + 
         G[lt[19], lt[21], lt[10], lt[6], 1]/4 + 
         G[lt[19], lt[21], lt[17], lt[4], 1]/4 + 
         G[lt[19], lt[21], lt[17], lt[6], 1]/4 - 
         G[lt[19], lt[21], lt[17], lt[13], 1]/4 - 
         G[lt[19], lt[21], lt[17], lt[14], 1]/4 + 
         G[lt[19], lt[21], lt[18], lt[4], 1]/4 + 
         G[lt[19], lt[21], lt[18], lt[6], 1]/4 - 
         G[lt[19], lt[21], lt[18], lt[13], 1]/4 - 
         G[lt[19], lt[21], lt[18], lt[14], 1]/4 - G[lt[20], 0, 0, lt[4], 1]/
          4 + G[lt[20], 0, 0, lt[5], 1] - (5*G[lt[20], 0, 0, lt[6], 1])/4 - 
         (3*G[lt[20], 0, 0, lt[7], 1])/4 + G[lt[20], 0, 0, lt[9], 1] - 
         (3*G[lt[20], 0, 0, lt[12], 1])/4 + G[lt[20], 0, 0, lt[13], 1]/4 + 
         G[lt[20], 0, 0, lt[14], 1]/4 + (3*G[lt[20], 0, 0, lt[16], 1])/4 - 
         G[lt[20], 0, 1, lt[13], 1]/2 - G[lt[20], 0, 1, lt[14], 1]/2 - 
         G[lt[20], 0, lt[4], lt[4], 1]/4 + G[lt[20], 0, lt[4], lt[13], 1]/4 + 
         G[lt[20], 0, lt[4], lt[14], 1]/4 - G[lt[20], 0, lt[5], lt[5], 1]/2 + 
         G[lt[20], 0, lt[5], lt[9], 1]/2 + G[lt[20], 0, lt[6], lt[4], 1]/2 - 
         G[lt[20], 0, lt[6], lt[5], 1]/2 + G[lt[20], 0, lt[6], lt[6], 1]/2 - 
         G[lt[20], 0, lt[6], lt[9], 1]/2 - G[lt[20], 0, lt[7], lt[4], 1]/4 - 
         G[lt[20], 0, lt[7], lt[5], 1]/2 + G[lt[20], 0, lt[7], lt[7], 1]/2 - 
         G[lt[20], 0, lt[7], lt[9], 1]/2 + G[lt[20], 0, lt[7], lt[12], 1]/4 - 
         G[lt[20], 0, lt[8], lt[13], 1]/2 - G[lt[20], 0, lt[8], lt[14], 1]/
          2 + G[lt[20], 0, lt[9], lt[5], 1]/2 - G[lt[20], 0, lt[9], lt[9], 1]/
          2 + G[lt[20], 0, lt[10], lt[6], 1]/2 + 
         G[lt[20], 0, lt[12], lt[4], 1]/2 + G[lt[20], 0, lt[12], lt[12], 1]/
          4 - G[lt[20], 0, lt[12], lt[13], 1]/4 - 
         G[lt[20], 0, lt[12], lt[14], 1]/4 + G[lt[20], 0, lt[13], lt[13], 1]/
          2 + G[lt[20], 0, lt[13], lt[14], 1]/2 + 
         G[lt[20], 0, lt[14], lt[13], 1]/2 + G[lt[20], 0, lt[14], lt[14], 1]/
          2 + G[lt[20], 0, lt[16], lt[6], 1]/4 - 
         G[lt[20], 0, lt[16], lt[16], 1]/4 - G[lt[20], 0, lt[17], lt[4], 1]/
          4 + G[lt[20], 0, lt[17], lt[12], 1]/4 - 
         G[lt[20], 0, lt[17], lt[16], 1]/4 - G[lt[20], 0, lt[18], lt[4], 1]/
          4 + G[lt[20], 0, lt[18], lt[12], 1]/4 - 
         G[lt[20], 0, lt[18], lt[16], 1]/4 - G[lt[20], 0, lt[20], lt[5], 1]/
          2 + G[lt[20], 0, lt[20], lt[6], 1]/2 + 
         G[lt[20], 0, lt[20], lt[7], 1]/4 - G[lt[20], 0, lt[20], lt[9], 1]/
          2 + G[lt[20], 0, lt[20], lt[12], 1]/4 - 
         G[lt[20], 0, lt[20], lt[16], 1]/4 + G[lt[20], 0, lt[22], lt[5], 1]/
          2 - G[lt[20], 0, lt[22], lt[6], 1]/2 - 
         G[lt[20], 0, lt[22], lt[7], 1]/4 + G[lt[20], 0, lt[22], lt[9], 1]/
          2 - G[lt[20], 0, lt[22], lt[12], 1]/4 + 
         G[lt[20], 0, lt[22], lt[16], 1]/4 - G[lt[20], lt[5], 0, lt[5], 1]/
          2 + G[lt[20], lt[5], 0, lt[9], 1]/2 + G[lt[20], lt[5], 1, lt[13], 
           1]/2 + G[lt[20], lt[5], 1, lt[14], 1]/2 - 
         G[lt[20], lt[5], lt[5], lt[13], 1]/4 - 
         G[lt[20], lt[5], lt[5], lt[14], 1]/4 + 
         G[lt[20], lt[5], lt[9], lt[13], 1]/4 + 
         G[lt[20], lt[5], lt[9], lt[14], 1]/4 - 
         G[lt[20], lt[5], lt[13], lt[13], 1]/2 - 
         G[lt[20], lt[5], lt[13], lt[14], 1]/2 - 
         G[lt[20], lt[5], lt[14], lt[13], 1]/2 - 
         G[lt[20], lt[5], lt[14], lt[14], 1]/2 - 
         G[lt[20], lt[6], 0, lt[5], 1]/2 + G[lt[20], lt[6], 0, lt[6], 1] - 
         G[lt[20], lt[6], 0, lt[9], 1]/2 + G[lt[20], lt[6], lt[3], lt[6], 1]/
          2 - G[lt[20], lt[6], lt[3], lt[13], 1]/2 - 
         G[lt[20], lt[6], lt[3], lt[14], 1]/2 - 
         G[lt[20], lt[6], lt[5], lt[13], 1]/4 - 
         G[lt[20], lt[6], lt[5], lt[14], 1]/4 + 
         G[lt[20], lt[6], lt[6], lt[13], 1]/2 + 
         G[lt[20], lt[6], lt[6], lt[14], 1]/2 - 
         G[lt[20], lt[6], lt[9], lt[13], 1]/4 - 
         G[lt[20], lt[6], lt[9], lt[14], 1]/4 - 
         G[lt[20], lt[6], lt[10], lt[6], 1]/2 + 
         G[lt[20], lt[6], lt[13], lt[13], 1]/2 + 
         G[lt[20], lt[6], lt[13], lt[14], 1]/2 + 
         G[lt[20], lt[6], lt[14], lt[13], 1]/2 + 
         G[lt[20], lt[6], lt[14], lt[14], 1]/2 - 
         G[lt[20], lt[7], 0, lt[5], 1]/2 + G[lt[20], lt[7], 0, lt[7], 1]/2 - 
         G[lt[20], lt[7], 0, lt[9], 1]/2 + G[lt[20], lt[7], 0, lt[12], 1]/4 + 
         G[lt[20], lt[7], 0, lt[13], 1]/4 + G[lt[20], lt[7], 0, lt[14], 1]/
          4 + G[lt[20], lt[7], lt[4], lt[4], 1]/4 - 
         G[lt[20], lt[7], lt[4], lt[13], 1]/4 - 
         G[lt[20], lt[7], lt[4], lt[14], 1]/4 - 
         G[lt[20], lt[7], lt[5], lt[13], 1]/4 - 
         G[lt[20], lt[7], lt[5], lt[14], 1]/4 + 
         G[lt[20], lt[7], lt[7], lt[4], 1]/2 - G[lt[20], lt[7], lt[9], 
           lt[13], 1]/4 - G[lt[20], lt[7], lt[9], lt[14], 1]/4 - 
         G[lt[20], lt[7], lt[12], lt[4], 1]/4 + 
         G[lt[20], lt[7], lt[12], lt[13], 1]/4 + 
         G[lt[20], lt[7], lt[12], lt[14], 1]/4 + 
         G[lt[20], lt[9], 0, lt[5], 1]/2 - G[lt[20], lt[9], 0, lt[9], 1]/2 + 
         G[lt[20], lt[9], lt[5], lt[13], 1]/4 + 
         G[lt[20], lt[9], lt[5], lt[14], 1]/4 + 
         G[lt[20], lt[9], lt[8], lt[13], 1]/2 + 
         G[lt[20], lt[9], lt[8], lt[14], 1]/2 - 
         G[lt[20], lt[9], lt[9], lt[13], 1]/4 - 
         G[lt[20], lt[9], lt[9], lt[14], 1]/4 - 
         G[lt[20], lt[9], lt[13], lt[13], 1]/2 - 
         G[lt[20], lt[9], lt[13], lt[14], 1]/2 - 
         G[lt[20], lt[9], lt[14], lt[13], 1]/2 - 
         G[lt[20], lt[9], lt[14], lt[14], 1]/2 + 
         G[lt[20], lt[12], 0, lt[12], 1]/4 - G[lt[20], lt[12], 0, lt[13], 1]/
          4 - G[lt[20], lt[12], 0, lt[14], 1]/4 - 
         G[lt[20], lt[12], lt[4], lt[4], 1]/4 - 
         G[lt[20], lt[12], lt[4], lt[13], 1]/4 - 
         G[lt[20], lt[12], lt[4], lt[14], 1]/4 - 
         G[lt[20], lt[12], lt[12], lt[4], 1]/4 + 
         G[lt[20], lt[12], lt[12], lt[13], 1]/4 + 
         G[lt[20], lt[12], lt[12], lt[14], 1]/4 + 
         G[lt[20], lt[12], lt[13], lt[13], 1]/2 + 
         G[lt[20], lt[12], lt[13], lt[14], 1]/2 + 
         G[lt[20], lt[12], lt[14], lt[13], 1]/2 + 
         G[lt[20], lt[12], lt[14], lt[14], 1]/2 + 
         G[lt[20], lt[16], 0, lt[6], 1]/4 - G[lt[20], lt[16], 0, lt[16], 1]/
          4 - G[lt[20], lt[16], lt[6], lt[6], 1]/2 - 
         G[lt[20], lt[16], lt[16], lt[6], 1]/4 - 
         G[lt[20], lt[17], 0, lt[6], 1]/4 + G[lt[20], lt[17], 0, lt[12], 1]/
          4 + G[lt[20], lt[17], 0, lt[13], 1]/4 + 
         G[lt[20], lt[17], 0, lt[14], 1]/4 - G[lt[20], lt[17], 0, lt[16], 1]/
          4 - G[lt[20], lt[17], lt[3], lt[6], 1]/2 + 
         G[lt[20], lt[17], lt[3], lt[13], 1]/2 + 
         G[lt[20], lt[17], lt[3], lt[14], 1]/2 + 
         G[lt[20], lt[17], lt[4], lt[4], 1]/4 + 
         G[lt[20], lt[17], lt[4], lt[13], 1]/4 + 
         G[lt[20], lt[17], lt[4], lt[14], 1]/4 - 
         G[lt[20], lt[17], lt[6], lt[4], 1]/2 + 
         G[lt[20], lt[17], lt[6], lt[6], 1]/2 - 
         G[lt[20], lt[17], lt[12], lt[4], 1]/4 + 
         G[lt[20], lt[17], lt[12], lt[13], 1]/4 + 
         G[lt[20], lt[17], lt[12], lt[14], 1]/4 - 
         G[lt[20], lt[17], lt[13], lt[13], 1]/2 - 
         G[lt[20], lt[17], lt[13], lt[14], 1]/2 - 
         G[lt[20], lt[17], lt[14], lt[13], 1]/2 - 
         G[lt[20], lt[17], lt[14], lt[14], 1]/2 - 
         G[lt[20], lt[17], lt[16], lt[6], 1]/4 + 
         G[lt[20], lt[17], lt[17], lt[4], 1]/2 + 
         G[lt[20], lt[17], lt[17], lt[6], 1]/2 - 
         G[lt[20], lt[17], lt[17], lt[13], 1]/2 - 
         G[lt[20], lt[17], lt[17], lt[14], 1]/2 + 
         G[lt[20], lt[17], lt[18], lt[4], 1]/2 + 
         G[lt[20], lt[17], lt[18], lt[6], 1]/2 - 
         G[lt[20], lt[17], lt[18], lt[13], 1]/2 - 
         G[lt[20], lt[17], lt[18], lt[14], 1]/2 - 
         G[lt[20], lt[18], 0, lt[6], 1]/4 + G[lt[20], lt[18], 0, lt[12], 1]/
          4 + G[lt[20], lt[18], 0, lt[13], 1]/4 + 
         G[lt[20], lt[18], 0, lt[14], 1]/4 - G[lt[20], lt[18], 0, lt[16], 1]/
          4 - G[lt[20], lt[18], lt[3], lt[6], 1]/2 + 
         G[lt[20], lt[18], lt[3], lt[13], 1]/2 + 
         G[lt[20], lt[18], lt[3], lt[14], 1]/2 + 
         G[lt[20], lt[18], lt[4], lt[4], 1]/4 + 
         G[lt[20], lt[18], lt[4], lt[13], 1]/4 + 
         G[lt[20], lt[18], lt[4], lt[14], 1]/4 - 
         G[lt[20], lt[18], lt[6], lt[4], 1]/2 + 
         G[lt[20], lt[18], lt[6], lt[6], 1]/2 - 
         G[lt[20], lt[18], lt[12], lt[4], 1]/4 + 
         G[lt[20], lt[18], lt[12], lt[13], 1]/4 + 
         G[lt[20], lt[18], lt[12], lt[14], 1]/4 - 
         G[lt[20], lt[18], lt[13], lt[13], 1]/2 - 
         G[lt[20], lt[18], lt[13], lt[14], 1]/2 - 
         G[lt[20], lt[18], lt[14], lt[13], 1]/2 - 
         G[lt[20], lt[18], lt[14], lt[14], 1]/2 - 
         G[lt[20], lt[18], lt[16], lt[6], 1]/4 + 
         G[lt[20], lt[18], lt[17], lt[4], 1]/2 + 
         G[lt[20], lt[18], lt[17], lt[6], 1]/2 - 
         G[lt[20], lt[18], lt[17], lt[13], 1]/2 - 
         G[lt[20], lt[18], lt[17], lt[14], 1]/2 + 
         G[lt[20], lt[18], lt[18], lt[4], 1]/2 + 
         G[lt[20], lt[18], lt[18], lt[6], 1]/2 - 
         G[lt[20], lt[18], lt[18], lt[13], 1]/2 - 
         G[lt[20], lt[18], lt[18], lt[14], 1]/2 + 
         G[lt[20], lt[19], 0, lt[6], 1]/2 - G[lt[20], lt[19], 0, lt[13], 1]/
          2 - G[lt[20], lt[19], 0, lt[14], 1]/2 + 
         G[lt[20], lt[19], 1, lt[13], 1]/2 + G[lt[20], lt[19], 1, lt[14], 1]/
          2 + G[lt[20], lt[19], lt[3], lt[6], 1]/2 - 
         G[lt[20], lt[19], lt[3], lt[13], 1]/2 - 
         G[lt[20], lt[19], lt[3], lt[14], 1]/2 - 
         G[lt[20], lt[19], lt[4], lt[13], 1]/2 - 
         G[lt[20], lt[19], lt[4], lt[14], 1]/2 + 
         G[lt[20], lt[19], lt[6], lt[4], 1]/2 + 
         G[lt[20], lt[19], lt[8], lt[13], 1]/2 + 
         G[lt[20], lt[19], lt[8], lt[14], 1]/2 - 
         G[lt[20], lt[19], lt[10], lt[6], 1]/2 - 
         G[lt[20], lt[19], lt[17], lt[4], 1]/2 - 
         G[lt[20], lt[19], lt[17], lt[6], 1]/2 + 
         G[lt[20], lt[19], lt[17], lt[13], 1]/2 + 
         G[lt[20], lt[19], lt[17], lt[14], 1]/2 - 
         G[lt[20], lt[19], lt[18], lt[4], 1]/2 - 
         G[lt[20], lt[19], lt[18], lt[6], 1]/2 + 
         G[lt[20], lt[19], lt[18], lt[13], 1]/2 + 
         G[lt[20], lt[19], lt[18], lt[14], 1]/2 - 
         G[lt[20], lt[20], 0, lt[4], 1]/4 - G[lt[20], lt[20], 0, lt[5], 1]/
          2 + G[lt[20], lt[20], 0, lt[6], 1]/4 + 
         G[lt[20], lt[20], 0, lt[7], 1]/4 - G[lt[20], lt[20], 0, lt[9], 1]/
          2 + G[lt[20], lt[20], 0, lt[12], 1]/4 + 
         G[lt[20], lt[20], 0, lt[13], 1]/4 + G[lt[20], lt[20], 0, lt[14], 1]/
          4 - G[lt[20], lt[20], 0, lt[16], 1]/4 - 
         G[lt[20], lt[20], lt[5], lt[13], 1]/4 - 
         G[lt[20], lt[20], lt[5], lt[14], 1]/4 + 
         G[lt[20], lt[20], lt[6], lt[13], 1]/4 + 
         G[lt[20], lt[20], lt[6], lt[14], 1]/4 + 
         G[lt[20], lt[20], lt[7], lt[4], 1]/4 - 
         G[lt[20], lt[20], lt[9], lt[13], 1]/4 - 
         G[lt[20], lt[20], lt[9], lt[14], 1]/4 - 
         G[lt[20], lt[20], lt[12], lt[4], 1]/4 + 
         G[lt[20], lt[20], lt[12], lt[13], 1]/4 + 
         G[lt[20], lt[20], lt[12], lt[14], 1]/4 - 
         G[lt[20], lt[20], lt[16], lt[6], 1]/4 + 
         G[lt[20], lt[20], lt[17], lt[4], 1]/4 + 
         G[lt[20], lt[20], lt[17], lt[6], 1]/4 - 
         G[lt[20], lt[20], lt[17], lt[13], 1]/4 - 
         G[lt[20], lt[20], lt[17], lt[14], 1]/4 + 
         G[lt[20], lt[20], lt[18], lt[4], 1]/4 + 
         G[lt[20], lt[20], lt[18], lt[6], 1]/4 - 
         G[lt[20], lt[20], lt[18], lt[13], 1]/4 - 
         G[lt[20], lt[20], lt[18], lt[14], 1]/4 + 
         G[lt[20], lt[22], 0, lt[4], 1]/4 + G[lt[20], lt[22], 0, lt[5], 1]/
          2 - G[lt[20], lt[22], 0, lt[6], 1]/4 - 
         G[lt[20], lt[22], 0, lt[7], 1]/4 + G[lt[20], lt[22], 0, lt[9], 1]/
          2 - G[lt[20], lt[22], 0, lt[12], 1]/4 - 
         G[lt[20], lt[22], 0, lt[13], 1]/4 - G[lt[20], lt[22], 0, lt[14], 1]/
          4 + G[lt[20], lt[22], 0, lt[16], 1]/4 + 
         G[lt[20], lt[22], lt[5], lt[13], 1]/4 + 
         G[lt[20], lt[22], lt[5], lt[14], 1]/4 - 
         G[lt[20], lt[22], lt[6], lt[13], 1]/4 - 
         G[lt[20], lt[22], lt[6], lt[14], 1]/4 - 
         G[lt[20], lt[22], lt[7], lt[4], 1]/4 + 
         G[lt[20], lt[22], lt[9], lt[13], 1]/4 + 
         G[lt[20], lt[22], lt[9], lt[14], 1]/4 + 
         G[lt[20], lt[22], lt[12], lt[4], 1]/4 - 
         G[lt[20], lt[22], lt[12], lt[13], 1]/4 - 
         G[lt[20], lt[22], lt[12], lt[14], 1]/4 + 
         G[lt[20], lt[22], lt[16], lt[6], 1]/4 - 
         G[lt[20], lt[22], lt[17], lt[4], 1]/4 - 
         G[lt[20], lt[22], lt[17], lt[6], 1]/4 + 
         G[lt[20], lt[22], lt[17], lt[13], 1]/4 + 
         G[lt[20], lt[22], lt[17], lt[14], 1]/4 - 
         G[lt[20], lt[22], lt[18], lt[4], 1]/4 - 
         G[lt[20], lt[22], lt[18], lt[6], 1]/4 + 
         G[lt[20], lt[22], lt[18], lt[13], 1]/4 + 
         G[lt[20], lt[22], lt[18], lt[14], 1]/4 - G[lt[21], 0, 0, lt[6], 1]/
          4 - G[lt[21], 0, 0, lt[12], 1]/2 + G[lt[21], 0, 0, lt[13], 1]/4 + 
         G[lt[21], 0, 0, lt[14], 1]/4 + G[lt[21], 0, 0, lt[16], 1]/2 - 
         G[lt[21], 0, 1, lt[13], 1]/2 - G[lt[21], 0, 1, lt[14], 1]/2 - 
         G[lt[21], 0, lt[4], lt[12], 1]/4 + G[lt[21], 0, lt[4], lt[13], 1]/
          4 + G[lt[21], 0, lt[4], lt[14], 1]/4 + 
         G[lt[21], 0, lt[6], lt[4], 1]/4 - G[lt[21], 0, lt[6], lt[6], 1]/2 - 
         G[lt[21], 0, lt[8], lt[13], 1]/2 - G[lt[21], 0, lt[8], lt[14], 1]/
          2 + G[lt[21], 0, lt[10], lt[6], 1]/2 + 
         G[lt[21], 0, lt[11], lt[12], 1]/4 + G[lt[21], 0, lt[12], lt[4], 1]/
          4 - G[lt[21], 0, lt[12], lt[13], 1]/4 - 
         G[lt[21], 0, lt[12], lt[14], 1]/4 + G[lt[21], 0, lt[13], lt[13], 1]/
          2 + G[lt[21], 0, lt[13], lt[14], 1]/2 + 
         G[lt[21], 0, lt[14], lt[13], 1]/2 + G[lt[21], 0, lt[14], lt[14], 1]/
          2 - G[lt[21], 0, lt[15], lt[16], 1]/4 + 
         G[lt[21], 0, lt[16], lt[6], 1]/4 - G[lt[21], 0, lt[17], lt[4], 1]/
          4 + G[lt[21], 0, lt[17], lt[12], 1]/4 - 
         G[lt[21], 0, lt[17], lt[16], 1]/4 - G[lt[21], 0, lt[18], lt[4], 1]/
          4 + G[lt[21], 0, lt[18], lt[12], 1]/4 - 
         G[lt[21], 0, lt[18], lt[16], 1]/4 + G[lt[21], 1, 1, lt[13], 1]/4 + 
         G[lt[21], 1, 1, lt[14], 1]/4 + G[lt[21], 1, lt[8], lt[13], 1]/4 + 
         G[lt[21], 1, lt[8], lt[14], 1]/4 - G[lt[21], 1, lt[13], lt[13], 1]/
          2 - G[lt[21], 1, lt[13], lt[14], 1]/2 - 
         G[lt[21], 1, lt[14], lt[13], 1]/2 - G[lt[21], 1, lt[14], lt[14], 1]/
          2 - G[lt[21], lt[3], 1, lt[13], 1]/4 - 
         G[lt[21], lt[3], 1, lt[14], 1]/4 - G[lt[21], lt[3], lt[6], lt[6], 1]/
          2 - G[lt[21], lt[3], lt[8], lt[13], 1]/4 - 
         G[lt[21], lt[3], lt[8], lt[14], 1]/4 + 
         G[lt[21], lt[3], lt[10], lt[6], 1]/4 + 
         G[lt[21], lt[3], lt[13], lt[13], 1]/2 + 
         G[lt[21], lt[3], lt[13], lt[14], 1]/2 + 
         G[lt[21], lt[3], lt[14], lt[13], 1]/2 + 
         G[lt[21], lt[3], lt[14], lt[14], 1]/2 - 
         G[lt[21], lt[4], 0, lt[12], 1]/4 + G[lt[21], lt[4], 0, lt[13], 1]/
          4 + G[lt[21], lt[4], 0, lt[14], 1]/4 - 
         G[lt[21], lt[4], 1, lt[13], 1]/2 - G[lt[21], lt[4], 1, lt[14], 1]/
          2 + G[lt[21], lt[4], lt[4], lt[13], 1]/4 + 
         G[lt[21], lt[4], lt[4], lt[14], 1]/4 - 
         G[lt[21], lt[4], lt[8], lt[13], 1]/2 - 
         G[lt[21], lt[4], lt[8], lt[14], 1]/2 + 
         G[lt[21], lt[4], lt[12], lt[4], 1]/4 - 
         G[lt[21], lt[4], lt[12], lt[13], 1]/4 - 
         G[lt[21], lt[4], lt[12], lt[14], 1]/4 + 
         G[lt[21], lt[4], lt[13], lt[13], 1]/2 + 
         G[lt[21], lt[4], lt[13], lt[14], 1]/2 + 
         G[lt[21], lt[4], lt[14], lt[13], 1]/2 + 
         G[lt[21], lt[4], lt[14], lt[14], 1]/2 - 
         G[lt[21], lt[6], lt[4], lt[4], 1]/4 + G[lt[21], lt[8], 1, lt[13], 1]/
          4 + G[lt[21], lt[8], 1, lt[14], 1]/4 + 
         G[lt[21], lt[8], lt[8], lt[13], 1]/4 + 
         G[lt[21], lt[8], lt[8], lt[14], 1]/4 - 
         G[lt[21], lt[8], lt[13], lt[13], 1]/2 - 
         G[lt[21], lt[8], lt[13], lt[14], 1]/2 - 
         G[lt[21], lt[8], lt[14], lt[13], 1]/2 - 
         G[lt[21], lt[8], lt[14], lt[14], 1]/2 + 
         G[lt[21], lt[10], lt[6], lt[6], 1]/2 - 
         G[lt[21], lt[10], lt[10], lt[6], 1]/4 + 
         G[lt[21], lt[11], 0, lt[12], 1]/4 - G[lt[21], lt[11], 0, lt[13], 1]/
          4 - G[lt[21], lt[11], 0, lt[14], 1]/4 + 
         G[lt[21], lt[11], 1, lt[13], 1]/4 + G[lt[21], lt[11], 1, lt[14], 1]/
          4 - G[lt[21], lt[11], lt[4], lt[13], 1]/4 - 
         G[lt[21], lt[11], lt[4], lt[14], 1]/4 + 
         G[lt[21], lt[11], lt[8], lt[13], 1]/4 + 
         G[lt[21], lt[11], lt[8], lt[14], 1]/4 - 
         G[lt[21], lt[11], lt[12], lt[4], 1]/4 + 
         G[lt[21], lt[11], lt[12], lt[13], 1]/4 + 
         G[lt[21], lt[11], lt[12], lt[14], 1]/4 + 
         G[lt[21], lt[15], 0, lt[6], 1]/4 - G[lt[21], lt[15], 0, lt[16], 1]/
          4 - G[lt[21], lt[15], lt[10], lt[6], 1]/4 - 
         G[lt[21], lt[15], lt[16], lt[6], 1]/4 - 
         G[lt[21], lt[17], 0, lt[6], 1]/4 + G[lt[21], lt[17], 0, lt[12], 1]/
          4 + G[lt[21], lt[17], 0, lt[13], 1]/4 + 
         G[lt[21], lt[17], 0, lt[14], 1]/4 - G[lt[21], lt[17], 0, lt[16], 1]/
          4 - G[lt[21], lt[17], lt[3], lt[6], 1]/2 + 
         G[lt[21], lt[17], lt[3], lt[13], 1]/2 + 
         G[lt[21], lt[17], lt[3], lt[14], 1]/2 + 
         G[lt[21], lt[17], lt[4], lt[4], 1]/4 + 
         G[lt[21], lt[17], lt[4], lt[13], 1]/4 + 
         G[lt[21], lt[17], lt[4], lt[14], 1]/4 - 
         G[lt[21], lt[17], lt[6], lt[4], 1]/2 + 
         G[lt[21], lt[17], lt[6], lt[6], 1]/2 - 
         G[lt[21], lt[17], lt[12], lt[4], 1]/4 + 
         G[lt[21], lt[17], lt[12], lt[13], 1]/4 + 
         G[lt[21], lt[17], lt[12], lt[14], 1]/4 - 
         G[lt[21], lt[17], lt[13], lt[13], 1]/2 - 
         G[lt[21], lt[17], lt[13], lt[14], 1]/2 - 
         G[lt[21], lt[17], lt[14], lt[13], 1]/2 - 
         G[lt[21], lt[17], lt[14], lt[14], 1]/2 - 
         G[lt[21], lt[17], lt[16], lt[6], 1]/4 + 
         G[lt[21], lt[17], lt[17], lt[4], 1]/2 + 
         G[lt[21], lt[17], lt[17], lt[6], 1]/2 - 
         G[lt[21], lt[17], lt[17], lt[13], 1]/2 - 
         G[lt[21], lt[17], lt[17], lt[14], 1]/2 + 
         G[lt[21], lt[17], lt[18], lt[4], 1]/2 + 
         G[lt[21], lt[17], lt[18], lt[6], 1]/2 - 
         G[lt[21], lt[17], lt[18], lt[13], 1]/2 - 
         G[lt[21], lt[17], lt[18], lt[14], 1]/2 - 
         G[lt[21], lt[18], 0, lt[6], 1]/4 + G[lt[21], lt[18], 0, lt[12], 1]/
          4 + G[lt[21], lt[18], 0, lt[13], 1]/4 + 
         G[lt[21], lt[18], 0, lt[14], 1]/4 - G[lt[21], lt[18], 0, lt[16], 1]/
          4 - G[lt[21], lt[18], lt[3], lt[6], 1]/2 + 
         G[lt[21], lt[18], lt[3], lt[13], 1]/2 + 
         G[lt[21], lt[18], lt[3], lt[14], 1]/2 + 
         G[lt[21], lt[18], lt[4], lt[4], 1]/4 + 
         G[lt[21], lt[18], lt[4], lt[13], 1]/4 + 
         G[lt[21], lt[18], lt[4], lt[14], 1]/4 - 
         G[lt[21], lt[18], lt[6], lt[4], 1]/2 + 
         G[lt[21], lt[18], lt[6], lt[6], 1]/2 - 
         G[lt[21], lt[18], lt[12], lt[4], 1]/4 + 
         G[lt[21], lt[18], lt[12], lt[13], 1]/4 + 
         G[lt[21], lt[18], lt[12], lt[14], 1]/4 - 
         G[lt[21], lt[18], lt[13], lt[13], 1]/2 - 
         G[lt[21], lt[18], lt[13], lt[14], 1]/2 - 
         G[lt[21], lt[18], lt[14], lt[13], 1]/2 - 
         G[lt[21], lt[18], lt[14], lt[14], 1]/2 - 
         G[lt[21], lt[18], lt[16], lt[6], 1]/4 + 
         G[lt[21], lt[18], lt[17], lt[4], 1]/2 + 
         G[lt[21], lt[18], lt[17], lt[6], 1]/2 - 
         G[lt[21], lt[18], lt[17], lt[13], 1]/2 - 
         G[lt[21], lt[18], lt[17], lt[14], 1]/2 + 
         G[lt[21], lt[18], lt[18], lt[4], 1]/2 + 
         G[lt[21], lt[18], lt[18], lt[6], 1]/2 - 
         G[lt[21], lt[18], lt[18], lt[13], 1]/2 - 
         G[lt[21], lt[18], lt[18], lt[14], 1]/2 + 
         G[lt[21], lt[19], 0, lt[6], 1]/4 - G[lt[21], lt[19], 0, lt[13], 1]/
          4 - G[lt[21], lt[19], 0, lt[14], 1]/4 + 
         G[lt[21], lt[19], 1, lt[13], 1]/4 + G[lt[21], lt[19], 1, lt[14], 1]/
          4 + G[lt[21], lt[19], lt[3], lt[6], 1]/4 - 
         G[lt[21], lt[19], lt[3], lt[13], 1]/4 - 
         G[lt[21], lt[19], lt[3], lt[14], 1]/4 - 
         G[lt[21], lt[19], lt[4], lt[13], 1]/4 - 
         G[lt[21], lt[19], lt[4], lt[14], 1]/4 + 
         G[lt[21], lt[19], lt[6], lt[4], 1]/4 + 
         G[lt[21], lt[19], lt[8], lt[13], 1]/4 + 
         G[lt[21], lt[19], lt[8], lt[14], 1]/4 - 
         G[lt[21], lt[19], lt[10], lt[6], 1]/4 - 
         G[lt[21], lt[19], lt[17], lt[4], 1]/4 - 
         G[lt[21], lt[19], lt[17], lt[6], 1]/4 + 
         G[lt[21], lt[19], lt[17], lt[13], 1]/4 + 
         G[lt[21], lt[19], lt[17], lt[14], 1]/4 - 
         G[lt[21], lt[19], lt[18], lt[4], 1]/4 - 
         G[lt[21], lt[19], lt[18], lt[6], 1]/4 + 
         G[lt[21], lt[19], lt[18], lt[13], 1]/4 + 
         G[lt[21], lt[19], lt[18], lt[14], 1]/4 + 
         G[lt[21], lt[21], 0, lt[6], 1]/4 - G[lt[21], lt[21], 0, lt[13], 1]/
          4 - G[lt[21], lt[21], 0, lt[14], 1]/4 + 
         G[lt[21], lt[21], 1, lt[13], 1]/4 + G[lt[21], lt[21], 1, lt[14], 1]/
          4 + G[lt[21], lt[21], lt[3], lt[6], 1]/4 - 
         G[lt[21], lt[21], lt[3], lt[13], 1]/4 - 
         G[lt[21], lt[21], lt[3], lt[14], 1]/4 - 
         G[lt[21], lt[21], lt[4], lt[13], 1]/4 - 
         G[lt[21], lt[21], lt[4], lt[14], 1]/4 + 
         G[lt[21], lt[21], lt[6], lt[4], 1]/4 + 
         G[lt[21], lt[21], lt[8], lt[13], 1]/4 + 
         G[lt[21], lt[21], lt[8], lt[14], 1]/4 - 
         G[lt[21], lt[21], lt[10], lt[6], 1]/4 - 
         G[lt[21], lt[21], lt[17], lt[4], 1]/4 - 
         G[lt[21], lt[21], lt[17], lt[6], 1]/4 + 
         G[lt[21], lt[21], lt[17], lt[13], 1]/4 + 
         G[lt[21], lt[21], lt[17], lt[14], 1]/4 - 
         G[lt[21], lt[21], lt[18], lt[4], 1]/4 - 
         G[lt[21], lt[21], lt[18], lt[6], 1]/4 + 
         G[lt[21], lt[21], lt[18], lt[13], 1]/4 + 
         G[lt[21], lt[21], lt[18], lt[14], 1]/4 + G[lt[22], 0, 0, lt[4], 1]/
          4 - G[lt[22], 0, 0, lt[5], 1] + (5*G[lt[22], 0, 0, lt[6], 1])/4 + 
         (3*G[lt[22], 0, 0, lt[7], 1])/4 - G[lt[22], 0, 0, lt[9], 1] + 
         (3*G[lt[22], 0, 0, lt[12], 1])/4 - G[lt[22], 0, 0, lt[13], 1]/4 - 
         G[lt[22], 0, 0, lt[14], 1]/4 - (3*G[lt[22], 0, 0, lt[16], 1])/4 + 
         G[lt[22], 0, 1, lt[13], 1]/2 + G[lt[22], 0, 1, lt[14], 1]/2 + 
         G[lt[22], 0, lt[4], lt[4], 1]/4 - G[lt[22], 0, lt[4], lt[13], 1]/4 - 
         G[lt[22], 0, lt[4], lt[14], 1]/4 + G[lt[22], 0, lt[5], lt[5], 1]/2 - 
         G[lt[22], 0, lt[5], lt[9], 1]/2 - G[lt[22], 0, lt[6], lt[4], 1]/2 + 
         G[lt[22], 0, lt[6], lt[5], 1]/2 - G[lt[22], 0, lt[6], lt[6], 1]/2 + 
         G[lt[22], 0, lt[6], lt[9], 1]/2 + G[lt[22], 0, lt[7], lt[4], 1]/4 + 
         G[lt[22], 0, lt[7], lt[5], 1]/2 - G[lt[22], 0, lt[7], lt[7], 1]/2 + 
         G[lt[22], 0, lt[7], lt[9], 1]/2 - G[lt[22], 0, lt[7], lt[12], 1]/4 + 
         G[lt[22], 0, lt[8], lt[13], 1]/2 + G[lt[22], 0, lt[8], lt[14], 1]/
          2 - G[lt[22], 0, lt[9], lt[5], 1]/2 + G[lt[22], 0, lt[9], lt[9], 1]/
          2 - G[lt[22], 0, lt[10], lt[6], 1]/2 - 
         G[lt[22], 0, lt[12], lt[4], 1]/2 - G[lt[22], 0, lt[12], lt[12], 1]/
          4 + G[lt[22], 0, lt[12], lt[13], 1]/4 + 
         G[lt[22], 0, lt[12], lt[14], 1]/4 - G[lt[22], 0, lt[13], lt[13], 1]/
          2 - G[lt[22], 0, lt[13], lt[14], 1]/2 - 
         G[lt[22], 0, lt[14], lt[13], 1]/2 - G[lt[22], 0, lt[14], lt[14], 1]/
          2 - G[lt[22], 0, lt[16], lt[6], 1]/4 + 
         G[lt[22], 0, lt[16], lt[16], 1]/4 + G[lt[22], 0, lt[17], lt[4], 1]/
          4 - G[lt[22], 0, lt[17], lt[12], 1]/4 + 
         G[lt[22], 0, lt[17], lt[16], 1]/4 + G[lt[22], 0, lt[18], lt[4], 1]/
          4 - G[lt[22], 0, lt[18], lt[12], 1]/4 + 
         G[lt[22], 0, lt[18], lt[16], 1]/4 - G[lt[22], 0, lt[20], lt[5], 1]/
          2 + G[lt[22], 0, lt[20], lt[6], 1]/2 + 
         G[lt[22], 0, lt[20], lt[7], 1]/4 - G[lt[22], 0, lt[20], lt[9], 1]/
          2 + G[lt[22], 0, lt[20], lt[12], 1]/4 - 
         G[lt[22], 0, lt[20], lt[16], 1]/4 + G[lt[22], 0, lt[22], lt[5], 1]/
          2 - G[lt[22], 0, lt[22], lt[6], 1]/2 - 
         G[lt[22], 0, lt[22], lt[7], 1]/4 + G[lt[22], 0, lt[22], lt[9], 1]/
          2 - G[lt[22], 0, lt[22], lt[12], 1]/4 + 
         G[lt[22], 0, lt[22], lt[16], 1]/4 + G[lt[22], lt[5], 0, lt[5], 1]/
          2 - G[lt[22], lt[5], 0, lt[9], 1]/2 - G[lt[22], lt[5], 1, lt[13], 
           1]/2 - G[lt[22], lt[5], 1, lt[14], 1]/2 + 
         G[lt[22], lt[5], lt[5], lt[13], 1]/4 + 
         G[lt[22], lt[5], lt[5], lt[14], 1]/4 - 
         G[lt[22], lt[5], lt[9], lt[13], 1]/4 - 
         G[lt[22], lt[5], lt[9], lt[14], 1]/4 + 
         G[lt[22], lt[5], lt[13], lt[13], 1]/2 + 
         G[lt[22], lt[5], lt[13], lt[14], 1]/2 + 
         G[lt[22], lt[5], lt[14], lt[13], 1]/2 + 
         G[lt[22], lt[5], lt[14], lt[14], 1]/2 + 
         G[lt[22], lt[6], 0, lt[5], 1]/2 - G[lt[22], lt[6], 0, lt[6], 1] + 
         G[lt[22], lt[6], 0, lt[9], 1]/2 - G[lt[22], lt[6], lt[3], lt[6], 1]/
          2 + G[lt[22], lt[6], lt[3], lt[13], 1]/2 + 
         G[lt[22], lt[6], lt[3], lt[14], 1]/2 + 
         G[lt[22], lt[6], lt[5], lt[13], 1]/4 + 
         G[lt[22], lt[6], lt[5], lt[14], 1]/4 - 
         G[lt[22], lt[6], lt[6], lt[13], 1]/2 - 
         G[lt[22], lt[6], lt[6], lt[14], 1]/2 + 
         G[lt[22], lt[6], lt[9], lt[13], 1]/4 + 
         G[lt[22], lt[6], lt[9], lt[14], 1]/4 + 
         G[lt[22], lt[6], lt[10], lt[6], 1]/2 - 
         G[lt[22], lt[6], lt[13], lt[13], 1]/2 - 
         G[lt[22], lt[6], lt[13], lt[14], 1]/2 - 
         G[lt[22], lt[6], lt[14], lt[13], 1]/2 - 
         G[lt[22], lt[6], lt[14], lt[14], 1]/2 + 
         G[lt[22], lt[7], 0, lt[5], 1]/2 - G[lt[22], lt[7], 0, lt[7], 1]/2 + 
         G[lt[22], lt[7], 0, lt[9], 1]/2 - G[lt[22], lt[7], 0, lt[12], 1]/4 - 
         G[lt[22], lt[7], 0, lt[13], 1]/4 - G[lt[22], lt[7], 0, lt[14], 1]/
          4 - G[lt[22], lt[7], lt[4], lt[4], 1]/4 + 
         G[lt[22], lt[7], lt[4], lt[13], 1]/4 + 
         G[lt[22], lt[7], lt[4], lt[14], 1]/4 + 
         G[lt[22], lt[7], lt[5], lt[13], 1]/4 + 
         G[lt[22], lt[7], lt[5], lt[14], 1]/4 - 
         G[lt[22], lt[7], lt[7], lt[4], 1]/2 + G[lt[22], lt[7], lt[9], 
           lt[13], 1]/4 + G[lt[22], lt[7], lt[9], lt[14], 1]/4 + 
         G[lt[22], lt[7], lt[12], lt[4], 1]/4 - 
         G[lt[22], lt[7], lt[12], lt[13], 1]/4 - 
         G[lt[22], lt[7], lt[12], lt[14], 1]/4 - 
         G[lt[22], lt[9], 0, lt[5], 1]/2 + G[lt[22], lt[9], 0, lt[9], 1]/2 - 
         G[lt[22], lt[9], lt[5], lt[13], 1]/4 - 
         G[lt[22], lt[9], lt[5], lt[14], 1]/4 - 
         G[lt[22], lt[9], lt[8], lt[13], 1]/2 - 
         G[lt[22], lt[9], lt[8], lt[14], 1]/2 + 
         G[lt[22], lt[9], lt[9], lt[13], 1]/4 + 
         G[lt[22], lt[9], lt[9], lt[14], 1]/4 + 
         G[lt[22], lt[9], lt[13], lt[13], 1]/2 + 
         G[lt[22], lt[9], lt[13], lt[14], 1]/2 + 
         G[lt[22], lt[9], lt[14], lt[13], 1]/2 + 
         G[lt[22], lt[9], lt[14], lt[14], 1]/2 - 
         G[lt[22], lt[12], 0, lt[12], 1]/4 + G[lt[22], lt[12], 0, lt[13], 1]/
          4 + G[lt[22], lt[12], 0, lt[14], 1]/4 + 
         G[lt[22], lt[12], lt[4], lt[4], 1]/4 + 
         G[lt[22], lt[12], lt[4], lt[13], 1]/4 + 
         G[lt[22], lt[12], lt[4], lt[14], 1]/4 + 
         G[lt[22], lt[12], lt[12], lt[4], 1]/4 - 
         G[lt[22], lt[12], lt[12], lt[13], 1]/4 - 
         G[lt[22], lt[12], lt[12], lt[14], 1]/4 - 
         G[lt[22], lt[12], lt[13], lt[13], 1]/2 - 
         G[lt[22], lt[12], lt[13], lt[14], 1]/2 - 
         G[lt[22], lt[12], lt[14], lt[13], 1]/2 - 
         G[lt[22], lt[12], lt[14], lt[14], 1]/2 - 
         G[lt[22], lt[16], 0, lt[6], 1]/4 + G[lt[22], lt[16], 0, lt[16], 1]/
          4 + G[lt[22], lt[16], lt[6], lt[6], 1]/2 + 
         G[lt[22], lt[16], lt[16], lt[6], 1]/4 + 
         G[lt[22], lt[17], 0, lt[6], 1]/4 - G[lt[22], lt[17], 0, lt[12], 1]/
          4 - G[lt[22], lt[17], 0, lt[13], 1]/4 - 
         G[lt[22], lt[17], 0, lt[14], 1]/4 + G[lt[22], lt[17], 0, lt[16], 1]/
          4 + G[lt[22], lt[17], lt[3], lt[6], 1]/2 - 
         G[lt[22], lt[17], lt[3], lt[13], 1]/2 - 
         G[lt[22], lt[17], lt[3], lt[14], 1]/2 - 
         G[lt[22], lt[17], lt[4], lt[4], 1]/4 - 
         G[lt[22], lt[17], lt[4], lt[13], 1]/4 - 
         G[lt[22], lt[17], lt[4], lt[14], 1]/4 + 
         G[lt[22], lt[17], lt[6], lt[4], 1]/2 - 
         G[lt[22], lt[17], lt[6], lt[6], 1]/2 + 
         G[lt[22], lt[17], lt[12], lt[4], 1]/4 - 
         G[lt[22], lt[17], lt[12], lt[13], 1]/4 - 
         G[lt[22], lt[17], lt[12], lt[14], 1]/4 + 
         G[lt[22], lt[17], lt[13], lt[13], 1]/2 + 
         G[lt[22], lt[17], lt[13], lt[14], 1]/2 + 
         G[lt[22], lt[17], lt[14], lt[13], 1]/2 + 
         G[lt[22], lt[17], lt[14], lt[14], 1]/2 + 
         G[lt[22], lt[17], lt[16], lt[6], 1]/4 - 
         G[lt[22], lt[17], lt[17], lt[4], 1]/2 - 
         G[lt[22], lt[17], lt[17], lt[6], 1]/2 + 
         G[lt[22], lt[17], lt[17], lt[13], 1]/2 + 
         G[lt[22], lt[17], lt[17], lt[14], 1]/2 - 
         G[lt[22], lt[17], lt[18], lt[4], 1]/2 - 
         G[lt[22], lt[17], lt[18], lt[6], 1]/2 + 
         G[lt[22], lt[17], lt[18], lt[13], 1]/2 + 
         G[lt[22], lt[17], lt[18], lt[14], 1]/2 + 
         G[lt[22], lt[18], 0, lt[6], 1]/4 - G[lt[22], lt[18], 0, lt[12], 1]/
          4 - G[lt[22], lt[18], 0, lt[13], 1]/4 - 
         G[lt[22], lt[18], 0, lt[14], 1]/4 + G[lt[22], lt[18], 0, lt[16], 1]/
          4 + G[lt[22], lt[18], lt[3], lt[6], 1]/2 - 
         G[lt[22], lt[18], lt[3], lt[13], 1]/2 - 
         G[lt[22], lt[18], lt[3], lt[14], 1]/2 - 
         G[lt[22], lt[18], lt[4], lt[4], 1]/4 - 
         G[lt[22], lt[18], lt[4], lt[13], 1]/4 - 
         G[lt[22], lt[18], lt[4], lt[14], 1]/4 + 
         G[lt[22], lt[18], lt[6], lt[4], 1]/2 - 
         G[lt[22], lt[18], lt[6], lt[6], 1]/2 + 
         G[lt[22], lt[18], lt[12], lt[4], 1]/4 - 
         G[lt[22], lt[18], lt[12], lt[13], 1]/4 - 
         G[lt[22], lt[18], lt[12], lt[14], 1]/4 + 
         G[lt[22], lt[18], lt[13], lt[13], 1]/2 + 
         G[lt[22], lt[18], lt[13], lt[14], 1]/2 + 
         G[lt[22], lt[18], lt[14], lt[13], 1]/2 + 
         G[lt[22], lt[18], lt[14], lt[14], 1]/2 + 
         G[lt[22], lt[18], lt[16], lt[6], 1]/4 - 
         G[lt[22], lt[18], lt[17], lt[4], 1]/2 - 
         G[lt[22], lt[18], lt[17], lt[6], 1]/2 + 
         G[lt[22], lt[18], lt[17], lt[13], 1]/2 + 
         G[lt[22], lt[18], lt[17], lt[14], 1]/2 - 
         G[lt[22], lt[18], lt[18], lt[4], 1]/2 - 
         G[lt[22], lt[18], lt[18], lt[6], 1]/2 + 
         G[lt[22], lt[18], lt[18], lt[13], 1]/2 + 
         G[lt[22], lt[18], lt[18], lt[14], 1]/2 - 
         G[lt[22], lt[20], 0, lt[4], 1]/4 - G[lt[22], lt[20], 0, lt[5], 1]/
          2 + G[lt[22], lt[20], 0, lt[6], 1]/4 + 
         G[lt[22], lt[20], 0, lt[7], 1]/4 - G[lt[22], lt[20], 0, lt[9], 1]/
          2 + G[lt[22], lt[20], 0, lt[12], 1]/4 + 
         G[lt[22], lt[20], 0, lt[13], 1]/4 + G[lt[22], lt[20], 0, lt[14], 1]/
          4 - G[lt[22], lt[20], 0, lt[16], 1]/4 - 
         G[lt[22], lt[20], lt[5], lt[13], 1]/4 - 
         G[lt[22], lt[20], lt[5], lt[14], 1]/4 + 
         G[lt[22], lt[20], lt[6], lt[13], 1]/4 + 
         G[lt[22], lt[20], lt[6], lt[14], 1]/4 + 
         G[lt[22], lt[20], lt[7], lt[4], 1]/4 - 
         G[lt[22], lt[20], lt[9], lt[13], 1]/4 - 
         G[lt[22], lt[20], lt[9], lt[14], 1]/4 - 
         G[lt[22], lt[20], lt[12], lt[4], 1]/4 + 
         G[lt[22], lt[20], lt[12], lt[13], 1]/4 + 
         G[lt[22], lt[20], lt[12], lt[14], 1]/4 - 
         G[lt[22], lt[20], lt[16], lt[6], 1]/4 + 
         G[lt[22], lt[20], lt[17], lt[4], 1]/4 + 
         G[lt[22], lt[20], lt[17], lt[6], 1]/4 - 
         G[lt[22], lt[20], lt[17], lt[13], 1]/4 - 
         G[lt[22], lt[20], lt[17], lt[14], 1]/4 + 
         G[lt[22], lt[20], lt[18], lt[4], 1]/4 + 
         G[lt[22], lt[20], lt[18], lt[6], 1]/4 - 
         G[lt[22], lt[20], lt[18], lt[13], 1]/4 - 
         G[lt[22], lt[20], lt[18], lt[14], 1]/4 - 
         G[lt[22], lt[21], 0, lt[6], 1]/2 + G[lt[22], lt[21], 0, lt[13], 1]/
          2 + G[lt[22], lt[21], 0, lt[14], 1]/2 - 
         G[lt[22], lt[21], 1, lt[13], 1]/2 - G[lt[22], lt[21], 1, lt[14], 1]/
          2 - G[lt[22], lt[21], lt[3], lt[6], 1]/2 + 
         G[lt[22], lt[21], lt[3], lt[13], 1]/2 + 
         G[lt[22], lt[21], lt[3], lt[14], 1]/2 + 
         G[lt[22], lt[21], lt[4], lt[13], 1]/2 + 
         G[lt[22], lt[21], lt[4], lt[14], 1]/2 - 
         G[lt[22], lt[21], lt[6], lt[4], 1]/2 - 
         G[lt[22], lt[21], lt[8], lt[13], 1]/2 - 
         G[lt[22], lt[21], lt[8], lt[14], 1]/2 + 
         G[lt[22], lt[21], lt[10], lt[6], 1]/2 + 
         G[lt[22], lt[21], lt[17], lt[4], 1]/2 + 
         G[lt[22], lt[21], lt[17], lt[6], 1]/2 - 
         G[lt[22], lt[21], lt[17], lt[13], 1]/2 - 
         G[lt[22], lt[21], lt[17], lt[14], 1]/2 + 
         G[lt[22], lt[21], lt[18], lt[4], 1]/2 + 
         G[lt[22], lt[21], lt[18], lt[6], 1]/2 - 
         G[lt[22], lt[21], lt[18], lt[13], 1]/2 - 
         G[lt[22], lt[21], lt[18], lt[14], 1]/2 + 
         G[lt[22], lt[22], 0, lt[4], 1]/4 + G[lt[22], lt[22], 0, lt[5], 1]/
          2 - G[lt[22], lt[22], 0, lt[6], 1]/4 - 
         G[lt[22], lt[22], 0, lt[7], 1]/4 + G[lt[22], lt[22], 0, lt[9], 1]/
          2 - G[lt[22], lt[22], 0, lt[12], 1]/4 - 
         G[lt[22], lt[22], 0, lt[13], 1]/4 - G[lt[22], lt[22], 0, lt[14], 1]/
          4 + G[lt[22], lt[22], 0, lt[16], 1]/4 + 
         G[lt[22], lt[22], lt[5], lt[13], 1]/4 + 
         G[lt[22], lt[22], lt[5], lt[14], 1]/4 - 
         G[lt[22], lt[22], lt[6], lt[13], 1]/4 - 
         G[lt[22], lt[22], lt[6], lt[14], 1]/4 - 
         G[lt[22], lt[22], lt[7], lt[4], 1]/4 + 
         G[lt[22], lt[22], lt[9], lt[13], 1]/4 + 
         G[lt[22], lt[22], lt[9], lt[14], 1]/4 + 
         G[lt[22], lt[22], lt[12], lt[4], 1]/4 - 
         G[lt[22], lt[22], lt[12], lt[13], 1]/4 - 
         G[lt[22], lt[22], lt[12], lt[14], 1]/4 + 
         G[lt[22], lt[22], lt[16], lt[6], 1]/4 - 
         G[lt[22], lt[22], lt[17], lt[4], 1]/4 - 
         G[lt[22], lt[22], lt[17], lt[6], 1]/4 + 
         G[lt[22], lt[22], lt[17], lt[13], 1]/4 + 
         G[lt[22], lt[22], lt[17], lt[14], 1]/4 - 
         G[lt[22], lt[22], lt[18], lt[4], 1]/4 - 
         G[lt[22], lt[22], lt[18], lt[6], 1]/4 + 
         G[lt[22], lt[22], lt[18], lt[13], 1]/4 + 
         G[lt[22], lt[22], lt[18], lt[14], 1]/4 + 
         (G[lt[19], 0, lt[6], 1]*Log[mm])/4 + (G[lt[19], 0, lt[12], 1]*
           Log[mm])/4 - (G[lt[19], 0, lt[13], 1]*Log[mm])/4 - 
         (G[lt[19], 0, lt[14], 1]*Log[mm])/4 - (G[lt[19], 0, lt[16], 1]*
           Log[mm])/4 + (G[lt[19], 1, lt[13], 1]*Log[mm])/4 + 
         (G[lt[19], 1, lt[14], 1]*Log[mm])/4 + (G[lt[19], lt[3], lt[6], 1]*
           Log[mm])/4 - (G[lt[19], lt[3], lt[13], 1]*Log[mm])/4 - 
         (G[lt[19], lt[3], lt[14], 1]*Log[mm])/4 + 
         (G[lt[19], lt[4], lt[12], 1]*Log[mm])/4 - 
         (G[lt[19], lt[4], lt[13], 1]*Log[mm])/4 - 
         (G[lt[19], lt[4], lt[14], 1]*Log[mm])/4 + 
         (G[lt[19], lt[8], lt[13], 1]*Log[mm])/4 + 
         (G[lt[19], lt[8], lt[14], 1]*Log[mm])/4 - 
         (G[lt[19], lt[10], lt[6], 1]*Log[mm])/4 - 
         (G[lt[19], lt[11], lt[12], 1]*Log[mm])/4 + 
         (G[lt[19], lt[15], lt[16], 1]*Log[mm])/4 - 
         (G[lt[19], lt[17], lt[6], 1]*Log[mm])/4 - 
         (G[lt[19], lt[17], lt[12], 1]*Log[mm])/4 + 
         (G[lt[19], lt[17], lt[13], 1]*Log[mm])/4 + 
         (G[lt[19], lt[17], lt[14], 1]*Log[mm])/4 + 
         (G[lt[19], lt[17], lt[16], 1]*Log[mm])/4 - 
         (G[lt[19], lt[18], lt[6], 1]*Log[mm])/4 - 
         (G[lt[19], lt[18], lt[12], 1]*Log[mm])/4 + 
         (G[lt[19], lt[18], lt[13], 1]*Log[mm])/4 + 
         (G[lt[19], lt[18], lt[14], 1]*Log[mm])/4 + 
         (G[lt[19], lt[18], lt[16], 1]*Log[mm])/4 - 
         (G[lt[20], 0, lt[6], 1]*Log[mm])/4 - (G[lt[20], 0, lt[12], 1]*
           Log[mm])/4 + (G[lt[20], 0, lt[13], 1]*Log[mm])/4 + 
         (G[lt[20], 0, lt[14], 1]*Log[mm])/4 + (G[lt[20], 0, lt[16], 1]*
           Log[mm])/4 - (G[lt[20], lt[5], lt[5], 1]*Log[mm])/4 + 
         (G[lt[20], lt[5], lt[9], 1]*Log[mm])/4 - 
         (G[lt[20], lt[5], lt[13], 1]*Log[mm])/4 - 
         (G[lt[20], lt[5], lt[14], 1]*Log[mm])/4 - 
         (G[lt[20], lt[6], lt[5], 1]*Log[mm])/4 + 
         (G[lt[20], lt[6], lt[6], 1]*Log[mm])/2 - 
         (G[lt[20], lt[6], lt[9], 1]*Log[mm])/4 + 
         (G[lt[20], lt[6], lt[13], 1]*Log[mm])/4 + 
         (G[lt[20], lt[6], lt[14], 1]*Log[mm])/4 - 
         (G[lt[20], lt[7], lt[5], 1]*Log[mm])/4 - 
         (G[lt[20], lt[7], lt[9], 1]*Log[mm])/4 + 
         (G[lt[20], lt[7], lt[12], 1]*Log[mm])/4 + 
         (G[lt[20], lt[9], lt[5], 1]*Log[mm])/4 - 
         (G[lt[20], lt[9], lt[9], 1]*Log[mm])/4 - 
         (G[lt[20], lt[9], lt[13], 1]*Log[mm])/4 - 
         (G[lt[20], lt[9], lt[14], 1]*Log[mm])/4 + 
         (G[lt[20], lt[12], lt[12], 1]*Log[mm])/4 + 
         (G[lt[20], lt[12], lt[13], 1]*Log[mm])/4 + 
         (G[lt[20], lt[12], lt[14], 1]*Log[mm])/4 - 
         (G[lt[20], lt[16], lt[6], 1]*Log[mm])/4 - 
         (G[lt[20], lt[16], lt[16], 1]*Log[mm])/4 + 
         (G[lt[20], lt[17], lt[6], 1]*Log[mm])/4 + 
         (G[lt[20], lt[17], lt[12], 1]*Log[mm])/4 - 
         (G[lt[20], lt[17], lt[13], 1]*Log[mm])/4 - 
         (G[lt[20], lt[17], lt[14], 1]*Log[mm])/4 - 
         (G[lt[20], lt[17], lt[16], 1]*Log[mm])/4 + 
         (G[lt[20], lt[18], lt[6], 1]*Log[mm])/4 + 
         (G[lt[20], lt[18], lt[12], 1]*Log[mm])/4 - 
         (G[lt[20], lt[18], lt[13], 1]*Log[mm])/4 - 
         (G[lt[20], lt[18], lt[14], 1]*Log[mm])/4 - 
         (G[lt[20], lt[18], lt[16], 1]*Log[mm])/4 - 
         (G[lt[20], lt[20], lt[5], 1]*Log[mm])/4 + 
         (G[lt[20], lt[20], lt[6], 1]*Log[mm])/4 - 
         (G[lt[20], lt[20], lt[9], 1]*Log[mm])/4 + 
         (G[lt[20], lt[20], lt[12], 1]*Log[mm])/4 - 
         (G[lt[20], lt[20], lt[16], 1]*Log[mm])/4 + 
         (G[lt[20], lt[22], lt[5], 1]*Log[mm])/4 - 
         (G[lt[20], lt[22], lt[6], 1]*Log[mm])/4 + 
         (G[lt[20], lt[22], lt[9], 1]*Log[mm])/4 - 
         (G[lt[20], lt[22], lt[12], 1]*Log[mm])/4 + 
         (G[lt[20], lt[22], lt[16], 1]*Log[mm])/4 - 
         (G[lt[21], 0, lt[6], 1]*Log[mm])/4 - (G[lt[21], 0, lt[12], 1]*
           Log[mm])/4 + (G[lt[21], 0, lt[13], 1]*Log[mm])/4 + 
         (G[lt[21], 0, lt[14], 1]*Log[mm])/4 + (G[lt[21], 0, lt[16], 1]*
           Log[mm])/4 - (G[lt[21], 1, lt[13], 1]*Log[mm])/4 - 
         (G[lt[21], 1, lt[14], 1]*Log[mm])/4 - (G[lt[21], lt[3], lt[6], 1]*
           Log[mm])/4 + (G[lt[21], lt[3], lt[13], 1]*Log[mm])/4 + 
         (G[lt[21], lt[3], lt[14], 1]*Log[mm])/4 - 
         (G[lt[21], lt[4], lt[12], 1]*Log[mm])/4 + 
         (G[lt[21], lt[4], lt[13], 1]*Log[mm])/4 + 
         (G[lt[21], lt[4], lt[14], 1]*Log[mm])/4 - 
         (G[lt[21], lt[8], lt[13], 1]*Log[mm])/4 - 
         (G[lt[21], lt[8], lt[14], 1]*Log[mm])/4 + 
         (G[lt[21], lt[10], lt[6], 1]*Log[mm])/4 + 
         (G[lt[21], lt[11], lt[12], 1]*Log[mm])/4 - 
         (G[lt[21], lt[15], lt[16], 1]*Log[mm])/4 + 
         (G[lt[21], lt[17], lt[6], 1]*Log[mm])/4 + 
         (G[lt[21], lt[17], lt[12], 1]*Log[mm])/4 - 
         (G[lt[21], lt[17], lt[13], 1]*Log[mm])/4 - 
         (G[lt[21], lt[17], lt[14], 1]*Log[mm])/4 - 
         (G[lt[21], lt[17], lt[16], 1]*Log[mm])/4 + 
         (G[lt[21], lt[18], lt[6], 1]*Log[mm])/4 + 
         (G[lt[21], lt[18], lt[12], 1]*Log[mm])/4 - 
         (G[lt[21], lt[18], lt[13], 1]*Log[mm])/4 - 
         (G[lt[21], lt[18], lt[14], 1]*Log[mm])/4 - 
         (G[lt[21], lt[18], lt[16], 1]*Log[mm])/4 + 
         (G[lt[22], 0, lt[6], 1]*Log[mm])/4 + (G[lt[22], 0, lt[12], 1]*
           Log[mm])/4 - (G[lt[22], 0, lt[13], 1]*Log[mm])/4 - 
         (G[lt[22], 0, lt[14], 1]*Log[mm])/4 - (G[lt[22], 0, lt[16], 1]*
           Log[mm])/4 + (G[lt[22], lt[5], lt[5], 1]*Log[mm])/4 - 
         (G[lt[22], lt[5], lt[9], 1]*Log[mm])/4 + 
         (G[lt[22], lt[5], lt[13], 1]*Log[mm])/4 + 
         (G[lt[22], lt[5], lt[14], 1]*Log[mm])/4 + 
         (G[lt[22], lt[6], lt[5], 1]*Log[mm])/4 - 
         (G[lt[22], lt[6], lt[6], 1]*Log[mm])/2 + 
         (G[lt[22], lt[6], lt[9], 1]*Log[mm])/4 - 
         (G[lt[22], lt[6], lt[13], 1]*Log[mm])/4 - 
         (G[lt[22], lt[6], lt[14], 1]*Log[mm])/4 + 
         (G[lt[22], lt[7], lt[5], 1]*Log[mm])/4 + 
         (G[lt[22], lt[7], lt[9], 1]*Log[mm])/4 - 
         (G[lt[22], lt[7], lt[12], 1]*Log[mm])/4 - 
         (G[lt[22], lt[9], lt[5], 1]*Log[mm])/4 + 
         (G[lt[22], lt[9], lt[9], 1]*Log[mm])/4 + 
         (G[lt[22], lt[9], lt[13], 1]*Log[mm])/4 + 
         (G[lt[22], lt[9], lt[14], 1]*Log[mm])/4 - 
         (G[lt[22], lt[12], lt[12], 1]*Log[mm])/4 - 
         (G[lt[22], lt[12], lt[13], 1]*Log[mm])/4 - 
         (G[lt[22], lt[12], lt[14], 1]*Log[mm])/4 + 
         (G[lt[22], lt[16], lt[6], 1]*Log[mm])/4 + 
         (G[lt[22], lt[16], lt[16], 1]*Log[mm])/4 - 
         (G[lt[22], lt[17], lt[6], 1]*Log[mm])/4 - 
         (G[lt[22], lt[17], lt[12], 1]*Log[mm])/4 + 
         (G[lt[22], lt[17], lt[13], 1]*Log[mm])/4 + 
         (G[lt[22], lt[17], lt[14], 1]*Log[mm])/4 + 
         (G[lt[22], lt[17], lt[16], 1]*Log[mm])/4 - 
         (G[lt[22], lt[18], lt[6], 1]*Log[mm])/4 - 
         (G[lt[22], lt[18], lt[12], 1]*Log[mm])/4 + 
         (G[lt[22], lt[18], lt[13], 1]*Log[mm])/4 + 
         (G[lt[22], lt[18], lt[14], 1]*Log[mm])/4 + 
         (G[lt[22], lt[18], lt[16], 1]*Log[mm])/4 - 
         (G[lt[22], lt[20], lt[5], 1]*Log[mm])/4 + 
         (G[lt[22], lt[20], lt[6], 1]*Log[mm])/4 - 
         (G[lt[22], lt[20], lt[9], 1]*Log[mm])/4 + 
         (G[lt[22], lt[20], lt[12], 1]*Log[mm])/4 - 
         (G[lt[22], lt[20], lt[16], 1]*Log[mm])/4 + 
         (G[lt[22], lt[22], lt[5], 1]*Log[mm])/4 - 
         (G[lt[22], lt[22], lt[6], 1]*Log[mm])/4 + 
         (G[lt[22], lt[22], lt[9], 1]*Log[mm])/4 - 
         (G[lt[22], lt[22], lt[12], 1]*Log[mm])/4 + 
         (G[lt[22], lt[22], lt[16], 1]*Log[mm])/4 - 
         (G[lt[20], lt[5], 1]*Log[mm]^2)/8 + (G[lt[20], lt[6], 1]*Log[mm]^2)/
          8 - (G[lt[20], lt[9], 1]*Log[mm]^2)/8 + 
         (G[lt[20], lt[12], 1]*Log[mm]^2)/8 - (G[lt[20], lt[16], 1]*
           Log[mm]^2)/8 + (G[lt[22], lt[5], 1]*Log[mm]^2)/8 - 
         (G[lt[22], lt[6], 1]*Log[mm]^2)/8 + (G[lt[22], lt[9], 1]*Log[mm]^2)/
          8 - (G[lt[22], lt[12], 1]*Log[mm]^2)/8 + 
         (G[lt[22], lt[16], 1]*Log[mm]^2)/8 + 
         (G[lt[20], 1]*G[0, 1, (S12 - S34 + S15)/S15]*Log[-S12])/4 - 
         (G[lt[22], 1]*G[0, 1, (S12 - S34 + S15)/S15]*Log[-S12])/4 - 
         (G[0, lt[20], lt[5], 1]*Log[-S12])/2 + 
         (G[0, lt[20], lt[6], 1]*Log[-S12])/2 + 
         (G[0, lt[20], lt[7], 1]*Log[-S12])/2 - 
         (G[0, lt[20], lt[9], 1]*Log[-S12])/2 + 
         (G[0, lt[22], lt[5], 1]*Log[-S12])/2 - 
         (G[0, lt[22], lt[6], 1]*Log[-S12])/2 - 
         (G[0, lt[22], lt[7], 1]*Log[-S12])/2 + 
         (G[0, lt[22], lt[9], 1]*Log[-S12])/2 - 
         (G[lt[20], 0, lt[5], 1]*Log[-S12])/2 + 
         (G[lt[20], 0, lt[6], 1]*Log[-S12])/2 + 
         (G[lt[20], 0, lt[7], 1]*Log[-S12])/2 - 
         (G[lt[20], 0, lt[9], 1]*Log[-S12])/2 + (G[lt[20], lt[5], lt[5], 1]*
           Log[-S12])/4 - (G[lt[20], lt[5], lt[9], 1]*Log[-S12])/4 + 
         (G[lt[20], lt[6], lt[5], 1]*Log[-S12])/4 - 
         (G[lt[20], lt[6], lt[6], 1]*Log[-S12])/2 + 
         (G[lt[20], lt[6], lt[9], 1]*Log[-S12])/4 + 
         (G[lt[20], lt[7], lt[5], 1]*Log[-S12])/4 - 
         (G[lt[20], lt[7], lt[7], 1]*Log[-S12])/2 + 
         (G[lt[20], lt[7], lt[9], 1]*Log[-S12])/4 - 
         (G[lt[20], lt[9], lt[5], 1]*Log[-S12])/4 + 
         (G[lt[20], lt[9], lt[9], 1]*Log[-S12])/4 + 
         (G[lt[20], lt[20], lt[5], 1]*Log[-S12])/4 - 
         (G[lt[20], lt[20], lt[6], 1]*Log[-S12])/4 - 
         (G[lt[20], lt[20], lt[7], 1]*Log[-S12])/4 + 
         (G[lt[20], lt[20], lt[9], 1]*Log[-S12])/4 - 
         (G[lt[20], lt[22], lt[5], 1]*Log[-S12])/4 + 
         (G[lt[20], lt[22], lt[6], 1]*Log[-S12])/4 + 
         (G[lt[20], lt[22], lt[7], 1]*Log[-S12])/4 - 
         (G[lt[20], lt[22], lt[9], 1]*Log[-S12])/4 + 
         (G[lt[22], 0, lt[5], 1]*Log[-S12])/2 - 
         (G[lt[22], 0, lt[6], 1]*Log[-S12])/2 - 
         (G[lt[22], 0, lt[7], 1]*Log[-S12])/2 + 
         (G[lt[22], 0, lt[9], 1]*Log[-S12])/2 - (G[lt[22], lt[5], lt[5], 1]*
           Log[-S12])/4 + (G[lt[22], lt[5], lt[9], 1]*Log[-S12])/4 - 
         (G[lt[22], lt[6], lt[5], 1]*Log[-S12])/4 + 
         (G[lt[22], lt[6], lt[6], 1]*Log[-S12])/2 - 
         (G[lt[22], lt[6], lt[9], 1]*Log[-S12])/4 - 
         (G[lt[22], lt[7], lt[5], 1]*Log[-S12])/4 + 
         (G[lt[22], lt[7], lt[7], 1]*Log[-S12])/2 - 
         (G[lt[22], lt[7], lt[9], 1]*Log[-S12])/4 + 
         (G[lt[22], lt[9], lt[5], 1]*Log[-S12])/4 - 
         (G[lt[22], lt[9], lt[9], 1]*Log[-S12])/4 + 
         (G[lt[22], lt[20], lt[5], 1]*Log[-S12])/4 - 
         (G[lt[22], lt[20], lt[6], 1]*Log[-S12])/4 - 
         (G[lt[22], lt[20], lt[7], 1]*Log[-S12])/4 + 
         (G[lt[22], lt[20], lt[9], 1]*Log[-S12])/4 - 
         (G[lt[22], lt[22], lt[5], 1]*Log[-S12])/4 + 
         (G[lt[22], lt[22], lt[6], 1]*Log[-S12])/4 + 
         (G[lt[22], lt[22], lt[7], 1]*Log[-S12])/4 - 
         (G[lt[22], lt[22], lt[9], 1]*Log[-S12])/4 + 
         (G[lt[20], lt[5], 1]*Log[-S12]^2)/8 - 
         (G[lt[20], lt[6], 1]*Log[-S12]^2)/8 - 
         (G[lt[20], lt[7], 1]*Log[-S12]^2)/8 + 
         (G[lt[20], lt[9], 1]*Log[-S12]^2)/8 - 
         (G[lt[22], lt[5], 1]*Log[-S12]^2)/8 + 
         (G[lt[22], lt[6], 1]*Log[-S12]^2)/8 + 
         (G[lt[22], lt[7], 1]*Log[-S12]^2)/8 - 
         (G[lt[22], lt[9], 1]*Log[-S12]^2)/8 - 
         (Pi^2*G[lt[20], 1]*Log[S12 - S34])/48 + 
         (Pi^2*G[lt[22], 1]*Log[S12 - S34])/48 + 
         (G[lt[19], 1]*G[0, 1, S45/mm]*Log[S12 - S34])/2 - 
         (G[lt[20], 1]*G[0, 1, S45/mm]*Log[S12 - S34])/2 - 
         (G[lt[21], 1]*G[0, 1, S45/mm]*Log[S12 - S34])/2 + 
         (G[lt[22], 1]*G[0, 1, S45/mm]*Log[S12 - S34])/2 + 
         (G[0, 0, lt[20], 1]*Log[S12 - S34])/4 - 
         (G[0, 0, lt[22], 1]*Log[S12 - S34])/4 - 
         (G[0, lt[19], lt[6], 1]*Log[S12 - S34])/4 + 
         (G[0, lt[19], lt[17], 1]*Log[S12 - S34])/4 + 
         (G[0, lt[19], lt[18], 1]*Log[S12 - S34])/4 - 
         (G[0, lt[20], lt[7], 1]*Log[S12 - S34])/4 + 
         (G[0, lt[20], lt[12], 1]*Log[S12 - S34])/4 - 
         (G[0, lt[20], lt[17], 1]*Log[S12 - S34])/4 - 
         (G[0, lt[20], lt[18], 1]*Log[S12 - S34])/4 - 
         (G[0, lt[20], lt[20], 1]*Log[S12 - S34])/4 + 
         (G[0, lt[20], lt[22], 1]*Log[S12 - S34])/4 + 
         (G[0, lt[21], lt[6], 1]*Log[S12 - S34])/4 - 
         (G[0, lt[21], lt[17], 1]*Log[S12 - S34])/4 - 
         (G[0, lt[21], lt[18], 1]*Log[S12 - S34])/4 + 
         (G[0, lt[22], lt[7], 1]*Log[S12 - S34])/4 - 
         (G[0, lt[22], lt[12], 1]*Log[S12 - S34])/4 + 
         (G[0, lt[22], lt[17], 1]*Log[S12 - S34])/4 + 
         (G[0, lt[22], lt[18], 1]*Log[S12 - S34])/4 - 
         (G[0, lt[22], lt[20], 1]*Log[S12 - S34])/4 + 
         (G[0, lt[22], lt[22], 1]*Log[S12 - S34])/4 - 
         (G[lt[19], 0, lt[6], 1]*Log[S12 - S34])/4 - 
         (G[lt[19], 0, lt[12], 1]*Log[S12 - S34])/4 + 
         (G[lt[19], 0, lt[17], 1]*Log[S12 - S34])/4 + 
         (G[lt[19], 0, lt[18], 1]*Log[S12 - S34])/4 - 
         (G[lt[19], lt[4], lt[12], 1]*Log[S12 - S34])/4 + 
         (G[lt[19], lt[6], lt[4], 1]*Log[S12 - S34])/4 + 
         (G[lt[19], lt[11], lt[12], 1]*Log[S12 - S34])/4 - 
         (G[lt[19], lt[17], lt[4], 1]*Log[S12 - S34])/4 + 
         (G[lt[19], lt[17], lt[6], 1]*Log[S12 - S34])/2 + 
         (G[lt[19], lt[17], lt[12], 1]*Log[S12 - S34])/4 - 
         (G[lt[19], lt[17], lt[17], 1]*Log[S12 - S34])/2 - 
         (G[lt[19], lt[17], lt[18], 1]*Log[S12 - S34])/2 - 
         (G[lt[19], lt[18], lt[4], 1]*Log[S12 - S34])/4 + 
         (G[lt[19], lt[18], lt[6], 1]*Log[S12 - S34])/2 + 
         (G[lt[19], lt[18], lt[12], 1]*Log[S12 - S34])/4 - 
         (G[lt[19], lt[18], lt[17], 1]*Log[S12 - S34])/2 - 
         (G[lt[19], lt[18], lt[18], 1]*Log[S12 - S34])/2 - 
         (G[lt[19], lt[19], lt[6], 1]*Log[S12 - S34])/4 + 
         (G[lt[19], lt[19], lt[17], 1]*Log[S12 - S34])/4 + 
         (G[lt[19], lt[19], lt[18], 1]*Log[S12 - S34])/4 - 
         (G[lt[19], lt[21], lt[6], 1]*Log[S12 - S34])/4 + 
         (G[lt[19], lt[21], lt[17], 1]*Log[S12 - S34])/4 + 
         (G[lt[19], lt[21], lt[18], 1]*Log[S12 - S34])/4 - 
         (G[lt[20], 0, lt[4], 1]*Log[S12 - S34])/4 + 
         (G[lt[20], 0, lt[6], 1]*Log[S12 - S34])/2 - 
         (G[lt[20], 0, lt[7], 1]*Log[S12 - S34])/4 + 
         (G[lt[20], 0, lt[12], 1]*Log[S12 - S34])/2 - 
         (G[lt[20], 0, lt[17], 1]*Log[S12 - S34])/4 - 
         (G[lt[20], 0, lt[18], 1]*Log[S12 - S34])/4 - 
         (G[lt[20], 0, lt[20], 1]*Log[S12 - S34])/4 + 
         (G[lt[20], 0, lt[22], 1]*Log[S12 - S34])/4 + 
         (G[lt[20], lt[7], lt[4], 1]*Log[S12 - S34])/4 + 
         (G[lt[20], lt[7], lt[7], 1]*Log[S12 - S34])/2 - 
         (G[lt[20], lt[7], lt[12], 1]*Log[S12 - S34])/4 - 
         (G[lt[20], lt[12], lt[4], 1]*Log[S12 - S34])/4 - 
         (G[lt[20], lt[12], lt[12], 1]*Log[S12 - S34])/4 + 
         (G[lt[20], lt[17], lt[4], 1]*Log[S12 - S34])/4 - 
         (G[lt[20], lt[17], lt[6], 1]*Log[S12 - S34])/2 - 
         (G[lt[20], lt[17], lt[12], 1]*Log[S12 - S34])/4 + 
         (G[lt[20], lt[17], lt[17], 1]*Log[S12 - S34])/2 + 
         (G[lt[20], lt[17], lt[18], 1]*Log[S12 - S34])/2 + 
         (G[lt[20], lt[18], lt[4], 1]*Log[S12 - S34])/4 - 
         (G[lt[20], lt[18], lt[6], 1]*Log[S12 - S34])/2 - 
         (G[lt[20], lt[18], lt[12], 1]*Log[S12 - S34])/4 + 
         (G[lt[20], lt[18], lt[17], 1]*Log[S12 - S34])/2 + 
         (G[lt[20], lt[18], lt[18], 1]*Log[S12 - S34])/2 + 
         (G[lt[20], lt[19], lt[6], 1]*Log[S12 - S34])/2 - 
         (G[lt[20], lt[19], lt[17], 1]*Log[S12 - S34])/2 - 
         (G[lt[20], lt[19], lt[18], 1]*Log[S12 - S34])/2 + 
         (G[lt[20], lt[20], lt[7], 1]*Log[S12 - S34])/4 - 
         (G[lt[20], lt[20], lt[12], 1]*Log[S12 - S34])/4 + 
         (G[lt[20], lt[20], lt[17], 1]*Log[S12 - S34])/4 + 
         (G[lt[20], lt[20], lt[18], 1]*Log[S12 - S34])/4 + 
         (G[lt[20], lt[20], lt[20], 1]*Log[S12 - S34])/4 - 
         (G[lt[20], lt[20], lt[22], 1]*Log[S12 - S34])/4 - 
         (G[lt[20], lt[22], lt[7], 1]*Log[S12 - S34])/4 + 
         (G[lt[20], lt[22], lt[12], 1]*Log[S12 - S34])/4 - 
         (G[lt[20], lt[22], lt[17], 1]*Log[S12 - S34])/4 - 
         (G[lt[20], lt[22], lt[18], 1]*Log[S12 - S34])/4 + 
         (G[lt[20], lt[22], lt[20], 1]*Log[S12 - S34])/4 - 
         (G[lt[20], lt[22], lt[22], 1]*Log[S12 - S34])/4 + 
         (G[lt[21], 0, lt[6], 1]*Log[S12 - S34])/4 + 
         (G[lt[21], 0, lt[12], 1]*Log[S12 - S34])/4 - 
         (G[lt[21], 0, lt[17], 1]*Log[S12 - S34])/4 - 
         (G[lt[21], 0, lt[18], 1]*Log[S12 - S34])/4 + 
         (G[lt[21], lt[4], lt[12], 1]*Log[S12 - S34])/4 - 
         (G[lt[21], lt[6], lt[4], 1]*Log[S12 - S34])/4 - 
         (G[lt[21], lt[11], lt[12], 1]*Log[S12 - S34])/4 + 
         (G[lt[21], lt[17], lt[4], 1]*Log[S12 - S34])/4 - 
         (G[lt[21], lt[17], lt[6], 1]*Log[S12 - S34])/2 - 
         (G[lt[21], lt[17], lt[12], 1]*Log[S12 - S34])/4 + 
         (G[lt[21], lt[17], lt[17], 1]*Log[S12 - S34])/2 + 
         (G[lt[21], lt[17], lt[18], 1]*Log[S12 - S34])/2 + 
         (G[lt[21], lt[18], lt[4], 1]*Log[S12 - S34])/4 - 
         (G[lt[21], lt[18], lt[6], 1]*Log[S12 - S34])/2 - 
         (G[lt[21], lt[18], lt[12], 1]*Log[S12 - S34])/4 + 
         (G[lt[21], lt[18], lt[17], 1]*Log[S12 - S34])/2 + 
         (G[lt[21], lt[18], lt[18], 1]*Log[S12 - S34])/2 + 
         (G[lt[21], lt[19], lt[6], 1]*Log[S12 - S34])/4 - 
         (G[lt[21], lt[19], lt[17], 1]*Log[S12 - S34])/4 - 
         (G[lt[21], lt[19], lt[18], 1]*Log[S12 - S34])/4 + 
         (G[lt[21], lt[21], lt[6], 1]*Log[S12 - S34])/4 - 
         (G[lt[21], lt[21], lt[17], 1]*Log[S12 - S34])/4 - 
         (G[lt[21], lt[21], lt[18], 1]*Log[S12 - S34])/4 + 
         (G[lt[22], 0, lt[4], 1]*Log[S12 - S34])/4 - 
         (G[lt[22], 0, lt[6], 1]*Log[S12 - S34])/2 + 
         (G[lt[22], 0, lt[7], 1]*Log[S12 - S34])/4 - 
         (G[lt[22], 0, lt[12], 1]*Log[S12 - S34])/2 + 
         (G[lt[22], 0, lt[17], 1]*Log[S12 - S34])/4 + 
         (G[lt[22], 0, lt[18], 1]*Log[S12 - S34])/4 - 
         (G[lt[22], 0, lt[20], 1]*Log[S12 - S34])/4 + 
         (G[lt[22], 0, lt[22], 1]*Log[S12 - S34])/4 - 
         (G[lt[22], lt[7], lt[4], 1]*Log[S12 - S34])/4 - 
         (G[lt[22], lt[7], lt[7], 1]*Log[S12 - S34])/2 + 
         (G[lt[22], lt[7], lt[12], 1]*Log[S12 - S34])/4 + 
         (G[lt[22], lt[12], lt[4], 1]*Log[S12 - S34])/4 + 
         (G[lt[22], lt[12], lt[12], 1]*Log[S12 - S34])/4 - 
         (G[lt[22], lt[17], lt[4], 1]*Log[S12 - S34])/4 + 
         (G[lt[22], lt[17], lt[6], 1]*Log[S12 - S34])/2 + 
         (G[lt[22], lt[17], lt[12], 1]*Log[S12 - S34])/4 - 
         (G[lt[22], lt[17], lt[17], 1]*Log[S12 - S34])/2 - 
         (G[lt[22], lt[17], lt[18], 1]*Log[S12 - S34])/2 - 
         (G[lt[22], lt[18], lt[4], 1]*Log[S12 - S34])/4 + 
         (G[lt[22], lt[18], lt[6], 1]*Log[S12 - S34])/2 + 
         (G[lt[22], lt[18], lt[12], 1]*Log[S12 - S34])/4 - 
         (G[lt[22], lt[18], lt[17], 1]*Log[S12 - S34])/2 - 
         (G[lt[22], lt[18], lt[18], 1]*Log[S12 - S34])/2 + 
         (G[lt[22], lt[20], lt[7], 1]*Log[S12 - S34])/4 - 
         (G[lt[22], lt[20], lt[12], 1]*Log[S12 - S34])/4 + 
         (G[lt[22], lt[20], lt[17], 1]*Log[S12 - S34])/4 + 
         (G[lt[22], lt[20], lt[18], 1]*Log[S12 - S34])/4 + 
         (G[lt[22], lt[20], lt[20], 1]*Log[S12 - S34])/4 - 
         (G[lt[22], lt[20], lt[22], 1]*Log[S12 - S34])/4 - 
         (G[lt[22], lt[21], lt[6], 1]*Log[S12 - S34])/2 + 
         (G[lt[22], lt[21], lt[17], 1]*Log[S12 - S34])/2 + 
         (G[lt[22], lt[21], lt[18], 1]*Log[S12 - S34])/2 - 
         (G[lt[22], lt[22], lt[7], 1]*Log[S12 - S34])/4 + 
         (G[lt[22], lt[22], lt[12], 1]*Log[S12 - S34])/4 - 
         (G[lt[22], lt[22], lt[17], 1]*Log[S12 - S34])/4 - 
         (G[lt[22], lt[22], lt[18], 1]*Log[S12 - S34])/4 + 
         (G[lt[22], lt[22], lt[20], 1]*Log[S12 - S34])/4 - 
         (G[lt[22], lt[22], lt[22], 1]*Log[S12 - S34])/4 - 
         (G[0, lt[20], 1]*Log[S12 - S34]^2)/8 + 
         (G[0, lt[22], 1]*Log[S12 - S34]^2)/8 + 
         (G[lt[19], lt[6], 1]*Log[S12 - S34]^2)/8 - 
         (G[lt[19], lt[17], 1]*Log[S12 - S34]^2)/8 - 
         (G[lt[19], lt[18], 1]*Log[S12 - S34]^2)/8 + 
         (G[lt[20], lt[7], 1]*Log[S12 - S34]^2)/8 - 
         (G[lt[20], lt[12], 1]*Log[S12 - S34]^2)/8 + 
         (G[lt[20], lt[17], 1]*Log[S12 - S34]^2)/8 + 
         (G[lt[20], lt[18], 1]*Log[S12 - S34]^2)/8 + 
         (G[lt[20], lt[20], 1]*Log[S12 - S34]^2)/8 - 
         (G[lt[20], lt[22], 1]*Log[S12 - S34]^2)/8 - 
         (G[lt[21], lt[6], 1]*Log[S12 - S34]^2)/8 + 
         (G[lt[21], lt[17], 1]*Log[S12 - S34]^2)/8 + 
         (G[lt[21], lt[18], 1]*Log[S12 - S34]^2)/8 - 
         (G[lt[22], lt[7], 1]*Log[S12 - S34]^2)/8 + 
         (G[lt[22], lt[12], 1]*Log[S12 - S34]^2)/8 - 
         (G[lt[22], lt[17], 1]*Log[S12 - S34]^2)/8 - 
         (G[lt[22], lt[18], 1]*Log[S12 - S34]^2)/8 + 
         (G[lt[22], lt[20], 1]*Log[S12 - S34]^2)/8 - 
         (G[lt[22], lt[22], 1]*Log[S12 - S34]^2)/8 + 
         (G[lt[20], 1]*Log[S12 - S34]^3)/24 - (G[lt[22], 1]*Log[S12 - S34]^3)/
          24 + (G[0, lt[19], lt[4], 1]*Log[(mm - S45)/mm])/4 - 
         (G[0, lt[19], lt[11], 1]*Log[(mm - S45)/mm])/4 + 
         (G[0, lt[19], lt[15], 1]*Log[(mm - S45)/mm])/4 - 
         (G[0, lt[20], lt[7], 1]*Log[(mm - S45)/mm])/4 + 
         (G[0, lt[20], lt[12], 1]*Log[(mm - S45)/mm])/4 - 
         (G[0, lt[20], lt[16], 1]*Log[(mm - S45)/mm])/4 - 
         (G[0, lt[21], lt[4], 1]*Log[(mm - S45)/mm])/4 + 
         (G[0, lt[21], lt[11], 1]*Log[(mm - S45)/mm])/4 - 
         (G[0, lt[21], lt[15], 1]*Log[(mm - S45)/mm])/4 + 
         (G[0, lt[22], lt[7], 1]*Log[(mm - S45)/mm])/4 - 
         (G[0, lt[22], lt[12], 1]*Log[(mm - S45)/mm])/4 + 
         (G[0, lt[22], lt[16], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[19], 0, 1, 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[19], 0, lt[6], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[19], 0, lt[8], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[19], 0, lt[10], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[19], 0, lt[11], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[19], 0, lt[12], 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[19], 0, lt[13], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[19], 0, lt[14], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[19], 0, lt[15], 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[19], 0, lt[16], 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[19], 1, 1, 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[19], 1, lt[8], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[19], 1, lt[13], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[19], 1, lt[14], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[19], lt[3], 1, 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[19], lt[3], lt[6], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[19], lt[3], lt[8], 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[19], lt[3], lt[10], 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[19], lt[3], lt[13], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[19], lt[3], lt[14], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[19], lt[4], 1, 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[19], lt[4], lt[4], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[19], lt[4], lt[8], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[19], lt[4], lt[12], 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[19], lt[4], lt[13], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[19], lt[4], lt[14], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[19], lt[8], 1, 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[19], lt[8], lt[8], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[19], lt[8], lt[13], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[19], lt[8], lt[14], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[19], lt[10], lt[6], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[19], lt[10], lt[10], 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[19], lt[11], 1, 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[19], lt[11], lt[4], 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[19], lt[11], lt[8], 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[19], lt[11], lt[12], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[19], lt[15], lt[10], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[19], lt[15], lt[16], 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[19], lt[17], lt[4], 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[19], lt[17], lt[6], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[19], lt[17], lt[12], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[19], lt[17], lt[13], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[19], lt[17], lt[14], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[19], lt[17], lt[16], 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[19], lt[18], lt[4], 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[19], lt[18], lt[6], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[19], lt[18], lt[12], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[19], lt[18], lt[13], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[19], lt[18], lt[14], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[19], lt[18], lt[16], 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[19], lt[19], 1, 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[19], lt[19], lt[4], 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[19], lt[19], lt[8], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[19], lt[19], lt[10], 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[19], lt[21], 1, 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[19], lt[21], lt[4], 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[19], lt[21], lt[8], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[19], lt[21], lt[10], 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[20], 0, 1, 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[20], 0, lt[4], 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[20], 0, lt[6], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], 0, lt[7], 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[20], 0, lt[8], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[20], 0, lt[10], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[20], 0, lt[13], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[20], 0, lt[14], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[20], lt[5], 1, 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[5], lt[5], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[20], lt[5], lt[9], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[5], lt[13], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[5], lt[14], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[6], lt[5], 1]*Log[(mm - S45)/mm])/2 + 
         G[lt[20], lt[6], lt[6], 1]*Log[(mm - S45)/mm] - 
         (G[lt[20], lt[6], lt[9], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[6], lt[10], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[20], lt[6], lt[13], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[20], lt[6], lt[14], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[7], lt[4], 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[20], lt[7], lt[5], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[20], lt[7], lt[7], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[7], lt[9], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[20], lt[7], lt[12], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[20], lt[9], lt[5], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[20], lt[9], lt[8], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[9], lt[9], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[9], lt[13], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[9], lt[14], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[12], lt[4], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[20], lt[12], lt[12], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[20], lt[12], lt[13], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[20], lt[12], lt[14], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[16], lt[6], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[16], lt[16], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[20], lt[17], lt[4], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[20], lt[17], lt[6], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[20], lt[17], lt[12], 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[20], lt[17], lt[13], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[17], lt[14], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[17], lt[16], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[20], lt[18], lt[4], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[20], lt[18], lt[6], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[20], lt[18], lt[12], 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[20], lt[18], lt[13], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[18], lt[14], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[18], lt[16], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[20], lt[19], 1, 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[19], lt[4], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[20], lt[19], lt[8], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[19], lt[10], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[20], lt[5], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[20], lt[20], lt[6], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[20], lt[20], lt[7], 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[20], lt[20], lt[9], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[20], lt[20], lt[12], 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[20], lt[20], lt[16], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[20], lt[22], lt[5], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[22], lt[6], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[22], lt[7], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[20], lt[22], lt[9], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[22], lt[12], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[20], lt[22], lt[16], 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[21], 0, 1, 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[21], 0, lt[6], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[21], 0, lt[8], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[21], 0, lt[10], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[21], 0, lt[11], 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[21], 0, lt[12], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[21], 0, lt[13], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[21], 0, lt[14], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[21], 0, lt[15], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[21], 0, lt[16], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[21], 1, 1, 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[21], 1, lt[8], 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[21], 1, lt[13], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[21], 1, lt[14], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[21], lt[3], 1, 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[21], lt[3], lt[6], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[21], lt[3], lt[8], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[21], lt[3], lt[10], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[21], lt[3], lt[13], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[21], lt[3], lt[14], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[21], lt[4], 1, 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[21], lt[4], lt[4], 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[21], lt[4], lt[8], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[21], lt[4], lt[12], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[21], lt[4], lt[13], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[21], lt[4], lt[14], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[21], lt[8], 1, 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[21], lt[8], lt[8], 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[21], lt[8], lt[13], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[21], lt[8], lt[14], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[21], lt[10], lt[6], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[21], lt[10], lt[10], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[21], lt[11], 1, 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[21], lt[11], lt[4], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[21], lt[11], lt[8], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[21], lt[11], lt[12], 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[21], lt[15], lt[10], 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[21], lt[15], lt[16], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[21], lt[17], lt[4], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[21], lt[17], lt[6], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[21], lt[17], lt[12], 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[21], lt[17], lt[13], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[21], lt[17], lt[14], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[21], lt[17], lt[16], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[21], lt[18], lt[4], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[21], lt[18], lt[6], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[21], lt[18], lt[12], 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[21], lt[18], lt[13], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[21], lt[18], lt[14], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[21], lt[18], lt[16], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[21], lt[19], 1, 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[21], lt[19], lt[4], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[21], lt[19], lt[8], 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[21], lt[19], lt[10], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[21], lt[21], 1, 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[21], lt[21], lt[4], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[21], lt[21], lt[8], 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[21], lt[21], lt[10], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[22], 0, 1, 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[22], 0, lt[4], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[22], 0, lt[6], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], 0, lt[7], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[22], 0, lt[8], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[22], 0, lt[10], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[22], 0, lt[13], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[22], 0, lt[14], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[22], lt[5], 1, 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[5], lt[5], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[22], lt[5], lt[9], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[5], lt[13], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[5], lt[14], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[6], lt[5], 1]*Log[(mm - S45)/mm])/2 - 
         G[lt[22], lt[6], lt[6], 1]*Log[(mm - S45)/mm] + 
         (G[lt[22], lt[6], lt[9], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[6], lt[10], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[22], lt[6], lt[13], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[22], lt[6], lt[14], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[7], lt[4], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[22], lt[7], lt[5], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[22], lt[7], lt[7], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[7], lt[9], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[22], lt[7], lt[12], 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[22], lt[9], lt[5], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[22], lt[9], lt[8], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[9], lt[9], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[9], lt[13], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[9], lt[14], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[12], lt[4], 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[22], lt[12], lt[12], 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[22], lt[12], lt[13], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[22], lt[12], lt[14], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[16], lt[6], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[16], lt[16], 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[22], lt[17], lt[4], 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[22], lt[17], lt[6], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[22], lt[17], lt[12], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[22], lt[17], lt[13], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[17], lt[14], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[17], lt[16], 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[22], lt[18], lt[4], 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[22], lt[18], lt[6], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[22], lt[18], lt[12], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[22], lt[18], lt[13], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[18], lt[14], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[18], lt[16], 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[22], lt[20], lt[5], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[20], lt[6], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[20], lt[7], 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[22], lt[20], lt[9], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[20], lt[12], 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[22], lt[20], lt[16], 1]*Log[(mm - S45)/mm])/4 - 
         (G[lt[22], lt[21], 1, 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[21], lt[4], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[22], lt[21], lt[8], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[21], lt[10], 1]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[22], lt[5], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[22], lt[22], lt[6], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[22], lt[22], lt[7], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[22], lt[22], lt[9], 1]*Log[(mm - S45)/mm])/2 - 
         (G[lt[22], lt[22], lt[12], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[22], lt[22], lt[16], 1]*Log[(mm - S45)/mm])/4 + 
         (G[lt[19], 1, 1]*Log[mm]*Log[(mm - S45)/mm])/4 + 
         (G[lt[19], lt[8], 1]*Log[mm]*Log[(mm - S45)/mm])/4 - 
         (G[lt[19], lt[10], 1]*Log[mm]*Log[(mm - S45)/mm])/4 - 
         (G[lt[19], lt[11], 1]*Log[mm]*Log[(mm - S45)/mm])/4 + 
         (G[lt[19], lt[15], 1]*Log[mm]*Log[(mm - S45)/mm])/4 - 
         (G[lt[20], lt[5], 1]*Log[mm]*Log[(mm - S45)/mm])/2 + 
         (G[lt[20], lt[6], 1]*Log[mm]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[9], 1]*Log[mm]*Log[(mm - S45)/mm])/2 + 
         (G[lt[20], lt[12], 1]*Log[mm]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[16], 1]*Log[mm]*Log[(mm - S45)/mm])/2 - 
         (G[lt[21], 1, 1]*Log[mm]*Log[(mm - S45)/mm])/4 - 
         (G[lt[21], lt[8], 1]*Log[mm]*Log[(mm - S45)/mm])/4 + 
         (G[lt[21], lt[10], 1]*Log[mm]*Log[(mm - S45)/mm])/4 + 
         (G[lt[21], lt[11], 1]*Log[mm]*Log[(mm - S45)/mm])/4 - 
         (G[lt[21], lt[15], 1]*Log[mm]*Log[(mm - S45)/mm])/4 + 
         (G[lt[22], lt[5], 1]*Log[mm]*Log[(mm - S45)/mm])/2 - 
         (G[lt[22], lt[6], 1]*Log[mm]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[9], 1]*Log[mm]*Log[(mm - S45)/mm])/2 - 
         (G[lt[22], lt[12], 1]*Log[mm]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[16], 1]*Log[mm]*Log[(mm - S45)/mm])/2 + 
         (G[0, lt[19], 1]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 - 
         (G[0, lt[20], 1]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 - 
         (G[0, lt[21], 1]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 + 
         (G[0, lt[22], 1]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 - 
         (G[lt[19], lt[4], 1]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 + 
         (G[lt[19], lt[11], 1]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 - 
         (G[lt[19], lt[17], 1]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 - 
         (G[lt[19], lt[18], 1]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 + 
         (G[lt[19], lt[19], 1]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 + 
         (G[lt[19], lt[21], 1]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 + 
         (G[lt[20], lt[7], 1]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 - 
         (G[lt[20], lt[12], 1]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 + 
         (G[lt[20], lt[17], 1]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 + 
         (G[lt[20], lt[18], 1]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 - 
         (G[lt[20], lt[19], 1]*Log[S12 - S34]*Log[(mm - S45)/mm])/2 + 
         (G[lt[20], lt[20], 1]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 - 
         (G[lt[20], lt[22], 1]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 + 
         (G[lt[21], lt[4], 1]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 - 
         (G[lt[21], lt[11], 1]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 + 
         (G[lt[21], lt[17], 1]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 + 
         (G[lt[21], lt[18], 1]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 - 
         (G[lt[21], lt[19], 1]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 - 
         (G[lt[21], lt[21], 1]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 - 
         (G[lt[22], lt[7], 1]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 + 
         (G[lt[22], lt[12], 1]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 - 
         (G[lt[22], lt[17], 1]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 - 
         (G[lt[22], lt[18], 1]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 + 
         (G[lt[22], lt[20], 1]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 + 
         (G[lt[22], lt[21], 1]*Log[S12 - S34]*Log[(mm - S45)/mm])/2 - 
         (G[lt[22], lt[22], 1]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 - 
         (G[lt[19], 1]*Log[S12 - S34]^2*Log[(mm - S45)/mm])/8 + 
         (G[lt[20], 1]*Log[S12 - S34]^2*Log[(mm - S45)/mm])/8 + 
         (G[lt[21], 1]*Log[S12 - S34]^2*Log[(mm - S45)/mm])/8 - 
         (G[lt[22], 1]*Log[S12 - S34]^2*Log[(mm - S45)/mm])/8 + 
         (G[lt[19], 1, 1]*Log[(mm - S45)/mm]^2)/4 - 
         (G[lt[19], lt[4], 1]*Log[(mm - S45)/mm]^2)/8 + 
         (G[lt[19], lt[8], 1]*Log[(mm - S45)/mm]^2)/4 - 
         (G[lt[19], lt[10], 1]*Log[(mm - S45)/mm]^2)/4 - 
         (G[lt[19], lt[11], 1]*Log[(mm - S45)/mm]^2)/8 + 
         (G[lt[19], lt[15], 1]*Log[(mm - S45)/mm]^2)/8 - 
         (G[lt[20], lt[5], 1]*Log[(mm - S45)/mm]^2)/2 + 
         (G[lt[20], lt[6], 1]*Log[(mm - S45)/mm]^2)/2 + 
         (G[lt[20], lt[7], 1]*Log[(mm - S45)/mm]^2)/8 - 
         (G[lt[20], lt[9], 1]*Log[(mm - S45)/mm]^2)/2 + 
         (3*G[lt[20], lt[12], 1]*Log[(mm - S45)/mm]^2)/8 - 
         (3*G[lt[20], lt[16], 1]*Log[(mm - S45)/mm]^2)/8 - 
         (G[lt[21], 1, 1]*Log[(mm - S45)/mm]^2)/4 + 
         (G[lt[21], lt[4], 1]*Log[(mm - S45)/mm]^2)/8 - 
         (G[lt[21], lt[8], 1]*Log[(mm - S45)/mm]^2)/4 + 
         (G[lt[21], lt[10], 1]*Log[(mm - S45)/mm]^2)/4 + 
         (G[lt[21], lt[11], 1]*Log[(mm - S45)/mm]^2)/8 - 
         (G[lt[21], lt[15], 1]*Log[(mm - S45)/mm]^2)/8 + 
         (G[lt[22], lt[5], 1]*Log[(mm - S45)/mm]^2)/2 - 
         (G[lt[22], lt[6], 1]*Log[(mm - S45)/mm]^2)/2 - 
         (G[lt[22], lt[7], 1]*Log[(mm - S45)/mm]^2)/8 + 
         (G[lt[22], lt[9], 1]*Log[(mm - S45)/mm]^2)/2 - 
         (3*G[lt[22], lt[12], 1]*Log[(mm - S45)/mm]^2)/8 + 
         (3*G[lt[22], lt[16], 1]*Log[(mm - S45)/mm]^2)/8 - 
         (G[lt[19], 1]*Log[S12 - S34]*Log[(mm - S45)/mm]^2)/8 + 
         (G[lt[20], 1]*Log[S12 - S34]*Log[(mm - S45)/mm]^2)/8 + 
         (G[lt[21], 1]*Log[S12 - S34]*Log[(mm - S45)/mm]^2)/8 - 
         (G[lt[22], 1]*Log[S12 - S34]*Log[(mm - S45)/mm]^2)/8 + 
         (Pi^2*G[lt[20], 1]*Log[-((S12 - S34)/S15)])/48 - 
         (Pi^2*G[lt[22], 1]*Log[-((S12 - S34)/S15)])/48 - 
         G[0, 0, lt[20], 1]*Log[-((S12 - S34)/S15)] + G[0, 0, lt[22], 1]*
          Log[-((S12 - S34)/S15)] + (G[0, lt[20], lt[20], 1]*
           Log[-((S12 - S34)/S15)])/2 - (G[0, lt[20], lt[22], 1]*
           Log[-((S12 - S34)/S15)])/2 + (G[0, lt[22], lt[20], 1]*
           Log[-((S12 - S34)/S15)])/2 - (G[0, lt[22], lt[22], 1]*
           Log[-((S12 - S34)/S15)])/2 + (G[lt[20], 0, lt[20], 1]*
           Log[-((S12 - S34)/S15)])/2 - (G[lt[20], 0, lt[22], 1]*
           Log[-((S12 - S34)/S15)])/2 - (G[lt[20], lt[20], lt[20], 1]*
           Log[-((S12 - S34)/S15)])/4 + (G[lt[20], lt[20], lt[22], 1]*
           Log[-((S12 - S34)/S15)])/4 - (G[lt[20], lt[22], lt[20], 1]*
           Log[-((S12 - S34)/S15)])/4 + (G[lt[20], lt[22], lt[22], 1]*
           Log[-((S12 - S34)/S15)])/4 + (G[lt[22], 0, lt[20], 1]*
           Log[-((S12 - S34)/S15)])/2 - (G[lt[22], 0, lt[22], 1]*
           Log[-((S12 - S34)/S15)])/2 - (G[lt[22], lt[20], lt[20], 1]*
           Log[-((S12 - S34)/S15)])/4 + (G[lt[22], lt[20], lt[22], 1]*
           Log[-((S12 - S34)/S15)])/4 - (G[lt[22], lt[22], lt[20], 1]*
           Log[-((S12 - S34)/S15)])/4 + (G[lt[22], lt[22], lt[22], 1]*
           Log[-((S12 - S34)/S15)])/4 + (G[0, lt[20], 1]*Log[-S12]*
           Log[-((S12 - S34)/S15)])/2 - (G[0, lt[22], 1]*Log[-S12]*
           Log[-((S12 - S34)/S15)])/2 - (G[lt[20], lt[20], 1]*Log[-S12]*
           Log[-((S12 - S34)/S15)])/4 + (G[lt[20], lt[22], 1]*Log[-S12]*
           Log[-((S12 - S34)/S15)])/4 - (G[lt[22], lt[20], 1]*Log[-S12]*
           Log[-((S12 - S34)/S15)])/4 + (G[lt[22], lt[22], 1]*Log[-S12]*
           Log[-((S12 - S34)/S15)])/4 - (G[lt[20], 1]*Log[-S12]^2*
           Log[-((S12 - S34)/S15)])/8 + (G[lt[22], 1]*Log[-S12]^2*
           Log[-((S12 - S34)/S15)])/8 + (Pi^2*G[lt[20], 1]*Log[-S15])/48 - 
         (Pi^2*G[lt[22], 1]*Log[-S15])/48 - (G[lt[19], 1]*G[0, 1, S45/mm]*
           Log[-S15])/2 + (G[lt[20], 1]*G[0, 1, S45/mm]*Log[-S15])/2 + 
         (G[lt[21], 1]*G[0, 1, S45/mm]*Log[-S15])/2 - 
         (G[lt[22], 1]*G[0, 1, S45/mm]*Log[-S15])/2 - 
         (G[0, 0, lt[20], 1]*Log[-S15])/4 + (G[0, 0, lt[22], 1]*Log[-S15])/
          4 + (G[0, lt[19], lt[6], 1]*Log[-S15])/4 - 
         (G[0, lt[19], lt[17], 1]*Log[-S15])/4 - 
         (G[0, lt[19], lt[18], 1]*Log[-S15])/4 - 
         (G[0, lt[20], lt[16], 1]*Log[-S15])/4 + 
         (G[0, lt[20], lt[17], 1]*Log[-S15])/4 + 
         (G[0, lt[20], lt[18], 1]*Log[-S15])/4 + 
         (G[0, lt[20], lt[20], 1]*Log[-S15])/4 - 
         (G[0, lt[20], lt[22], 1]*Log[-S15])/4 - 
         (G[0, lt[21], lt[6], 1]*Log[-S15])/4 + 
         (G[0, lt[21], lt[17], 1]*Log[-S15])/4 + 
         (G[0, lt[21], lt[18], 1]*Log[-S15])/4 + 
         (G[0, lt[22], lt[16], 1]*Log[-S15])/4 - 
         (G[0, lt[22], lt[17], 1]*Log[-S15])/4 - 
         (G[0, lt[22], lt[18], 1]*Log[-S15])/4 + 
         (G[0, lt[22], lt[20], 1]*Log[-S15])/4 - 
         (G[0, lt[22], lt[22], 1]*Log[-S15])/4 + 
         (G[lt[19], 0, lt[6], 1]*Log[-S15])/4 + 
         (G[lt[19], 0, lt[16], 1]*Log[-S15])/4 - 
         (G[lt[19], 0, lt[17], 1]*Log[-S15])/4 - 
         (G[lt[19], 0, lt[18], 1]*Log[-S15])/4 - 
         (G[lt[19], lt[15], lt[16], 1]*Log[-S15])/4 - 
         (G[lt[19], lt[17], lt[6], 1]*Log[-S15])/2 - 
         (G[lt[19], lt[17], lt[16], 1]*Log[-S15])/4 + 
         (G[lt[19], lt[17], lt[17], 1]*Log[-S15])/2 + 
         (G[lt[19], lt[17], lt[18], 1]*Log[-S15])/2 - 
         (G[lt[19], lt[18], lt[6], 1]*Log[-S15])/2 - 
         (G[lt[19], lt[18], lt[16], 1]*Log[-S15])/4 + 
         (G[lt[19], lt[18], lt[17], 1]*Log[-S15])/2 + 
         (G[lt[19], lt[18], lt[18], 1]*Log[-S15])/2 + 
         (G[lt[19], lt[19], lt[6], 1]*Log[-S15])/4 - 
         (G[lt[19], lt[19], lt[17], 1]*Log[-S15])/4 - 
         (G[lt[19], lt[19], lt[18], 1]*Log[-S15])/4 + 
         (G[lt[19], lt[21], lt[6], 1]*Log[-S15])/4 - 
         (G[lt[19], lt[21], lt[17], 1]*Log[-S15])/4 - 
         (G[lt[19], lt[21], lt[18], 1]*Log[-S15])/4 - 
         (G[lt[20], 0, lt[6], 1]*Log[-S15])/2 - 
         (G[lt[20], 0, lt[16], 1]*Log[-S15])/2 + 
         (G[lt[20], 0, lt[17], 1]*Log[-S15])/4 + 
         (G[lt[20], 0, lt[18], 1]*Log[-S15])/4 + 
         (G[lt[20], 0, lt[20], 1]*Log[-S15])/4 - 
         (G[lt[20], 0, lt[22], 1]*Log[-S15])/4 + 
         (G[lt[20], lt[16], lt[16], 1]*Log[-S15])/4 + 
         (G[lt[20], lt[17], lt[6], 1]*Log[-S15])/2 + 
         (G[lt[20], lt[17], lt[16], 1]*Log[-S15])/4 - 
         (G[lt[20], lt[17], lt[17], 1]*Log[-S15])/2 - 
         (G[lt[20], lt[17], lt[18], 1]*Log[-S15])/2 + 
         (G[lt[20], lt[18], lt[6], 1]*Log[-S15])/2 + 
         (G[lt[20], lt[18], lt[16], 1]*Log[-S15])/4 - 
         (G[lt[20], lt[18], lt[17], 1]*Log[-S15])/2 - 
         (G[lt[20], lt[18], lt[18], 1]*Log[-S15])/2 - 
         (G[lt[20], lt[19], lt[6], 1]*Log[-S15])/2 + 
         (G[lt[20], lt[19], lt[17], 1]*Log[-S15])/2 + 
         (G[lt[20], lt[19], lt[18], 1]*Log[-S15])/2 + 
         (G[lt[20], lt[20], lt[16], 1]*Log[-S15])/4 - 
         (G[lt[20], lt[20], lt[17], 1]*Log[-S15])/4 - 
         (G[lt[20], lt[20], lt[18], 1]*Log[-S15])/4 - 
         (G[lt[20], lt[20], lt[20], 1]*Log[-S15])/4 + 
         (G[lt[20], lt[20], lt[22], 1]*Log[-S15])/4 - 
         (G[lt[20], lt[22], lt[16], 1]*Log[-S15])/4 + 
         (G[lt[20], lt[22], lt[17], 1]*Log[-S15])/4 + 
         (G[lt[20], lt[22], lt[18], 1]*Log[-S15])/4 - 
         (G[lt[20], lt[22], lt[20], 1]*Log[-S15])/4 + 
         (G[lt[20], lt[22], lt[22], 1]*Log[-S15])/4 - 
         (G[lt[21], 0, lt[6], 1]*Log[-S15])/4 - 
         (G[lt[21], 0, lt[16], 1]*Log[-S15])/4 + 
         (G[lt[21], 0, lt[17], 1]*Log[-S15])/4 + 
         (G[lt[21], 0, lt[18], 1]*Log[-S15])/4 + 
         (G[lt[21], lt[15], lt[16], 1]*Log[-S15])/4 + 
         (G[lt[21], lt[17], lt[6], 1]*Log[-S15])/2 + 
         (G[lt[21], lt[17], lt[16], 1]*Log[-S15])/4 - 
         (G[lt[21], lt[17], lt[17], 1]*Log[-S15])/2 - 
         (G[lt[21], lt[17], lt[18], 1]*Log[-S15])/2 + 
         (G[lt[21], lt[18], lt[6], 1]*Log[-S15])/2 + 
         (G[lt[21], lt[18], lt[16], 1]*Log[-S15])/4 - 
         (G[lt[21], lt[18], lt[17], 1]*Log[-S15])/2 - 
         (G[lt[21], lt[18], lt[18], 1]*Log[-S15])/2 - 
         (G[lt[21], lt[19], lt[6], 1]*Log[-S15])/4 + 
         (G[lt[21], lt[19], lt[17], 1]*Log[-S15])/4 + 
         (G[lt[21], lt[19], lt[18], 1]*Log[-S15])/4 - 
         (G[lt[21], lt[21], lt[6], 1]*Log[-S15])/4 + 
         (G[lt[21], lt[21], lt[17], 1]*Log[-S15])/4 + 
         (G[lt[21], lt[21], lt[18], 1]*Log[-S15])/4 + 
         (G[lt[22], 0, lt[6], 1]*Log[-S15])/2 + 
         (G[lt[22], 0, lt[16], 1]*Log[-S15])/2 - 
         (G[lt[22], 0, lt[17], 1]*Log[-S15])/4 - 
         (G[lt[22], 0, lt[18], 1]*Log[-S15])/4 + 
         (G[lt[22], 0, lt[20], 1]*Log[-S15])/4 - 
         (G[lt[22], 0, lt[22], 1]*Log[-S15])/4 - 
         (G[lt[22], lt[16], lt[16], 1]*Log[-S15])/4 - 
         (G[lt[22], lt[17], lt[6], 1]*Log[-S15])/2 - 
         (G[lt[22], lt[17], lt[16], 1]*Log[-S15])/4 + 
         (G[lt[22], lt[17], lt[17], 1]*Log[-S15])/2 + 
         (G[lt[22], lt[17], lt[18], 1]*Log[-S15])/2 - 
         (G[lt[22], lt[18], lt[6], 1]*Log[-S15])/2 - 
         (G[lt[22], lt[18], lt[16], 1]*Log[-S15])/4 + 
         (G[lt[22], lt[18], lt[17], 1]*Log[-S15])/2 + 
         (G[lt[22], lt[18], lt[18], 1]*Log[-S15])/2 + 
         (G[lt[22], lt[20], lt[16], 1]*Log[-S15])/4 - 
         (G[lt[22], lt[20], lt[17], 1]*Log[-S15])/4 - 
         (G[lt[22], lt[20], lt[18], 1]*Log[-S15])/4 - 
         (G[lt[22], lt[20], lt[20], 1]*Log[-S15])/4 + 
         (G[lt[22], lt[20], lt[22], 1]*Log[-S15])/4 + 
         (G[lt[22], lt[21], lt[6], 1]*Log[-S15])/2 - 
         (G[lt[22], lt[21], lt[17], 1]*Log[-S15])/2 - 
         (G[lt[22], lt[21], lt[18], 1]*Log[-S15])/2 - 
         (G[lt[22], lt[22], lt[16], 1]*Log[-S15])/4 + 
         (G[lt[22], lt[22], lt[17], 1]*Log[-S15])/4 + 
         (G[lt[22], lt[22], lt[18], 1]*Log[-S15])/4 - 
         (G[lt[22], lt[22], lt[20], 1]*Log[-S15])/4 + 
         (G[lt[22], lt[22], lt[22], 1]*Log[-S15])/4 - 
         (G[0, lt[19], 1]*Log[(mm - S45)/mm]*Log[-S15])/4 + 
         (G[0, lt[20], 1]*Log[(mm - S45)/mm]*Log[-S15])/4 + 
         (G[0, lt[21], 1]*Log[(mm - S45)/mm]*Log[-S15])/4 - 
         (G[0, lt[22], 1]*Log[(mm - S45)/mm]*Log[-S15])/4 - 
         (G[lt[19], lt[15], 1]*Log[(mm - S45)/mm]*Log[-S15])/4 + 
         (G[lt[19], lt[17], 1]*Log[(mm - S45)/mm]*Log[-S15])/4 + 
         (G[lt[19], lt[18], 1]*Log[(mm - S45)/mm]*Log[-S15])/4 - 
         (G[lt[19], lt[19], 1]*Log[(mm - S45)/mm]*Log[-S15])/4 - 
         (G[lt[19], lt[21], 1]*Log[(mm - S45)/mm]*Log[-S15])/4 + 
         (G[lt[20], lt[16], 1]*Log[(mm - S45)/mm]*Log[-S15])/4 - 
         (G[lt[20], lt[17], 1]*Log[(mm - S45)/mm]*Log[-S15])/4 - 
         (G[lt[20], lt[18], 1]*Log[(mm - S45)/mm]*Log[-S15])/4 + 
         (G[lt[20], lt[19], 1]*Log[(mm - S45)/mm]*Log[-S15])/2 - 
         (G[lt[20], lt[20], 1]*Log[(mm - S45)/mm]*Log[-S15])/4 + 
         (G[lt[20], lt[22], 1]*Log[(mm - S45)/mm]*Log[-S15])/4 + 
         (G[lt[21], lt[15], 1]*Log[(mm - S45)/mm]*Log[-S15])/4 - 
         (G[lt[21], lt[17], 1]*Log[(mm - S45)/mm]*Log[-S15])/4 - 
         (G[lt[21], lt[18], 1]*Log[(mm - S45)/mm]*Log[-S15])/4 + 
         (G[lt[21], lt[19], 1]*Log[(mm - S45)/mm]*Log[-S15])/4 + 
         (G[lt[21], lt[21], 1]*Log[(mm - S45)/mm]*Log[-S15])/4 - 
         (G[lt[22], lt[16], 1]*Log[(mm - S45)/mm]*Log[-S15])/4 + 
         (G[lt[22], lt[17], 1]*Log[(mm - S45)/mm]*Log[-S15])/4 + 
         (G[lt[22], lt[18], 1]*Log[(mm - S45)/mm]*Log[-S15])/4 - 
         (G[lt[22], lt[20], 1]*Log[(mm - S45)/mm]*Log[-S15])/4 - 
         (G[lt[22], lt[21], 1]*Log[(mm - S45)/mm]*Log[-S15])/2 + 
         (G[lt[22], lt[22], 1]*Log[(mm - S45)/mm]*Log[-S15])/4 + 
         (G[lt[19], 1]*Log[(mm - S45)/mm]^2*Log[-S15])/8 - 
         (G[lt[20], 1]*Log[(mm - S45)/mm]^2*Log[-S15])/8 - 
         (G[lt[21], 1]*Log[(mm - S45)/mm]^2*Log[-S15])/8 + 
         (G[lt[22], 1]*Log[(mm - S45)/mm]^2*Log[-S15])/8 + 
         (G[0, lt[20], 1]*Log[-S15]^2)/8 - (G[0, lt[22], 1]*Log[-S15]^2)/8 - 
         (G[lt[19], lt[6], 1]*Log[-S15]^2)/8 + 
         (G[lt[19], lt[17], 1]*Log[-S15]^2)/8 + 
         (G[lt[19], lt[18], 1]*Log[-S15]^2)/8 + 
         (G[lt[20], lt[16], 1]*Log[-S15]^2)/8 - 
         (G[lt[20], lt[17], 1]*Log[-S15]^2)/8 - 
         (G[lt[20], lt[18], 1]*Log[-S15]^2)/8 - 
         (G[lt[20], lt[20], 1]*Log[-S15]^2)/8 + 
         (G[lt[20], lt[22], 1]*Log[-S15]^2)/8 + 
         (G[lt[21], lt[6], 1]*Log[-S15]^2)/8 - 
         (G[lt[21], lt[17], 1]*Log[-S15]^2)/8 - 
         (G[lt[21], lt[18], 1]*Log[-S15]^2)/8 - 
         (G[lt[22], lt[16], 1]*Log[-S15]^2)/8 + 
         (G[lt[22], lt[17], 1]*Log[-S15]^2)/8 + 
         (G[lt[22], lt[18], 1]*Log[-S15]^2)/8 - 
         (G[lt[22], lt[20], 1]*Log[-S15]^2)/8 + 
         (G[lt[22], lt[22], 1]*Log[-S15]^2)/8 + 
         (G[lt[19], 1]*Log[(mm - S45)/mm]*Log[-S15]^2)/8 - 
         (G[lt[20], 1]*Log[(mm - S45)/mm]*Log[-S15]^2)/8 - 
         (G[lt[21], 1]*Log[(mm - S45)/mm]*Log[-S15]^2)/8 + 
         (G[lt[22], 1]*Log[(mm - S45)/mm]*Log[-S15]^2)/8 - 
         (G[lt[20], 1]*Log[-S15]^3)/24 + (G[lt[22], 1]*Log[-S15]^3)/24)}


==> anc/G.m <==
basis[fG] = {gb[1] -> ep*G[1, {0, 0, 0, 2, 0}], 
     gb[2] -> ep*S12*x^2*G[1, {2, 0, 1, 0, 0}], 
     gb[3] -> ep*S45*G[1, {1, 0, 0, 2, 0}], 
     gb[4] -> ep*(S45 + S23*x - S45*x)*G[1, {0, 1, 0, 2, 0}], 
     gb[5] -> ep*S15*x*G[1, {0, 2, 0, 0, 1}], 
     gb[6] -> ep*(-1 + x)*(-S45 + S12*x)*G[1, {0, 0, 1, 2, 0}], 
     gb[7] -> ep*(S34 + S12*(-1 + x))*x*G[1, {0, 0, 2, 0, 1}], 
     gb[8] -> ep^2*(S12 - S45)*x*G[1, {1, 0, 1, 1, 0}], 
     gb[9] -> ep^2*(S45 - S45*x + (S23 - S15)*x)*G[1, {0, 1, 0, 1, 1}], 
     gb[10] -> ep^2*(S45 - S34*x - S45*x)*G[1, {0, 0, 1, 1, 1}], 
     gb[11] -> ep^2*S12*x^2*(mm + S45*(-1 + x) - S23*x)*
       G[1, {1, 1, 1, 1, 0}], gb[12] -> ep^2*S12*S15*x^3*
       G[1, {1, 1, 1, 0, 1}], gb[13] -> ep^2*(mm - S45)*S15*x*
       G[1, {1, 1, 0, 1, 1}], gb[14] -> ep^2*(mm*(S12 - S34) + 
        S45*(S34 + S12*(-1 + x)))*x*G[1, {1, 0, 1, 1, 1}], 
     gb[15] -> ep^2*x*(mm*S15 - mm*(S34 + S12*(-1 + x)) - 
        S15*(-1 + x)*(-S45 + S12*x) + (S34 + S12*(-1 + x))*
         (S45 + S23*x - S45*x))*G[1, {0, 1, 1, 1, 1}], 
     gb[16] -> (ep^2*x*(-(S12^2*(S23 - S15)*(-1 + x)*(S45 - S45*x + 
             (S23 - S15)*x)) + (S23*S34 + S45*(-S34 + S15))*
           (S45*S15*(-1 + x) + S34*(S45 + S23*x - S45*x)) + 
          S12*(S23*S45*S15*(-1 + x)^2 + S45*(S34 - S15)*(S45 + S15)*
             (-1 + x)^2 + S23^2*S34*(-2 + x)*x - S23*S34*(2*S45*(-1 + x)^2 + 
              S15*(-2 + x)*x)) + mm*(-((S34 - S15)*(S23*S34 + S45*
                (-S34 + S15))) + S12^2*(S23 - S15)*(-1 + x) + 
            S12*(-(S23*(S15 + S34*(-2 + x) - 2*S15*x)) + (S34 - S15)*(
                S45*(-1 + x) + S15*(-1 + 2*x)))))*G[1, {0, 1, 1, 1, 1}])/
        (8*Sqrt[S12^2*(S23 - S15)^2 + (S23*S34 + S45*(-S34 + S15))^2 + 
           2*S12*(-(S23^2*S34) + S23*S45*S15 + S45*(S34 - S15)*S15 + 
             S23*S34*(S45 + S15))]) + 
       (ep^2*x*(mm*(S12^2*(S23 - S15) + S34*(S23*S34 + S45*(-S34 + S15)) + 
            S12*(-2*S23*S34 + S45*S15 + S34*(S45 + S15))) + 
          S45*(-(S34*(S23*S34 + S45*(-S34 + S15))) + S12^2*(S23 - S15)*
             (-1 + x) - S12*(S23*S34*(-2 + x) - S45*S15*(-1 + x) + 
              S34*(S45 + S15 - S45*x - 2*S15*x))))*G[1, {1, 0, 1, 1, 1}])/
        (8*Sqrt[S12^2*(S23 - S15)^2 + (S23*S34 + S45*(-S34 + S15))^2 + 
           2*S12*(-(S23^2*S34) + S23*S45*S15 + S45*(S34 - S15)*S15 + 
             S23*S34*(S45 + S15))]) + 
       (ep^2*S15*x*(-(mm*(S23*S34 - S34*S45 + S45*S15 + 
             S12*(-S23 + 2*S45 + S15))) + S45*(S23*S34 - S34*S45 + S45*S15 + 
            S12*(-S23 + 2*S45 + S15 + 2*S23*x - 2*S45*x - 2*S15*x)))*
         G[1, {1, 1, 0, 1, 1}])/(8*Sqrt[S12^2*(S23 - S15)^2 + 
           (S23*S34 + S45*(-S34 + S15))^2 + 2*S12*(-(S23^2*S34) + 
             S23*S45*S15 + S45*(S34 - S15)*S15 + S23*S34*(S45 + S15))]) + 
       (ep^2*S12*S15*x^2*(2*S34*S45 - 2*S45*S15 + 2*mm*(S12 - S34 + S15) + 
          2*S12*S45*(-1 + x) + S23*S34*x - S34*S45*x + S45*S15*x + 
          S12*(-S23 + S15)*x)*G[1, {1, 1, 1, 0, 1}])/
        (8*Sqrt[S12^2*(S23 - S15)^2 + (S23*S34 + S45*(-S34 + S15))^2 + 
           2*S12*(-(S23^2*S34) + S23*S45*S15 + S45*(S34 - S15)*S15 + 
             S23*S34*(S45 + S15))]) + 
       (ep^2*S12*x^2*(-(S23*S34*S45) + S34*S45^2 + 2*S23*S45*S15 - 
          S45^2*S15 - mm*(-(S23*S34) + S34*S45 + 2*S23*S15 - S45*S15 + 
            S12*(S23 + S15)) - S23^2*S34*x + 2*S23*S34*S45*x - S34*S45^2*x - 
          S23*S45*S15*x + S45^2*S15*x + S12*(-(S45*S15*(-1 + x)) + S23^2*x + 
            S23*(S45 - S45*x - S15*x)))*G[1, {1, 1, 1, 1, 0}])/
        (8*Sqrt[S12^2*(S23 - S15)^2 + (S23*S34 + S45*(-S34 + S15))^2 + 
           2*S12*(-(S23^2*S34) + S23*S45*S15 + S45*(S34 - S15)*S15 + 
             S23*S34*(S45 + S15))]) + (ep^2*S12*S15*x^2*
         (mm^2*(S12 - S34 + S15) + mm*(-(S34*S45*(-2 + x)) + 
            S45*S15*(-2 + x) + 2*S12*S45*(-1 + x) + S23*S34*x + 
            S12*(-S23 + S15)*x) + S45*(-(S45*S15*(-1 + x)) + 
            S34*(S45*(-1 + x) - S23*x) + S12*(-1 + x)*(S45*(-1 + x) + 
              (-S23 + S15)*x)))*G[1, {1, 1, 1, 1, 1}])/
        (4*Sqrt[S12^2*(S23 - S15)^2 + (S23*S34 + S45*(-S34 + S15))^2 + 
           2*S12*(-(S23^2*S34) + S23*S45*S15 + S45*(S34 - S15)*S15 + 
             S23*S34*(S45 + S15))])}
 
bounds[fG] = {gb[1] -> (E^(ep*EulerGamma)*ep*Gamma[ep])/mm^ep, 
     gb[2] -> (E^(ep*EulerGamma)*ep*Gamma[1 - ep]*Gamma[-ep]*Gamma[1 + ep])/
       ((-S12)^ep*Gamma[1 - 2*ep]), 
     gb[3] -> (E^(ep*EulerGamma)*ep*mm^(-1 - ep)*S45*Gamma[1 + ep]*
        Hypergeometric2F1[1, 1 + ep, 2 - ep, S45/mm])/(-1 + ep), 
     gb[4] -> (E^(ep*EulerGamma)*ep*mm^(-1 - ep)*S45*Gamma[1 + ep]*
        Hypergeometric2F1[1, 1 + ep, 2 - ep, S45/mm])/(-1 + ep), 
     gb[5] -> (E^(ep*EulerGamma)*ep*Gamma[1 - ep]*Gamma[-ep]*Gamma[1 + ep])/
       ((-S15)^ep*Gamma[1 - 2*ep]), 
     gb[6] -> (E^(ep*EulerGamma)*ep*mm^(-1 - ep)*S45*Gamma[1 + ep]*
        Hypergeometric2F1[1, 1 + ep, 2 - ep, S45/mm])/(-1 + ep), 
     gb[7] -> (E^(ep*EulerGamma)*ep*Gamma[1 - ep]*Gamma[-ep]*Gamma[1 + ep])/
       ((S12 - S34)^ep*Gamma[1 - 2*ep]), gb[8] -> 0, 
     gb[9] -> (E^(ep*EulerGamma)*ep*S45*
        (-((4^ep*ep*Pi^(3/2)*Csc[ep*Pi]*Hypergeometric2F1[1, 1 - ep, 
             2 - 2*ep, S45/mm])/((-S15)^ep*Gamma[3/2 - ep])) - 
         (2*Gamma[1 + ep]*Hypergeometric2F1[1, 1 + ep, 2 - ep, S45/mm])/
          ((-1 + ep)*mm^ep)))/(2*mm), gb[10] -> 
      (E^(ep*EulerGamma)*ep*S45*(-((4^ep*ep*Pi^(3/2)*Csc[ep*Pi]*
            Hypergeometric2F1[1, 1 - ep, 2 - 2*ep, S45/mm])/
           ((S12 - S34)^ep*Gamma[3/2 - ep])) - 
         (2*Gamma[1 + ep]*Hypergeometric2F1[1, 1 + ep, 2 - ep, S45/mm])/
          ((-1 + ep)*mm^ep)))/(2*mm), gb[11] -> 
      (E^(ep*EulerGamma)*ep*Gamma[1 - ep]*Gamma[-ep]*Gamma[1 + ep])/
       ((-S12)^ep*Gamma[1 - 2*ep]), gb[12] -> 
      (E^(ep*EulerGamma)*ep*Pi*Csc[ep*Pi]*Gamma[-ep]*Hypergeometric2F1[1, 
         -ep, 1 - ep, (S12 - S34 + S15)/S15])/((-S12)^ep*Gamma[-2*ep]), 
     gb[13] -> (E^(ep*EulerGamma)*ep*((2*Gamma[1 - ep]*Gamma[-ep]*
           Gamma[1 + ep])/Gamma[1 - 2*ep] - (4^ep*ep*Pi^(3/2)*S45*Csc[ep*Pi]*
           Hypergeometric2F1[1, 1 - ep, 2 - 2*ep, S45/mm])/
          (mm*Gamma[3/2 - ep])))/(2*(-S15)^ep), 
     gb[14] -> (E^(ep*EulerGamma)*ep*((-2*((-S12)^ep - (S12 - S34)^ep)*
           Gamma[1 - ep]*Gamma[-ep]*Gamma[1 + ep])/((-S12)^ep*
           Gamma[1 - 2*ep]) + (4^ep*ep*Pi^(3/2)*S45*Csc[ep*Pi]*
           Hypergeometric2F1[1, 1 - ep, 2 - 2*ep, S45/mm])/
          (mm*Gamma[3/2 - ep])))/(2*(S12 - S34)^ep), 
     gb[15] -> -(E^(ep*EulerGamma)*ep*((S12 - S34)^ep - (-S15)^ep)*
         (-2*mm*Gamma[1 - ep]*Gamma[3/2 - ep]*Gamma[-ep]*Gamma[1 + ep] + 
          4^ep*ep*Pi^(3/2)*S45*Csc[ep*Pi]*Gamma[1 - 2*ep]*Hypergeometric2F1[
            1, 1 - ep, 2 - 2*ep, S45/mm]))/(2*mm*(S12 - S34)^ep*(-S15)^ep*
        Gamma[1 - 2*ep]*Gamma[3/2 - ep]), gb[16] -> 0}
 
alphabet[fG] = {lt[1] -> 0, lt[2] -> 1, lt[3] -> S34/S12, 
     lt[4] -> 1 - S34/S12, lt[5] -> 1 - mm/S45, 
     lt[6] -> (mm - S45)/(S23 - S45), 
     lt[7] -> -(((S12 - S34)*(mm - S45))/(S12*S45)), lt[8] -> S45/S12, 
     lt[9] -> (-mm + S45)/S12, lt[10] -> S45/(-S23 + S45), 
     lt[11] -> S45/(S34 + S45), lt[12] -> (-mm + S45)/(S34 + S45), 
     lt[13] -> (S12 + S45 - Sqrt[\[CapitalDelta][1]])/(2*S12), 
     lt[14] -> (S12 + S45 + Sqrt[\[CapitalDelta][1]])/(2*S12), 
     lt[15] -> S45/(-S23 + S45 + S15), 
     lt[16] -> (-mm + S45)/(-S23 + S45 + S15), 
     lt[17] -> (mm*S12 + S12*S23 - S23*S34 - 2*S12*S45 + S34*S45 - S12*S15 - 
        S45*S15 + Sqrt[\[CapitalDelta][2]])/(2*S12*(S23 - S45 - S15)), 
     lt[18] -> -(-(mm*S12) - S12*S23 + S23*S34 + 2*S12*S45 - S34*S45 + 
         S12*S15 + S45*S15 + Sqrt[\[CapitalDelta][2]])/
       (2*S12*(S23 - S45 - S15)), lt[19] -> 
      (-(S23*S34) + S34*S45 + S12*(S23 - 2*S45 - S15) - S45*S15 + 
        Sqrt[\[CapitalDelta][3]])/(2*S12*(S23 - S45 - S15)), 
     lt[20] -> ((mm - S45)*(-(S23*S34) + S34*S45 + S12*(S23 - 2*S45 - S15) - 
         S45*S15 + Sqrt[\[CapitalDelta][3]]))/(2*S12*S45*(-S23 + S45 + S15)), 
     lt[21] -> -(S23*S34 - S34*S45 + S45*S15 + S12*(-S23 + 2*S45 + S15) + 
         Sqrt[\[CapitalDelta][3]])/(2*S12*(S23 - S45 - S15)), 
     lt[22] -> -((mm - S45)*(S23*S34 - S34*S45 + S45*S15 + 
          S12*(-S23 + 2*S45 + S15) + Sqrt[\[CapitalDelta][3]]))/
       (2*S12*S45*(-S23 + S45 + S15))}
 
toroots[fG] = {4*mm*S12 + (S12 - S45)^2 -> \[CapitalDelta][1], 
     (mm*S12 - S12*S23 + S34*(S23 - S45))^2 + 
       2*(-(S12^2*S23) + S12*S23*S34 + S12*(S23 + S34)*S45 + 
         S34*(S23 - S45)*S45 + mm*S12*(S12 - 2*(S23 + S34) + S45))*S15 + 
       (4*mm*S12 + (S12 - S45)^2)*S15^2 -> \[CapitalDelta][2], 
     S12^2*(S23 - S15)^2 + 2*S12*(-(S23^2*S34) + S23*S34*S45 + 
         S23*(S34 + S45)*S15 + S45*(S34 - S15)*S15) + 
       (S23*S34 + S45*(-S34 + S15))^2 -> \[CapitalDelta][3]}
 
rootsto[fG] = {\[CapitalDelta][1] -> 4*mm*S12 + (S12 - S45)^2, 
     \[CapitalDelta][2] -> (mm*S12 - S12*S23 + S34*(S23 - S45))^2 + 
       2*(-(S12^2*S23) + S12*S23*S34 + S12*(S23 + S34)*S45 + 
         S34*(S23 - S45)*S45 + mm*S12*(S12 - 2*(S23 + S34) + S45))*S15 + 
       (4*mm*S12 + (S12 - S45)^2)*S15^2, \[CapitalDelta][3] -> 
      S12^2*(S23 - S15)^2 + 2*S12*(-(S23^2*S34) + S23*S34*S45 + 
         S23*(S34 + S45)*S15 + S45*(S34 - S15)*S15) + 
       (S23*S34 + S45*(-S34 + S15))^2}
 
masters[fG] = {G[1, {0, 0, 0, 2, 0}], G[1, {2, 0, 1, 0, 0}], 
     G[1, {1, 0, 0, 2, 0}], G[1, {0, 1, 0, 2, 0}], G[1, {0, 2, 0, 0, 1}], 
     G[1, {0, 0, 1, 2, 0}], G[1, {0, 0, 2, 0, 1}], G[1, {1, 0, 1, 1, 0}], 
     G[1, {0, 1, 0, 1, 1}], G[1, {0, 0, 1, 1, 1}], G[1, {1, 1, 1, 1, 0}], 
     G[1, {1, 1, 1, 0, 1}], G[1, {1, 1, 0, 1, 1}], G[1, {1, 0, 1, 1, 1}], 
     G[1, {0, 1, 1, 1, 1}], G[1, {1, 1, 1, 1, 1}]}
 
rmat[fG, 1] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, -ep, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, -ep, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0}, 
     {0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0}, 
     {0, 0, 0, -ep, -ep, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -2*ep, 0, 0, 0, ep, ep, 0, 0, ep, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, -ep, -ep, ep, ep, 0, -ep, ep, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fG, 2] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fG, 3] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 2*ep, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, -2*ep, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fG, 4] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, -ep, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, -ep, ep, 0, 0, -ep, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, ep, ep, 0, 0, ep, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fG, 5] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-ep, -ep, ep, 0, 0, ep, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {ep, ep, -ep, 0, 0, -ep, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {ep, ep, -ep, 0, 0, -ep, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fG, 6] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {ep, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, -2*ep, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-ep, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-ep, 0, 0, 2*ep, 2*ep, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fG, 7] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fG, 8] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fG, 9] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {ep, ep, -ep, 0, 0, -ep, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {ep, ep, -ep, 0, 0, -ep, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {ep, ep, -ep, 0, 0, -ep, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fG, 10] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fG, 11] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fG, 12] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-ep, 0, 0, 0, 0, ep, -ep, 0, 0, -ep, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-ep, 0, 0, 0, 0, ep, -ep, 0, 0, -ep, 0, 0, 0, 0, 0, 0}, 
     {-ep, 0, 0, 0, 0, ep, -ep, 0, 0, -ep, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fG, 13] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {ep, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-ep, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {ep, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fG, 14] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {ep, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-ep, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {ep, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fG, 15] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fG, 16] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-ep, 0, 0, ep, -ep, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {ep, 0, 0, -ep, ep, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {ep, 0, 0, -ep, ep, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fG, 17] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fG, 18] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fG, 19] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, ep, -ep, -ep, ep, 0, ep, -ep, 0, 0, 0, 0, ep, 0}, 
     {0, 0, 0, ep/8, -ep/8, -ep/8, ep/8, 0, ep/8, -ep/8, 0, 0, 0, 0, ep/8, 0}}
 
rmat[fG, 20] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/8, -ep/8, -ep/8, -ep/8, -ep/8, -ep}}
 
rmat[fG, 21] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, ep, -ep, -ep, ep, 0, ep, -ep, 0, 0, 0, 0, ep, 0}, 
     {0, 0, 0, -ep/8, ep/8, ep/8, -ep/8, 0, -ep/8, ep/8, 0, 0, 0, 0, -ep/8, 
      0}}
 
rmat[fG, 22] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/8, ep/8, ep/8, ep/8, ep/8, -ep}}
 
result[fG] = {gb[1] -> 1 - ep*Log[mm] + ep^2*(Pi^2/12 + Log[mm]^2/2) + 
       ep^3*(-(Pi^2*Log[mm])/12 - Log[mm]^3/6 - Zeta[3]/3) + 
       ep^4*(Pi^4/160 + (Pi^2*Log[mm]^2)/24 + Log[mm]^4/24 + 
         (Log[mm]*Zeta[3])/3), gb[2] -> -1 + ep*(2*G[lt[1], x] + Log[-S12]) + 
       ep^2*(Pi^2/12 - 4*G[lt[1], lt[1], x] - 2*G[lt[1], x]*Log[-S12] - 
         Log[-S12]^2/2) + ep^3*(-(Pi^2*G[lt[1], x])/6 + 
         8*G[lt[1], lt[1], lt[1], x] - (Pi^2*Log[-S12])/12 + 
         4*G[lt[1], lt[1], x]*Log[-S12] + G[lt[1], x]*Log[-S12]^2 + 
         Log[-S12]^3/6 + (7*Zeta[3])/3) + ep^4*((47*Pi^4)/1440 + 
         (Pi^2*G[lt[1], lt[1], x])/3 - 16*G[lt[1], lt[1], lt[1], lt[1], x] + 
         (Pi^2*G[lt[1], x]*Log[-S12])/6 - 8*G[lt[1], lt[1], lt[1], x]*
          Log[-S12] + (Pi^2*Log[-S12]^2)/24 - 2*G[lt[1], lt[1], x]*
          Log[-S12]^2 - (G[lt[1], x]*Log[-S12]^3)/3 - Log[-S12]^4/24 - 
         (14*G[lt[1], x]*Zeta[3])/3 - (7*Log[-S12]*Zeta[3])/3), 
     gb[3] -> ep^2*(G[0, 1, S45/mm] - Log[mm]*Log[(mm - S45)/mm] - 
         Log[(mm - S45)/mm]^2) + ep*Log[1 - S45/mm] + 
       ep^3*(2*G[0, 0, 1, (mm - S45)/mm] + G[0, 0, 1, S45/mm] - 
         G[0, 1, S45/mm]*Log[mm] + (Pi^2*Log[(mm - S45)/mm])/12 - 
         2*G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] - 2*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] + (Log[mm]^2*Log[(mm - S45)/mm])/2 + 
         Log[mm]*Log[(mm - S45)/mm]^2 + (2*Log[(mm - S45)/mm]^3)/3 + 
         Log[(mm - S45)/mm]^2*Log[S45/mm] + 2*Zeta[3]) + 
       ep^4*((-2*Pi^4)/45 + (Pi^2*G[0, 1, S45/mm])/12 - 
         4*G[0, 0, 0, 1, (mm - S45)/mm] + G[0, 0, 0, 1, S45/mm] + 
         2*G[0, 0, 1, 1, S45/mm] - 2*G[0, 0, 1, (mm - S45)/mm]*Log[mm] - 
         G[0, 0, 1, S45/mm]*Log[mm] + (G[0, 1, S45/mm]*Log[mm]^2)/2 - 
         2*G[0, 0, 1, S45/mm]*Log[(mm - S45)/mm] - 
         (Pi^2*Log[mm]*Log[(mm - S45)/mm])/12 + 2*G[0, 1, (mm - S45)/mm]*
          Log[mm]*Log[(mm - S45)/mm] + 2*G[0, 1, S45/mm]*Log[mm]*
          Log[(mm - S45)/mm] - (Log[mm]^3*Log[(mm - S45)/mm])/6 - 
         (Pi^2*Log[(mm - S45)/mm]^2)/12 + 2*G[0, 1, (mm - S45)/mm]*
          Log[(mm - S45)/mm]^2 + 2*G[0, 1, S45/mm]*Log[(mm - S45)/mm]^2 - 
         (Log[mm]^2*Log[(mm - S45)/mm]^2)/2 - 
         (2*Log[mm]*Log[(mm - S45)/mm]^3)/3 - Log[(mm - S45)/mm]^4/3 - 
         Log[mm]*Log[(mm - S45)/mm]^2*Log[S45/mm] - 
         (4*Log[(mm - S45)/mm]^3*Log[S45/mm])/3 - 2*Log[mm]*Zeta[3] - 
         (13*Log[(mm - S45)/mm]*Zeta[3])/3), 
     gb[4] -> ep*(G[lt[6], x] + Log[(mm - S45)/mm]) + 
       ep^2*(G[0, 1, S45/mm] - 2*G[lt[6], lt[6], x] + G[lt[10], lt[6], x] - 
         G[lt[6], x]*Log[mm] - 2*G[lt[6], x]*Log[(mm - S45)/mm] + 
         G[lt[10], x]*Log[(mm - S45)/mm] - Log[mm]*Log[(mm - S45)/mm] - 
         Log[(mm - S45)/mm]^2) + ep^3*((Pi^2*G[lt[6], x])/12 - 
         2*G[lt[6], x]*G[0, 1, S45/mm] + G[lt[10], x]*G[0, 1, S45/mm] + 
         2*G[0, 0, 1, (mm - S45)/mm] + G[0, 0, 1, S45/mm] + 
         4*G[lt[6], lt[6], lt[6], x] - 2*G[lt[6], lt[10], lt[6], x] - 
         2*G[lt[10], lt[6], lt[6], x] + G[lt[10], lt[10], lt[6], x] - 
         G[0, 1, S45/mm]*Log[mm] + 2*G[lt[6], lt[6], x]*Log[mm] - 
         G[lt[10], lt[6], x]*Log[mm] + (G[lt[6], x]*Log[mm]^2)/2 + 
         (Pi^2*Log[(mm - S45)/mm])/12 - 2*G[0, 1, (mm - S45)/mm]*
          Log[(mm - S45)/mm] - 2*G[0, 1, S45/mm]*Log[(mm - S45)/mm] + 
         4*G[lt[6], lt[6], x]*Log[(mm - S45)/mm] - 2*G[lt[6], lt[10], x]*
          Log[(mm - S45)/mm] - 2*G[lt[10], lt[6], x]*Log[(mm - S45)/mm] + 
         G[lt[10], lt[10], x]*Log[(mm - S45)/mm] + 2*G[lt[6], x]*Log[mm]*
          Log[(mm - S45)/mm] - G[lt[10], x]*Log[mm]*Log[(mm - S45)/mm] + 
         (Log[mm]^2*Log[(mm - S45)/mm])/2 + 2*G[lt[6], x]*
          Log[(mm - S45)/mm]^2 - G[lt[10], x]*Log[(mm - S45)/mm]^2 + 
         Log[mm]*Log[(mm - S45)/mm]^2 + (2*Log[(mm - S45)/mm]^3)/3 + 
         Log[(mm - S45)/mm]^2*Log[S45/mm] + 2*Zeta[3]) + 
       ep^4*((-2*Pi^4)/45 + (Pi^2*G[0, 1, S45/mm])/12 - 
         (Pi^2*G[lt[6], lt[6], x])/6 + 4*G[0, 1, S45/mm]*G[lt[6], lt[6], x] - 
         2*G[0, 1, S45/mm]*G[lt[6], lt[10], x] + (Pi^2*G[lt[10], lt[6], x])/
          12 - 2*G[0, 1, S45/mm]*G[lt[10], lt[6], x] + G[0, 1, S45/mm]*
          G[lt[10], lt[10], x] - 4*G[lt[6], x]*G[0, 0, 1, (mm - S45)/mm] + 
         2*G[lt[10], x]*G[0, 0, 1, (mm - S45)/mm] - 2*G[lt[6], x]*
          G[0, 0, 1, S45/mm] + G[lt[10], x]*G[0, 0, 1, S45/mm] - 
         4*G[0, 0, 0, 1, (mm - S45)/mm] + G[0, 0, 0, 1, S45/mm] + 
         2*G[0, 0, 1, 1, S45/mm] - 8*G[lt[6], lt[6], lt[6], lt[6], x] + 
         4*G[lt[6], lt[6], lt[10], lt[6], x] + 4*G[lt[6], lt[10], lt[6], 
           lt[6], x] - 2*G[lt[6], lt[10], lt[10], lt[6], x] + 
         4*G[lt[10], lt[6], lt[6], lt[6], x] - 2*G[lt[10], lt[6], lt[10], 
           lt[6], x] - 2*G[lt[10], lt[10], lt[6], lt[6], x] + 
         G[lt[10], lt[10], lt[10], lt[6], x] - (Pi^2*G[lt[6], x]*Log[mm])/
          12 + 2*G[lt[6], x]*G[0, 1, S45/mm]*Log[mm] - 
         G[lt[10], x]*G[0, 1, S45/mm]*Log[mm] - 2*G[0, 0, 1, (mm - S45)/mm]*
          Log[mm] - G[0, 0, 1, S45/mm]*Log[mm] - 4*G[lt[6], lt[6], lt[6], x]*
          Log[mm] + 2*G[lt[6], lt[10], lt[6], x]*Log[mm] + 
         2*G[lt[10], lt[6], lt[6], x]*Log[mm] - G[lt[10], lt[10], lt[6], x]*
          Log[mm] + (G[0, 1, S45/mm]*Log[mm]^2)/2 - G[lt[6], lt[6], x]*
          Log[mm]^2 + (G[lt[10], lt[6], x]*Log[mm]^2)/2 - 
         (G[lt[6], x]*Log[mm]^3)/6 - (Pi^2*G[lt[6], x]*Log[(mm - S45)/mm])/
          6 + (Pi^2*G[lt[10], x]*Log[(mm - S45)/mm])/12 + 
         4*G[lt[6], x]*G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] - 
         2*G[lt[10], x]*G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] + 
         4*G[lt[6], x]*G[0, 1, S45/mm]*Log[(mm - S45)/mm] - 
         2*G[lt[10], x]*G[0, 1, S45/mm]*Log[(mm - S45)/mm] - 
         2*G[0, 0, 1, S45/mm]*Log[(mm - S45)/mm] - 
         8*G[lt[6], lt[6], lt[6], x]*Log[(mm - S45)/mm] + 
         4*G[lt[6], lt[6], lt[10], x]*Log[(mm - S45)/mm] + 
         4*G[lt[6], lt[10], lt[6], x]*Log[(mm - S45)/mm] - 
         2*G[lt[6], lt[10], lt[10], x]*Log[(mm - S45)/mm] + 
         4*G[lt[10], lt[6], lt[6], x]*Log[(mm - S45)/mm] - 
         2*G[lt[10], lt[6], lt[10], x]*Log[(mm - S45)/mm] - 
         2*G[lt[10], lt[10], lt[6], x]*Log[(mm - S45)/mm] + 
         G[lt[10], lt[10], lt[10], x]*Log[(mm - S45)/mm] - 
         (Pi^2*Log[mm]*Log[(mm - S45)/mm])/12 + 2*G[0, 1, (mm - S45)/mm]*
          Log[mm]*Log[(mm - S45)/mm] + 2*G[0, 1, S45/mm]*Log[mm]*
          Log[(mm - S45)/mm] - 4*G[lt[6], lt[6], x]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[6], lt[10], x]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[10], lt[6], x]*Log[mm]*
          Log[(mm - S45)/mm] - G[lt[10], lt[10], x]*Log[mm]*
          Log[(mm - S45)/mm] - G[lt[6], x]*Log[mm]^2*Log[(mm - S45)/mm] + 
         (G[lt[10], x]*Log[mm]^2*Log[(mm - S45)/mm])/2 - 
         (Log[mm]^3*Log[(mm - S45)/mm])/6 - (Pi^2*Log[(mm - S45)/mm]^2)/12 + 
         2*G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm]^2 + 
         2*G[0, 1, S45/mm]*Log[(mm - S45)/mm]^2 - 4*G[lt[6], lt[6], x]*
          Log[(mm - S45)/mm]^2 + 2*G[lt[6], lt[10], x]*Log[(mm - S45)/mm]^2 + 
         2*G[lt[10], lt[6], x]*Log[(mm - S45)/mm]^2 - G[lt[10], lt[10], x]*
          Log[(mm - S45)/mm]^2 - 2*G[lt[6], x]*Log[mm]*Log[(mm - S45)/mm]^2 + 
         G[lt[10], x]*Log[mm]*Log[(mm - S45)/mm]^2 - 
         (Log[mm]^2*Log[(mm - S45)/mm]^2)/2 - 
         (4*G[lt[6], x]*Log[(mm - S45)/mm]^3)/3 + 
         (2*G[lt[10], x]*Log[(mm - S45)/mm]^3)/3 - 
         (2*Log[mm]*Log[(mm - S45)/mm]^3)/3 - Log[(mm - S45)/mm]^4/3 - 
         2*G[lt[6], x]*Log[(mm - S45)/mm]^2*Log[S45/mm] + 
         G[lt[10], x]*Log[(mm - S45)/mm]^2*Log[S45/mm] - 
         Log[mm]*Log[(mm - S45)/mm]^2*Log[S45/mm] - 
         (4*Log[(mm - S45)/mm]^3*Log[S45/mm])/3 - (13*G[lt[6], x]*Zeta[3])/
          3 + 2*G[lt[10], x]*Zeta[3] - 2*Log[mm]*Zeta[3] - 
         (13*Log[(mm - S45)/mm]*Zeta[3])/3), 
     gb[5] -> -1 + ep*(G[lt[1], x] + Log[-S15]) + 
       ep^2*(Pi^2/12 - G[lt[1], lt[1], x] - G[lt[1], x]*Log[-S15] - 
         Log[-S15]^2/2) + ep^3*(-(Pi^2*G[lt[1], x])/12 + 
         G[lt[1], lt[1], lt[1], x] - (Pi^2*Log[-S15])/12 + 
         G[lt[1], lt[1], x]*Log[-S15] + (G[lt[1], x]*Log[-S15]^2)/2 + 
         Log[-S15]^3/6 + (7*Zeta[3])/3) + ep^4*((47*Pi^4)/1440 + 
         (Pi^2*G[lt[1], lt[1], x])/12 - G[lt[1], lt[1], lt[1], lt[1], x] + 
         (Pi^2*G[lt[1], x]*Log[-S15])/12 - G[lt[1], lt[1], lt[1], x]*
          Log[-S15] + (Pi^2*Log[-S15]^2)/24 - 
         (G[lt[1], lt[1], x]*Log[-S15]^2)/2 - (G[lt[1], x]*Log[-S15]^3)/6 - 
         Log[-S15]^4/24 - (7*G[lt[1], x]*Zeta[3])/3 - (7*Log[-S15]*Zeta[3])/
          3), gb[6] -> ep*(G[lt[13], x] + G[lt[14], x] + 
         Log[(mm - S45)/mm]) + ep^2*(G[0, 1, S45/mm] + G[lt[2], lt[13], x] + 
         G[lt[2], lt[14], x] + G[lt[8], lt[13], x] + G[lt[8], lt[14], x] - 
         2*G[lt[13], lt[13], x] - 2*G[lt[13], lt[14], x] - 
         2*G[lt[14], lt[13], x] - 2*G[lt[14], lt[14], x] - 
         G[lt[13], x]*Log[mm] - G[lt[14], x]*Log[mm] + 
         G[lt[2], x]*Log[(mm - S45)/mm] + G[lt[8], x]*Log[(mm - S45)/mm] - 
         2*G[lt[13], x]*Log[(mm - S45)/mm] - 2*G[lt[14], x]*
          Log[(mm - S45)/mm] - Log[mm]*Log[(mm - S45)/mm] - 
         Log[(mm - S45)/mm]^2) + ep^3*((Pi^2*G[lt[13], x])/12 + 
         (Pi^2*G[lt[14], x])/12 + G[lt[2], x]*G[0, 1, S45/mm] + 
         G[lt[8], x]*G[0, 1, S45/mm] - 2*G[lt[13], x]*G[0, 1, S45/mm] - 
         2*G[lt[14], x]*G[0, 1, S45/mm] + 2*G[0, 0, 1, (mm - S45)/mm] + 
         G[0, 0, 1, S45/mm] + G[lt[2], lt[2], lt[13], x] + 
         G[lt[2], lt[2], lt[14], x] + G[lt[2], lt[8], lt[13], x] + 
         G[lt[2], lt[8], lt[14], x] - 2*G[lt[2], lt[13], lt[13], x] - 
         2*G[lt[2], lt[13], lt[14], x] - 2*G[lt[2], lt[14], lt[13], x] - 
         2*G[lt[2], lt[14], lt[14], x] + G[lt[8], lt[2], lt[13], x] + 
         G[lt[8], lt[2], lt[14], x] + G[lt[8], lt[8], lt[13], x] + 
         G[lt[8], lt[8], lt[14], x] - 2*G[lt[8], lt[13], lt[13], x] - 
         2*G[lt[8], lt[13], lt[14], x] - 2*G[lt[8], lt[14], lt[13], x] - 
         2*G[lt[8], lt[14], lt[14], x] - 2*G[lt[13], lt[2], lt[13], x] - 
         2*G[lt[13], lt[2], lt[14], x] - 2*G[lt[13], lt[8], lt[13], x] - 
         2*G[lt[13], lt[8], lt[14], x] + 4*G[lt[13], lt[13], lt[13], x] + 
         4*G[lt[13], lt[13], lt[14], x] + 4*G[lt[13], lt[14], lt[13], x] + 
         4*G[lt[13], lt[14], lt[14], x] - 2*G[lt[14], lt[2], lt[13], x] - 
         2*G[lt[14], lt[2], lt[14], x] - 2*G[lt[14], lt[8], lt[13], x] - 
         2*G[lt[14], lt[8], lt[14], x] + 4*G[lt[14], lt[13], lt[13], x] + 
         4*G[lt[14], lt[13], lt[14], x] + 4*G[lt[14], lt[14], lt[13], x] + 
         4*G[lt[14], lt[14], lt[14], x] - G[0, 1, S45/mm]*Log[mm] - 
         G[lt[2], lt[13], x]*Log[mm] - G[lt[2], lt[14], x]*Log[mm] - 
         G[lt[8], lt[13], x]*Log[mm] - G[lt[8], lt[14], x]*Log[mm] + 
         2*G[lt[13], lt[13], x]*Log[mm] + 2*G[lt[13], lt[14], x]*Log[mm] + 
         2*G[lt[14], lt[13], x]*Log[mm] + 2*G[lt[14], lt[14], x]*Log[mm] + 
         (G[lt[13], x]*Log[mm]^2)/2 + (G[lt[14], x]*Log[mm]^2)/2 + 
         (Pi^2*Log[(mm - S45)/mm])/12 - 2*G[0, 1, (mm - S45)/mm]*
          Log[(mm - S45)/mm] - 2*G[0, 1, S45/mm]*Log[(mm - S45)/mm] + 
         G[lt[2], lt[2], x]*Log[(mm - S45)/mm] + G[lt[2], lt[8], x]*
          Log[(mm - S45)/mm] - 2*G[lt[2], lt[13], x]*Log[(mm - S45)/mm] - 
         2*G[lt[2], lt[14], x]*Log[(mm - S45)/mm] + G[lt[8], lt[2], x]*
          Log[(mm - S45)/mm] + G[lt[8], lt[8], x]*Log[(mm - S45)/mm] - 
         2*G[lt[8], lt[13], x]*Log[(mm - S45)/mm] - 2*G[lt[8], lt[14], x]*
          Log[(mm - S45)/mm] - 2*G[lt[13], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[13], lt[8], x]*Log[(mm - S45)/mm] + 4*G[lt[13], lt[13], x]*
          Log[(mm - S45)/mm] + 4*G[lt[13], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[14], lt[2], x]*Log[(mm - S45)/mm] - 2*G[lt[14], lt[8], x]*
          Log[(mm - S45)/mm] + 4*G[lt[14], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[14], lt[14], x]*Log[(mm - S45)/mm] - G[lt[2], x]*Log[mm]*
          Log[(mm - S45)/mm] - G[lt[8], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[13], x]*Log[mm]*Log[(mm - S45)/mm] + 2*G[lt[14], x]*Log[mm]*
          Log[(mm - S45)/mm] + (Log[mm]^2*Log[(mm - S45)/mm])/2 - 
         G[lt[2], x]*Log[(mm - S45)/mm]^2 - G[lt[8], x]*Log[(mm - S45)/mm]^
           2 + 2*G[lt[13], x]*Log[(mm - S45)/mm]^2 + 2*G[lt[14], x]*
          Log[(mm - S45)/mm]^2 + Log[mm]*Log[(mm - S45)/mm]^2 + 
         (2*Log[(mm - S45)/mm]^3)/3 + Log[(mm - S45)/mm]^2*Log[S45/mm] + 
         2*Zeta[3]) + ep^4*((-2*Pi^4)/45 + (Pi^2*G[0, 1, S45/mm])/12 + 
         G[0, 1, S45/mm]*G[lt[2], lt[2], x] + G[0, 1, S45/mm]*
          G[lt[2], lt[8], x] + (Pi^2*G[lt[2], lt[13], x])/12 - 
         2*G[0, 1, S45/mm]*G[lt[2], lt[13], x] + (Pi^2*G[lt[2], lt[14], x])/
          12 - 2*G[0, 1, S45/mm]*G[lt[2], lt[14], x] + G[0, 1, S45/mm]*
          G[lt[8], lt[2], x] + G[0, 1, S45/mm]*G[lt[8], lt[8], x] + 
         (Pi^2*G[lt[8], lt[13], x])/12 - 2*G[0, 1, S45/mm]*
          G[lt[8], lt[13], x] + (Pi^2*G[lt[8], lt[14], x])/12 - 
         2*G[0, 1, S45/mm]*G[lt[8], lt[14], x] - 2*G[0, 1, S45/mm]*
          G[lt[13], lt[2], x] - 2*G[0, 1, S45/mm]*G[lt[13], lt[8], x] - 
         (Pi^2*G[lt[13], lt[13], x])/6 + 4*G[0, 1, S45/mm]*
          G[lt[13], lt[13], x] - (Pi^2*G[lt[13], lt[14], x])/6 + 
         4*G[0, 1, S45/mm]*G[lt[13], lt[14], x] - 2*G[0, 1, S45/mm]*
          G[lt[14], lt[2], x] - 2*G[0, 1, S45/mm]*G[lt[14], lt[8], x] - 
         (Pi^2*G[lt[14], lt[13], x])/6 + 4*G[0, 1, S45/mm]*
          G[lt[14], lt[13], x] - (Pi^2*G[lt[14], lt[14], x])/6 + 
         4*G[0, 1, S45/mm]*G[lt[14], lt[14], x] + 2*G[lt[2], x]*
          G[0, 0, 1, (mm - S45)/mm] + 2*G[lt[8], x]*G[0, 0, 1, 
           (mm - S45)/mm] - 4*G[lt[13], x]*G[0, 0, 1, (mm - S45)/mm] - 
         4*G[lt[14], x]*G[0, 0, 1, (mm - S45)/mm] + G[lt[2], x]*
          G[0, 0, 1, S45/mm] + G[lt[8], x]*G[0, 0, 1, S45/mm] - 
         2*G[lt[13], x]*G[0, 0, 1, S45/mm] - 2*G[lt[14], x]*
          G[0, 0, 1, S45/mm] - 4*G[0, 0, 0, 1, (mm - S45)/mm] + 
         G[0, 0, 0, 1, S45/mm] + 2*G[0, 0, 1, 1, S45/mm] + 
         G[lt[2], lt[2], lt[2], lt[13], x] + G[lt[2], lt[2], lt[2], lt[14], 
          x] + G[lt[2], lt[2], lt[8], lt[13], x] + G[lt[2], lt[2], lt[8], 
          lt[14], x] - 2*G[lt[2], lt[2], lt[13], lt[13], x] - 
         2*G[lt[2], lt[2], lt[13], lt[14], x] - 
         2*G[lt[2], lt[2], lt[14], lt[13], x] - 
         2*G[lt[2], lt[2], lt[14], lt[14], x] + G[lt[2], lt[8], lt[2], 
          lt[13], x] + G[lt[2], lt[8], lt[2], lt[14], x] + 
         G[lt[2], lt[8], lt[8], lt[13], x] + G[lt[2], lt[8], lt[8], lt[14], 
          x] - 2*G[lt[2], lt[8], lt[13], lt[13], x] - 
         2*G[lt[2], lt[8], lt[13], lt[14], x] - 
         2*G[lt[2], lt[8], lt[14], lt[13], x] - 
         2*G[lt[2], lt[8], lt[14], lt[14], x] - 
         2*G[lt[2], lt[13], lt[2], lt[13], x] - 
         2*G[lt[2], lt[13], lt[2], lt[14], x] - 
         2*G[lt[2], lt[13], lt[8], lt[13], x] - 
         2*G[lt[2], lt[13], lt[8], lt[14], x] + 
         4*G[lt[2], lt[13], lt[13], lt[13], x] + 
         4*G[lt[2], lt[13], lt[13], lt[14], x] + 
         4*G[lt[2], lt[13], lt[14], lt[13], x] + 
         4*G[lt[2], lt[13], lt[14], lt[14], x] - 
         2*G[lt[2], lt[14], lt[2], lt[13], x] - 
         2*G[lt[2], lt[14], lt[2], lt[14], x] - 
         2*G[lt[2], lt[14], lt[8], lt[13], x] - 
         2*G[lt[2], lt[14], lt[8], lt[14], x] + 
         4*G[lt[2], lt[14], lt[13], lt[13], x] + 
         4*G[lt[2], lt[14], lt[13], lt[14], x] + 
         4*G[lt[2], lt[14], lt[14], lt[13], x] + 
         4*G[lt[2], lt[14], lt[14], lt[14], x] + G[lt[8], lt[2], lt[2], 
          lt[13], x] + G[lt[8], lt[2], lt[2], lt[14], x] + 
         G[lt[8], lt[2], lt[8], lt[13], x] + G[lt[8], lt[2], lt[8], lt[14], 
          x] - 2*G[lt[8], lt[2], lt[13], lt[13], x] - 
         2*G[lt[8], lt[2], lt[13], lt[14], x] - 
         2*G[lt[8], lt[2], lt[14], lt[13], x] - 
         2*G[lt[8], lt[2], lt[14], lt[14], x] + G[lt[8], lt[8], lt[2], 
          lt[13], x] + G[lt[8], lt[8], lt[2], lt[14], x] + 
         G[lt[8], lt[8], lt[8], lt[13], x] + G[lt[8], lt[8], lt[8], lt[14], 
          x] - 2*G[lt[8], lt[8], lt[13], lt[13], x] - 
         2*G[lt[8], lt[8], lt[13], lt[14], x] - 
         2*G[lt[8], lt[8], lt[14], lt[13], x] - 
         2*G[lt[8], lt[8], lt[14], lt[14], x] - 
         2*G[lt[8], lt[13], lt[2], lt[13], x] - 
         2*G[lt[8], lt[13], lt[2], lt[14], x] - 
         2*G[lt[8], lt[13], lt[8], lt[13], x] - 
         2*G[lt[8], lt[13], lt[8], lt[14], x] + 
         4*G[lt[8], lt[13], lt[13], lt[13], x] + 
         4*G[lt[8], lt[13], lt[13], lt[14], x] + 
         4*G[lt[8], lt[13], lt[14], lt[13], x] + 
         4*G[lt[8], lt[13], lt[14], lt[14], x] - 
         2*G[lt[8], lt[14], lt[2], lt[13], x] - 
         2*G[lt[8], lt[14], lt[2], lt[14], x] - 
         2*G[lt[8], lt[14], lt[8], lt[13], x] - 
         2*G[lt[8], lt[14], lt[8], lt[14], x] + 
         4*G[lt[8], lt[14], lt[13], lt[13], x] + 
         4*G[lt[8], lt[14], lt[13], lt[14], x] + 
         4*G[lt[8], lt[14], lt[14], lt[13], x] + 
         4*G[lt[8], lt[14], lt[14], lt[14], x] - 
         2*G[lt[13], lt[2], lt[2], lt[13], x] - 
         2*G[lt[13], lt[2], lt[2], lt[14], x] - 
         2*G[lt[13], lt[2], lt[8], lt[13], x] - 
         2*G[lt[13], lt[2], lt[8], lt[14], x] + 
         4*G[lt[13], lt[2], lt[13], lt[13], x] + 
         4*G[lt[13], lt[2], lt[13], lt[14], x] + 
         4*G[lt[13], lt[2], lt[14], lt[13], x] + 
         4*G[lt[13], lt[2], lt[14], lt[14], x] - 
         2*G[lt[13], lt[8], lt[2], lt[13], x] - 
         2*G[lt[13], lt[8], lt[2], lt[14], x] - 
         2*G[lt[13], lt[8], lt[8], lt[13], x] - 
         2*G[lt[13], lt[8], lt[8], lt[14], x] + 
         4*G[lt[13], lt[8], lt[13], lt[13], x] + 
         4*G[lt[13], lt[8], lt[13], lt[14], x] + 
         4*G[lt[13], lt[8], lt[14], lt[13], x] + 
         4*G[lt[13], lt[8], lt[14], lt[14], x] + 
         4*G[lt[13], lt[13], lt[2], lt[13], x] + 
         4*G[lt[13], lt[13], lt[2], lt[14], x] + 
         4*G[lt[13], lt[13], lt[8], lt[13], x] + 
         4*G[lt[13], lt[13], lt[8], lt[14], x] - 
         8*G[lt[13], lt[13], lt[13], lt[13], x] - 
         8*G[lt[13], lt[13], lt[13], lt[14], x] - 
         8*G[lt[13], lt[13], lt[14], lt[13], x] - 
         8*G[lt[13], lt[13], lt[14], lt[14], x] + 
         4*G[lt[13], lt[14], lt[2], lt[13], x] + 
         4*G[lt[13], lt[14], lt[2], lt[14], x] + 
         4*G[lt[13], lt[14], lt[8], lt[13], x] + 
         4*G[lt[13], lt[14], lt[8], lt[14], x] - 
         8*G[lt[13], lt[14], lt[13], lt[13], x] - 
         8*G[lt[13], lt[14], lt[13], lt[14], x] - 
         8*G[lt[13], lt[14], lt[14], lt[13], x] - 
         8*G[lt[13], lt[14], lt[14], lt[14], x] - 
         2*G[lt[14], lt[2], lt[2], lt[13], x] - 
         2*G[lt[14], lt[2], lt[2], lt[14], x] - 
         2*G[lt[14], lt[2], lt[8], lt[13], x] - 
         2*G[lt[14], lt[2], lt[8], lt[14], x] + 
         4*G[lt[14], lt[2], lt[13], lt[13], x] + 
         4*G[lt[14], lt[2], lt[13], lt[14], x] + 
         4*G[lt[14], lt[2], lt[14], lt[13], x] + 
         4*G[lt[14], lt[2], lt[14], lt[14], x] - 
         2*G[lt[14], lt[8], lt[2], lt[13], x] - 
         2*G[lt[14], lt[8], lt[2], lt[14], x] - 
         2*G[lt[14], lt[8], lt[8], lt[13], x] - 
         2*G[lt[14], lt[8], lt[8], lt[14], x] + 
         4*G[lt[14], lt[8], lt[13], lt[13], x] + 
         4*G[lt[14], lt[8], lt[13], lt[14], x] + 
         4*G[lt[14], lt[8], lt[14], lt[13], x] + 
         4*G[lt[14], lt[8], lt[14], lt[14], x] + 
         4*G[lt[14], lt[13], lt[2], lt[13], x] + 
         4*G[lt[14], lt[13], lt[2], lt[14], x] + 
         4*G[lt[14], lt[13], lt[8], lt[13], x] + 
         4*G[lt[14], lt[13], lt[8], lt[14], x] - 
         8*G[lt[14], lt[13], lt[13], lt[13], x] - 
         8*G[lt[14], lt[13], lt[13], lt[14], x] - 
         8*G[lt[14], lt[13], lt[14], lt[13], x] - 
         8*G[lt[14], lt[13], lt[14], lt[14], x] + 
         4*G[lt[14], lt[14], lt[2], lt[13], x] + 
         4*G[lt[14], lt[14], lt[2], lt[14], x] + 
         4*G[lt[14], lt[14], lt[8], lt[13], x] + 
         4*G[lt[14], lt[14], lt[8], lt[14], x] - 
         8*G[lt[14], lt[14], lt[13], lt[13], x] - 
         8*G[lt[14], lt[14], lt[13], lt[14], x] - 
         8*G[lt[14], lt[14], lt[14], lt[13], x] - 
         8*G[lt[14], lt[14], lt[14], lt[14], x] - (Pi^2*G[lt[13], x]*Log[mm])/
          12 - (Pi^2*G[lt[14], x]*Log[mm])/12 - G[lt[2], x]*G[0, 1, S45/mm]*
          Log[mm] - G[lt[8], x]*G[0, 1, S45/mm]*Log[mm] + 
         2*G[lt[13], x]*G[0, 1, S45/mm]*Log[mm] + 2*G[lt[14], x]*
          G[0, 1, S45/mm]*Log[mm] - 2*G[0, 0, 1, (mm - S45)/mm]*Log[mm] - 
         G[0, 0, 1, S45/mm]*Log[mm] - G[lt[2], lt[2], lt[13], x]*Log[mm] - 
         G[lt[2], lt[2], lt[14], x]*Log[mm] - G[lt[2], lt[8], lt[13], x]*
          Log[mm] - G[lt[2], lt[8], lt[14], x]*Log[mm] + 
         2*G[lt[2], lt[13], lt[13], x]*Log[mm] + 
         2*G[lt[2], lt[13], lt[14], x]*Log[mm] + 
         2*G[lt[2], lt[14], lt[13], x]*Log[mm] + 
         2*G[lt[2], lt[14], lt[14], x]*Log[mm] - G[lt[8], lt[2], lt[13], x]*
          Log[mm] - G[lt[8], lt[2], lt[14], x]*Log[mm] - 
         G[lt[8], lt[8], lt[13], x]*Log[mm] - G[lt[8], lt[8], lt[14], x]*
          Log[mm] + 2*G[lt[8], lt[13], lt[13], x]*Log[mm] + 
         2*G[lt[8], lt[13], lt[14], x]*Log[mm] + 
         2*G[lt[8], lt[14], lt[13], x]*Log[mm] + 
         2*G[lt[8], lt[14], lt[14], x]*Log[mm] + 
         2*G[lt[13], lt[2], lt[13], x]*Log[mm] + 
         2*G[lt[13], lt[2], lt[14], x]*Log[mm] + 
         2*G[lt[13], lt[8], lt[13], x]*Log[mm] + 
         2*G[lt[13], lt[8], lt[14], x]*Log[mm] - 
         4*G[lt[13], lt[13], lt[13], x]*Log[mm] - 
         4*G[lt[13], lt[13], lt[14], x]*Log[mm] - 
         4*G[lt[13], lt[14], lt[13], x]*Log[mm] - 
         4*G[lt[13], lt[14], lt[14], x]*Log[mm] + 
         2*G[lt[14], lt[2], lt[13], x]*Log[mm] + 
         2*G[lt[14], lt[2], lt[14], x]*Log[mm] + 
         2*G[lt[14], lt[8], lt[13], x]*Log[mm] + 
         2*G[lt[14], lt[8], lt[14], x]*Log[mm] - 
         4*G[lt[14], lt[13], lt[13], x]*Log[mm] - 
         4*G[lt[14], lt[13], lt[14], x]*Log[mm] - 
         4*G[lt[14], lt[14], lt[13], x]*Log[mm] - 
         4*G[lt[14], lt[14], lt[14], x]*Log[mm] + (G[0, 1, S45/mm]*Log[mm]^2)/
          2 + (G[lt[2], lt[13], x]*Log[mm]^2)/2 + 
         (G[lt[2], lt[14], x]*Log[mm]^2)/2 + (G[lt[8], lt[13], x]*Log[mm]^2)/
          2 + (G[lt[8], lt[14], x]*Log[mm]^2)/2 - G[lt[13], lt[13], x]*
          Log[mm]^2 - G[lt[13], lt[14], x]*Log[mm]^2 - G[lt[14], lt[13], x]*
          Log[mm]^2 - G[lt[14], lt[14], x]*Log[mm]^2 - 
         (G[lt[13], x]*Log[mm]^3)/6 - (G[lt[14], x]*Log[mm]^3)/6 + 
         (Pi^2*G[lt[2], x]*Log[(mm - S45)/mm])/12 + 
         (Pi^2*G[lt[8], x]*Log[(mm - S45)/mm])/12 - 
         (Pi^2*G[lt[13], x]*Log[(mm - S45)/mm])/6 - 
         (Pi^2*G[lt[14], x]*Log[(mm - S45)/mm])/6 - 2*G[lt[2], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] - 2*G[lt[8], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] + 4*G[lt[13], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] + 4*G[lt[14], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] - 2*G[lt[2], x]*
          G[0, 1, S45/mm]*Log[(mm - S45)/mm] - 2*G[lt[8], x]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] + 4*G[lt[13], x]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] + 4*G[lt[14], x]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] - 2*G[0, 0, 1, S45/mm]*Log[(mm - S45)/mm] + 
         G[lt[2], lt[2], lt[2], x]*Log[(mm - S45)/mm] + 
         G[lt[2], lt[2], lt[8], x]*Log[(mm - S45)/mm] - 
         2*G[lt[2], lt[2], lt[13], x]*Log[(mm - S45)/mm] - 
         2*G[lt[2], lt[2], lt[14], x]*Log[(mm - S45)/mm] + 
         G[lt[2], lt[8], lt[2], x]*Log[(mm - S45)/mm] + 
         G[lt[2], lt[8], lt[8], x]*Log[(mm - S45)/mm] - 
         2*G[lt[2], lt[8], lt[13], x]*Log[(mm - S45)/mm] - 
         2*G[lt[2], lt[8], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[2], lt[13], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[2], lt[13], lt[8], x]*Log[(mm - S45)/mm] + 
         4*G[lt[2], lt[13], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[2], lt[13], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[2], lt[14], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[2], lt[14], lt[8], x]*Log[(mm - S45)/mm] + 
         4*G[lt[2], lt[14], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[2], lt[14], lt[14], x]*Log[(mm - S45)/mm] + 
         G[lt[8], lt[2], lt[2], x]*Log[(mm - S45)/mm] + 
         G[lt[8], lt[2], lt[8], x]*Log[(mm - S45)/mm] - 
         2*G[lt[8], lt[2], lt[13], x]*Log[(mm - S45)/mm] - 
         2*G[lt[8], lt[2], lt[14], x]*Log[(mm - S45)/mm] + 
         G[lt[8], lt[8], lt[2], x]*Log[(mm - S45)/mm] + 
         G[lt[8], lt[8], lt[8], x]*Log[(mm - S45)/mm] - 
         2*G[lt[8], lt[8], lt[13], x]*Log[(mm - S45)/mm] - 
         2*G[lt[8], lt[8], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[8], lt[13], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[8], lt[13], lt[8], x]*Log[(mm - S45)/mm] + 
         4*G[lt[8], lt[13], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[8], lt[13], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[8], lt[14], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[8], lt[14], lt[8], x]*Log[(mm - S45)/mm] + 
         4*G[lt[8], lt[14], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[8], lt[14], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[13], lt[2], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[13], lt[2], lt[8], x]*Log[(mm - S45)/mm] + 
         4*G[lt[13], lt[2], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[13], lt[2], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[13], lt[8], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[13], lt[8], lt[8], x]*Log[(mm - S45)/mm] + 
         4*G[lt[13], lt[8], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[13], lt[8], lt[14], x]*Log[(mm - S45)/mm] + 
         4*G[lt[13], lt[13], lt[2], x]*Log[(mm - S45)/mm] + 
         4*G[lt[13], lt[13], lt[8], x]*Log[(mm - S45)/mm] - 
         8*G[lt[13], lt[13], lt[13], x]*Log[(mm - S45)/mm] - 
         8*G[lt[13], lt[13], lt[14], x]*Log[(mm - S45)/mm] + 
         4*G[lt[13], lt[14], lt[2], x]*Log[(mm - S45)/mm] + 
         4*G[lt[13], lt[14], lt[8], x]*Log[(mm - S45)/mm] - 
         8*G[lt[13], lt[14], lt[13], x]*Log[(mm - S45)/mm] - 
         8*G[lt[13], lt[14], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[14], lt[2], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[14], lt[2], lt[8], x]*Log[(mm - S45)/mm] + 
         4*G[lt[14], lt[2], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[14], lt[2], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[14], lt[8], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[14], lt[8], lt[8], x]*Log[(mm - S45)/mm] + 
         4*G[lt[14], lt[8], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[14], lt[8], lt[14], x]*Log[(mm - S45)/mm] + 
         4*G[lt[14], lt[13], lt[2], x]*Log[(mm - S45)/mm] + 
         4*G[lt[14], lt[13], lt[8], x]*Log[(mm - S45)/mm] - 
         8*G[lt[14], lt[13], lt[13], x]*Log[(mm - S45)/mm] - 
         8*G[lt[14], lt[13], lt[14], x]*Log[(mm - S45)/mm] + 
         4*G[lt[14], lt[14], lt[2], x]*Log[(mm - S45)/mm] + 
         4*G[lt[14], lt[14], lt[8], x]*Log[(mm - S45)/mm] - 
         8*G[lt[14], lt[14], lt[13], x]*Log[(mm - S45)/mm] - 
         8*G[lt[14], lt[14], lt[14], x]*Log[(mm - S45)/mm] - 
         (Pi^2*Log[mm]*Log[(mm - S45)/mm])/12 + 2*G[0, 1, (mm - S45)/mm]*
          Log[mm]*Log[(mm - S45)/mm] + 2*G[0, 1, S45/mm]*Log[mm]*
          Log[(mm - S45)/mm] - G[lt[2], lt[2], x]*Log[mm]*
          Log[(mm - S45)/mm] - G[lt[2], lt[8], x]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[2], lt[13], x]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[2], lt[14], x]*Log[mm]*
          Log[(mm - S45)/mm] - G[lt[8], lt[2], x]*Log[mm]*
          Log[(mm - S45)/mm] - G[lt[8], lt[8], x]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[8], lt[13], x]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[8], lt[14], x]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[13], lt[2], x]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[13], lt[8], x]*Log[mm]*
          Log[(mm - S45)/mm] - 4*G[lt[13], lt[13], x]*Log[mm]*
          Log[(mm - S45)/mm] - 4*G[lt[13], lt[14], x]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[14], lt[2], x]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[14], lt[8], x]*Log[mm]*
          Log[(mm - S45)/mm] - 4*G[lt[14], lt[13], x]*Log[mm]*
          Log[(mm - S45)/mm] - 4*G[lt[14], lt[14], x]*Log[mm]*
          Log[(mm - S45)/mm] + (G[lt[2], x]*Log[mm]^2*Log[(mm - S45)/mm])/2 + 
         (G[lt[8], x]*Log[mm]^2*Log[(mm - S45)/mm])/2 - 
         G[lt[13], x]*Log[mm]^2*Log[(mm - S45)/mm] - G[lt[14], x]*Log[mm]^2*
          Log[(mm - S45)/mm] - (Log[mm]^3*Log[(mm - S45)/mm])/6 - 
         (Pi^2*Log[(mm - S45)/mm]^2)/12 + 2*G[0, 1, (mm - S45)/mm]*
          Log[(mm - S45)/mm]^2 + 2*G[0, 1, S45/mm]*Log[(mm - S45)/mm]^2 - 
         G[lt[2], lt[2], x]*Log[(mm - S45)/mm]^2 - G[lt[2], lt[8], x]*
          Log[(mm - S45)/mm]^2 + 2*G[lt[2], lt[13], x]*Log[(mm - S45)/mm]^2 + 
         2*G[lt[2], lt[14], x]*Log[(mm - S45)/mm]^2 - G[lt[8], lt[2], x]*
          Log[(mm - S45)/mm]^2 - G[lt[8], lt[8], x]*Log[(mm - S45)/mm]^2 + 
         2*G[lt[8], lt[13], x]*Log[(mm - S45)/mm]^2 + 2*G[lt[8], lt[14], x]*
          Log[(mm - S45)/mm]^2 + 2*G[lt[13], lt[2], x]*Log[(mm - S45)/mm]^2 + 
         2*G[lt[13], lt[8], x]*Log[(mm - S45)/mm]^2 - 4*G[lt[13], lt[13], x]*
          Log[(mm - S45)/mm]^2 - 4*G[lt[13], lt[14], x]*Log[(mm - S45)/mm]^
           2 + 2*G[lt[14], lt[2], x]*Log[(mm - S45)/mm]^2 + 
         2*G[lt[14], lt[8], x]*Log[(mm - S45)/mm]^2 - 4*G[lt[14], lt[13], x]*
          Log[(mm - S45)/mm]^2 - 4*G[lt[14], lt[14], x]*Log[(mm - S45)/mm]^
           2 + G[lt[2], x]*Log[mm]*Log[(mm - S45)/mm]^2 + 
         G[lt[8], x]*Log[mm]*Log[(mm - S45)/mm]^2 - 2*G[lt[13], x]*Log[mm]*
          Log[(mm - S45)/mm]^2 - 2*G[lt[14], x]*Log[mm]*Log[(mm - S45)/mm]^
           2 - (Log[mm]^2*Log[(mm - S45)/mm]^2)/2 + 
         (2*G[lt[2], x]*Log[(mm - S45)/mm]^3)/3 + 
         (2*G[lt[8], x]*Log[(mm - S45)/mm]^3)/3 - 
         (4*G[lt[13], x]*Log[(mm - S45)/mm]^3)/3 - 
         (4*G[lt[14], x]*Log[(mm - S45)/mm]^3)/3 - 
         (2*Log[mm]*Log[(mm - S45)/mm]^3)/3 - Log[(mm - S45)/mm]^4/3 + 
         G[lt[2], x]*Log[(mm - S45)/mm]^2*Log[S45/mm] + 
         G[lt[8], x]*Log[(mm - S45)/mm]^2*Log[S45/mm] - 
         2*G[lt[13], x]*Log[(mm - S45)/mm]^2*Log[S45/mm] - 
         2*G[lt[14], x]*Log[(mm - S45)/mm]^2*Log[S45/mm] - 
         Log[mm]*Log[(mm - S45)/mm]^2*Log[S45/mm] - 
         (4*Log[(mm - S45)/mm]^3*Log[S45/mm])/3 + 2*G[lt[2], x]*Zeta[3] + 
         2*G[lt[8], x]*Zeta[3] - (13*G[lt[13], x]*Zeta[3])/3 - 
         (13*G[lt[14], x]*Zeta[3])/3 - 2*Log[mm]*Zeta[3] - 
         (13*Log[(mm - S45)/mm]*Zeta[3])/3), 
     gb[7] -> -1 + ep*(G[lt[1], x] + G[lt[4], x] + Log[S12 - S34]) + 
       ep^2*(Pi^2/12 - G[lt[1], lt[1], x] - G[lt[1], lt[4], x] - 
         G[lt[4], lt[1], x] - G[lt[4], lt[4], x] - G[lt[1], x]*
          Log[S12 - S34] - G[lt[4], x]*Log[S12 - S34] - Log[S12 - S34]^2/2) + 
       ep^3*(-(Pi^2*G[lt[1], x])/12 - (Pi^2*G[lt[4], x])/12 + 
         G[lt[1], lt[1], lt[1], x] + G[lt[1], lt[1], lt[4], x] + 
         G[lt[1], lt[4], lt[1], x] + G[lt[1], lt[4], lt[4], x] + 
         G[lt[4], lt[1], lt[1], x] + G[lt[4], lt[1], lt[4], x] + 
         G[lt[4], lt[4], lt[1], x] + G[lt[4], lt[4], lt[4], x] - 
         (Pi^2*Log[S12 - S34])/12 + G[lt[1], lt[1], x]*Log[S12 - S34] + 
         G[lt[1], lt[4], x]*Log[S12 - S34] + G[lt[4], lt[1], x]*
          Log[S12 - S34] + G[lt[4], lt[4], x]*Log[S12 - S34] + 
         (G[lt[1], x]*Log[S12 - S34]^2)/2 + (G[lt[4], x]*Log[S12 - S34]^2)/
          2 + Log[S12 - S34]^3/6 + (7*Zeta[3])/3) + 
       ep^4*((47*Pi^4)/1440 + (Pi^2*G[lt[1], lt[1], x])/12 + 
         (Pi^2*G[lt[1], lt[4], x])/12 + (Pi^2*G[lt[4], lt[1], x])/12 + 
         (Pi^2*G[lt[4], lt[4], x])/12 - G[lt[1], lt[1], lt[1], lt[1], x] - 
         G[lt[1], lt[1], lt[1], lt[4], x] - G[lt[1], lt[1], lt[4], lt[1], 
          x] - G[lt[1], lt[1], lt[4], lt[4], x] - G[lt[1], lt[4], lt[1], 
          lt[1], x] - G[lt[1], lt[4], lt[1], lt[4], x] - 
         G[lt[1], lt[4], lt[4], lt[1], x] - G[lt[1], lt[4], lt[4], lt[4], 
          x] - G[lt[4], lt[1], lt[1], lt[1], x] - G[lt[4], lt[1], lt[1], 
          lt[4], x] - G[lt[4], lt[1], lt[4], lt[1], x] - 
         G[lt[4], lt[1], lt[4], lt[4], x] - G[lt[4], lt[4], lt[1], lt[1], 
          x] - G[lt[4], lt[4], lt[1], lt[4], x] - G[lt[4], lt[4], lt[4], 
          lt[1], x] - G[lt[4], lt[4], lt[4], lt[4], x] + 
         (Pi^2*G[lt[1], x]*Log[S12 - S34])/12 + 
         (Pi^2*G[lt[4], x]*Log[S12 - S34])/12 - G[lt[1], lt[1], lt[1], x]*
          Log[S12 - S34] - G[lt[1], lt[1], lt[4], x]*Log[S12 - S34] - 
         G[lt[1], lt[4], lt[1], x]*Log[S12 - S34] - G[lt[1], lt[4], lt[4], x]*
          Log[S12 - S34] - G[lt[4], lt[1], lt[1], x]*Log[S12 - S34] - 
         G[lt[4], lt[1], lt[4], x]*Log[S12 - S34] - G[lt[4], lt[4], lt[1], x]*
          Log[S12 - S34] - G[lt[4], lt[4], lt[4], x]*Log[S12 - S34] + 
         (Pi^2*Log[S12 - S34]^2)/24 - (G[lt[1], lt[1], x]*Log[S12 - S34]^2)/
          2 - (G[lt[1], lt[4], x]*Log[S12 - S34]^2)/2 - 
         (G[lt[4], lt[1], x]*Log[S12 - S34]^2)/2 - 
         (G[lt[4], lt[4], x]*Log[S12 - S34]^2)/2 - 
         (G[lt[1], x]*Log[S12 - S34]^3)/6 - (G[lt[4], x]*Log[S12 - S34]^3)/
          6 - Log[S12 - S34]^4/24 - (7*G[lt[1], x]*Zeta[3])/3 - 
         (7*G[lt[4], x]*Zeta[3])/3 - (7*Log[S12 - S34]*Zeta[3])/3), 
     gb[8] -> ep^2*(-G[lt[2], lt[13], x] - G[lt[2], lt[14], x] - 
         2*G[lt[5], lt[1], x] + G[lt[5], lt[13], x] + G[lt[5], lt[14], x] + 
         G[lt[8], lt[13], x] + G[lt[8], lt[14], x] + 2*G[lt[9], lt[1], x] - 
         G[lt[9], lt[13], x] - G[lt[9], lt[14], x] + G[lt[5], x]*Log[mm] - 
         G[lt[9], x]*Log[mm] - G[lt[5], x]*Log[-S12] + 
         G[lt[9], x]*Log[-S12] - G[lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[5], x]*Log[(mm - S45)/mm] + G[lt[8], x]*Log[(mm - S45)/mm] - 
         2*G[lt[9], x]*Log[(mm - S45)/mm]) + 
       ep^3*(-(Pi^2*G[lt[5], x])/6 + (Pi^2*G[lt[9], x])/6 - 
         G[lt[2], x]*G[0, 1, S45/mm] + 2*G[lt[5], x]*G[0, 1, S45/mm] + 
         G[lt[8], x]*G[0, 1, S45/mm] - 2*G[lt[9], x]*G[0, 1, S45/mm] - 
         G[lt[2], lt[2], lt[13], x] - G[lt[2], lt[2], lt[14], x] - 
         G[lt[2], lt[8], lt[13], x] - G[lt[2], lt[8], lt[14], x] + 
         2*G[lt[2], lt[13], lt[13], x] + 2*G[lt[2], lt[13], lt[14], x] + 
         2*G[lt[2], lt[14], lt[13], x] + 2*G[lt[2], lt[14], lt[14], x] + 
         4*G[lt[5], lt[1], lt[1], x] + 2*G[lt[5], lt[2], lt[13], x] + 
         2*G[lt[5], lt[2], lt[14], x] + 2*G[lt[5], lt[5], lt[1], x] - 
         G[lt[5], lt[5], lt[13], x] - G[lt[5], lt[5], lt[14], x] - 
         2*G[lt[5], lt[9], lt[1], x] + G[lt[5], lt[9], lt[13], x] + 
         G[lt[5], lt[9], lt[14], x] - 2*G[lt[5], lt[13], lt[13], x] - 
         2*G[lt[5], lt[13], lt[14], x] - 2*G[lt[5], lt[14], lt[13], x] - 
         2*G[lt[5], lt[14], lt[14], x] + G[lt[8], lt[2], lt[13], x] + 
         G[lt[8], lt[2], lt[14], x] + G[lt[8], lt[8], lt[13], x] + 
         G[lt[8], lt[8], lt[14], x] - 2*G[lt[8], lt[13], lt[13], x] - 
         2*G[lt[8], lt[13], lt[14], x] - 2*G[lt[8], lt[14], lt[13], x] - 
         2*G[lt[8], lt[14], lt[14], x] - 4*G[lt[9], lt[1], lt[1], x] + 
         2*G[lt[9], lt[5], lt[1], x] - G[lt[9], lt[5], lt[13], x] - 
         G[lt[9], lt[5], lt[14], x] - 2*G[lt[9], lt[8], lt[13], x] - 
         2*G[lt[9], lt[8], lt[14], x] - 2*G[lt[9], lt[9], lt[1], x] + 
         G[lt[9], lt[9], lt[13], x] + G[lt[9], lt[9], lt[14], x] + 
         2*G[lt[9], lt[13], lt[13], x] + 2*G[lt[9], lt[13], lt[14], x] + 
         2*G[lt[9], lt[14], lt[13], x] + 2*G[lt[9], lt[14], lt[14], x] + 
         G[lt[2], lt[13], x]*Log[mm] + G[lt[2], lt[14], x]*Log[mm] - 
         G[lt[5], lt[5], x]*Log[mm] + G[lt[5], lt[9], x]*Log[mm] - 
         G[lt[5], lt[13], x]*Log[mm] - G[lt[5], lt[14], x]*Log[mm] - 
         G[lt[8], lt[13], x]*Log[mm] - G[lt[8], lt[14], x]*Log[mm] - 
         G[lt[9], lt[5], x]*Log[mm] + G[lt[9], lt[9], x]*Log[mm] + 
         G[lt[9], lt[13], x]*Log[mm] + G[lt[9], lt[14], x]*Log[mm] - 
         (G[lt[5], x]*Log[mm]^2)/2 + (G[lt[9], x]*Log[mm]^2)/2 + 
         2*G[lt[5], lt[1], x]*Log[-S12] + G[lt[5], lt[5], x]*Log[-S12] - 
         G[lt[5], lt[9], x]*Log[-S12] - 2*G[lt[9], lt[1], x]*Log[-S12] + 
         G[lt[9], lt[5], x]*Log[-S12] - G[lt[9], lt[9], x]*Log[-S12] + 
         (G[lt[5], x]*Log[-S12]^2)/2 - (G[lt[9], x]*Log[-S12]^2)/2 - 
         G[lt[2], lt[2], x]*Log[(mm - S45)/mm] - G[lt[2], lt[8], x]*
          Log[(mm - S45)/mm] + 2*G[lt[2], lt[13], x]*Log[(mm - S45)/mm] + 
         2*G[lt[2], lt[14], x]*Log[(mm - S45)/mm] + 2*G[lt[5], lt[2], x]*
          Log[(mm - S45)/mm] - 2*G[lt[5], lt[5], x]*Log[(mm - S45)/mm] + 
         2*G[lt[5], lt[9], x]*Log[(mm - S45)/mm] - 2*G[lt[5], lt[13], x]*
          Log[(mm - S45)/mm] - 2*G[lt[5], lt[14], x]*Log[(mm - S45)/mm] + 
         G[lt[8], lt[2], x]*Log[(mm - S45)/mm] + G[lt[8], lt[8], x]*
          Log[(mm - S45)/mm] - 2*G[lt[8], lt[13], x]*Log[(mm - S45)/mm] - 
         2*G[lt[8], lt[14], x]*Log[(mm - S45)/mm] - 2*G[lt[9], lt[5], x]*
          Log[(mm - S45)/mm] - 2*G[lt[9], lt[8], x]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[9], x]*Log[(mm - S45)/mm] + 2*G[lt[9], lt[13], x]*
          Log[(mm - S45)/mm] + 2*G[lt[9], lt[14], x]*Log[(mm - S45)/mm] + 
         G[lt[2], x]*Log[mm]*Log[(mm - S45)/mm] - 2*G[lt[5], x]*Log[mm]*
          Log[(mm - S45)/mm] - G[lt[8], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[9], x]*Log[mm]*Log[(mm - S45)/mm] + G[lt[2], x]*
          Log[(mm - S45)/mm]^2 - 2*G[lt[5], x]*Log[(mm - S45)/mm]^2 - 
         G[lt[8], x]*Log[(mm - S45)/mm]^2 + 2*G[lt[9], x]*
          Log[(mm - S45)/mm]^2) + 
       ep^4*(-(G[0, 1, S45/mm]*G[lt[2], lt[2], x]) - G[0, 1, S45/mm]*
          G[lt[2], lt[8], x] - (Pi^2*G[lt[2], lt[13], x])/12 + 
         2*G[0, 1, S45/mm]*G[lt[2], lt[13], x] - (Pi^2*G[lt[2], lt[14], x])/
          12 + 2*G[0, 1, S45/mm]*G[lt[2], lt[14], x] + 
         (Pi^2*G[lt[5], lt[1], x])/6 + 2*G[0, 1, S45/mm]*G[lt[5], lt[2], x] + 
         (Pi^2*G[lt[5], lt[5], x])/6 - 2*G[0, 1, S45/mm]*G[lt[5], lt[5], x] - 
         (Pi^2*G[lt[5], lt[9], x])/6 + 2*G[0, 1, S45/mm]*G[lt[5], lt[9], x] + 
         (Pi^2*G[lt[5], lt[13], x])/12 - 2*G[0, 1, S45/mm]*
          G[lt[5], lt[13], x] + (Pi^2*G[lt[5], lt[14], x])/12 - 
         2*G[0, 1, S45/mm]*G[lt[5], lt[14], x] + G[0, 1, S45/mm]*
          G[lt[8], lt[2], x] + G[0, 1, S45/mm]*G[lt[8], lt[8], x] + 
         (Pi^2*G[lt[8], lt[13], x])/12 - 2*G[0, 1, S45/mm]*
          G[lt[8], lt[13], x] + (Pi^2*G[lt[8], lt[14], x])/12 - 
         2*G[0, 1, S45/mm]*G[lt[8], lt[14], x] - (Pi^2*G[lt[9], lt[1], x])/
          6 + (Pi^2*G[lt[9], lt[5], x])/6 - 2*G[0, 1, S45/mm]*
          G[lt[9], lt[5], x] - 2*G[0, 1, S45/mm]*G[lt[9], lt[8], x] - 
         (Pi^2*G[lt[9], lt[9], x])/6 + 2*G[0, 1, S45/mm]*G[lt[9], lt[9], x] - 
         (Pi^2*G[lt[9], lt[13], x])/12 + 2*G[0, 1, S45/mm]*
          G[lt[9], lt[13], x] - (Pi^2*G[lt[9], lt[14], x])/12 + 
         2*G[0, 1, S45/mm]*G[lt[9], lt[14], x] - 2*G[lt[2], x]*
          G[0, 0, 1, (mm - S45)/mm] + 4*G[lt[5], x]*G[0, 0, 1, 
           (mm - S45)/mm] + 2*G[lt[8], x]*G[0, 0, 1, (mm - S45)/mm] - 
         4*G[lt[9], x]*G[0, 0, 1, (mm - S45)/mm] - G[lt[2], x]*
          G[0, 0, 1, S45/mm] + 2*G[lt[5], x]*G[0, 0, 1, S45/mm] + 
         G[lt[8], x]*G[0, 0, 1, S45/mm] - 2*G[lt[9], x]*G[0, 0, 1, S45/mm] - 
         G[lt[2], lt[2], lt[2], lt[13], x] - G[lt[2], lt[2], lt[2], lt[14], 
          x] - G[lt[2], lt[2], lt[8], lt[13], x] - G[lt[2], lt[2], lt[8], 
          lt[14], x] + 2*G[lt[2], lt[2], lt[13], lt[13], x] + 
         2*G[lt[2], lt[2], lt[13], lt[14], x] + 
         2*G[lt[2], lt[2], lt[14], lt[13], x] + 
         2*G[lt[2], lt[2], lt[14], lt[14], x] - G[lt[2], lt[8], lt[2], 
          lt[13], x] - G[lt[2], lt[8], lt[2], lt[14], x] - 
         G[lt[2], lt[8], lt[8], lt[13], x] - G[lt[2], lt[8], lt[8], lt[14], 
          x] + 2*G[lt[2], lt[8], lt[13], lt[13], x] + 
         2*G[lt[2], lt[8], lt[13], lt[14], x] + 
         2*G[lt[2], lt[8], lt[14], lt[13], x] + 
         2*G[lt[2], lt[8], lt[14], lt[14], x] + 
         2*G[lt[2], lt[13], lt[2], lt[13], x] + 
         2*G[lt[2], lt[13], lt[2], lt[14], x] + 
         2*G[lt[2], lt[13], lt[8], lt[13], x] + 
         2*G[lt[2], lt[13], lt[8], lt[14], x] - 
         4*G[lt[2], lt[13], lt[13], lt[13], x] - 
         4*G[lt[2], lt[13], lt[13], lt[14], x] - 
         4*G[lt[2], lt[13], lt[14], lt[13], x] - 
         4*G[lt[2], lt[13], lt[14], lt[14], x] + 
         2*G[lt[2], lt[14], lt[2], lt[13], x] + 
         2*G[lt[2], lt[14], lt[2], lt[14], x] + 
         2*G[lt[2], lt[14], lt[8], lt[13], x] + 
         2*G[lt[2], lt[14], lt[8], lt[14], x] - 
         4*G[lt[2], lt[14], lt[13], lt[13], x] - 
         4*G[lt[2], lt[14], lt[13], lt[14], x] - 
         4*G[lt[2], lt[14], lt[14], lt[13], x] - 
         4*G[lt[2], lt[14], lt[14], lt[14], x] - 
         8*G[lt[5], lt[1], lt[1], lt[1], x] + 2*G[lt[5], lt[2], lt[2], 
           lt[13], x] + 2*G[lt[5], lt[2], lt[2], lt[14], x] + 
         2*G[lt[5], lt[2], lt[8], lt[13], x] + 2*G[lt[5], lt[2], lt[8], 
           lt[14], x] - 4*G[lt[5], lt[2], lt[13], lt[13], x] - 
         4*G[lt[5], lt[2], lt[13], lt[14], x] - 
         4*G[lt[5], lt[2], lt[14], lt[13], x] - 
         4*G[lt[5], lt[2], lt[14], lt[14], x] - 
         4*G[lt[5], lt[5], lt[1], lt[1], x] - 2*G[lt[5], lt[5], lt[2], 
           lt[13], x] - 2*G[lt[5], lt[5], lt[2], lt[14], x] - 
         2*G[lt[5], lt[5], lt[5], lt[1], x] + G[lt[5], lt[5], lt[5], lt[13], 
          x] + G[lt[5], lt[5], lt[5], lt[14], x] + 
         2*G[lt[5], lt[5], lt[9], lt[1], x] - G[lt[5], lt[5], lt[9], lt[13], 
          x] - G[lt[5], lt[5], lt[9], lt[14], x] + 
         2*G[lt[5], lt[5], lt[13], lt[13], x] + 
         2*G[lt[5], lt[5], lt[13], lt[14], x] + 
         2*G[lt[5], lt[5], lt[14], lt[13], x] + 
         2*G[lt[5], lt[5], lt[14], lt[14], x] + 
         4*G[lt[5], lt[9], lt[1], lt[1], x] - 2*G[lt[5], lt[9], lt[5], lt[1], 
           x] + G[lt[5], lt[9], lt[5], lt[13], x] + G[lt[5], lt[9], lt[5], 
          lt[14], x] + 2*G[lt[5], lt[9], lt[8], lt[13], x] + 
         2*G[lt[5], lt[9], lt[8], lt[14], x] + 2*G[lt[5], lt[9], lt[9], 
           lt[1], x] - G[lt[5], lt[9], lt[9], lt[13], x] - 
         G[lt[5], lt[9], lt[9], lt[14], x] - 2*G[lt[5], lt[9], lt[13], 
           lt[13], x] - 2*G[lt[5], lt[9], lt[13], lt[14], x] - 
         2*G[lt[5], lt[9], lt[14], lt[13], x] - 
         2*G[lt[5], lt[9], lt[14], lt[14], x] - 
         2*G[lt[5], lt[13], lt[2], lt[13], x] - 
         2*G[lt[5], lt[13], lt[2], lt[14], x] - 
         2*G[lt[5], lt[13], lt[8], lt[13], x] - 
         2*G[lt[5], lt[13], lt[8], lt[14], x] + 
         4*G[lt[5], lt[13], lt[13], lt[13], x] + 
         4*G[lt[5], lt[13], lt[13], lt[14], x] + 
         4*G[lt[5], lt[13], lt[14], lt[13], x] + 
         4*G[lt[5], lt[13], lt[14], lt[14], x] - 
         2*G[lt[5], lt[14], lt[2], lt[13], x] - 
         2*G[lt[5], lt[14], lt[2], lt[14], x] - 
         2*G[lt[5], lt[14], lt[8], lt[13], x] - 
         2*G[lt[5], lt[14], lt[8], lt[14], x] + 
         4*G[lt[5], lt[14], lt[13], lt[13], x] + 
         4*G[lt[5], lt[14], lt[13], lt[14], x] + 
         4*G[lt[5], lt[14], lt[14], lt[13], x] + 
         4*G[lt[5], lt[14], lt[14], lt[14], x] + G[lt[8], lt[2], lt[2], 
          lt[13], x] + G[lt[8], lt[2], lt[2], lt[14], x] + 
         G[lt[8], lt[2], lt[8], lt[13], x] + G[lt[8], lt[2], lt[8], lt[14], 
          x] - 2*G[lt[8], lt[2], lt[13], lt[13], x] - 
         2*G[lt[8], lt[2], lt[13], lt[14], x] - 
         2*G[lt[8], lt[2], lt[14], lt[13], x] - 
         2*G[lt[8], lt[2], lt[14], lt[14], x] + G[lt[8], lt[8], lt[2], 
          lt[13], x] + G[lt[8], lt[8], lt[2], lt[14], x] + 
         G[lt[8], lt[8], lt[8], lt[13], x] + G[lt[8], lt[8], lt[8], lt[14], 
          x] - 2*G[lt[8], lt[8], lt[13], lt[13], x] - 
         2*G[lt[8], lt[8], lt[13], lt[14], x] - 
         2*G[lt[8], lt[8], lt[14], lt[13], x] - 
         2*G[lt[8], lt[8], lt[14], lt[14], x] - 
         2*G[lt[8], lt[13], lt[2], lt[13], x] - 
         2*G[lt[8], lt[13], lt[2], lt[14], x] - 
         2*G[lt[8], lt[13], lt[8], lt[13], x] - 
         2*G[lt[8], lt[13], lt[8], lt[14], x] + 
         4*G[lt[8], lt[13], lt[13], lt[13], x] + 
         4*G[lt[8], lt[13], lt[13], lt[14], x] + 
         4*G[lt[8], lt[13], lt[14], lt[13], x] + 
         4*G[lt[8], lt[13], lt[14], lt[14], x] - 
         2*G[lt[8], lt[14], lt[2], lt[13], x] - 
         2*G[lt[8], lt[14], lt[2], lt[14], x] - 
         2*G[lt[8], lt[14], lt[8], lt[13], x] - 
         2*G[lt[8], lt[14], lt[8], lt[14], x] + 
         4*G[lt[8], lt[14], lt[13], lt[13], x] + 
         4*G[lt[8], lt[14], lt[13], lt[14], x] + 
         4*G[lt[8], lt[14], lt[14], lt[13], x] + 
         4*G[lt[8], lt[14], lt[14], lt[14], x] + 
         8*G[lt[9], lt[1], lt[1], lt[1], x] - 4*G[lt[9], lt[5], lt[1], lt[1], 
           x] - 2*G[lt[9], lt[5], lt[2], lt[13], x] - 
         2*G[lt[9], lt[5], lt[2], lt[14], x] - 2*G[lt[9], lt[5], lt[5], 
           lt[1], x] + G[lt[9], lt[5], lt[5], lt[13], x] + 
         G[lt[9], lt[5], lt[5], lt[14], x] + 2*G[lt[9], lt[5], lt[9], lt[1], 
           x] - G[lt[9], lt[5], lt[9], lt[13], x] - G[lt[9], lt[5], lt[9], 
          lt[14], x] + 2*G[lt[9], lt[5], lt[13], lt[13], x] + 
         2*G[lt[9], lt[5], lt[13], lt[14], x] + 
         2*G[lt[9], lt[5], lt[14], lt[13], x] + 
         2*G[lt[9], lt[5], lt[14], lt[14], x] - 
         2*G[lt[9], lt[8], lt[2], lt[13], x] - 2*G[lt[9], lt[8], lt[2], 
           lt[14], x] - 2*G[lt[9], lt[8], lt[8], lt[13], x] - 
         2*G[lt[9], lt[8], lt[8], lt[14], x] + 4*G[lt[9], lt[8], lt[13], 
           lt[13], x] + 4*G[lt[9], lt[8], lt[13], lt[14], x] + 
         4*G[lt[9], lt[8], lt[14], lt[13], x] + 
         4*G[lt[9], lt[8], lt[14], lt[14], x] + 
         4*G[lt[9], lt[9], lt[1], lt[1], x] - 2*G[lt[9], lt[9], lt[5], lt[1], 
           x] + G[lt[9], lt[9], lt[5], lt[13], x] + G[lt[9], lt[9], lt[5], 
          lt[14], x] + 2*G[lt[9], lt[9], lt[8], lt[13], x] + 
         2*G[lt[9], lt[9], lt[8], lt[14], x] + 2*G[lt[9], lt[9], lt[9], 
           lt[1], x] - G[lt[9], lt[9], lt[9], lt[13], x] - 
         G[lt[9], lt[9], lt[9], lt[14], x] - 2*G[lt[9], lt[9], lt[13], 
           lt[13], x] - 2*G[lt[9], lt[9], lt[13], lt[14], x] - 
         2*G[lt[9], lt[9], lt[14], lt[13], x] - 
         2*G[lt[9], lt[9], lt[14], lt[14], x] + 
         2*G[lt[9], lt[13], lt[2], lt[13], x] + 
         2*G[lt[9], lt[13], lt[2], lt[14], x] + 
         2*G[lt[9], lt[13], lt[8], lt[13], x] + 
         2*G[lt[9], lt[13], lt[8], lt[14], x] - 
         4*G[lt[9], lt[13], lt[13], lt[13], x] - 
         4*G[lt[9], lt[13], lt[13], lt[14], x] - 
         4*G[lt[9], lt[13], lt[14], lt[13], x] - 
         4*G[lt[9], lt[13], lt[14], lt[14], x] + 
         2*G[lt[9], lt[14], lt[2], lt[13], x] + 
         2*G[lt[9], lt[14], lt[2], lt[14], x] + 
         2*G[lt[9], lt[14], lt[8], lt[13], x] + 
         2*G[lt[9], lt[14], lt[8], lt[14], x] - 
         4*G[lt[9], lt[14], lt[13], lt[13], x] - 
         4*G[lt[9], lt[14], lt[13], lt[14], x] - 
         4*G[lt[9], lt[14], lt[14], lt[13], x] - 
         4*G[lt[9], lt[14], lt[14], lt[14], x] + (Pi^2*G[lt[5], x]*Log[mm])/
          12 - (Pi^2*G[lt[9], x]*Log[mm])/12 + G[lt[2], x]*G[0, 1, S45/mm]*
          Log[mm] - 2*G[lt[5], x]*G[0, 1, S45/mm]*Log[mm] - 
         G[lt[8], x]*G[0, 1, S45/mm]*Log[mm] + 2*G[lt[9], x]*G[0, 1, S45/mm]*
          Log[mm] + G[lt[2], lt[2], lt[13], x]*Log[mm] + 
         G[lt[2], lt[2], lt[14], x]*Log[mm] + G[lt[2], lt[8], lt[13], x]*
          Log[mm] + G[lt[2], lt[8], lt[14], x]*Log[mm] - 
         2*G[lt[2], lt[13], lt[13], x]*Log[mm] - 
         2*G[lt[2], lt[13], lt[14], x]*Log[mm] - 
         2*G[lt[2], lt[14], lt[13], x]*Log[mm] - 
         2*G[lt[2], lt[14], lt[14], x]*Log[mm] - 2*G[lt[5], lt[2], lt[13], x]*
          Log[mm] - 2*G[lt[5], lt[2], lt[14], x]*Log[mm] + 
         G[lt[5], lt[5], lt[5], x]*Log[mm] - G[lt[5], lt[5], lt[9], x]*
          Log[mm] + G[lt[5], lt[5], lt[13], x]*Log[mm] + 
         G[lt[5], lt[5], lt[14], x]*Log[mm] + G[lt[5], lt[9], lt[5], x]*
          Log[mm] - G[lt[5], lt[9], lt[9], x]*Log[mm] - 
         G[lt[5], lt[9], lt[13], x]*Log[mm] - G[lt[5], lt[9], lt[14], x]*
          Log[mm] + 2*G[lt[5], lt[13], lt[13], x]*Log[mm] + 
         2*G[lt[5], lt[13], lt[14], x]*Log[mm] + 
         2*G[lt[5], lt[14], lt[13], x]*Log[mm] + 
         2*G[lt[5], lt[14], lt[14], x]*Log[mm] - G[lt[8], lt[2], lt[13], x]*
          Log[mm] - G[lt[8], lt[2], lt[14], x]*Log[mm] - 
         G[lt[8], lt[8], lt[13], x]*Log[mm] - G[lt[8], lt[8], lt[14], x]*
          Log[mm] + 2*G[lt[8], lt[13], lt[13], x]*Log[mm] + 
         2*G[lt[8], lt[13], lt[14], x]*Log[mm] + 
         2*G[lt[8], lt[14], lt[13], x]*Log[mm] + 
         2*G[lt[8], lt[14], lt[14], x]*Log[mm] + G[lt[9], lt[5], lt[5], x]*
          Log[mm] - G[lt[9], lt[5], lt[9], x]*Log[mm] + 
         G[lt[9], lt[5], lt[13], x]*Log[mm] + G[lt[9], lt[5], lt[14], x]*
          Log[mm] + 2*G[lt[9], lt[8], lt[13], x]*Log[mm] + 
         2*G[lt[9], lt[8], lt[14], x]*Log[mm] + G[lt[9], lt[9], lt[5], x]*
          Log[mm] - G[lt[9], lt[9], lt[9], x]*Log[mm] - 
         G[lt[9], lt[9], lt[13], x]*Log[mm] - G[lt[9], lt[9], lt[14], x]*
          Log[mm] - 2*G[lt[9], lt[13], lt[13], x]*Log[mm] - 
         2*G[lt[9], lt[13], lt[14], x]*Log[mm] - 
         2*G[lt[9], lt[14], lt[13], x]*Log[mm] - 
         2*G[lt[9], lt[14], lt[14], x]*Log[mm] - 
         (G[lt[2], lt[13], x]*Log[mm]^2)/2 - (G[lt[2], lt[14], x]*Log[mm]^2)/
          2 + (G[lt[5], lt[5], x]*Log[mm]^2)/2 - 
         (G[lt[5], lt[9], x]*Log[mm]^2)/2 + (G[lt[5], lt[13], x]*Log[mm]^2)/
          2 + (G[lt[5], lt[14], x]*Log[mm]^2)/2 + 
         (G[lt[8], lt[13], x]*Log[mm]^2)/2 + (G[lt[8], lt[14], x]*Log[mm]^2)/
          2 + (G[lt[9], lt[5], x]*Log[mm]^2)/2 - 
         (G[lt[9], lt[9], x]*Log[mm]^2)/2 - (G[lt[9], lt[13], x]*Log[mm]^2)/
          2 - (G[lt[9], lt[14], x]*Log[mm]^2)/2 + (G[lt[5], x]*Log[mm]^3)/6 - 
         (G[lt[9], x]*Log[mm]^3)/6 + (Pi^2*G[lt[5], x]*Log[-S12])/12 - 
         (Pi^2*G[lt[9], x]*Log[-S12])/12 - 4*G[lt[5], lt[1], lt[1], x]*
          Log[-S12] - 2*G[lt[5], lt[5], lt[1], x]*Log[-S12] - 
         G[lt[5], lt[5], lt[5], x]*Log[-S12] + G[lt[5], lt[5], lt[9], x]*
          Log[-S12] + 2*G[lt[5], lt[9], lt[1], x]*Log[-S12] - 
         G[lt[5], lt[9], lt[5], x]*Log[-S12] + G[lt[5], lt[9], lt[9], x]*
          Log[-S12] + 4*G[lt[9], lt[1], lt[1], x]*Log[-S12] - 
         2*G[lt[9], lt[5], lt[1], x]*Log[-S12] - G[lt[9], lt[5], lt[5], x]*
          Log[-S12] + G[lt[9], lt[5], lt[9], x]*Log[-S12] + 
         2*G[lt[9], lt[9], lt[1], x]*Log[-S12] - G[lt[9], lt[9], lt[5], x]*
          Log[-S12] + G[lt[9], lt[9], lt[9], x]*Log[-S12] - 
         G[lt[5], lt[1], x]*Log[-S12]^2 - (G[lt[5], lt[5], x]*Log[-S12]^2)/
          2 + (G[lt[5], lt[9], x]*Log[-S12]^2)/2 + G[lt[9], lt[1], x]*
          Log[-S12]^2 - (G[lt[9], lt[5], x]*Log[-S12]^2)/2 + 
         (G[lt[9], lt[9], x]*Log[-S12]^2)/2 - (G[lt[5], x]*Log[-S12]^3)/6 + 
         (G[lt[9], x]*Log[-S12]^3)/6 - (Pi^2*G[lt[2], x]*Log[(mm - S45)/mm])/
          12 + (Pi^2*G[lt[5], x]*Log[(mm - S45)/mm])/6 + 
         (Pi^2*G[lt[8], x]*Log[(mm - S45)/mm])/12 - 
         (Pi^2*G[lt[9], x]*Log[(mm - S45)/mm])/6 + 2*G[lt[2], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] - 4*G[lt[5], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] - 2*G[lt[8], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] + 4*G[lt[9], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] + 2*G[lt[2], x]*
          G[0, 1, S45/mm]*Log[(mm - S45)/mm] - 4*G[lt[5], x]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] - 2*G[lt[8], x]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] + 4*G[lt[9], x]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] - G[lt[2], lt[2], lt[2], x]*Log[(mm - S45)/mm] - 
         G[lt[2], lt[2], lt[8], x]*Log[(mm - S45)/mm] + 
         2*G[lt[2], lt[2], lt[13], x]*Log[(mm - S45)/mm] + 
         2*G[lt[2], lt[2], lt[14], x]*Log[(mm - S45)/mm] - 
         G[lt[2], lt[8], lt[2], x]*Log[(mm - S45)/mm] - 
         G[lt[2], lt[8], lt[8], x]*Log[(mm - S45)/mm] + 
         2*G[lt[2], lt[8], lt[13], x]*Log[(mm - S45)/mm] + 
         2*G[lt[2], lt[8], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[2], lt[13], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[2], lt[13], lt[8], x]*Log[(mm - S45)/mm] - 
         4*G[lt[2], lt[13], lt[13], x]*Log[(mm - S45)/mm] - 
         4*G[lt[2], lt[13], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[2], lt[14], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[2], lt[14], lt[8], x]*Log[(mm - S45)/mm] - 
         4*G[lt[2], lt[14], lt[13], x]*Log[(mm - S45)/mm] - 
         4*G[lt[2], lt[14], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[5], lt[2], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[5], lt[2], lt[8], x]*Log[(mm - S45)/mm] - 
         4*G[lt[5], lt[2], lt[13], x]*Log[(mm - S45)/mm] - 
         4*G[lt[5], lt[2], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[5], lt[5], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[5], lt[5], lt[5], x]*Log[(mm - S45)/mm] - 
         2*G[lt[5], lt[5], lt[9], x]*Log[(mm - S45)/mm] + 
         2*G[lt[5], lt[5], lt[13], x]*Log[(mm - S45)/mm] + 
         2*G[lt[5], lt[5], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[5], lt[9], lt[5], x]*Log[(mm - S45)/mm] + 
         2*G[lt[5], lt[9], lt[8], x]*Log[(mm - S45)/mm] - 
         2*G[lt[5], lt[9], lt[9], x]*Log[(mm - S45)/mm] - 
         2*G[lt[5], lt[9], lt[13], x]*Log[(mm - S45)/mm] - 
         2*G[lt[5], lt[9], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[5], lt[13], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[5], lt[13], lt[8], x]*Log[(mm - S45)/mm] + 
         4*G[lt[5], lt[13], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[5], lt[13], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[5], lt[14], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[5], lt[14], lt[8], x]*Log[(mm - S45)/mm] + 
         4*G[lt[5], lt[14], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[5], lt[14], lt[14], x]*Log[(mm - S45)/mm] + 
         G[lt[8], lt[2], lt[2], x]*Log[(mm - S45)/mm] + 
         G[lt[8], lt[2], lt[8], x]*Log[(mm - S45)/mm] - 
         2*G[lt[8], lt[2], lt[13], x]*Log[(mm - S45)/mm] - 
         2*G[lt[8], lt[2], lt[14], x]*Log[(mm - S45)/mm] + 
         G[lt[8], lt[8], lt[2], x]*Log[(mm - S45)/mm] + 
         G[lt[8], lt[8], lt[8], x]*Log[(mm - S45)/mm] - 
         2*G[lt[8], lt[8], lt[13], x]*Log[(mm - S45)/mm] - 
         2*G[lt[8], lt[8], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[8], lt[13], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[8], lt[13], lt[8], x]*Log[(mm - S45)/mm] + 
         4*G[lt[8], lt[13], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[8], lt[13], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[8], lt[14], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[8], lt[14], lt[8], x]*Log[(mm - S45)/mm] + 
         4*G[lt[8], lt[14], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[8], lt[14], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[9], lt[5], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[5], lt[5], x]*Log[(mm - S45)/mm] - 
         2*G[lt[9], lt[5], lt[9], x]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[5], lt[13], x]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[5], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[9], lt[8], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[9], lt[8], lt[8], x]*Log[(mm - S45)/mm] + 
         4*G[lt[9], lt[8], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[9], lt[8], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[9], lt[5], x]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[9], lt[8], x]*Log[(mm - S45)/mm] - 
         2*G[lt[9], lt[9], lt[9], x]*Log[(mm - S45)/mm] - 
         2*G[lt[9], lt[9], lt[13], x]*Log[(mm - S45)/mm] - 
         2*G[lt[9], lt[9], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[13], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[13], lt[8], x]*Log[(mm - S45)/mm] - 
         4*G[lt[9], lt[13], lt[13], x]*Log[(mm - S45)/mm] - 
         4*G[lt[9], lt[13], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[14], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[14], lt[8], x]*Log[(mm - S45)/mm] - 
         4*G[lt[9], lt[14], lt[13], x]*Log[(mm - S45)/mm] - 
         4*G[lt[9], lt[14], lt[14], x]*Log[(mm - S45)/mm] + 
         G[lt[2], lt[2], x]*Log[mm]*Log[(mm - S45)/mm] + 
         G[lt[2], lt[8], x]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[2], lt[13], x]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[2], lt[14], x]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[5], lt[2], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[5], lt[5], x]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[5], lt[9], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[5], lt[13], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[5], lt[14], x]*Log[mm]*Log[(mm - S45)/mm] - 
         G[lt[8], lt[2], x]*Log[mm]*Log[(mm - S45)/mm] - 
         G[lt[8], lt[8], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[8], lt[13], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[8], lt[14], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[5], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[8], x]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[9], lt[9], x]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[9], lt[13], x]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[9], lt[14], x]*Log[mm]*Log[(mm - S45)/mm] - 
         (G[lt[2], x]*Log[mm]^2*Log[(mm - S45)/mm])/2 + G[lt[5], x]*Log[mm]^2*
          Log[(mm - S45)/mm] + (G[lt[8], x]*Log[mm]^2*Log[(mm - S45)/mm])/2 - 
         G[lt[9], x]*Log[mm]^2*Log[(mm - S45)/mm] + G[lt[2], lt[2], x]*
          Log[(mm - S45)/mm]^2 + G[lt[2], lt[8], x]*Log[(mm - S45)/mm]^2 - 
         2*G[lt[2], lt[13], x]*Log[(mm - S45)/mm]^2 - 2*G[lt[2], lt[14], x]*
          Log[(mm - S45)/mm]^2 - 2*G[lt[5], lt[2], x]*Log[(mm - S45)/mm]^2 + 
         2*G[lt[5], lt[5], x]*Log[(mm - S45)/mm]^2 - 2*G[lt[5], lt[9], x]*
          Log[(mm - S45)/mm]^2 + 2*G[lt[5], lt[13], x]*Log[(mm - S45)/mm]^2 + 
         2*G[lt[5], lt[14], x]*Log[(mm - S45)/mm]^2 - G[lt[8], lt[2], x]*
          Log[(mm - S45)/mm]^2 - G[lt[8], lt[8], x]*Log[(mm - S45)/mm]^2 + 
         2*G[lt[8], lt[13], x]*Log[(mm - S45)/mm]^2 + 2*G[lt[8], lt[14], x]*
          Log[(mm - S45)/mm]^2 + 2*G[lt[9], lt[5], x]*Log[(mm - S45)/mm]^2 + 
         2*G[lt[9], lt[8], x]*Log[(mm - S45)/mm]^2 - 2*G[lt[9], lt[9], x]*
          Log[(mm - S45)/mm]^2 - 2*G[lt[9], lt[13], x]*Log[(mm - S45)/mm]^2 - 
         2*G[lt[9], lt[14], x]*Log[(mm - S45)/mm]^2 - G[lt[2], x]*Log[mm]*
          Log[(mm - S45)/mm]^2 + 2*G[lt[5], x]*Log[mm]*Log[(mm - S45)/mm]^2 + 
         G[lt[8], x]*Log[mm]*Log[(mm - S45)/mm]^2 - 2*G[lt[9], x]*Log[mm]*
          Log[(mm - S45)/mm]^2 - (2*G[lt[2], x]*Log[(mm - S45)/mm]^3)/3 + 
         (4*G[lt[5], x]*Log[(mm - S45)/mm]^3)/3 + 
         (2*G[lt[8], x]*Log[(mm - S45)/mm]^3)/3 - 
         (4*G[lt[9], x]*Log[(mm - S45)/mm]^3)/3 - G[lt[2], x]*
          Log[(mm - S45)/mm]^2*Log[S45/mm] + 2*G[lt[5], x]*
          Log[(mm - S45)/mm]^2*Log[S45/mm] + G[lt[8], x]*Log[(mm - S45)/mm]^2*
          Log[S45/mm] - 2*G[lt[9], x]*Log[(mm - S45)/mm]^2*Log[S45/mm] - 
         2*G[lt[2], x]*Zeta[3] + 2*G[lt[5], x]*Zeta[3] + 
         2*G[lt[8], x]*Zeta[3] - 2*G[lt[9], x]*Zeta[3]), 
     gb[9] -> ep^2*(G[0, 1, S45/mm] - G[lt[1], lt[6], x] + 
         G[lt[10], lt[6], x] - G[lt[16], lt[1], x] + G[lt[16], lt[6], x] + 
         G[lt[16], x]*Log[mm] - G[lt[1], x]*Log[(mm - S45)/mm] + 
         G[lt[10], x]*Log[(mm - S45)/mm] + G[lt[16], x]*Log[(mm - S45)/mm] + 
         Log[mm]*Log[(mm - S45)/mm] + Log[(mm - S45)/mm]^2/2 - 
         G[lt[16], x]*Log[-S15] - Log[(mm - S45)/mm]*Log[-S15]) + 
       ep^3*(-(Pi^2*G[lt[16], x])/6 - 2*G[lt[1], x]*G[0, 1, S45/mm] + 
         G[lt[10], x]*G[0, 1, S45/mm] + 2*G[lt[15], x]*G[0, 1, S45/mm] + 
         3*G[0, 0, 1, S45/mm] + G[lt[1], lt[1], lt[6], x] + 
         2*G[lt[1], lt[6], lt[6], x] - 2*G[lt[1], lt[10], lt[6], x] + 
         G[lt[1], lt[16], lt[1], x] - G[lt[1], lt[16], lt[6], x] - 
         2*G[lt[10], lt[6], lt[6], x] + G[lt[10], lt[10], lt[6], x] - 
         2*G[lt[15], lt[1], lt[6], x] + 2*G[lt[15], lt[10], lt[6], x] - 
         2*G[lt[15], lt[16], lt[1], x] + 2*G[lt[15], lt[16], lt[6], x] + 
         G[lt[16], lt[1], lt[1], x] + G[lt[16], lt[1], lt[6], x] - 
         2*G[lt[16], lt[6], lt[6], x] + G[lt[16], lt[16], lt[1], x] - 
         G[lt[16], lt[16], lt[6], x] + G[0, 1, S45/mm]*Log[mm] + 
         G[lt[1], lt[6], x]*Log[mm] - G[lt[1], lt[16], x]*Log[mm] - 
         G[lt[10], lt[6], x]*Log[mm] + 2*G[lt[15], lt[16], x]*Log[mm] - 
         G[lt[16], lt[6], x]*Log[mm] - G[lt[16], lt[16], x]*Log[mm] - 
         (G[lt[16], x]*Log[mm]^2)/2 - (Pi^2*Log[(mm - S45)/mm])/6 + 
         G[lt[1], lt[1], x]*Log[(mm - S45)/mm] + 2*G[lt[1], lt[6], x]*
          Log[(mm - S45)/mm] - 2*G[lt[1], lt[10], x]*Log[(mm - S45)/mm] - 
         G[lt[1], lt[16], x]*Log[(mm - S45)/mm] - 2*G[lt[10], lt[6], x]*
          Log[(mm - S45)/mm] + G[lt[10], lt[10], x]*Log[(mm - S45)/mm] - 
         2*G[lt[15], lt[1], x]*Log[(mm - S45)/mm] + 2*G[lt[15], lt[10], x]*
          Log[(mm - S45)/mm] + 2*G[lt[15], lt[16], x]*Log[(mm - S45)/mm] + 
         G[lt[16], lt[1], x]*Log[(mm - S45)/mm] - 2*G[lt[16], lt[6], x]*
          Log[(mm - S45)/mm] - G[lt[16], lt[16], x]*Log[(mm - S45)/mm] - 
         G[lt[10], x]*Log[mm]*Log[(mm - S45)/mm] + 2*G[lt[15], x]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[16], x]*Log[mm]*Log[(mm - S45)/mm] - 
         (Log[mm]^2*Log[(mm - S45)/mm])/2 + 
         (G[lt[1], x]*Log[(mm - S45)/mm]^2)/2 - G[lt[10], x]*
          Log[(mm - S45)/mm]^2 + G[lt[15], x]*Log[(mm - S45)/mm]^2 - 
         (3*G[lt[16], x]*Log[(mm - S45)/mm]^2)/2 - 
         Log[mm]*Log[(mm - S45)/mm]^2 - Log[(mm - S45)/mm]^3/2 - 
         2*G[0, 1, S45/mm]*Log[-S15] + G[lt[1], lt[16], x]*Log[-S15] - 
         2*G[lt[15], lt[16], x]*Log[-S15] + G[lt[16], lt[1], x]*Log[-S15] + 
         G[lt[16], lt[16], x]*Log[-S15] + G[lt[1], x]*Log[(mm - S45)/mm]*
          Log[-S15] - 2*G[lt[15], x]*Log[(mm - S45)/mm]*Log[-S15] + 
         G[lt[16], x]*Log[(mm - S45)/mm]*Log[-S15] + 
         (Log[(mm - S45)/mm]^2*Log[-S15])/2 + (G[lt[16], x]*Log[-S15]^2)/2 + 
         (Log[(mm - S45)/mm]*Log[-S15]^2)/2) + 
       ep^4*(Pi^4/45 - (Pi^2*G[0, 1, S45/mm])/4 + 2*G[0, 1, S45/mm]*
          G[lt[1], lt[1], x] - (Pi^2*G[lt[1], lt[6], x])/12 + 
         2*G[0, 1, S45/mm]*G[lt[1], lt[6], x] - 2*G[0, 1, S45/mm]*
          G[lt[1], lt[10], x] - 2*G[0, 1, S45/mm]*G[lt[1], lt[15], x] + 
         (Pi^2*G[lt[1], lt[16], x])/6 + (Pi^2*G[lt[10], lt[6], x])/12 - 
         2*G[0, 1, S45/mm]*G[lt[10], lt[6], x] + G[0, 1, S45/mm]*
          G[lt[10], lt[10], x] - 4*G[0, 1, S45/mm]*G[lt[15], lt[1], x] + 
         2*G[0, 1, S45/mm]*G[lt[15], lt[10], x] + 4*G[0, 1, S45/mm]*
          G[lt[15], lt[15], x] - (Pi^2*G[lt[15], lt[16], x])/3 + 
         (Pi^2*G[lt[16], lt[1], x])/12 + 2*G[0, 1, S45/mm]*
          G[lt[16], lt[1], x] + (Pi^2*G[lt[16], lt[6], x])/12 - 
         2*G[0, 1, S45/mm]*G[lt[16], lt[6], x] - 2*G[0, 1, S45/mm]*
          G[lt[16], lt[15], x] + (Pi^2*G[lt[16], lt[16], x])/6 - 
         2*G[lt[1], x]*G[0, 0, 1, (mm - S45)/mm] + 2*G[lt[10], x]*
          G[0, 0, 1, (mm - S45)/mm] + 2*G[lt[16], x]*G[0, 0, 1, 
           (mm - S45)/mm] - 4*G[lt[1], x]*G[0, 0, 1, S45/mm] + 
         G[lt[10], x]*G[0, 0, 1, S45/mm] + 6*G[lt[15], x]*
          G[0, 0, 1, S45/mm] - 2*G[lt[16], x]*G[0, 0, 1, S45/mm] + 
         2*G[0, 0, 0, 1, (mm - S45)/mm] + 7*G[0, 0, 0, 1, S45/mm] + 
         2*G[0, 0, 1, 1, S45/mm] - G[lt[1], lt[1], lt[1], lt[6], x] - 
         2*G[lt[1], lt[1], lt[6], lt[6], x] + 2*G[lt[1], lt[1], lt[10], 
           lt[6], x] - G[lt[1], lt[1], lt[16], lt[1], x] + 
         G[lt[1], lt[1], lt[16], lt[6], x] - 4*G[lt[1], lt[6], lt[6], lt[6], 
           x] + 2*G[lt[1], lt[6], lt[10], lt[6], x] + 
         4*G[lt[1], lt[10], lt[6], lt[6], x] - 2*G[lt[1], lt[10], lt[10], 
           lt[6], x] + 2*G[lt[1], lt[15], lt[1], lt[6], x] - 
         2*G[lt[1], lt[15], lt[10], lt[6], x] + 
         2*G[lt[1], lt[15], lt[16], lt[1], x] - 
         2*G[lt[1], lt[15], lt[16], lt[6], x] - G[lt[1], lt[16], lt[1], 
          lt[1], x] - G[lt[1], lt[16], lt[1], lt[6], x] + 
         2*G[lt[1], lt[16], lt[6], lt[6], x] - G[lt[1], lt[16], lt[16], 
          lt[1], x] + G[lt[1], lt[16], lt[16], lt[6], x] + 
         4*G[lt[10], lt[6], lt[6], lt[6], x] - 2*G[lt[10], lt[6], lt[10], 
           lt[6], x] - 2*G[lt[10], lt[10], lt[6], lt[6], x] + 
         G[lt[10], lt[10], lt[10], lt[6], x] + 2*G[lt[15], lt[1], lt[1], 
           lt[6], x] + 4*G[lt[15], lt[1], lt[6], lt[6], x] - 
         4*G[lt[15], lt[1], lt[10], lt[6], x] + 
         2*G[lt[15], lt[1], lt[16], lt[1], x] - 
         2*G[lt[15], lt[1], lt[16], lt[6], x] - 
         4*G[lt[15], lt[10], lt[6], lt[6], x] + 2*G[lt[15], lt[10], lt[10], 
           lt[6], x] - 4*G[lt[15], lt[15], lt[1], lt[6], x] + 
         4*G[lt[15], lt[15], lt[10], lt[6], x] - 
         4*G[lt[15], lt[15], lt[16], lt[1], x] + 
         4*G[lt[15], lt[15], lt[16], lt[6], x] + 
         2*G[lt[15], lt[16], lt[1], lt[1], x] + 
         2*G[lt[15], lt[16], lt[1], lt[6], x] - 
         4*G[lt[15], lt[16], lt[6], lt[6], x] + 2*G[lt[15], lt[16], lt[16], 
           lt[1], x] - 2*G[lt[15], lt[16], lt[16], lt[6], x] - 
         G[lt[16], lt[1], lt[1], lt[1], x] - G[lt[16], lt[1], lt[1], lt[6], 
          x] - 2*G[lt[16], lt[1], lt[6], lt[6], x] + 
         2*G[lt[16], lt[1], lt[10], lt[6], x] - G[lt[16], lt[1], lt[16], 
          lt[1], x] + G[lt[16], lt[1], lt[16], lt[6], x] + 
         4*G[lt[16], lt[6], lt[6], lt[6], x] - 2*G[lt[16], lt[6], lt[10], 
           lt[6], x] + 2*G[lt[16], lt[15], lt[1], lt[6], x] - 
         2*G[lt[16], lt[15], lt[10], lt[6], x] + 
         2*G[lt[16], lt[15], lt[16], lt[1], x] - 
         2*G[lt[16], lt[15], lt[16], lt[6], x] - G[lt[16], lt[16], lt[1], 
          lt[1], x] - G[lt[16], lt[16], lt[1], lt[6], x] + 
         2*G[lt[16], lt[16], lt[6], lt[6], x] - G[lt[16], lt[16], lt[16], 
          lt[1], x] + G[lt[16], lt[16], lt[16], lt[6], x] + 
         (Pi^2*G[lt[16], x]*Log[mm])/12 - G[lt[10], x]*G[0, 1, S45/mm]*
          Log[mm] + 2*G[lt[15], x]*G[0, 1, S45/mm]*Log[mm] - 
         2*G[lt[16], x]*G[0, 1, S45/mm]*Log[mm] + 2*G[0, 0, 1, (mm - S45)/mm]*
          Log[mm] + G[0, 0, 1, S45/mm]*Log[mm] - G[lt[1], lt[1], lt[6], x]*
          Log[mm] + G[lt[1], lt[1], lt[16], x]*Log[mm] - 
         2*G[lt[1], lt[6], lt[6], x]*Log[mm] + 2*G[lt[1], lt[10], lt[6], x]*
          Log[mm] - 2*G[lt[1], lt[15], lt[16], x]*Log[mm] + 
         G[lt[1], lt[16], lt[6], x]*Log[mm] + G[lt[1], lt[16], lt[16], x]*
          Log[mm] + 2*G[lt[10], lt[6], lt[6], x]*Log[mm] - 
         G[lt[10], lt[10], lt[6], x]*Log[mm] + 2*G[lt[15], lt[1], lt[6], x]*
          Log[mm] - 2*G[lt[15], lt[1], lt[16], x]*Log[mm] - 
         2*G[lt[15], lt[10], lt[6], x]*Log[mm] + 
         4*G[lt[15], lt[15], lt[16], x]*Log[mm] - 
         2*G[lt[15], lt[16], lt[6], x]*Log[mm] - 
         2*G[lt[15], lt[16], lt[16], x]*Log[mm] - G[lt[16], lt[1], lt[6], x]*
          Log[mm] + G[lt[16], lt[1], lt[16], x]*Log[mm] + 
         2*G[lt[16], lt[6], lt[6], x]*Log[mm] - 2*G[lt[16], lt[15], lt[16], 
           x]*Log[mm] + G[lt[16], lt[16], lt[6], x]*Log[mm] + 
         G[lt[16], lt[16], lt[16], x]*Log[mm] - (G[0, 1, S45/mm]*Log[mm]^2)/
          2 - (G[lt[1], lt[6], x]*Log[mm]^2)/2 + 
         (G[lt[1], lt[16], x]*Log[mm]^2)/2 + (G[lt[10], lt[6], x]*Log[mm]^2)/
          2 - G[lt[15], lt[16], x]*Log[mm]^2 + 
         (G[lt[16], lt[6], x]*Log[mm]^2)/2 + (G[lt[16], lt[16], x]*Log[mm]^2)/
          2 + (G[lt[16], x]*Log[mm]^3)/6 + (Pi^2*G[lt[1], x]*
           Log[(mm - S45)/mm])/12 + (Pi^2*G[lt[10], x]*Log[(mm - S45)/mm])/
          12 - (Pi^2*G[lt[15], x]*Log[(mm - S45)/mm])/3 + 
         (Pi^2*G[lt[16], x]*Log[(mm - S45)/mm])/4 + 2*G[lt[1], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] - 2*G[lt[10], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] - 2*G[lt[16], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] + 2*G[lt[1], x]*
          G[0, 1, S45/mm]*Log[(mm - S45)/mm] - 2*G[lt[10], x]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] - 2*G[lt[16], x]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] - 2*G[0, 0, 1, S45/mm]*Log[(mm - S45)/mm] - 
         G[lt[1], lt[1], lt[1], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[1], lt[6], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[1], lt[10], x]*Log[(mm - S45)/mm] + 
         G[lt[1], lt[1], lt[16], x]*Log[(mm - S45)/mm] - 
         4*G[lt[1], lt[6], lt[6], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[6], lt[10], x]*Log[(mm - S45)/mm] + 
         4*G[lt[1], lt[10], lt[6], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[10], lt[10], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[15], lt[1], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[15], lt[10], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[15], lt[16], x]*Log[(mm - S45)/mm] - 
         G[lt[1], lt[16], lt[1], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[16], lt[6], x]*Log[(mm - S45)/mm] + 
         G[lt[1], lt[16], lt[16], x]*Log[(mm - S45)/mm] + 
         4*G[lt[10], lt[6], lt[6], x]*Log[(mm - S45)/mm] - 
         2*G[lt[10], lt[6], lt[10], x]*Log[(mm - S45)/mm] - 
         2*G[lt[10], lt[10], lt[6], x]*Log[(mm - S45)/mm] + 
         G[lt[10], lt[10], lt[10], x]*Log[(mm - S45)/mm] + 
         2*G[lt[15], lt[1], lt[1], x]*Log[(mm - S45)/mm] + 
         4*G[lt[15], lt[1], lt[6], x]*Log[(mm - S45)/mm] - 
         4*G[lt[15], lt[1], lt[10], x]*Log[(mm - S45)/mm] - 
         2*G[lt[15], lt[1], lt[16], x]*Log[(mm - S45)/mm] - 
         4*G[lt[15], lt[10], lt[6], x]*Log[(mm - S45)/mm] + 
         2*G[lt[15], lt[10], lt[10], x]*Log[(mm - S45)/mm] - 
         4*G[lt[15], lt[15], lt[1], x]*Log[(mm - S45)/mm] + 
         4*G[lt[15], lt[15], lt[10], x]*Log[(mm - S45)/mm] + 
         4*G[lt[15], lt[15], lt[16], x]*Log[(mm - S45)/mm] + 
         2*G[lt[15], lt[16], lt[1], x]*Log[(mm - S45)/mm] - 
         4*G[lt[15], lt[16], lt[6], x]*Log[(mm - S45)/mm] - 
         2*G[lt[15], lt[16], lt[16], x]*Log[(mm - S45)/mm] - 
         G[lt[16], lt[1], lt[1], x]*Log[(mm - S45)/mm] - 
         2*G[lt[16], lt[1], lt[6], x]*Log[(mm - S45)/mm] + 
         2*G[lt[16], lt[1], lt[10], x]*Log[(mm - S45)/mm] + 
         G[lt[16], lt[1], lt[16], x]*Log[(mm - S45)/mm] + 
         4*G[lt[16], lt[6], lt[6], x]*Log[(mm - S45)/mm] - 
         2*G[lt[16], lt[6], lt[10], x]*Log[(mm - S45)/mm] + 
         2*G[lt[16], lt[15], lt[1], x]*Log[(mm - S45)/mm] - 
         2*G[lt[16], lt[15], lt[10], x]*Log[(mm - S45)/mm] - 
         2*G[lt[16], lt[15], lt[16], x]*Log[(mm - S45)/mm] - 
         G[lt[16], lt[16], lt[1], x]*Log[(mm - S45)/mm] + 
         2*G[lt[16], lt[16], lt[6], x]*Log[(mm - S45)/mm] + 
         G[lt[16], lt[16], lt[16], x]*Log[(mm - S45)/mm] + 
         (Pi^2*Log[mm]*Log[(mm - S45)/mm])/12 - 2*G[0, 1, (mm - S45)/mm]*
          Log[mm]*Log[(mm - S45)/mm] - 2*G[0, 1, S45/mm]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[1], lt[6], x]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[1], lt[10], x]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[1], lt[15], x]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[1], lt[16], x]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[10], lt[6], x]*Log[mm]*
          Log[(mm - S45)/mm] - G[lt[10], lt[10], x]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[15], lt[10], x]*Log[mm]*
          Log[(mm - S45)/mm] + 4*G[lt[15], lt[15], x]*Log[mm]*
          Log[(mm - S45)/mm] - 4*G[lt[15], lt[16], x]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[16], lt[6], x]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[16], lt[15], x]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[16], lt[16], x]*Log[mm]*
          Log[(mm - S45)/mm] + (G[lt[10], x]*Log[mm]^2*Log[(mm - S45)/mm])/
          2 - G[lt[15], x]*Log[mm]^2*Log[(mm - S45)/mm] + 
         G[lt[16], x]*Log[mm]^2*Log[(mm - S45)/mm] + 
         (Log[mm]^3*Log[(mm - S45)/mm])/6 + (Pi^2*Log[(mm - S45)/mm]^2)/8 - 
         G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm]^2 - G[0, 1, S45/mm]*
          Log[(mm - S45)/mm]^2 - (G[lt[1], lt[1], x]*Log[(mm - S45)/mm]^2)/
          2 - 2*G[lt[1], lt[6], x]*Log[(mm - S45)/mm]^2 + 
         2*G[lt[1], lt[10], x]*Log[(mm - S45)/mm]^2 - G[lt[1], lt[15], x]*
          Log[(mm - S45)/mm]^2 + (3*G[lt[1], lt[16], x]*Log[(mm - S45)/mm]^2)/
          2 + 2*G[lt[10], lt[6], x]*Log[(mm - S45)/mm]^2 - 
         G[lt[10], lt[10], x]*Log[(mm - S45)/mm]^2 + G[lt[15], lt[1], x]*
          Log[(mm - S45)/mm]^2 - 2*G[lt[15], lt[10], x]*Log[(mm - S45)/mm]^
           2 + 2*G[lt[15], lt[15], x]*Log[(mm - S45)/mm]^2 - 
         3*G[lt[15], lt[16], x]*Log[(mm - S45)/mm]^2 - 
         (G[lt[16], lt[1], x]*Log[(mm - S45)/mm]^2)/2 + 2*G[lt[16], lt[6], x]*
          Log[(mm - S45)/mm]^2 - G[lt[16], lt[15], x]*Log[(mm - S45)/mm]^2 + 
         (3*G[lt[16], lt[16], x]*Log[(mm - S45)/mm]^2)/2 + 
         G[lt[10], x]*Log[mm]*Log[(mm - S45)/mm]^2 - 2*G[lt[15], x]*Log[mm]*
          Log[(mm - S45)/mm]^2 + 2*G[lt[16], x]*Log[mm]*Log[(mm - S45)/mm]^
           2 + (Log[mm]^2*Log[(mm - S45)/mm]^2)/2 - 
         (G[lt[1], x]*Log[(mm - S45)/mm]^3)/6 + 
         (2*G[lt[10], x]*Log[(mm - S45)/mm]^3)/3 - G[lt[15], x]*
          Log[(mm - S45)/mm]^3 + (7*G[lt[16], x]*Log[(mm - S45)/mm]^3)/6 + 
         (2*Log[mm]*Log[(mm - S45)/mm]^3)/3 + (7*Log[(mm - S45)/mm]^4)/24 - 
         G[lt[1], x]*Log[(mm - S45)/mm]^2*Log[S45/mm] + 
         G[lt[10], x]*Log[(mm - S45)/mm]^2*Log[S45/mm] + 
         G[lt[16], x]*Log[(mm - S45)/mm]^2*Log[S45/mm] + 
         Log[mm]*Log[(mm - S45)/mm]^2*Log[S45/mm] + 
         (2*Log[(mm - S45)/mm]^3*Log[S45/mm])/3 + 
         (Pi^2*G[lt[16], x]*Log[-S15])/12 + 2*G[lt[1], x]*G[0, 1, S45/mm]*
          Log[-S15] - 4*G[lt[15], x]*G[0, 1, S45/mm]*Log[-S15] + 
         2*G[lt[16], x]*G[0, 1, S45/mm]*Log[-S15] - 
         2*G[0, 0, 1, (mm - S45)/mm]*Log[-S15] - 4*G[0, 0, 1, S45/mm]*
          Log[-S15] - G[lt[1], lt[1], lt[16], x]*Log[-S15] + 
         2*G[lt[1], lt[15], lt[16], x]*Log[-S15] - G[lt[1], lt[16], lt[1], x]*
          Log[-S15] - G[lt[1], lt[16], lt[16], x]*Log[-S15] + 
         2*G[lt[15], lt[1], lt[16], x]*Log[-S15] - 
         4*G[lt[15], lt[15], lt[16], x]*Log[-S15] + 
         2*G[lt[15], lt[16], lt[1], x]*Log[-S15] + 
         2*G[lt[15], lt[16], lt[16], x]*Log[-S15] - 
         G[lt[16], lt[1], lt[1], x]*Log[-S15] - G[lt[16], lt[1], lt[16], x]*
          Log[-S15] + 2*G[lt[16], lt[15], lt[16], x]*Log[-S15] - 
         G[lt[16], lt[16], lt[1], x]*Log[-S15] - G[lt[16], lt[16], lt[16], x]*
          Log[-S15] + (Pi^2*Log[(mm - S45)/mm]*Log[-S15])/12 + 
         2*G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm]*Log[-S15] + 
         2*G[0, 1, S45/mm]*Log[(mm - S45)/mm]*Log[-S15] - 
         G[lt[1], lt[1], x]*Log[(mm - S45)/mm]*Log[-S15] + 
         2*G[lt[1], lt[15], x]*Log[(mm - S45)/mm]*Log[-S15] - 
         G[lt[1], lt[16], x]*Log[(mm - S45)/mm]*Log[-S15] + 
         2*G[lt[15], lt[1], x]*Log[(mm - S45)/mm]*Log[-S15] - 
         4*G[lt[15], lt[15], x]*Log[(mm - S45)/mm]*Log[-S15] + 
         2*G[lt[15], lt[16], x]*Log[(mm - S45)/mm]*Log[-S15] - 
         G[lt[16], lt[1], x]*Log[(mm - S45)/mm]*Log[-S15] + 
         2*G[lt[16], lt[15], x]*Log[(mm - S45)/mm]*Log[-S15] - 
         G[lt[16], lt[16], x]*Log[(mm - S45)/mm]*Log[-S15] - 
         (G[lt[1], x]*Log[(mm - S45)/mm]^2*Log[-S15])/2 + 
         G[lt[15], x]*Log[(mm - S45)/mm]^2*Log[-S15] - 
         (G[lt[16], x]*Log[(mm - S45)/mm]^2*Log[-S15])/2 - 
         (Log[(mm - S45)/mm]^3*Log[-S15])/6 - Log[(mm - S45)/mm]^2*
          Log[S45/mm]*Log[-S15] + G[0, 1, S45/mm]*Log[-S15]^2 - 
         (G[lt[1], lt[16], x]*Log[-S15]^2)/2 + G[lt[15], lt[16], x]*
          Log[-S15]^2 - (G[lt[16], lt[1], x]*Log[-S15]^2)/2 - 
         (G[lt[16], lt[16], x]*Log[-S15]^2)/2 - 
         (G[lt[1], x]*Log[(mm - S45)/mm]*Log[-S15]^2)/2 + 
         G[lt[15], x]*Log[(mm - S45)/mm]*Log[-S15]^2 - 
         (G[lt[16], x]*Log[(mm - S45)/mm]*Log[-S15]^2)/2 - 
         (Log[(mm - S45)/mm]^2*Log[-S15]^2)/4 - (G[lt[16], x]*Log[-S15]^3)/
          6 - (Log[(mm - S45)/mm]*Log[-S15]^3)/6 - 2*G[lt[1], x]*Zeta[3] + 
         2*G[lt[10], x]*Zeta[3] + 2*Log[mm]*Zeta[3] - 2*Log[-S15]*Zeta[3]), 
     gb[10] -> ep^2*(G[0, 1, S45/mm] - G[lt[1], lt[13], x] - 
         G[lt[1], lt[14], x] + G[lt[2], lt[13], x] + G[lt[2], lt[14], x] - 
         G[lt[4], lt[13], x] - G[lt[4], lt[14], x] + G[lt[8], lt[13], x] + 
         G[lt[8], lt[14], x] - G[lt[12], lt[1], x] - G[lt[12], lt[4], x] + 
         G[lt[12], lt[13], x] + G[lt[12], lt[14], x] + G[lt[12], x]*Log[mm] - 
         G[lt[12], x]*Log[S12 - S34] - G[lt[1], x]*Log[(mm - S45)/mm] + 
         G[lt[2], x]*Log[(mm - S45)/mm] - G[lt[4], x]*Log[(mm - S45)/mm] + 
         G[lt[8], x]*Log[(mm - S45)/mm] + G[lt[12], x]*Log[(mm - S45)/mm] + 
         Log[mm]*Log[(mm - S45)/mm] - Log[S12 - S34]*Log[(mm - S45)/mm] + 
         Log[(mm - S45)/mm]^2/2) + ep^3*(-(Pi^2*G[lt[12], x])/6 - 
         2*G[lt[1], x]*G[0, 1, S45/mm] + G[lt[2], x]*G[0, 1, S45/mm] - 
         2*G[lt[4], x]*G[0, 1, S45/mm] + G[lt[8], x]*G[0, 1, S45/mm] + 
         2*G[lt[11], x]*G[0, 1, S45/mm] + 3*G[0, 0, 1, S45/mm] + 
         G[lt[1], lt[1], lt[13], x] + G[lt[1], lt[1], lt[14], x] - 
         2*G[lt[1], lt[2], lt[13], x] - 2*G[lt[1], lt[2], lt[14], x] + 
         G[lt[1], lt[4], lt[13], x] + G[lt[1], lt[4], lt[14], x] - 
         2*G[lt[1], lt[8], lt[13], x] - 2*G[lt[1], lt[8], lt[14], x] + 
         G[lt[1], lt[12], lt[1], x] + G[lt[1], lt[12], lt[4], x] - 
         G[lt[1], lt[12], lt[13], x] - G[lt[1], lt[12], lt[14], x] + 
         2*G[lt[1], lt[13], lt[13], x] + 2*G[lt[1], lt[13], lt[14], x] + 
         2*G[lt[1], lt[14], lt[13], x] + 2*G[lt[1], lt[14], lt[14], x] + 
         G[lt[2], lt[2], lt[13], x] + G[lt[2], lt[2], lt[14], x] + 
         G[lt[2], lt[8], lt[13], x] + G[lt[2], lt[8], lt[14], x] - 
         2*G[lt[2], lt[13], lt[13], x] - 2*G[lt[2], lt[13], lt[14], x] - 
         2*G[lt[2], lt[14], lt[13], x] - 2*G[lt[2], lt[14], lt[14], x] + 
         G[lt[4], lt[1], lt[13], x] + G[lt[4], lt[1], lt[14], x] - 
         2*G[lt[4], lt[2], lt[13], x] - 2*G[lt[4], lt[2], lt[14], x] + 
         G[lt[4], lt[4], lt[13], x] + G[lt[4], lt[4], lt[14], x] - 
         2*G[lt[4], lt[8], lt[13], x] - 2*G[lt[4], lt[8], lt[14], x] + 
         G[lt[4], lt[12], lt[1], x] + G[lt[4], lt[12], lt[4], x] - 
         G[lt[4], lt[12], lt[13], x] - G[lt[4], lt[12], lt[14], x] + 
         2*G[lt[4], lt[13], lt[13], x] + 2*G[lt[4], lt[13], lt[14], x] + 
         2*G[lt[4], lt[14], lt[13], x] + 2*G[lt[4], lt[14], lt[14], x] + 
         G[lt[8], lt[2], lt[13], x] + G[lt[8], lt[2], lt[14], x] + 
         G[lt[8], lt[8], lt[13], x] + G[lt[8], lt[8], lt[14], x] - 
         2*G[lt[8], lt[13], lt[13], x] - 2*G[lt[8], lt[13], lt[14], x] - 
         2*G[lt[8], lt[14], lt[13], x] - 2*G[lt[8], lt[14], lt[14], x] - 
         2*G[lt[11], lt[1], lt[13], x] - 2*G[lt[11], lt[1], lt[14], x] + 
         2*G[lt[11], lt[2], lt[13], x] + 2*G[lt[11], lt[2], lt[14], x] - 
         2*G[lt[11], lt[4], lt[13], x] - 2*G[lt[11], lt[4], lt[14], x] + 
         2*G[lt[11], lt[8], lt[13], x] + 2*G[lt[11], lt[8], lt[14], x] - 
         2*G[lt[11], lt[12], lt[1], x] - 2*G[lt[11], lt[12], lt[4], x] + 
         2*G[lt[11], lt[12], lt[13], x] + 2*G[lt[11], lt[12], lt[14], x] + 
         G[lt[12], lt[1], lt[1], x] + G[lt[12], lt[1], lt[4], x] + 
         G[lt[12], lt[1], lt[13], x] + G[lt[12], lt[1], lt[14], x] + 
         G[lt[12], lt[4], lt[1], x] + G[lt[12], lt[4], lt[4], x] + 
         G[lt[12], lt[4], lt[13], x] + G[lt[12], lt[4], lt[14], x] + 
         G[lt[12], lt[12], lt[1], x] + G[lt[12], lt[12], lt[4], x] - 
         G[lt[12], lt[12], lt[13], x] - G[lt[12], lt[12], lt[14], x] - 
         2*G[lt[12], lt[13], lt[13], x] - 2*G[lt[12], lt[13], lt[14], x] - 
         2*G[lt[12], lt[14], lt[13], x] - 2*G[lt[12], lt[14], lt[14], x] + 
         G[0, 1, S45/mm]*Log[mm] - G[lt[1], lt[12], x]*Log[mm] + 
         G[lt[1], lt[13], x]*Log[mm] + G[lt[1], lt[14], x]*Log[mm] - 
         G[lt[2], lt[13], x]*Log[mm] - G[lt[2], lt[14], x]*Log[mm] - 
         G[lt[4], lt[12], x]*Log[mm] + G[lt[4], lt[13], x]*Log[mm] + 
         G[lt[4], lt[14], x]*Log[mm] - G[lt[8], lt[13], x]*Log[mm] - 
         G[lt[8], lt[14], x]*Log[mm] + 2*G[lt[11], lt[12], x]*Log[mm] - 
         G[lt[12], lt[12], x]*Log[mm] - G[lt[12], lt[13], x]*Log[mm] - 
         G[lt[12], lt[14], x]*Log[mm] - (G[lt[12], x]*Log[mm]^2)/2 - 
         2*G[0, 1, S45/mm]*Log[S12 - S34] + G[lt[1], lt[12], x]*
          Log[S12 - S34] + G[lt[4], lt[12], x]*Log[S12 - S34] - 
         2*G[lt[11], lt[12], x]*Log[S12 - S34] + G[lt[12], lt[1], x]*
          Log[S12 - S34] + G[lt[12], lt[4], x]*Log[S12 - S34] + 
         G[lt[12], lt[12], x]*Log[S12 - S34] + 
         (G[lt[12], x]*Log[S12 - S34]^2)/2 - (Pi^2*Log[(mm - S45)/mm])/6 + 
         G[lt[1], lt[1], x]*Log[(mm - S45)/mm] - 2*G[lt[1], lt[2], x]*
          Log[(mm - S45)/mm] + G[lt[1], lt[4], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[8], x]*Log[(mm - S45)/mm] - G[lt[1], lt[12], x]*
          Log[(mm - S45)/mm] + 2*G[lt[1], lt[13], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[14], x]*Log[(mm - S45)/mm] + G[lt[2], lt[2], x]*
          Log[(mm - S45)/mm] + G[lt[2], lt[8], x]*Log[(mm - S45)/mm] - 
         2*G[lt[2], lt[13], x]*Log[(mm - S45)/mm] - 2*G[lt[2], lt[14], x]*
          Log[(mm - S45)/mm] + G[lt[4], lt[1], x]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[2], x]*Log[(mm - S45)/mm] + G[lt[4], lt[4], x]*
          Log[(mm - S45)/mm] - 2*G[lt[4], lt[8], x]*Log[(mm - S45)/mm] - 
         G[lt[4], lt[12], x]*Log[(mm - S45)/mm] + 2*G[lt[4], lt[13], x]*
          Log[(mm - S45)/mm] + 2*G[lt[4], lt[14], x]*Log[(mm - S45)/mm] + 
         G[lt[8], lt[2], x]*Log[(mm - S45)/mm] + G[lt[8], lt[8], x]*
          Log[(mm - S45)/mm] - 2*G[lt[8], lt[13], x]*Log[(mm - S45)/mm] - 
         2*G[lt[8], lt[14], x]*Log[(mm - S45)/mm] - 2*G[lt[11], lt[1], x]*
          Log[(mm - S45)/mm] + 2*G[lt[11], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[11], lt[4], x]*Log[(mm - S45)/mm] + 2*G[lt[11], lt[8], x]*
          Log[(mm - S45)/mm] + 2*G[lt[11], lt[12], x]*Log[(mm - S45)/mm] + 
         G[lt[12], lt[1], x]*Log[(mm - S45)/mm] + G[lt[12], lt[4], x]*
          Log[(mm - S45)/mm] - G[lt[12], lt[12], x]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[13], x]*Log[(mm - S45)/mm] - 2*G[lt[12], lt[14], x]*
          Log[(mm - S45)/mm] - G[lt[2], x]*Log[mm]*Log[(mm - S45)/mm] - 
         G[lt[8], x]*Log[mm]*Log[(mm - S45)/mm] + 2*G[lt[11], x]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[12], x]*Log[mm]*Log[(mm - S45)/mm] - 
         (Log[mm]^2*Log[(mm - S45)/mm])/2 + G[lt[1], x]*Log[S12 - S34]*
          Log[(mm - S45)/mm] + G[lt[4], x]*Log[S12 - S34]*
          Log[(mm - S45)/mm] - 2*G[lt[11], x]*Log[S12 - S34]*
          Log[(mm - S45)/mm] + G[lt[12], x]*Log[S12 - S34]*
          Log[(mm - S45)/mm] + (Log[S12 - S34]^2*Log[(mm - S45)/mm])/2 + 
         (G[lt[1], x]*Log[(mm - S45)/mm]^2)/2 - G[lt[2], x]*
          Log[(mm - S45)/mm]^2 + (G[lt[4], x]*Log[(mm - S45)/mm]^2)/2 - 
         G[lt[8], x]*Log[(mm - S45)/mm]^2 + G[lt[11], x]*Log[(mm - S45)/mm]^
           2 - (3*G[lt[12], x]*Log[(mm - S45)/mm]^2)/2 - 
         Log[mm]*Log[(mm - S45)/mm]^2 + (Log[S12 - S34]*Log[(mm - S45)/mm]^2)/
          2 - Log[(mm - S45)/mm]^3/2) + 
       ep^4*(Pi^4/45 - (Pi^2*G[0, 1, S45/mm])/4 + 2*G[0, 1, S45/mm]*
          G[lt[1], lt[1], x] - 2*G[0, 1, S45/mm]*G[lt[1], lt[2], x] + 
         2*G[0, 1, S45/mm]*G[lt[1], lt[4], x] - 2*G[0, 1, S45/mm]*
          G[lt[1], lt[8], x] - 2*G[0, 1, S45/mm]*G[lt[1], lt[11], x] + 
         (Pi^2*G[lt[1], lt[12], x])/6 - (Pi^2*G[lt[1], lt[13], x])/12 + 
         2*G[0, 1, S45/mm]*G[lt[1], lt[13], x] - (Pi^2*G[lt[1], lt[14], x])/
          12 + 2*G[0, 1, S45/mm]*G[lt[1], lt[14], x] + G[0, 1, S45/mm]*
          G[lt[2], lt[2], x] + G[0, 1, S45/mm]*G[lt[2], lt[8], x] + 
         (Pi^2*G[lt[2], lt[13], x])/12 - 2*G[0, 1, S45/mm]*
          G[lt[2], lt[13], x] + (Pi^2*G[lt[2], lt[14], x])/12 - 
         2*G[0, 1, S45/mm]*G[lt[2], lt[14], x] + 2*G[0, 1, S45/mm]*
          G[lt[4], lt[1], x] - 2*G[0, 1, S45/mm]*G[lt[4], lt[2], x] + 
         2*G[0, 1, S45/mm]*G[lt[4], lt[4], x] - 2*G[0, 1, S45/mm]*
          G[lt[4], lt[8], x] - 2*G[0, 1, S45/mm]*G[lt[4], lt[11], x] + 
         (Pi^2*G[lt[4], lt[12], x])/6 - (Pi^2*G[lt[4], lt[13], x])/12 + 
         2*G[0, 1, S45/mm]*G[lt[4], lt[13], x] - (Pi^2*G[lt[4], lt[14], x])/
          12 + 2*G[0, 1, S45/mm]*G[lt[4], lt[14], x] + G[0, 1, S45/mm]*
          G[lt[8], lt[2], x] + G[0, 1, S45/mm]*G[lt[8], lt[8], x] + 
         (Pi^2*G[lt[8], lt[13], x])/12 - 2*G[0, 1, S45/mm]*
          G[lt[8], lt[13], x] + (Pi^2*G[lt[8], lt[14], x])/12 - 
         2*G[0, 1, S45/mm]*G[lt[8], lt[14], x] - 4*G[0, 1, S45/mm]*
          G[lt[11], lt[1], x] + 2*G[0, 1, S45/mm]*G[lt[11], lt[2], x] - 
         4*G[0, 1, S45/mm]*G[lt[11], lt[4], x] + 2*G[0, 1, S45/mm]*
          G[lt[11], lt[8], x] + 4*G[0, 1, S45/mm]*G[lt[11], lt[11], x] - 
         (Pi^2*G[lt[11], lt[12], x])/3 + (Pi^2*G[lt[12], lt[1], x])/12 + 
         2*G[0, 1, S45/mm]*G[lt[12], lt[1], x] + (Pi^2*G[lt[12], lt[4], x])/
          12 + 2*G[0, 1, S45/mm]*G[lt[12], lt[4], x] - 2*G[0, 1, S45/mm]*
          G[lt[12], lt[11], x] + (Pi^2*G[lt[12], lt[12], x])/6 + 
         (Pi^2*G[lt[12], lt[13], x])/12 - 2*G[0, 1, S45/mm]*
          G[lt[12], lt[13], x] + (Pi^2*G[lt[12], lt[14], x])/12 - 
         2*G[0, 1, S45/mm]*G[lt[12], lt[14], x] - 2*G[lt[1], x]*
          G[0, 0, 1, (mm - S45)/mm] + 2*G[lt[2], x]*G[0, 0, 1, 
           (mm - S45)/mm] - 2*G[lt[4], x]*G[0, 0, 1, (mm - S45)/mm] + 
         2*G[lt[8], x]*G[0, 0, 1, (mm - S45)/mm] + 2*G[lt[12], x]*
          G[0, 0, 1, (mm - S45)/mm] - 4*G[lt[1], x]*G[0, 0, 1, S45/mm] + 
         G[lt[2], x]*G[0, 0, 1, S45/mm] - 4*G[lt[4], x]*G[0, 0, 1, S45/mm] + 
         G[lt[8], x]*G[0, 0, 1, S45/mm] + 6*G[lt[11], x]*G[0, 0, 1, S45/mm] - 
         2*G[lt[12], x]*G[0, 0, 1, S45/mm] + 2*G[0, 0, 0, 1, (mm - S45)/mm] + 
         7*G[0, 0, 0, 1, S45/mm] + 2*G[0, 0, 1, 1, S45/mm] - 
         G[lt[1], lt[1], lt[1], lt[13], x] - G[lt[1], lt[1], lt[1], lt[14], 
          x] + 2*G[lt[1], lt[1], lt[2], lt[13], x] + 
         2*G[lt[1], lt[1], lt[2], lt[14], x] - G[lt[1], lt[1], lt[4], lt[13], 
          x] - G[lt[1], lt[1], lt[4], lt[14], x] + 
         2*G[lt[1], lt[1], lt[8], lt[13], x] + 2*G[lt[1], lt[1], lt[8], 
           lt[14], x] - G[lt[1], lt[1], lt[12], lt[1], x] - 
         G[lt[1], lt[1], lt[12], lt[4], x] + G[lt[1], lt[1], lt[12], lt[13], 
          x] + G[lt[1], lt[1], lt[12], lt[14], x] - 
         2*G[lt[1], lt[1], lt[13], lt[13], x] - 
         2*G[lt[1], lt[1], lt[13], lt[14], x] - 
         2*G[lt[1], lt[1], lt[14], lt[13], x] - 
         2*G[lt[1], lt[1], lt[14], lt[14], x] - 
         2*G[lt[1], lt[2], lt[2], lt[13], x] - 2*G[lt[1], lt[2], lt[2], 
           lt[14], x] - 2*G[lt[1], lt[2], lt[8], lt[13], x] - 
         2*G[lt[1], lt[2], lt[8], lt[14], x] + 4*G[lt[1], lt[2], lt[13], 
           lt[13], x] + 4*G[lt[1], lt[2], lt[13], lt[14], x] + 
         4*G[lt[1], lt[2], lt[14], lt[13], x] + 
         4*G[lt[1], lt[2], lt[14], lt[14], x] - G[lt[1], lt[4], lt[1], 
          lt[13], x] - G[lt[1], lt[4], lt[1], lt[14], x] + 
         2*G[lt[1], lt[4], lt[2], lt[13], x] + 2*G[lt[1], lt[4], lt[2], 
           lt[14], x] - G[lt[1], lt[4], lt[4], lt[13], x] - 
         G[lt[1], lt[4], lt[4], lt[14], x] + 2*G[lt[1], lt[4], lt[8], lt[13], 
           x] + 2*G[lt[1], lt[4], lt[8], lt[14], x] - G[lt[1], lt[4], lt[12], 
          lt[1], x] - G[lt[1], lt[4], lt[12], lt[4], x] + 
         G[lt[1], lt[4], lt[12], lt[13], x] + G[lt[1], lt[4], lt[12], lt[14], 
          x] - 2*G[lt[1], lt[4], lt[13], lt[13], x] - 
         2*G[lt[1], lt[4], lt[13], lt[14], x] - 
         2*G[lt[1], lt[4], lt[14], lt[13], x] - 
         2*G[lt[1], lt[4], lt[14], lt[14], x] - 
         2*G[lt[1], lt[8], lt[2], lt[13], x] - 2*G[lt[1], lt[8], lt[2], 
           lt[14], x] - 2*G[lt[1], lt[8], lt[8], lt[13], x] - 
         2*G[lt[1], lt[8], lt[8], lt[14], x] + 4*G[lt[1], lt[8], lt[13], 
           lt[13], x] + 4*G[lt[1], lt[8], lt[13], lt[14], x] + 
         4*G[lt[1], lt[8], lt[14], lt[13], x] + 
         4*G[lt[1], lt[8], lt[14], lt[14], x] + 
         2*G[lt[1], lt[11], lt[1], lt[13], x] + 
         2*G[lt[1], lt[11], lt[1], lt[14], x] - 
         2*G[lt[1], lt[11], lt[2], lt[13], x] - 
         2*G[lt[1], lt[11], lt[2], lt[14], x] + 
         2*G[lt[1], lt[11], lt[4], lt[13], x] + 
         2*G[lt[1], lt[11], lt[4], lt[14], x] - 
         2*G[lt[1], lt[11], lt[8], lt[13], x] - 
         2*G[lt[1], lt[11], lt[8], lt[14], x] + 
         2*G[lt[1], lt[11], lt[12], lt[1], x] + 
         2*G[lt[1], lt[11], lt[12], lt[4], x] - 
         2*G[lt[1], lt[11], lt[12], lt[13], x] - 
         2*G[lt[1], lt[11], lt[12], lt[14], x] - G[lt[1], lt[12], lt[1], 
          lt[1], x] - G[lt[1], lt[12], lt[1], lt[4], x] - 
         G[lt[1], lt[12], lt[1], lt[13], x] - G[lt[1], lt[12], lt[1], lt[14], 
          x] - G[lt[1], lt[12], lt[4], lt[1], x] - G[lt[1], lt[12], lt[4], 
          lt[4], x] - G[lt[1], lt[12], lt[4], lt[13], x] - 
         G[lt[1], lt[12], lt[4], lt[14], x] - G[lt[1], lt[12], lt[12], lt[1], 
          x] - G[lt[1], lt[12], lt[12], lt[4], x] + G[lt[1], lt[12], lt[12], 
          lt[13], x] + G[lt[1], lt[12], lt[12], lt[14], x] + 
         2*G[lt[1], lt[12], lt[13], lt[13], x] + 
         2*G[lt[1], lt[12], lt[13], lt[14], x] + 
         2*G[lt[1], lt[12], lt[14], lt[13], x] + 
         2*G[lt[1], lt[12], lt[14], lt[14], x] + 
         2*G[lt[1], lt[13], lt[2], lt[13], x] + 
         2*G[lt[1], lt[13], lt[2], lt[14], x] + 
         2*G[lt[1], lt[13], lt[8], lt[13], x] + 
         2*G[lt[1], lt[13], lt[8], lt[14], x] - 
         4*G[lt[1], lt[13], lt[13], lt[13], x] - 
         4*G[lt[1], lt[13], lt[13], lt[14], x] - 
         4*G[lt[1], lt[13], lt[14], lt[13], x] - 
         4*G[lt[1], lt[13], lt[14], lt[14], x] + 
         2*G[lt[1], lt[14], lt[2], lt[13], x] + 
         2*G[lt[1], lt[14], lt[2], lt[14], x] + 
         2*G[lt[1], lt[14], lt[8], lt[13], x] + 
         2*G[lt[1], lt[14], lt[8], lt[14], x] - 
         4*G[lt[1], lt[14], lt[13], lt[13], x] - 
         4*G[lt[1], lt[14], lt[13], lt[14], x] - 
         4*G[lt[1], lt[14], lt[14], lt[13], x] - 
         4*G[lt[1], lt[14], lt[14], lt[14], x] + G[lt[2], lt[2], lt[2], 
          lt[13], x] + G[lt[2], lt[2], lt[2], lt[14], x] + 
         G[lt[2], lt[2], lt[8], lt[13], x] + G[lt[2], lt[2], lt[8], lt[14], 
          x] - 2*G[lt[2], lt[2], lt[13], lt[13], x] - 
         2*G[lt[2], lt[2], lt[13], lt[14], x] - 
         2*G[lt[2], lt[2], lt[14], lt[13], x] - 
         2*G[lt[2], lt[2], lt[14], lt[14], x] + G[lt[2], lt[8], lt[2], 
          lt[13], x] + G[lt[2], lt[8], lt[2], lt[14], x] + 
         G[lt[2], lt[8], lt[8], lt[13], x] + G[lt[2], lt[8], lt[8], lt[14], 
          x] - 2*G[lt[2], lt[8], lt[13], lt[13], x] - 
         2*G[lt[2], lt[8], lt[13], lt[14], x] - 
         2*G[lt[2], lt[8], lt[14], lt[13], x] - 
         2*G[lt[2], lt[8], lt[14], lt[14], x] - 
         2*G[lt[2], lt[13], lt[2], lt[13], x] - 
         2*G[lt[2], lt[13], lt[2], lt[14], x] - 
         2*G[lt[2], lt[13], lt[8], lt[13], x] - 
         2*G[lt[2], lt[13], lt[8], lt[14], x] + 
         4*G[lt[2], lt[13], lt[13], lt[13], x] + 
         4*G[lt[2], lt[13], lt[13], lt[14], x] + 
         4*G[lt[2], lt[13], lt[14], lt[13], x] + 
         4*G[lt[2], lt[13], lt[14], lt[14], x] - 
         2*G[lt[2], lt[14], lt[2], lt[13], x] - 
         2*G[lt[2], lt[14], lt[2], lt[14], x] - 
         2*G[lt[2], lt[14], lt[8], lt[13], x] - 
         2*G[lt[2], lt[14], lt[8], lt[14], x] + 
         4*G[lt[2], lt[14], lt[13], lt[13], x] + 
         4*G[lt[2], lt[14], lt[13], lt[14], x] + 
         4*G[lt[2], lt[14], lt[14], lt[13], x] + 
         4*G[lt[2], lt[14], lt[14], lt[14], x] - G[lt[4], lt[1], lt[1], 
          lt[13], x] - G[lt[4], lt[1], lt[1], lt[14], x] + 
         2*G[lt[4], lt[1], lt[2], lt[13], x] + 2*G[lt[4], lt[1], lt[2], 
           lt[14], x] - G[lt[4], lt[1], lt[4], lt[13], x] - 
         G[lt[4], lt[1], lt[4], lt[14], x] + 2*G[lt[4], lt[1], lt[8], lt[13], 
           x] + 2*G[lt[4], lt[1], lt[8], lt[14], x] - G[lt[4], lt[1], lt[12], 
          lt[1], x] - G[lt[4], lt[1], lt[12], lt[4], x] + 
         G[lt[4], lt[1], lt[12], lt[13], x] + G[lt[4], lt[1], lt[12], lt[14], 
          x] - 2*G[lt[4], lt[1], lt[13], lt[13], x] - 
         2*G[lt[4], lt[1], lt[13], lt[14], x] - 
         2*G[lt[4], lt[1], lt[14], lt[13], x] - 
         2*G[lt[4], lt[1], lt[14], lt[14], x] - 
         2*G[lt[4], lt[2], lt[2], lt[13], x] - 2*G[lt[4], lt[2], lt[2], 
           lt[14], x] - 2*G[lt[4], lt[2], lt[8], lt[13], x] - 
         2*G[lt[4], lt[2], lt[8], lt[14], x] + 4*G[lt[4], lt[2], lt[13], 
           lt[13], x] + 4*G[lt[4], lt[2], lt[13], lt[14], x] + 
         4*G[lt[4], lt[2], lt[14], lt[13], x] + 
         4*G[lt[4], lt[2], lt[14], lt[14], x] - G[lt[4], lt[4], lt[1], 
          lt[13], x] - G[lt[4], lt[4], lt[1], lt[14], x] + 
         2*G[lt[4], lt[4], lt[2], lt[13], x] + 2*G[lt[4], lt[4], lt[2], 
           lt[14], x] - G[lt[4], lt[4], lt[4], lt[13], x] - 
         G[lt[4], lt[4], lt[4], lt[14], x] + 2*G[lt[4], lt[4], lt[8], lt[13], 
           x] + 2*G[lt[4], lt[4], lt[8], lt[14], x] - G[lt[4], lt[4], lt[12], 
          lt[1], x] - G[lt[4], lt[4], lt[12], lt[4], x] + 
         G[lt[4], lt[4], lt[12], lt[13], x] + G[lt[4], lt[4], lt[12], lt[14], 
          x] - 2*G[lt[4], lt[4], lt[13], lt[13], x] - 
         2*G[lt[4], lt[4], lt[13], lt[14], x] - 
         2*G[lt[4], lt[4], lt[14], lt[13], x] - 
         2*G[lt[4], lt[4], lt[14], lt[14], x] - 
         2*G[lt[4], lt[8], lt[2], lt[13], x] - 2*G[lt[4], lt[8], lt[2], 
           lt[14], x] - 2*G[lt[4], lt[8], lt[8], lt[13], x] - 
         2*G[lt[4], lt[8], lt[8], lt[14], x] + 4*G[lt[4], lt[8], lt[13], 
           lt[13], x] + 4*G[lt[4], lt[8], lt[13], lt[14], x] + 
         4*G[lt[4], lt[8], lt[14], lt[13], x] + 
         4*G[lt[4], lt[8], lt[14], lt[14], x] + 
         2*G[lt[4], lt[11], lt[1], lt[13], x] + 
         2*G[lt[4], lt[11], lt[1], lt[14], x] - 
         2*G[lt[4], lt[11], lt[2], lt[13], x] - 
         2*G[lt[4], lt[11], lt[2], lt[14], x] + 
         2*G[lt[4], lt[11], lt[4], lt[13], x] + 
         2*G[lt[4], lt[11], lt[4], lt[14], x] - 
         2*G[lt[4], lt[11], lt[8], lt[13], x] - 
         2*G[lt[4], lt[11], lt[8], lt[14], x] + 
         2*G[lt[4], lt[11], lt[12], lt[1], x] + 
         2*G[lt[4], lt[11], lt[12], lt[4], x] - 
         2*G[lt[4], lt[11], lt[12], lt[13], x] - 
         2*G[lt[4], lt[11], lt[12], lt[14], x] - G[lt[4], lt[12], lt[1], 
          lt[1], x] - G[lt[4], lt[12], lt[1], lt[4], x] - 
         G[lt[4], lt[12], lt[1], lt[13], x] - G[lt[4], lt[12], lt[1], lt[14], 
          x] - G[lt[4], lt[12], lt[4], lt[1], x] - G[lt[4], lt[12], lt[4], 
          lt[4], x] - G[lt[4], lt[12], lt[4], lt[13], x] - 
         G[lt[4], lt[12], lt[4], lt[14], x] - G[lt[4], lt[12], lt[12], lt[1], 
          x] - G[lt[4], lt[12], lt[12], lt[4], x] + G[lt[4], lt[12], lt[12], 
          lt[13], x] + G[lt[4], lt[12], lt[12], lt[14], x] + 
         2*G[lt[4], lt[12], lt[13], lt[13], x] + 
         2*G[lt[4], lt[12], lt[13], lt[14], x] + 
         2*G[lt[4], lt[12], lt[14], lt[13], x] + 
         2*G[lt[4], lt[12], lt[14], lt[14], x] + 
         2*G[lt[4], lt[13], lt[2], lt[13], x] + 
         2*G[lt[4], lt[13], lt[2], lt[14], x] + 
         2*G[lt[4], lt[13], lt[8], lt[13], x] + 
         2*G[lt[4], lt[13], lt[8], lt[14], x] - 
         4*G[lt[4], lt[13], lt[13], lt[13], x] - 
         4*G[lt[4], lt[13], lt[13], lt[14], x] - 
         4*G[lt[4], lt[13], lt[14], lt[13], x] - 
         4*G[lt[4], lt[13], lt[14], lt[14], x] + 
         2*G[lt[4], lt[14], lt[2], lt[13], x] + 
         2*G[lt[4], lt[14], lt[2], lt[14], x] + 
         2*G[lt[4], lt[14], lt[8], lt[13], x] + 
         2*G[lt[4], lt[14], lt[8], lt[14], x] - 
         4*G[lt[4], lt[14], lt[13], lt[13], x] - 
         4*G[lt[4], lt[14], lt[13], lt[14], x] - 
         4*G[lt[4], lt[14], lt[14], lt[13], x] - 
         4*G[lt[4], lt[14], lt[14], lt[14], x] + G[lt[8], lt[2], lt[2], 
          lt[13], x] + G[lt[8], lt[2], lt[2], lt[14], x] + 
         G[lt[8], lt[2], lt[8], lt[13], x] + G[lt[8], lt[2], lt[8], lt[14], 
          x] - 2*G[lt[8], lt[2], lt[13], lt[13], x] - 
         2*G[lt[8], lt[2], lt[13], lt[14], x] - 
         2*G[lt[8], lt[2], lt[14], lt[13], x] - 
         2*G[lt[8], lt[2], lt[14], lt[14], x] + G[lt[8], lt[8], lt[2], 
          lt[13], x] + G[lt[8], lt[8], lt[2], lt[14], x] + 
         G[lt[8], lt[8], lt[8], lt[13], x] + G[lt[8], lt[8], lt[8], lt[14], 
          x] - 2*G[lt[8], lt[8], lt[13], lt[13], x] - 
         2*G[lt[8], lt[8], lt[13], lt[14], x] - 
         2*G[lt[8], lt[8], lt[14], lt[13], x] - 
         2*G[lt[8], lt[8], lt[14], lt[14], x] - 
         2*G[lt[8], lt[13], lt[2], lt[13], x] - 
         2*G[lt[8], lt[13], lt[2], lt[14], x] - 
         2*G[lt[8], lt[13], lt[8], lt[13], x] - 
         2*G[lt[8], lt[13], lt[8], lt[14], x] + 
         4*G[lt[8], lt[13], lt[13], lt[13], x] + 
         4*G[lt[8], lt[13], lt[13], lt[14], x] + 
         4*G[lt[8], lt[13], lt[14], lt[13], x] + 
         4*G[lt[8], lt[13], lt[14], lt[14], x] - 
         2*G[lt[8], lt[14], lt[2], lt[13], x] - 
         2*G[lt[8], lt[14], lt[2], lt[14], x] - 
         2*G[lt[8], lt[14], lt[8], lt[13], x] - 
         2*G[lt[8], lt[14], lt[8], lt[14], x] + 
         4*G[lt[8], lt[14], lt[13], lt[13], x] + 
         4*G[lt[8], lt[14], lt[13], lt[14], x] + 
         4*G[lt[8], lt[14], lt[14], lt[13], x] + 
         4*G[lt[8], lt[14], lt[14], lt[14], x] + 
         2*G[lt[11], lt[1], lt[1], lt[13], x] + 
         2*G[lt[11], lt[1], lt[1], lt[14], x] - 
         4*G[lt[11], lt[1], lt[2], lt[13], x] - 
         4*G[lt[11], lt[1], lt[2], lt[14], x] + 
         2*G[lt[11], lt[1], lt[4], lt[13], x] + 
         2*G[lt[11], lt[1], lt[4], lt[14], x] - 
         4*G[lt[11], lt[1], lt[8], lt[13], x] - 
         4*G[lt[11], lt[1], lt[8], lt[14], x] + 
         2*G[lt[11], lt[1], lt[12], lt[1], x] + 
         2*G[lt[11], lt[1], lt[12], lt[4], x] - 
         2*G[lt[11], lt[1], lt[12], lt[13], x] - 
         2*G[lt[11], lt[1], lt[12], lt[14], x] + 
         4*G[lt[11], lt[1], lt[13], lt[13], x] + 
         4*G[lt[11], lt[1], lt[13], lt[14], x] + 
         4*G[lt[11], lt[1], lt[14], lt[13], x] + 
         4*G[lt[11], lt[1], lt[14], lt[14], x] + 
         2*G[lt[11], lt[2], lt[2], lt[13], x] + 
         2*G[lt[11], lt[2], lt[2], lt[14], x] + 
         2*G[lt[11], lt[2], lt[8], lt[13], x] + 
         2*G[lt[11], lt[2], lt[8], lt[14], x] - 
         4*G[lt[11], lt[2], lt[13], lt[13], x] - 
         4*G[lt[11], lt[2], lt[13], lt[14], x] - 
         4*G[lt[11], lt[2], lt[14], lt[13], x] - 
         4*G[lt[11], lt[2], lt[14], lt[14], x] + 
         2*G[lt[11], lt[4], lt[1], lt[13], x] + 
         2*G[lt[11], lt[4], lt[1], lt[14], x] - 
         4*G[lt[11], lt[4], lt[2], lt[13], x] - 
         4*G[lt[11], lt[4], lt[2], lt[14], x] + 
         2*G[lt[11], lt[4], lt[4], lt[13], x] + 
         2*G[lt[11], lt[4], lt[4], lt[14], x] - 
         4*G[lt[11], lt[4], lt[8], lt[13], x] - 
         4*G[lt[11], lt[4], lt[8], lt[14], x] + 
         2*G[lt[11], lt[4], lt[12], lt[1], x] + 
         2*G[lt[11], lt[4], lt[12], lt[4], x] - 
         2*G[lt[11], lt[4], lt[12], lt[13], x] - 
         2*G[lt[11], lt[4], lt[12], lt[14], x] + 
         4*G[lt[11], lt[4], lt[13], lt[13], x] + 
         4*G[lt[11], lt[4], lt[13], lt[14], x] + 
         4*G[lt[11], lt[4], lt[14], lt[13], x] + 
         4*G[lt[11], lt[4], lt[14], lt[14], x] + 
         2*G[lt[11], lt[8], lt[2], lt[13], x] + 
         2*G[lt[11], lt[8], lt[2], lt[14], x] + 
         2*G[lt[11], lt[8], lt[8], lt[13], x] + 
         2*G[lt[11], lt[8], lt[8], lt[14], x] - 
         4*G[lt[11], lt[8], lt[13], lt[13], x] - 
         4*G[lt[11], lt[8], lt[13], lt[14], x] - 
         4*G[lt[11], lt[8], lt[14], lt[13], x] - 
         4*G[lt[11], lt[8], lt[14], lt[14], x] - 
         4*G[lt[11], lt[11], lt[1], lt[13], x] - 
         4*G[lt[11], lt[11], lt[1], lt[14], x] + 
         4*G[lt[11], lt[11], lt[2], lt[13], x] + 
         4*G[lt[11], lt[11], lt[2], lt[14], x] - 
         4*G[lt[11], lt[11], lt[4], lt[13], x] - 
         4*G[lt[11], lt[11], lt[4], lt[14], x] + 
         4*G[lt[11], lt[11], lt[8], lt[13], x] + 
         4*G[lt[11], lt[11], lt[8], lt[14], x] - 
         4*G[lt[11], lt[11], lt[12], lt[1], x] - 
         4*G[lt[11], lt[11], lt[12], lt[4], x] + 
         4*G[lt[11], lt[11], lt[12], lt[13], x] + 
         4*G[lt[11], lt[11], lt[12], lt[14], x] + 
         2*G[lt[11], lt[12], lt[1], lt[1], x] + 
         2*G[lt[11], lt[12], lt[1], lt[4], x] + 
         2*G[lt[11], lt[12], lt[1], lt[13], x] + 
         2*G[lt[11], lt[12], lt[1], lt[14], x] + 
         2*G[lt[11], lt[12], lt[4], lt[1], x] + 
         2*G[lt[11], lt[12], lt[4], lt[4], x] + 
         2*G[lt[11], lt[12], lt[4], lt[13], x] + 
         2*G[lt[11], lt[12], lt[4], lt[14], x] + 
         2*G[lt[11], lt[12], lt[12], lt[1], x] + 
         2*G[lt[11], lt[12], lt[12], lt[4], x] - 
         2*G[lt[11], lt[12], lt[12], lt[13], x] - 
         2*G[lt[11], lt[12], lt[12], lt[14], x] - 
         4*G[lt[11], lt[12], lt[13], lt[13], x] - 
         4*G[lt[11], lt[12], lt[13], lt[14], x] - 
         4*G[lt[11], lt[12], lt[14], lt[13], x] - 
         4*G[lt[11], lt[12], lt[14], lt[14], x] - G[lt[12], lt[1], lt[1], 
          lt[1], x] - G[lt[12], lt[1], lt[1], lt[4], x] - 
         G[lt[12], lt[1], lt[1], lt[13], x] - G[lt[12], lt[1], lt[1], lt[14], 
          x] + 2*G[lt[12], lt[1], lt[2], lt[13], x] + 
         2*G[lt[12], lt[1], lt[2], lt[14], x] - G[lt[12], lt[1], lt[4], 
          lt[1], x] - G[lt[12], lt[1], lt[4], lt[4], x] - 
         G[lt[12], lt[1], lt[4], lt[13], x] - G[lt[12], lt[1], lt[4], lt[14], 
          x] + 2*G[lt[12], lt[1], lt[8], lt[13], x] + 
         2*G[lt[12], lt[1], lt[8], lt[14], x] - G[lt[12], lt[1], lt[12], 
          lt[1], x] - G[lt[12], lt[1], lt[12], lt[4], x] + 
         G[lt[12], lt[1], lt[12], lt[13], x] + G[lt[12], lt[1], lt[12], 
          lt[14], x] - 2*G[lt[12], lt[1], lt[13], lt[13], x] - 
         2*G[lt[12], lt[1], lt[13], lt[14], x] - 
         2*G[lt[12], lt[1], lt[14], lt[13], x] - 
         2*G[lt[12], lt[1], lt[14], lt[14], x] - G[lt[12], lt[4], lt[1], 
          lt[1], x] - G[lt[12], lt[4], lt[1], lt[4], x] - 
         G[lt[12], lt[4], lt[1], lt[13], x] - G[lt[12], lt[4], lt[1], lt[14], 
          x] + 2*G[lt[12], lt[4], lt[2], lt[13], x] + 
         2*G[lt[12], lt[4], lt[2], lt[14], x] - G[lt[12], lt[4], lt[4], 
          lt[1], x] - G[lt[12], lt[4], lt[4], lt[4], x] - 
         G[lt[12], lt[4], lt[4], lt[13], x] - G[lt[12], lt[4], lt[4], lt[14], 
          x] + 2*G[lt[12], lt[4], lt[8], lt[13], x] + 
         2*G[lt[12], lt[4], lt[8], lt[14], x] - G[lt[12], lt[4], lt[12], 
          lt[1], x] - G[lt[12], lt[4], lt[12], lt[4], x] + 
         G[lt[12], lt[4], lt[12], lt[13], x] + G[lt[12], lt[4], lt[12], 
          lt[14], x] - 2*G[lt[12], lt[4], lt[13], lt[13], x] - 
         2*G[lt[12], lt[4], lt[13], lt[14], x] - 
         2*G[lt[12], lt[4], lt[14], lt[13], x] - 
         2*G[lt[12], lt[4], lt[14], lt[14], x] + 
         2*G[lt[12], lt[11], lt[1], lt[13], x] + 
         2*G[lt[12], lt[11], lt[1], lt[14], x] - 
         2*G[lt[12], lt[11], lt[2], lt[13], x] - 
         2*G[lt[12], lt[11], lt[2], lt[14], x] + 
         2*G[lt[12], lt[11], lt[4], lt[13], x] + 
         2*G[lt[12], lt[11], lt[4], lt[14], x] - 
         2*G[lt[12], lt[11], lt[8], lt[13], x] - 
         2*G[lt[12], lt[11], lt[8], lt[14], x] + 
         2*G[lt[12], lt[11], lt[12], lt[1], x] + 
         2*G[lt[12], lt[11], lt[12], lt[4], x] - 
         2*G[lt[12], lt[11], lt[12], lt[13], x] - 
         2*G[lt[12], lt[11], lt[12], lt[14], x] - G[lt[12], lt[12], lt[1], 
          lt[1], x] - G[lt[12], lt[12], lt[1], lt[4], x] - 
         G[lt[12], lt[12], lt[1], lt[13], x] - G[lt[12], lt[12], lt[1], 
          lt[14], x] - G[lt[12], lt[12], lt[4], lt[1], x] - 
         G[lt[12], lt[12], lt[4], lt[4], x] - G[lt[12], lt[12], lt[4], 
          lt[13], x] - G[lt[12], lt[12], lt[4], lt[14], x] - 
         G[lt[12], lt[12], lt[12], lt[1], x] - G[lt[12], lt[12], lt[12], 
          lt[4], x] + G[lt[12], lt[12], lt[12], lt[13], x] + 
         G[lt[12], lt[12], lt[12], lt[14], x] + 2*G[lt[12], lt[12], lt[13], 
           lt[13], x] + 2*G[lt[12], lt[12], lt[13], lt[14], x] + 
         2*G[lt[12], lt[12], lt[14], lt[13], x] + 
         2*G[lt[12], lt[12], lt[14], lt[14], x] - 
         2*G[lt[12], lt[13], lt[2], lt[13], x] - 
         2*G[lt[12], lt[13], lt[2], lt[14], x] - 
         2*G[lt[12], lt[13], lt[8], lt[13], x] - 
         2*G[lt[12], lt[13], lt[8], lt[14], x] + 
         4*G[lt[12], lt[13], lt[13], lt[13], x] + 
         4*G[lt[12], lt[13], lt[13], lt[14], x] + 
         4*G[lt[12], lt[13], lt[14], lt[13], x] + 
         4*G[lt[12], lt[13], lt[14], lt[14], x] - 
         2*G[lt[12], lt[14], lt[2], lt[13], x] - 
         2*G[lt[12], lt[14], lt[2], lt[14], x] - 
         2*G[lt[12], lt[14], lt[8], lt[13], x] - 
         2*G[lt[12], lt[14], lt[8], lt[14], x] + 
         4*G[lt[12], lt[14], lt[13], lt[13], x] + 
         4*G[lt[12], lt[14], lt[13], lt[14], x] + 
         4*G[lt[12], lt[14], lt[14], lt[13], x] + 
         4*G[lt[12], lt[14], lt[14], lt[14], x] + (Pi^2*G[lt[12], x]*Log[mm])/
          12 - G[lt[2], x]*G[0, 1, S45/mm]*Log[mm] - 
         G[lt[8], x]*G[0, 1, S45/mm]*Log[mm] + 2*G[lt[11], x]*G[0, 1, S45/mm]*
          Log[mm] - 2*G[lt[12], x]*G[0, 1, S45/mm]*Log[mm] + 
         2*G[0, 0, 1, (mm - S45)/mm]*Log[mm] + G[0, 0, 1, S45/mm]*Log[mm] + 
         G[lt[1], lt[1], lt[12], x]*Log[mm] - G[lt[1], lt[1], lt[13], x]*
          Log[mm] - G[lt[1], lt[1], lt[14], x]*Log[mm] + 
         2*G[lt[1], lt[2], lt[13], x]*Log[mm] + 2*G[lt[1], lt[2], lt[14], x]*
          Log[mm] + G[lt[1], lt[4], lt[12], x]*Log[mm] - 
         G[lt[1], lt[4], lt[13], x]*Log[mm] - G[lt[1], lt[4], lt[14], x]*
          Log[mm] + 2*G[lt[1], lt[8], lt[13], x]*Log[mm] + 
         2*G[lt[1], lt[8], lt[14], x]*Log[mm] - 2*G[lt[1], lt[11], lt[12], x]*
          Log[mm] + G[lt[1], lt[12], lt[12], x]*Log[mm] + 
         G[lt[1], lt[12], lt[13], x]*Log[mm] + G[lt[1], lt[12], lt[14], x]*
          Log[mm] - 2*G[lt[1], lt[13], lt[13], x]*Log[mm] - 
         2*G[lt[1], lt[13], lt[14], x]*Log[mm] - 
         2*G[lt[1], lt[14], lt[13], x]*Log[mm] - 
         2*G[lt[1], lt[14], lt[14], x]*Log[mm] - G[lt[2], lt[2], lt[13], x]*
          Log[mm] - G[lt[2], lt[2], lt[14], x]*Log[mm] - 
         G[lt[2], lt[8], lt[13], x]*Log[mm] - G[lt[2], lt[8], lt[14], x]*
          Log[mm] + 2*G[lt[2], lt[13], lt[13], x]*Log[mm] + 
         2*G[lt[2], lt[13], lt[14], x]*Log[mm] + 
         2*G[lt[2], lt[14], lt[13], x]*Log[mm] + 
         2*G[lt[2], lt[14], lt[14], x]*Log[mm] + G[lt[4], lt[1], lt[12], x]*
          Log[mm] - G[lt[4], lt[1], lt[13], x]*Log[mm] - 
         G[lt[4], lt[1], lt[14], x]*Log[mm] + 2*G[lt[4], lt[2], lt[13], x]*
          Log[mm] + 2*G[lt[4], lt[2], lt[14], x]*Log[mm] + 
         G[lt[4], lt[4], lt[12], x]*Log[mm] - G[lt[4], lt[4], lt[13], x]*
          Log[mm] - G[lt[4], lt[4], lt[14], x]*Log[mm] + 
         2*G[lt[4], lt[8], lt[13], x]*Log[mm] + 2*G[lt[4], lt[8], lt[14], x]*
          Log[mm] - 2*G[lt[4], lt[11], lt[12], x]*Log[mm] + 
         G[lt[4], lt[12], lt[12], x]*Log[mm] + G[lt[4], lt[12], lt[13], x]*
          Log[mm] + G[lt[4], lt[12], lt[14], x]*Log[mm] - 
         2*G[lt[4], lt[13], lt[13], x]*Log[mm] - 
         2*G[lt[4], lt[13], lt[14], x]*Log[mm] - 
         2*G[lt[4], lt[14], lt[13], x]*Log[mm] - 
         2*G[lt[4], lt[14], lt[14], x]*Log[mm] - G[lt[8], lt[2], lt[13], x]*
          Log[mm] - G[lt[8], lt[2], lt[14], x]*Log[mm] - 
         G[lt[8], lt[8], lt[13], x]*Log[mm] - G[lt[8], lt[8], lt[14], x]*
          Log[mm] + 2*G[lt[8], lt[13], lt[13], x]*Log[mm] + 
         2*G[lt[8], lt[13], lt[14], x]*Log[mm] + 
         2*G[lt[8], lt[14], lt[13], x]*Log[mm] + 
         2*G[lt[8], lt[14], lt[14], x]*Log[mm] - 
         2*G[lt[11], lt[1], lt[12], x]*Log[mm] + 
         2*G[lt[11], lt[1], lt[13], x]*Log[mm] + 
         2*G[lt[11], lt[1], lt[14], x]*Log[mm] - 
         2*G[lt[11], lt[2], lt[13], x]*Log[mm] - 
         2*G[lt[11], lt[2], lt[14], x]*Log[mm] - 
         2*G[lt[11], lt[4], lt[12], x]*Log[mm] + 
         2*G[lt[11], lt[4], lt[13], x]*Log[mm] + 
         2*G[lt[11], lt[4], lt[14], x]*Log[mm] - 
         2*G[lt[11], lt[8], lt[13], x]*Log[mm] - 
         2*G[lt[11], lt[8], lt[14], x]*Log[mm] + 
         4*G[lt[11], lt[11], lt[12], x]*Log[mm] - 
         2*G[lt[11], lt[12], lt[12], x]*Log[mm] - 
         2*G[lt[11], lt[12], lt[13], x]*Log[mm] - 
         2*G[lt[11], lt[12], lt[14], x]*Log[mm] + G[lt[12], lt[1], lt[12], x]*
          Log[mm] - G[lt[12], lt[1], lt[13], x]*Log[mm] - 
         G[lt[12], lt[1], lt[14], x]*Log[mm] + G[lt[12], lt[4], lt[12], x]*
          Log[mm] - G[lt[12], lt[4], lt[13], x]*Log[mm] - 
         G[lt[12], lt[4], lt[14], x]*Log[mm] - 2*G[lt[12], lt[11], lt[12], x]*
          Log[mm] + G[lt[12], lt[12], lt[12], x]*Log[mm] + 
         G[lt[12], lt[12], lt[13], x]*Log[mm] + G[lt[12], lt[12], lt[14], x]*
          Log[mm] + 2*G[lt[12], lt[13], lt[13], x]*Log[mm] + 
         2*G[lt[12], lt[13], lt[14], x]*Log[mm] + 
         2*G[lt[12], lt[14], lt[13], x]*Log[mm] + 
         2*G[lt[12], lt[14], lt[14], x]*Log[mm] - (G[0, 1, S45/mm]*Log[mm]^2)/
          2 + (G[lt[1], lt[12], x]*Log[mm]^2)/2 - 
         (G[lt[1], lt[13], x]*Log[mm]^2)/2 - (G[lt[1], lt[14], x]*Log[mm]^2)/
          2 + (G[lt[2], lt[13], x]*Log[mm]^2)/2 + 
         (G[lt[2], lt[14], x]*Log[mm]^2)/2 + (G[lt[4], lt[12], x]*Log[mm]^2)/
          2 - (G[lt[4], lt[13], x]*Log[mm]^2)/2 - 
         (G[lt[4], lt[14], x]*Log[mm]^2)/2 + (G[lt[8], lt[13], x]*Log[mm]^2)/
          2 + (G[lt[8], lt[14], x]*Log[mm]^2)/2 - G[lt[11], lt[12], x]*
          Log[mm]^2 + (G[lt[12], lt[12], x]*Log[mm]^2)/2 + 
         (G[lt[12], lt[13], x]*Log[mm]^2)/2 + (G[lt[12], lt[14], x]*
           Log[mm]^2)/2 + (G[lt[12], x]*Log[mm]^3)/6 + 
         (Pi^2*G[lt[12], x]*Log[S12 - S34])/12 + 2*G[lt[1], x]*
          G[0, 1, S45/mm]*Log[S12 - S34] + 2*G[lt[4], x]*G[0, 1, S45/mm]*
          Log[S12 - S34] - 4*G[lt[11], x]*G[0, 1, S45/mm]*Log[S12 - S34] + 
         2*G[lt[12], x]*G[0, 1, S45/mm]*Log[S12 - S34] - 
         2*G[0, 0, 1, (mm - S45)/mm]*Log[S12 - S34] - 4*G[0, 0, 1, S45/mm]*
          Log[S12 - S34] - G[lt[1], lt[1], lt[12], x]*Log[S12 - S34] - 
         G[lt[1], lt[4], lt[12], x]*Log[S12 - S34] + 
         2*G[lt[1], lt[11], lt[12], x]*Log[S12 - S34] - 
         G[lt[1], lt[12], lt[1], x]*Log[S12 - S34] - 
         G[lt[1], lt[12], lt[4], x]*Log[S12 - S34] - 
         G[lt[1], lt[12], lt[12], x]*Log[S12 - S34] - 
         G[lt[4], lt[1], lt[12], x]*Log[S12 - S34] - 
         G[lt[4], lt[4], lt[12], x]*Log[S12 - S34] + 
         2*G[lt[4], lt[11], lt[12], x]*Log[S12 - S34] - 
         G[lt[4], lt[12], lt[1], x]*Log[S12 - S34] - 
         G[lt[4], lt[12], lt[4], x]*Log[S12 - S34] - 
         G[lt[4], lt[12], lt[12], x]*Log[S12 - S34] + 
         2*G[lt[11], lt[1], lt[12], x]*Log[S12 - S34] + 
         2*G[lt[11], lt[4], lt[12], x]*Log[S12 - S34] - 
         4*G[lt[11], lt[11], lt[12], x]*Log[S12 - S34] + 
         2*G[lt[11], lt[12], lt[1], x]*Log[S12 - S34] + 
         2*G[lt[11], lt[12], lt[4], x]*Log[S12 - S34] + 
         2*G[lt[11], lt[12], lt[12], x]*Log[S12 - S34] - 
         G[lt[12], lt[1], lt[1], x]*Log[S12 - S34] - 
         G[lt[12], lt[1], lt[4], x]*Log[S12 - S34] - 
         G[lt[12], lt[1], lt[12], x]*Log[S12 - S34] - 
         G[lt[12], lt[4], lt[1], x]*Log[S12 - S34] - 
         G[lt[12], lt[4], lt[4], x]*Log[S12 - S34] - 
         G[lt[12], lt[4], lt[12], x]*Log[S12 - S34] + 
         2*G[lt[12], lt[11], lt[12], x]*Log[S12 - S34] - 
         G[lt[12], lt[12], lt[1], x]*Log[S12 - S34] - 
         G[lt[12], lt[12], lt[4], x]*Log[S12 - S34] - 
         G[lt[12], lt[12], lt[12], x]*Log[S12 - S34] + G[0, 1, S45/mm]*
          Log[S12 - S34]^2 - (G[lt[1], lt[12], x]*Log[S12 - S34]^2)/2 - 
         (G[lt[4], lt[12], x]*Log[S12 - S34]^2)/2 + G[lt[11], lt[12], x]*
          Log[S12 - S34]^2 - (G[lt[12], lt[1], x]*Log[S12 - S34]^2)/2 - 
         (G[lt[12], lt[4], x]*Log[S12 - S34]^2)/2 - 
         (G[lt[12], lt[12], x]*Log[S12 - S34]^2)/2 - 
         (G[lt[12], x]*Log[S12 - S34]^3)/6 + 
         (Pi^2*G[lt[1], x]*Log[(mm - S45)/mm])/12 + 
         (Pi^2*G[lt[2], x]*Log[(mm - S45)/mm])/12 + 
         (Pi^2*G[lt[4], x]*Log[(mm - S45)/mm])/12 + 
         (Pi^2*G[lt[8], x]*Log[(mm - S45)/mm])/12 - 
         (Pi^2*G[lt[11], x]*Log[(mm - S45)/mm])/3 + 
         (Pi^2*G[lt[12], x]*Log[(mm - S45)/mm])/4 + 2*G[lt[1], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] - 2*G[lt[2], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] + 2*G[lt[4], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] - 2*G[lt[8], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] - 2*G[lt[12], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] + 2*G[lt[1], x]*
          G[0, 1, S45/mm]*Log[(mm - S45)/mm] - 2*G[lt[2], x]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] + 2*G[lt[4], x]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] - 2*G[lt[8], x]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] - 2*G[lt[12], x]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] - 2*G[0, 0, 1, S45/mm]*Log[(mm - S45)/mm] - 
         G[lt[1], lt[1], lt[1], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[1], lt[2], x]*Log[(mm - S45)/mm] - 
         G[lt[1], lt[1], lt[4], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[1], lt[8], x]*Log[(mm - S45)/mm] + 
         G[lt[1], lt[1], lt[12], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[1], lt[13], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[1], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[2], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[2], lt[8], x]*Log[(mm - S45)/mm] + 
         4*G[lt[1], lt[2], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[1], lt[2], lt[14], x]*Log[(mm - S45)/mm] - 
         G[lt[1], lt[4], lt[1], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[4], lt[2], x]*Log[(mm - S45)/mm] - 
         G[lt[1], lt[4], lt[4], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[4], lt[8], x]*Log[(mm - S45)/mm] + 
         G[lt[1], lt[4], lt[12], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[4], lt[13], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[4], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[8], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[8], lt[8], x]*Log[(mm - S45)/mm] + 
         4*G[lt[1], lt[8], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[1], lt[8], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[11], lt[1], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[11], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[11], lt[4], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[11], lt[8], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[11], lt[12], x]*Log[(mm - S45)/mm] - 
         G[lt[1], lt[12], lt[1], x]*Log[(mm - S45)/mm] - 
         G[lt[1], lt[12], lt[4], x]*Log[(mm - S45)/mm] + 
         G[lt[1], lt[12], lt[12], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[12], lt[13], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[12], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[13], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[13], lt[8], x]*Log[(mm - S45)/mm] - 
         4*G[lt[1], lt[13], lt[13], x]*Log[(mm - S45)/mm] - 
         4*G[lt[1], lt[13], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[14], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[14], lt[8], x]*Log[(mm - S45)/mm] - 
         4*G[lt[1], lt[14], lt[13], x]*Log[(mm - S45)/mm] - 
         4*G[lt[1], lt[14], lt[14], x]*Log[(mm - S45)/mm] + 
         G[lt[2], lt[2], lt[2], x]*Log[(mm - S45)/mm] + 
         G[lt[2], lt[2], lt[8], x]*Log[(mm - S45)/mm] - 
         2*G[lt[2], lt[2], lt[13], x]*Log[(mm - S45)/mm] - 
         2*G[lt[2], lt[2], lt[14], x]*Log[(mm - S45)/mm] + 
         G[lt[2], lt[8], lt[2], x]*Log[(mm - S45)/mm] + 
         G[lt[2], lt[8], lt[8], x]*Log[(mm - S45)/mm] - 
         2*G[lt[2], lt[8], lt[13], x]*Log[(mm - S45)/mm] - 
         2*G[lt[2], lt[8], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[2], lt[13], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[2], lt[13], lt[8], x]*Log[(mm - S45)/mm] + 
         4*G[lt[2], lt[13], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[2], lt[13], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[2], lt[14], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[2], lt[14], lt[8], x]*Log[(mm - S45)/mm] + 
         4*G[lt[2], lt[14], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[2], lt[14], lt[14], x]*Log[(mm - S45)/mm] - 
         G[lt[4], lt[1], lt[1], x]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[1], lt[2], x]*Log[(mm - S45)/mm] - 
         G[lt[4], lt[1], lt[4], x]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[1], lt[8], x]*Log[(mm - S45)/mm] + 
         G[lt[4], lt[1], lt[12], x]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[1], lt[13], x]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[1], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[2], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[2], lt[8], x]*Log[(mm - S45)/mm] + 
         4*G[lt[4], lt[2], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[4], lt[2], lt[14], x]*Log[(mm - S45)/mm] - 
         G[lt[4], lt[4], lt[1], x]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[4], lt[2], x]*Log[(mm - S45)/mm] - 
         G[lt[4], lt[4], lt[4], x]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[4], lt[8], x]*Log[(mm - S45)/mm] + 
         G[lt[4], lt[4], lt[12], x]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[4], lt[13], x]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[4], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[8], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[8], lt[8], x]*Log[(mm - S45)/mm] + 
         4*G[lt[4], lt[8], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[4], lt[8], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[11], lt[1], x]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[11], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[11], lt[4], x]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[11], lt[8], x]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[11], lt[12], x]*Log[(mm - S45)/mm] - 
         G[lt[4], lt[12], lt[1], x]*Log[(mm - S45)/mm] - 
         G[lt[4], lt[12], lt[4], x]*Log[(mm - S45)/mm] + 
         G[lt[4], lt[12], lt[12], x]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[12], lt[13], x]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[12], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[13], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[13], lt[8], x]*Log[(mm - S45)/mm] - 
         4*G[lt[4], lt[13], lt[13], x]*Log[(mm - S45)/mm] - 
         4*G[lt[4], lt[13], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[14], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[14], lt[8], x]*Log[(mm - S45)/mm] - 
         4*G[lt[4], lt[14], lt[13], x]*Log[(mm - S45)/mm] - 
         4*G[lt[4], lt[14], lt[14], x]*Log[(mm - S45)/mm] + 
         G[lt[8], lt[2], lt[2], x]*Log[(mm - S45)/mm] + 
         G[lt[8], lt[2], lt[8], x]*Log[(mm - S45)/mm] - 
         2*G[lt[8], lt[2], lt[13], x]*Log[(mm - S45)/mm] - 
         2*G[lt[8], lt[2], lt[14], x]*Log[(mm - S45)/mm] + 
         G[lt[8], lt[8], lt[2], x]*Log[(mm - S45)/mm] + 
         G[lt[8], lt[8], lt[8], x]*Log[(mm - S45)/mm] - 
         2*G[lt[8], lt[8], lt[13], x]*Log[(mm - S45)/mm] - 
         2*G[lt[8], lt[8], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[8], lt[13], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[8], lt[13], lt[8], x]*Log[(mm - S45)/mm] + 
         4*G[lt[8], lt[13], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[8], lt[13], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[8], lt[14], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[8], lt[14], lt[8], x]*Log[(mm - S45)/mm] + 
         4*G[lt[8], lt[14], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[8], lt[14], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[11], lt[1], lt[1], x]*Log[(mm - S45)/mm] - 
         4*G[lt[11], lt[1], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[11], lt[1], lt[4], x]*Log[(mm - S45)/mm] - 
         4*G[lt[11], lt[1], lt[8], x]*Log[(mm - S45)/mm] - 
         2*G[lt[11], lt[1], lt[12], x]*Log[(mm - S45)/mm] + 
         4*G[lt[11], lt[1], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[11], lt[1], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[11], lt[2], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[11], lt[2], lt[8], x]*Log[(mm - S45)/mm] - 
         4*G[lt[11], lt[2], lt[13], x]*Log[(mm - S45)/mm] - 
         4*G[lt[11], lt[2], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[11], lt[4], lt[1], x]*Log[(mm - S45)/mm] - 
         4*G[lt[11], lt[4], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[11], lt[4], lt[4], x]*Log[(mm - S45)/mm] - 
         4*G[lt[11], lt[4], lt[8], x]*Log[(mm - S45)/mm] - 
         2*G[lt[11], lt[4], lt[12], x]*Log[(mm - S45)/mm] + 
         4*G[lt[11], lt[4], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[11], lt[4], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[11], lt[8], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[11], lt[8], lt[8], x]*Log[(mm - S45)/mm] - 
         4*G[lt[11], lt[8], lt[13], x]*Log[(mm - S45)/mm] - 
         4*G[lt[11], lt[8], lt[14], x]*Log[(mm - S45)/mm] - 
         4*G[lt[11], lt[11], lt[1], x]*Log[(mm - S45)/mm] + 
         4*G[lt[11], lt[11], lt[2], x]*Log[(mm - S45)/mm] - 
         4*G[lt[11], lt[11], lt[4], x]*Log[(mm - S45)/mm] + 
         4*G[lt[11], lt[11], lt[8], x]*Log[(mm - S45)/mm] + 
         4*G[lt[11], lt[11], lt[12], x]*Log[(mm - S45)/mm] + 
         2*G[lt[11], lt[12], lt[1], x]*Log[(mm - S45)/mm] + 
         2*G[lt[11], lt[12], lt[4], x]*Log[(mm - S45)/mm] - 
         2*G[lt[11], lt[12], lt[12], x]*Log[(mm - S45)/mm] - 
         4*G[lt[11], lt[12], lt[13], x]*Log[(mm - S45)/mm] - 
         4*G[lt[11], lt[12], lt[14], x]*Log[(mm - S45)/mm] - 
         G[lt[12], lt[1], lt[1], x]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[1], lt[2], x]*Log[(mm - S45)/mm] - 
         G[lt[12], lt[1], lt[4], x]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[1], lt[8], x]*Log[(mm - S45)/mm] + 
         G[lt[12], lt[1], lt[12], x]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[1], lt[13], x]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[1], lt[14], x]*Log[(mm - S45)/mm] - 
         G[lt[12], lt[4], lt[1], x]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[4], lt[2], x]*Log[(mm - S45)/mm] - 
         G[lt[12], lt[4], lt[4], x]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[4], lt[8], x]*Log[(mm - S45)/mm] + 
         G[lt[12], lt[4], lt[12], x]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[4], lt[13], x]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[4], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[11], lt[1], x]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[11], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[11], lt[4], x]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[11], lt[8], x]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[11], lt[12], x]*Log[(mm - S45)/mm] - 
         G[lt[12], lt[12], lt[1], x]*Log[(mm - S45)/mm] - 
         G[lt[12], lt[12], lt[4], x]*Log[(mm - S45)/mm] + 
         G[lt[12], lt[12], lt[12], x]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[12], lt[13], x]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[12], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[13], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[13], lt[8], x]*Log[(mm - S45)/mm] + 
         4*G[lt[12], lt[13], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[12], lt[13], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[14], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[14], lt[8], x]*Log[(mm - S45)/mm] + 
         4*G[lt[12], lt[14], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[12], lt[14], lt[14], x]*Log[(mm - S45)/mm] + 
         (Pi^2*Log[mm]*Log[(mm - S45)/mm])/12 - 2*G[0, 1, (mm - S45)/mm]*
          Log[mm]*Log[(mm - S45)/mm] - 2*G[0, 1, S45/mm]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[1], lt[2], x]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[1], lt[8], x]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[1], lt[11], x]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[1], lt[12], x]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[1], lt[13], x]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[1], lt[14], x]*Log[mm]*
          Log[(mm - S45)/mm] - G[lt[2], lt[2], x]*Log[mm]*
          Log[(mm - S45)/mm] - G[lt[2], lt[8], x]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[2], lt[13], x]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[2], lt[14], x]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[4], lt[2], x]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[4], lt[8], x]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[4], lt[11], x]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[4], lt[12], x]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[4], lt[13], x]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[4], lt[14], x]*Log[mm]*
          Log[(mm - S45)/mm] - G[lt[8], lt[2], x]*Log[mm]*
          Log[(mm - S45)/mm] - G[lt[8], lt[8], x]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[8], lt[13], x]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[8], lt[14], x]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[11], lt[2], x]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[11], lt[8], x]*Log[mm]*
          Log[(mm - S45)/mm] + 4*G[lt[11], lt[11], x]*Log[mm]*
          Log[(mm - S45)/mm] - 4*G[lt[11], lt[12], x]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[12], lt[11], x]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[12], lt[12], x]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[12], lt[13], x]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[12], lt[14], x]*Log[mm]*
          Log[(mm - S45)/mm] + (G[lt[2], x]*Log[mm]^2*Log[(mm - S45)/mm])/2 + 
         (G[lt[8], x]*Log[mm]^2*Log[(mm - S45)/mm])/2 - 
         G[lt[11], x]*Log[mm]^2*Log[(mm - S45)/mm] + G[lt[12], x]*Log[mm]^2*
          Log[(mm - S45)/mm] + (Log[mm]^3*Log[(mm - S45)/mm])/6 + 
         (Pi^2*Log[S12 - S34]*Log[(mm - S45)/mm])/12 + 
         2*G[0, 1, (mm - S45)/mm]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         2*G[0, 1, S45/mm]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         G[lt[1], lt[1], x]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         G[lt[1], lt[4], x]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[11], x]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         G[lt[1], lt[12], x]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         G[lt[4], lt[1], x]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         G[lt[4], lt[4], x]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[11], x]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         G[lt[4], lt[12], x]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         2*G[lt[11], lt[1], x]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         2*G[lt[11], lt[4], x]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         4*G[lt[11], lt[11], x]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         2*G[lt[11], lt[12], x]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         G[lt[12], lt[1], x]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         G[lt[12], lt[4], x]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[11], x]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         G[lt[12], lt[12], x]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         (G[lt[1], x]*Log[S12 - S34]^2*Log[(mm - S45)/mm])/2 - 
         (G[lt[4], x]*Log[S12 - S34]^2*Log[(mm - S45)/mm])/2 + 
         G[lt[11], x]*Log[S12 - S34]^2*Log[(mm - S45)/mm] - 
         (G[lt[12], x]*Log[S12 - S34]^2*Log[(mm - S45)/mm])/2 - 
         (Log[S12 - S34]^3*Log[(mm - S45)/mm])/6 + 
         (Pi^2*Log[(mm - S45)/mm]^2)/8 - G[0, 1, (mm - S45)/mm]*
          Log[(mm - S45)/mm]^2 - G[0, 1, S45/mm]*Log[(mm - S45)/mm]^2 - 
         (G[lt[1], lt[1], x]*Log[(mm - S45)/mm]^2)/2 + 2*G[lt[1], lt[2], x]*
          Log[(mm - S45)/mm]^2 - (G[lt[1], lt[4], x]*Log[(mm - S45)/mm]^2)/
          2 + 2*G[lt[1], lt[8], x]*Log[(mm - S45)/mm]^2 - 
         G[lt[1], lt[11], x]*Log[(mm - S45)/mm]^2 + 
         (3*G[lt[1], lt[12], x]*Log[(mm - S45)/mm]^2)/2 - 
         2*G[lt[1], lt[13], x]*Log[(mm - S45)/mm]^2 - 2*G[lt[1], lt[14], x]*
          Log[(mm - S45)/mm]^2 - G[lt[2], lt[2], x]*Log[(mm - S45)/mm]^2 - 
         G[lt[2], lt[8], x]*Log[(mm - S45)/mm]^2 + 2*G[lt[2], lt[13], x]*
          Log[(mm - S45)/mm]^2 + 2*G[lt[2], lt[14], x]*Log[(mm - S45)/mm]^2 - 
         (G[lt[4], lt[1], x]*Log[(mm - S45)/mm]^2)/2 + 2*G[lt[4], lt[2], x]*
          Log[(mm - S45)/mm]^2 - (G[lt[4], lt[4], x]*Log[(mm - S45)/mm]^2)/
          2 + 2*G[lt[4], lt[8], x]*Log[(mm - S45)/mm]^2 - 
         G[lt[4], lt[11], x]*Log[(mm - S45)/mm]^2 + 
         (3*G[lt[4], lt[12], x]*Log[(mm - S45)/mm]^2)/2 - 
         2*G[lt[4], lt[13], x]*Log[(mm - S45)/mm]^2 - 2*G[lt[4], lt[14], x]*
          Log[(mm - S45)/mm]^2 - G[lt[8], lt[2], x]*Log[(mm - S45)/mm]^2 - 
         G[lt[8], lt[8], x]*Log[(mm - S45)/mm]^2 + 2*G[lt[8], lt[13], x]*
          Log[(mm - S45)/mm]^2 + 2*G[lt[8], lt[14], x]*Log[(mm - S45)/mm]^2 + 
         G[lt[11], lt[1], x]*Log[(mm - S45)/mm]^2 - 2*G[lt[11], lt[2], x]*
          Log[(mm - S45)/mm]^2 + G[lt[11], lt[4], x]*Log[(mm - S45)/mm]^2 - 
         2*G[lt[11], lt[8], x]*Log[(mm - S45)/mm]^2 + 2*G[lt[11], lt[11], x]*
          Log[(mm - S45)/mm]^2 - 3*G[lt[11], lt[12], x]*Log[(mm - S45)/mm]^
           2 - (G[lt[12], lt[1], x]*Log[(mm - S45)/mm]^2)/2 - 
         (G[lt[12], lt[4], x]*Log[(mm - S45)/mm]^2)/2 - G[lt[12], lt[11], x]*
          Log[(mm - S45)/mm]^2 + (3*G[lt[12], lt[12], x]*Log[(mm - S45)/mm]^
            2)/2 + 2*G[lt[12], lt[13], x]*Log[(mm - S45)/mm]^2 + 
         2*G[lt[12], lt[14], x]*Log[(mm - S45)/mm]^2 + G[lt[2], x]*Log[mm]*
          Log[(mm - S45)/mm]^2 + G[lt[8], x]*Log[mm]*Log[(mm - S45)/mm]^2 - 
         2*G[lt[11], x]*Log[mm]*Log[(mm - S45)/mm]^2 + 2*G[lt[12], x]*Log[mm]*
          Log[(mm - S45)/mm]^2 + (Log[mm]^2*Log[(mm - S45)/mm]^2)/2 - 
         (G[lt[1], x]*Log[S12 - S34]*Log[(mm - S45)/mm]^2)/2 - 
         (G[lt[4], x]*Log[S12 - S34]*Log[(mm - S45)/mm]^2)/2 + 
         G[lt[11], x]*Log[S12 - S34]*Log[(mm - S45)/mm]^2 - 
         (G[lt[12], x]*Log[S12 - S34]*Log[(mm - S45)/mm]^2)/2 - 
         (Log[S12 - S34]^2*Log[(mm - S45)/mm]^2)/4 - 
         (G[lt[1], x]*Log[(mm - S45)/mm]^3)/6 + 
         (2*G[lt[2], x]*Log[(mm - S45)/mm]^3)/3 - 
         (G[lt[4], x]*Log[(mm - S45)/mm]^3)/6 + 
         (2*G[lt[8], x]*Log[(mm - S45)/mm]^3)/3 - G[lt[11], x]*
          Log[(mm - S45)/mm]^3 + (7*G[lt[12], x]*Log[(mm - S45)/mm]^3)/6 + 
         (2*Log[mm]*Log[(mm - S45)/mm]^3)/3 - 
         (Log[S12 - S34]*Log[(mm - S45)/mm]^3)/6 + (7*Log[(mm - S45)/mm]^4)/
          24 - G[lt[1], x]*Log[(mm - S45)/mm]^2*Log[S45/mm] + 
         G[lt[2], x]*Log[(mm - S45)/mm]^2*Log[S45/mm] - 
         G[lt[4], x]*Log[(mm - S45)/mm]^2*Log[S45/mm] + 
         G[lt[8], x]*Log[(mm - S45)/mm]^2*Log[S45/mm] + 
         G[lt[12], x]*Log[(mm - S45)/mm]^2*Log[S45/mm] + 
         Log[mm]*Log[(mm - S45)/mm]^2*Log[S45/mm] - Log[S12 - S34]*
          Log[(mm - S45)/mm]^2*Log[S45/mm] + (2*Log[(mm - S45)/mm]^3*
           Log[S45/mm])/3 - 2*G[lt[1], x]*Zeta[3] + 2*G[lt[2], x]*Zeta[3] - 
         2*G[lt[4], x]*Zeta[3] + 2*G[lt[8], x]*Zeta[3] + 2*Log[mm]*Zeta[3] - 
         2*Log[S12 - S34]*Zeta[3]), gb[11] -> 
      -1 + ep*(2*G[lt[1], x] + 2*G[lt[6], x] - G[lt[13], x] - G[lt[14], x] + 
         Log[-S12]) + ep^2*(Pi^2/12 - 4*G[lt[1], lt[1], x] + 
         2*G[lt[3], lt[6], x] - 2*G[lt[3], lt[13], x] - 
         2*G[lt[3], lt[14], x] + 2*G[lt[5], lt[1], x] - G[lt[5], lt[13], x] - 
         G[lt[5], lt[14], x] - 4*G[lt[6], lt[1], x] - 4*G[lt[6], lt[6], x] + 
         2*G[lt[6], lt[13], x] + 2*G[lt[6], lt[14], x] + 
         2*G[lt[9], lt[1], x] - G[lt[9], lt[13], x] - G[lt[9], lt[14], x] + 
         2*G[lt[13], lt[13], x] + 2*G[lt[13], lt[14], x] + 
         2*G[lt[14], lt[13], x] + 2*G[lt[14], lt[14], x] - 
         G[lt[5], x]*Log[mm] - G[lt[9], x]*Log[mm] + G[lt[13], x]*Log[mm] + 
         G[lt[14], x]*Log[mm] - 2*G[lt[1], x]*Log[-S12] + 
         G[lt[5], x]*Log[-S12] - 2*G[lt[6], x]*Log[-S12] + 
         G[lt[9], x]*Log[-S12] - Log[-S12]^2/2 - 2*G[lt[5], x]*
          Log[(mm - S45)/mm] - 2*G[lt[9], x]*Log[(mm - S45)/mm] + 
         2*G[lt[13], x]*Log[(mm - S45)/mm] + 2*G[lt[14], x]*
          Log[(mm - S45)/mm]) + ep^3*(-(Pi^2*G[lt[1], x])/6 + 
         (Pi^2*G[lt[5], x])/6 - (Pi^2*G[lt[6], x])/6 + (Pi^2*G[lt[9], x])/6 - 
         (Pi^2*G[lt[13], x])/12 - (Pi^2*G[lt[14], x])/12 - 
         2*G[lt[5], x]*G[0, 1, S45/mm] - 2*G[lt[9], x]*G[0, 1, S45/mm] + 
         2*G[lt[13], x]*G[0, 1, S45/mm] + 2*G[lt[14], x]*G[0, 1, S45/mm] + 
         8*G[lt[1], lt[1], lt[1], x] - 2*G[lt[3], lt[2], lt[13], x] - 
         2*G[lt[3], lt[2], lt[14], x] - 4*G[lt[3], lt[6], lt[6], x] - 
         2*G[lt[3], lt[8], lt[13], x] - 2*G[lt[3], lt[8], lt[14], x] + 
         2*G[lt[3], lt[10], lt[6], x] + 4*G[lt[3], lt[13], lt[13], x] + 
         4*G[lt[3], lt[13], lt[14], x] + 4*G[lt[3], lt[14], lt[13], x] + 
         4*G[lt[3], lt[14], lt[14], x] - 4*G[lt[5], lt[1], lt[1], x] - 
         2*G[lt[5], lt[2], lt[13], x] - 2*G[lt[5], lt[2], lt[14], x] - 
         2*G[lt[5], lt[5], lt[1], x] + G[lt[5], lt[5], lt[13], x] + 
         G[lt[5], lt[5], lt[14], x] + 2*G[lt[5], lt[9], lt[1], x] - 
         G[lt[5], lt[9], lt[13], x] - G[lt[5], lt[9], lt[14], x] + 
         2*G[lt[5], lt[13], lt[13], x] + 2*G[lt[5], lt[13], lt[14], x] + 
         2*G[lt[5], lt[14], lt[13], x] + 2*G[lt[5], lt[14], lt[14], x] + 
         8*G[lt[6], lt[1], lt[1], x] - 4*G[lt[6], lt[3], lt[6], x] + 
         4*G[lt[6], lt[3], lt[13], x] + 4*G[lt[6], lt[3], lt[14], x] - 
         4*G[lt[6], lt[5], lt[1], x] + 2*G[lt[6], lt[5], lt[13], x] + 
         2*G[lt[6], lt[5], lt[14], x] + 8*G[lt[6], lt[6], lt[1], x] + 
         8*G[lt[6], lt[6], lt[6], x] - 4*G[lt[6], lt[6], lt[13], x] - 
         4*G[lt[6], lt[6], lt[14], x] - 4*G[lt[6], lt[9], lt[1], x] + 
         2*G[lt[6], lt[9], lt[13], x] + 2*G[lt[6], lt[9], lt[14], x] - 
         4*G[lt[6], lt[13], lt[13], x] - 4*G[lt[6], lt[13], lt[14], x] - 
         4*G[lt[6], lt[14], lt[13], x] - 4*G[lt[6], lt[14], lt[14], x] - 
         4*G[lt[9], lt[1], lt[1], x] + 2*G[lt[9], lt[5], lt[1], x] - 
         G[lt[9], lt[5], lt[13], x] - G[lt[9], lt[5], lt[14], x] - 
         2*G[lt[9], lt[8], lt[13], x] - 2*G[lt[9], lt[8], lt[14], x] - 
         2*G[lt[9], lt[9], lt[1], x] + G[lt[9], lt[9], lt[13], x] + 
         G[lt[9], lt[9], lt[14], x] + 2*G[lt[9], lt[13], lt[13], x] + 
         2*G[lt[9], lt[13], lt[14], x] + 2*G[lt[9], lt[14], lt[13], x] + 
         2*G[lt[9], lt[14], lt[14], x] + 2*G[lt[13], lt[2], lt[13], x] + 
         2*G[lt[13], lt[2], lt[14], x] + 2*G[lt[13], lt[8], lt[13], x] + 
         2*G[lt[13], lt[8], lt[14], x] - 4*G[lt[13], lt[13], lt[13], x] - 
         4*G[lt[13], lt[13], lt[14], x] - 4*G[lt[13], lt[14], lt[13], x] - 
         4*G[lt[13], lt[14], lt[14], x] + 2*G[lt[14], lt[2], lt[13], x] + 
         2*G[lt[14], lt[2], lt[14], x] + 2*G[lt[14], lt[8], lt[13], x] + 
         2*G[lt[14], lt[8], lt[14], x] - 4*G[lt[14], lt[13], lt[13], x] - 
         4*G[lt[14], lt[13], lt[14], x] - 4*G[lt[14], lt[14], lt[13], x] - 
         4*G[lt[14], lt[14], lt[14], x] - 2*G[lt[3], lt[6], x]*Log[mm] + 
         2*G[lt[3], lt[13], x]*Log[mm] + 2*G[lt[3], lt[14], x]*Log[mm] + 
         G[lt[5], lt[5], x]*Log[mm] - G[lt[5], lt[9], x]*Log[mm] + 
         G[lt[5], lt[13], x]*Log[mm] + G[lt[5], lt[14], x]*Log[mm] + 
         2*G[lt[6], lt[5], x]*Log[mm] + 2*G[lt[6], lt[9], x]*Log[mm] - 
         2*G[lt[6], lt[13], x]*Log[mm] - 2*G[lt[6], lt[14], x]*Log[mm] - 
         G[lt[9], lt[5], x]*Log[mm] + G[lt[9], lt[9], x]*Log[mm] + 
         G[lt[9], lt[13], x]*Log[mm] + G[lt[9], lt[14], x]*Log[mm] - 
         2*G[lt[13], lt[13], x]*Log[mm] - 2*G[lt[13], lt[14], x]*Log[mm] - 
         2*G[lt[14], lt[13], x]*Log[mm] - 2*G[lt[14], lt[14], x]*Log[mm] + 
         (G[lt[5], x]*Log[mm]^2)/2 + (G[lt[9], x]*Log[mm]^2)/2 - 
         (G[lt[13], x]*Log[mm]^2)/2 - (G[lt[14], x]*Log[mm]^2)/2 - 
         (Pi^2*Log[-S12])/12 + 4*G[lt[1], lt[1], x]*Log[-S12] - 
         2*G[lt[5], lt[1], x]*Log[-S12] - G[lt[5], lt[5], x]*Log[-S12] + 
         G[lt[5], lt[9], x]*Log[-S12] + 4*G[lt[6], lt[1], x]*Log[-S12] - 
         2*G[lt[6], lt[5], x]*Log[-S12] + 4*G[lt[6], lt[6], x]*Log[-S12] - 
         2*G[lt[6], lt[9], x]*Log[-S12] - 2*G[lt[9], lt[1], x]*Log[-S12] + 
         G[lt[9], lt[5], x]*Log[-S12] - G[lt[9], lt[9], x]*Log[-S12] + 
         G[lt[1], x]*Log[-S12]^2 - (G[lt[5], x]*Log[-S12]^2)/2 + 
         G[lt[6], x]*Log[-S12]^2 - (G[lt[9], x]*Log[-S12]^2)/2 + 
         Log[-S12]^3/6 - 2*G[lt[3], lt[2], x]*Log[(mm - S45)/mm] - 
         4*G[lt[3], lt[6], x]*Log[(mm - S45)/mm] - 2*G[lt[3], lt[8], x]*
          Log[(mm - S45)/mm] + 2*G[lt[3], lt[10], x]*Log[(mm - S45)/mm] + 
         4*G[lt[3], lt[13], x]*Log[(mm - S45)/mm] + 4*G[lt[3], lt[14], x]*
          Log[(mm - S45)/mm] - 2*G[lt[5], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[5], lt[5], x]*Log[(mm - S45)/mm] - 2*G[lt[5], lt[9], x]*
          Log[(mm - S45)/mm] + 2*G[lt[5], lt[13], x]*Log[(mm - S45)/mm] + 
         2*G[lt[5], lt[14], x]*Log[(mm - S45)/mm] + 4*G[lt[6], lt[5], x]*
          Log[(mm - S45)/mm] + 4*G[lt[6], lt[9], x]*Log[(mm - S45)/mm] - 
         4*G[lt[6], lt[13], x]*Log[(mm - S45)/mm] - 4*G[lt[6], lt[14], x]*
          Log[(mm - S45)/mm] - 2*G[lt[9], lt[5], x]*Log[(mm - S45)/mm] - 
         2*G[lt[9], lt[8], x]*Log[(mm - S45)/mm] + 2*G[lt[9], lt[9], x]*
          Log[(mm - S45)/mm] + 2*G[lt[9], lt[13], x]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[14], x]*Log[(mm - S45)/mm] + 2*G[lt[13], lt[2], x]*
          Log[(mm - S45)/mm] + 2*G[lt[13], lt[8], x]*Log[(mm - S45)/mm] - 
         4*G[lt[13], lt[13], x]*Log[(mm - S45)/mm] - 4*G[lt[13], lt[14], x]*
          Log[(mm - S45)/mm] + 2*G[lt[14], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[14], lt[8], x]*Log[(mm - S45)/mm] - 4*G[lt[14], lt[13], x]*
          Log[(mm - S45)/mm] - 4*G[lt[14], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[5], x]*Log[mm]*Log[(mm - S45)/mm] + 2*G[lt[9], x]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[13], x]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[14], x]*Log[mm]*Log[(mm - S45)/mm] + 2*G[lt[5], x]*
          Log[(mm - S45)/mm]^2 + 2*G[lt[9], x]*Log[(mm - S45)/mm]^2 - 
         2*G[lt[13], x]*Log[(mm - S45)/mm]^2 - 2*G[lt[14], x]*
          Log[(mm - S45)/mm]^2 + (7*Zeta[3])/3) + 
       ep^4*((47*Pi^4)/1440 + (Pi^2*G[lt[1], lt[1], x])/3 - 
         2*G[0, 1, S45/mm]*G[lt[3], lt[2], x] + (Pi^2*G[lt[3], lt[6], x])/6 - 
         4*G[0, 1, S45/mm]*G[lt[3], lt[6], x] - 2*G[0, 1, S45/mm]*
          G[lt[3], lt[8], x] + 2*G[0, 1, S45/mm]*G[lt[3], lt[10], x] - 
         (Pi^2*G[lt[3], lt[13], x])/6 + 4*G[0, 1, S45/mm]*
          G[lt[3], lt[13], x] - (Pi^2*G[lt[3], lt[14], x])/6 + 
         4*G[0, 1, S45/mm]*G[lt[3], lt[14], x] - (Pi^2*G[lt[5], lt[1], x])/
          6 - 2*G[0, 1, S45/mm]*G[lt[5], lt[2], x] - 
         (Pi^2*G[lt[5], lt[5], x])/6 + 2*G[0, 1, S45/mm]*G[lt[5], lt[5], x] + 
         (Pi^2*G[lt[5], lt[9], x])/6 - 2*G[0, 1, S45/mm]*G[lt[5], lt[9], x] - 
         (Pi^2*G[lt[5], lt[13], x])/12 + 2*G[0, 1, S45/mm]*
          G[lt[5], lt[13], x] - (Pi^2*G[lt[5], lt[14], x])/12 + 
         2*G[0, 1, S45/mm]*G[lt[5], lt[14], x] + (Pi^2*G[lt[6], lt[1], x])/
          3 - (Pi^2*G[lt[6], lt[5], x])/3 + 4*G[0, 1, S45/mm]*
          G[lt[6], lt[5], x] + (Pi^2*G[lt[6], lt[6], x])/3 - 
         (Pi^2*G[lt[6], lt[9], x])/3 + 4*G[0, 1, S45/mm]*G[lt[6], lt[9], x] + 
         (Pi^2*G[lt[6], lt[13], x])/6 - 4*G[0, 1, S45/mm]*
          G[lt[6], lt[13], x] + (Pi^2*G[lt[6], lt[14], x])/6 - 
         4*G[0, 1, S45/mm]*G[lt[6], lt[14], x] - (Pi^2*G[lt[9], lt[1], x])/
          6 + (Pi^2*G[lt[9], lt[5], x])/6 - 2*G[0, 1, S45/mm]*
          G[lt[9], lt[5], x] - 2*G[0, 1, S45/mm]*G[lt[9], lt[8], x] - 
         (Pi^2*G[lt[9], lt[9], x])/6 + 2*G[0, 1, S45/mm]*G[lt[9], lt[9], x] - 
         (Pi^2*G[lt[9], lt[13], x])/12 + 2*G[0, 1, S45/mm]*
          G[lt[9], lt[13], x] - (Pi^2*G[lt[9], lt[14], x])/12 + 
         2*G[0, 1, S45/mm]*G[lt[9], lt[14], x] + 2*G[0, 1, S45/mm]*
          G[lt[13], lt[2], x] + 2*G[0, 1, S45/mm]*G[lt[13], lt[8], x] + 
         (Pi^2*G[lt[13], lt[13], x])/6 - 4*G[0, 1, S45/mm]*
          G[lt[13], lt[13], x] + (Pi^2*G[lt[13], lt[14], x])/6 - 
         4*G[0, 1, S45/mm]*G[lt[13], lt[14], x] + 2*G[0, 1, S45/mm]*
          G[lt[14], lt[2], x] + 2*G[0, 1, S45/mm]*G[lt[14], lt[8], x] + 
         (Pi^2*G[lt[14], lt[13], x])/6 - 4*G[0, 1, S45/mm]*
          G[lt[14], lt[13], x] + (Pi^2*G[lt[14], lt[14], x])/6 - 
         4*G[0, 1, S45/mm]*G[lt[14], lt[14], x] - 4*G[lt[5], x]*
          G[0, 0, 1, (mm - S45)/mm] - 4*G[lt[9], x]*G[0, 0, 1, 
           (mm - S45)/mm] + 4*G[lt[13], x]*G[0, 0, 1, (mm - S45)/mm] + 
         4*G[lt[14], x]*G[0, 0, 1, (mm - S45)/mm] - 2*G[lt[5], x]*
          G[0, 0, 1, S45/mm] - 2*G[lt[9], x]*G[0, 0, 1, S45/mm] + 
         2*G[lt[13], x]*G[0, 0, 1, S45/mm] + 2*G[lt[14], x]*
          G[0, 0, 1, S45/mm] - 16*G[lt[1], lt[1], lt[1], lt[1], x] - 
         2*G[lt[3], lt[2], lt[2], lt[13], x] - 2*G[lt[3], lt[2], lt[2], 
           lt[14], x] - 2*G[lt[3], lt[2], lt[8], lt[13], x] - 
         2*G[lt[3], lt[2], lt[8], lt[14], x] + 4*G[lt[3], lt[2], lt[13], 
           lt[13], x] + 4*G[lt[3], lt[2], lt[13], lt[14], x] + 
         4*G[lt[3], lt[2], lt[14], lt[13], x] + 
         4*G[lt[3], lt[2], lt[14], lt[14], x] + 
         8*G[lt[3], lt[6], lt[6], lt[6], x] - 4*G[lt[3], lt[6], lt[10], 
           lt[6], x] - 2*G[lt[3], lt[8], lt[2], lt[13], x] - 
         2*G[lt[3], lt[8], lt[2], lt[14], x] - 2*G[lt[3], lt[8], lt[8], 
           lt[13], x] - 2*G[lt[3], lt[8], lt[8], lt[14], x] + 
         4*G[lt[3], lt[8], lt[13], lt[13], x] + 
         4*G[lt[3], lt[8], lt[13], lt[14], x] + 
         4*G[lt[3], lt[8], lt[14], lt[13], x] + 
         4*G[lt[3], lt[8], lt[14], lt[14], x] - 
         4*G[lt[3], lt[10], lt[6], lt[6], x] + 2*G[lt[3], lt[10], lt[10], 
           lt[6], x] + 4*G[lt[3], lt[13], lt[2], lt[13], x] + 
         4*G[lt[3], lt[13], lt[2], lt[14], x] + 
         4*G[lt[3], lt[13], lt[8], lt[13], x] + 
         4*G[lt[3], lt[13], lt[8], lt[14], x] - 
         8*G[lt[3], lt[13], lt[13], lt[13], x] - 
         8*G[lt[3], lt[13], lt[13], lt[14], x] - 
         8*G[lt[3], lt[13], lt[14], lt[13], x] - 
         8*G[lt[3], lt[13], lt[14], lt[14], x] + 
         4*G[lt[3], lt[14], lt[2], lt[13], x] + 
         4*G[lt[3], lt[14], lt[2], lt[14], x] + 
         4*G[lt[3], lt[14], lt[8], lt[13], x] + 
         4*G[lt[3], lt[14], lt[8], lt[14], x] - 
         8*G[lt[3], lt[14], lt[13], lt[13], x] - 
         8*G[lt[3], lt[14], lt[13], lt[14], x] - 
         8*G[lt[3], lt[14], lt[14], lt[13], x] - 
         8*G[lt[3], lt[14], lt[14], lt[14], x] + 
         8*G[lt[5], lt[1], lt[1], lt[1], x] - 2*G[lt[5], lt[2], lt[2], 
           lt[13], x] - 2*G[lt[5], lt[2], lt[2], lt[14], x] - 
         2*G[lt[5], lt[2], lt[8], lt[13], x] - 2*G[lt[5], lt[2], lt[8], 
           lt[14], x] + 4*G[lt[5], lt[2], lt[13], lt[13], x] + 
         4*G[lt[5], lt[2], lt[13], lt[14], x] + 
         4*G[lt[5], lt[2], lt[14], lt[13], x] + 
         4*G[lt[5], lt[2], lt[14], lt[14], x] + 
         4*G[lt[5], lt[5], lt[1], lt[1], x] + 2*G[lt[5], lt[5], lt[2], 
           lt[13], x] + 2*G[lt[5], lt[5], lt[2], lt[14], x] + 
         2*G[lt[5], lt[5], lt[5], lt[1], x] - G[lt[5], lt[5], lt[5], lt[13], 
          x] - G[lt[5], lt[5], lt[5], lt[14], x] - 
         2*G[lt[5], lt[5], lt[9], lt[1], x] + G[lt[5], lt[5], lt[9], lt[13], 
          x] + G[lt[5], lt[5], lt[9], lt[14], x] - 
         2*G[lt[5], lt[5], lt[13], lt[13], x] - 
         2*G[lt[5], lt[5], lt[13], lt[14], x] - 
         2*G[lt[5], lt[5], lt[14], lt[13], x] - 
         2*G[lt[5], lt[5], lt[14], lt[14], x] - 
         4*G[lt[5], lt[9], lt[1], lt[1], x] + 2*G[lt[5], lt[9], lt[5], lt[1], 
           x] - G[lt[5], lt[9], lt[5], lt[13], x] - G[lt[5], lt[9], lt[5], 
          lt[14], x] - 2*G[lt[5], lt[9], lt[8], lt[13], x] - 
         2*G[lt[5], lt[9], lt[8], lt[14], x] - 2*G[lt[5], lt[9], lt[9], 
           lt[1], x] + G[lt[5], lt[9], lt[9], lt[13], x] + 
         G[lt[5], lt[9], lt[9], lt[14], x] + 2*G[lt[5], lt[9], lt[13], 
           lt[13], x] + 2*G[lt[5], lt[9], lt[13], lt[14], x] + 
         2*G[lt[5], lt[9], lt[14], lt[13], x] + 
         2*G[lt[5], lt[9], lt[14], lt[14], x] + 
         2*G[lt[5], lt[13], lt[2], lt[13], x] + 
         2*G[lt[5], lt[13], lt[2], lt[14], x] + 
         2*G[lt[5], lt[13], lt[8], lt[13], x] + 
         2*G[lt[5], lt[13], lt[8], lt[14], x] - 
         4*G[lt[5], lt[13], lt[13], lt[13], x] - 
         4*G[lt[5], lt[13], lt[13], lt[14], x] - 
         4*G[lt[5], lt[13], lt[14], lt[13], x] - 
         4*G[lt[5], lt[13], lt[14], lt[14], x] + 
         2*G[lt[5], lt[14], lt[2], lt[13], x] + 
         2*G[lt[5], lt[14], lt[2], lt[14], x] + 
         2*G[lt[5], lt[14], lt[8], lt[13], x] + 
         2*G[lt[5], lt[14], lt[8], lt[14], x] - 
         4*G[lt[5], lt[14], lt[13], lt[13], x] - 
         4*G[lt[5], lt[14], lt[13], lt[14], x] - 
         4*G[lt[5], lt[14], lt[14], lt[13], x] - 
         4*G[lt[5], lt[14], lt[14], lt[14], x] - 
         16*G[lt[6], lt[1], lt[1], lt[1], x] + 4*G[lt[6], lt[3], lt[2], 
           lt[13], x] + 4*G[lt[6], lt[3], lt[2], lt[14], x] + 
         8*G[lt[6], lt[3], lt[6], lt[6], x] + 4*G[lt[6], lt[3], lt[8], 
           lt[13], x] + 4*G[lt[6], lt[3], lt[8], lt[14], x] - 
         4*G[lt[6], lt[3], lt[10], lt[6], x] - 8*G[lt[6], lt[3], lt[13], 
           lt[13], x] - 8*G[lt[6], lt[3], lt[13], lt[14], x] - 
         8*G[lt[6], lt[3], lt[14], lt[13], x] - 
         8*G[lt[6], lt[3], lt[14], lt[14], x] + 
         8*G[lt[6], lt[5], lt[1], lt[1], x] + 4*G[lt[6], lt[5], lt[2], 
           lt[13], x] + 4*G[lt[6], lt[5], lt[2], lt[14], x] + 
         4*G[lt[6], lt[5], lt[5], lt[1], x] - 2*G[lt[6], lt[5], lt[5], 
           lt[13], x] - 2*G[lt[6], lt[5], lt[5], lt[14], x] - 
         4*G[lt[6], lt[5], lt[9], lt[1], x] + 2*G[lt[6], lt[5], lt[9], 
           lt[13], x] + 2*G[lt[6], lt[5], lt[9], lt[14], x] - 
         4*G[lt[6], lt[5], lt[13], lt[13], x] - 
         4*G[lt[6], lt[5], lt[13], lt[14], x] - 
         4*G[lt[6], lt[5], lt[14], lt[13], x] - 
         4*G[lt[6], lt[5], lt[14], lt[14], x] - 
         16*G[lt[6], lt[6], lt[1], lt[1], x] + 8*G[lt[6], lt[6], lt[3], 
           lt[6], x] - 8*G[lt[6], lt[6], lt[3], lt[13], x] - 
         8*G[lt[6], lt[6], lt[3], lt[14], x] + 8*G[lt[6], lt[6], lt[5], 
           lt[1], x] - 4*G[lt[6], lt[6], lt[5], lt[13], x] - 
         4*G[lt[6], lt[6], lt[5], lt[14], x] - 16*G[lt[6], lt[6], lt[6], 
           lt[1], x] - 16*G[lt[6], lt[6], lt[6], lt[6], x] + 
         8*G[lt[6], lt[6], lt[6], lt[13], x] + 8*G[lt[6], lt[6], lt[6], 
           lt[14], x] + 8*G[lt[6], lt[6], lt[9], lt[1], x] - 
         4*G[lt[6], lt[6], lt[9], lt[13], x] - 4*G[lt[6], lt[6], lt[9], 
           lt[14], x] + 8*G[lt[6], lt[6], lt[13], lt[13], x] + 
         8*G[lt[6], lt[6], lt[13], lt[14], x] + 
         8*G[lt[6], lt[6], lt[14], lt[13], x] + 
         8*G[lt[6], lt[6], lt[14], lt[14], x] + 
         8*G[lt[6], lt[9], lt[1], lt[1], x] - 4*G[lt[6], lt[9], lt[5], lt[1], 
           x] + 2*G[lt[6], lt[9], lt[5], lt[13], x] + 
         2*G[lt[6], lt[9], lt[5], lt[14], x] + 4*G[lt[6], lt[9], lt[8], 
           lt[13], x] + 4*G[lt[6], lt[9], lt[8], lt[14], x] + 
         4*G[lt[6], lt[9], lt[9], lt[1], x] - 2*G[lt[6], lt[9], lt[9], 
           lt[13], x] - 2*G[lt[6], lt[9], lt[9], lt[14], x] - 
         4*G[lt[6], lt[9], lt[13], lt[13], x] - 
         4*G[lt[6], lt[9], lt[13], lt[14], x] - 
         4*G[lt[6], lt[9], lt[14], lt[13], x] - 
         4*G[lt[6], lt[9], lt[14], lt[14], x] - 
         4*G[lt[6], lt[13], lt[2], lt[13], x] - 
         4*G[lt[6], lt[13], lt[2], lt[14], x] - 
         4*G[lt[6], lt[13], lt[8], lt[13], x] - 
         4*G[lt[6], lt[13], lt[8], lt[14], x] + 
         8*G[lt[6], lt[13], lt[13], lt[13], x] + 
         8*G[lt[6], lt[13], lt[13], lt[14], x] + 
         8*G[lt[6], lt[13], lt[14], lt[13], x] + 
         8*G[lt[6], lt[13], lt[14], lt[14], x] - 
         4*G[lt[6], lt[14], lt[2], lt[13], x] - 
         4*G[lt[6], lt[14], lt[2], lt[14], x] - 
         4*G[lt[6], lt[14], lt[8], lt[13], x] - 
         4*G[lt[6], lt[14], lt[8], lt[14], x] + 
         8*G[lt[6], lt[14], lt[13], lt[13], x] + 
         8*G[lt[6], lt[14], lt[13], lt[14], x] + 
         8*G[lt[6], lt[14], lt[14], lt[13], x] + 
         8*G[lt[6], lt[14], lt[14], lt[14], x] + 
         8*G[lt[9], lt[1], lt[1], lt[1], x] - 4*G[lt[9], lt[5], lt[1], lt[1], 
           x] - 2*G[lt[9], lt[5], lt[2], lt[13], x] - 
         2*G[lt[9], lt[5], lt[2], lt[14], x] - 2*G[lt[9], lt[5], lt[5], 
           lt[1], x] + G[lt[9], lt[5], lt[5], lt[13], x] + 
         G[lt[9], lt[5], lt[5], lt[14], x] + 2*G[lt[9], lt[5], lt[9], lt[1], 
           x] - G[lt[9], lt[5], lt[9], lt[13], x] - G[lt[9], lt[5], lt[9], 
          lt[14], x] + 2*G[lt[9], lt[5], lt[13], lt[13], x] + 
         2*G[lt[9], lt[5], lt[13], lt[14], x] + 
         2*G[lt[9], lt[5], lt[14], lt[13], x] + 
         2*G[lt[9], lt[5], lt[14], lt[14], x] - 
         2*G[lt[9], lt[8], lt[2], lt[13], x] - 2*G[lt[9], lt[8], lt[2], 
           lt[14], x] - 2*G[lt[9], lt[8], lt[8], lt[13], x] - 
         2*G[lt[9], lt[8], lt[8], lt[14], x] + 4*G[lt[9], lt[8], lt[13], 
           lt[13], x] + 4*G[lt[9], lt[8], lt[13], lt[14], x] + 
         4*G[lt[9], lt[8], lt[14], lt[13], x] + 
         4*G[lt[9], lt[8], lt[14], lt[14], x] + 
         4*G[lt[9], lt[9], lt[1], lt[1], x] - 2*G[lt[9], lt[9], lt[5], lt[1], 
           x] + G[lt[9], lt[9], lt[5], lt[13], x] + G[lt[9], lt[9], lt[5], 
          lt[14], x] + 2*G[lt[9], lt[9], lt[8], lt[13], x] + 
         2*G[lt[9], lt[9], lt[8], lt[14], x] + 2*G[lt[9], lt[9], lt[9], 
           lt[1], x] - G[lt[9], lt[9], lt[9], lt[13], x] - 
         G[lt[9], lt[9], lt[9], lt[14], x] - 2*G[lt[9], lt[9], lt[13], 
           lt[13], x] - 2*G[lt[9], lt[9], lt[13], lt[14], x] - 
         2*G[lt[9], lt[9], lt[14], lt[13], x] - 
         2*G[lt[9], lt[9], lt[14], lt[14], x] + 
         2*G[lt[9], lt[13], lt[2], lt[13], x] + 
         2*G[lt[9], lt[13], lt[2], lt[14], x] + 
         2*G[lt[9], lt[13], lt[8], lt[13], x] + 
         2*G[lt[9], lt[13], lt[8], lt[14], x] - 
         4*G[lt[9], lt[13], lt[13], lt[13], x] - 
         4*G[lt[9], lt[13], lt[13], lt[14], x] - 
         4*G[lt[9], lt[13], lt[14], lt[13], x] - 
         4*G[lt[9], lt[13], lt[14], lt[14], x] + 
         2*G[lt[9], lt[14], lt[2], lt[13], x] + 
         2*G[lt[9], lt[14], lt[2], lt[14], x] + 
         2*G[lt[9], lt[14], lt[8], lt[13], x] + 
         2*G[lt[9], lt[14], lt[8], lt[14], x] - 
         4*G[lt[9], lt[14], lt[13], lt[13], x] - 
         4*G[lt[9], lt[14], lt[13], lt[14], x] - 
         4*G[lt[9], lt[14], lt[14], lt[13], x] - 
         4*G[lt[9], lt[14], lt[14], lt[14], x] + 
         2*G[lt[13], lt[2], lt[2], lt[13], x] + 
         2*G[lt[13], lt[2], lt[2], lt[14], x] + 
         2*G[lt[13], lt[2], lt[8], lt[13], x] + 
         2*G[lt[13], lt[2], lt[8], lt[14], x] - 
         4*G[lt[13], lt[2], lt[13], lt[13], x] - 
         4*G[lt[13], lt[2], lt[13], lt[14], x] - 
         4*G[lt[13], lt[2], lt[14], lt[13], x] - 
         4*G[lt[13], lt[2], lt[14], lt[14], x] + 
         2*G[lt[13], lt[8], lt[2], lt[13], x] + 
         2*G[lt[13], lt[8], lt[2], lt[14], x] + 
         2*G[lt[13], lt[8], lt[8], lt[13], x] + 
         2*G[lt[13], lt[8], lt[8], lt[14], x] - 
         4*G[lt[13], lt[8], lt[13], lt[13], x] - 
         4*G[lt[13], lt[8], lt[13], lt[14], x] - 
         4*G[lt[13], lt[8], lt[14], lt[13], x] - 
         4*G[lt[13], lt[8], lt[14], lt[14], x] - 
         4*G[lt[13], lt[13], lt[2], lt[13], x] - 
         4*G[lt[13], lt[13], lt[2], lt[14], x] - 
         4*G[lt[13], lt[13], lt[8], lt[13], x] - 
         4*G[lt[13], lt[13], lt[8], lt[14], x] + 
         8*G[lt[13], lt[13], lt[13], lt[13], x] + 
         8*G[lt[13], lt[13], lt[13], lt[14], x] + 
         8*G[lt[13], lt[13], lt[14], lt[13], x] + 
         8*G[lt[13], lt[13], lt[14], lt[14], x] - 
         4*G[lt[13], lt[14], lt[2], lt[13], x] - 
         4*G[lt[13], lt[14], lt[2], lt[14], x] - 
         4*G[lt[13], lt[14], lt[8], lt[13], x] - 
         4*G[lt[13], lt[14], lt[8], lt[14], x] + 
         8*G[lt[13], lt[14], lt[13], lt[13], x] + 
         8*G[lt[13], lt[14], lt[13], lt[14], x] + 
         8*G[lt[13], lt[14], lt[14], lt[13], x] + 
         8*G[lt[13], lt[14], lt[14], lt[14], x] + 
         2*G[lt[14], lt[2], lt[2], lt[13], x] + 
         2*G[lt[14], lt[2], lt[2], lt[14], x] + 
         2*G[lt[14], lt[2], lt[8], lt[13], x] + 
         2*G[lt[14], lt[2], lt[8], lt[14], x] - 
         4*G[lt[14], lt[2], lt[13], lt[13], x] - 
         4*G[lt[14], lt[2], lt[13], lt[14], x] - 
         4*G[lt[14], lt[2], lt[14], lt[13], x] - 
         4*G[lt[14], lt[2], lt[14], lt[14], x] + 
         2*G[lt[14], lt[8], lt[2], lt[13], x] + 
         2*G[lt[14], lt[8], lt[2], lt[14], x] + 
         2*G[lt[14], lt[8], lt[8], lt[13], x] + 
         2*G[lt[14], lt[8], lt[8], lt[14], x] - 
         4*G[lt[14], lt[8], lt[13], lt[13], x] - 
         4*G[lt[14], lt[8], lt[13], lt[14], x] - 
         4*G[lt[14], lt[8], lt[14], lt[13], x] - 
         4*G[lt[14], lt[8], lt[14], lt[14], x] - 
         4*G[lt[14], lt[13], lt[2], lt[13], x] - 
         4*G[lt[14], lt[13], lt[2], lt[14], x] - 
         4*G[lt[14], lt[13], lt[8], lt[13], x] - 
         4*G[lt[14], lt[13], lt[8], lt[14], x] + 
         8*G[lt[14], lt[13], lt[13], lt[13], x] + 
         8*G[lt[14], lt[13], lt[13], lt[14], x] + 
         8*G[lt[14], lt[13], lt[14], lt[13], x] + 
         8*G[lt[14], lt[13], lt[14], lt[14], x] - 
         4*G[lt[14], lt[14], lt[2], lt[13], x] - 
         4*G[lt[14], lt[14], lt[2], lt[14], x] - 
         4*G[lt[14], lt[14], lt[8], lt[13], x] - 
         4*G[lt[14], lt[14], lt[8], lt[14], x] + 
         8*G[lt[14], lt[14], lt[13], lt[13], x] + 
         8*G[lt[14], lt[14], lt[13], lt[14], x] + 
         8*G[lt[14], lt[14], lt[14], lt[13], x] + 
         8*G[lt[14], lt[14], lt[14], lt[14], x] - (Pi^2*G[lt[5], x]*Log[mm])/
          12 - (Pi^2*G[lt[9], x]*Log[mm])/12 + (Pi^2*G[lt[13], x]*Log[mm])/
          12 + (Pi^2*G[lt[14], x]*Log[mm])/12 + 2*G[lt[5], x]*G[0, 1, S45/mm]*
          Log[mm] + 2*G[lt[9], x]*G[0, 1, S45/mm]*Log[mm] - 
         2*G[lt[13], x]*G[0, 1, S45/mm]*Log[mm] - 2*G[lt[14], x]*
          G[0, 1, S45/mm]*Log[mm] + 2*G[lt[3], lt[2], lt[13], x]*Log[mm] + 
         2*G[lt[3], lt[2], lt[14], x]*Log[mm] + 4*G[lt[3], lt[6], lt[6], x]*
          Log[mm] + 2*G[lt[3], lt[8], lt[13], x]*Log[mm] + 
         2*G[lt[3], lt[8], lt[14], x]*Log[mm] - 2*G[lt[3], lt[10], lt[6], x]*
          Log[mm] - 4*G[lt[3], lt[13], lt[13], x]*Log[mm] - 
         4*G[lt[3], lt[13], lt[14], x]*Log[mm] - 
         4*G[lt[3], lt[14], lt[13], x]*Log[mm] - 
         4*G[lt[3], lt[14], lt[14], x]*Log[mm] + 2*G[lt[5], lt[2], lt[13], x]*
          Log[mm] + 2*G[lt[5], lt[2], lt[14], x]*Log[mm] - 
         G[lt[5], lt[5], lt[5], x]*Log[mm] + G[lt[5], lt[5], lt[9], x]*
          Log[mm] - G[lt[5], lt[5], lt[13], x]*Log[mm] - 
         G[lt[5], lt[5], lt[14], x]*Log[mm] - G[lt[5], lt[9], lt[5], x]*
          Log[mm] + G[lt[5], lt[9], lt[9], x]*Log[mm] + 
         G[lt[5], lt[9], lt[13], x]*Log[mm] + G[lt[5], lt[9], lt[14], x]*
          Log[mm] - 2*G[lt[5], lt[13], lt[13], x]*Log[mm] - 
         2*G[lt[5], lt[13], lt[14], x]*Log[mm] - 
         2*G[lt[5], lt[14], lt[13], x]*Log[mm] - 
         2*G[lt[5], lt[14], lt[14], x]*Log[mm] + 4*G[lt[6], lt[3], lt[6], x]*
          Log[mm] - 4*G[lt[6], lt[3], lt[13], x]*Log[mm] - 
         4*G[lt[6], lt[3], lt[14], x]*Log[mm] - 2*G[lt[6], lt[5], lt[5], x]*
          Log[mm] + 2*G[lt[6], lt[5], lt[9], x]*Log[mm] - 
         2*G[lt[6], lt[5], lt[13], x]*Log[mm] - 2*G[lt[6], lt[5], lt[14], x]*
          Log[mm] - 4*G[lt[6], lt[6], lt[5], x]*Log[mm] - 
         4*G[lt[6], lt[6], lt[9], x]*Log[mm] + 4*G[lt[6], lt[6], lt[13], x]*
          Log[mm] + 4*G[lt[6], lt[6], lt[14], x]*Log[mm] + 
         2*G[lt[6], lt[9], lt[5], x]*Log[mm] - 2*G[lt[6], lt[9], lt[9], x]*
          Log[mm] - 2*G[lt[6], lt[9], lt[13], x]*Log[mm] - 
         2*G[lt[6], lt[9], lt[14], x]*Log[mm] + 4*G[lt[6], lt[13], lt[13], x]*
          Log[mm] + 4*G[lt[6], lt[13], lt[14], x]*Log[mm] + 
         4*G[lt[6], lt[14], lt[13], x]*Log[mm] + 
         4*G[lt[6], lt[14], lt[14], x]*Log[mm] + G[lt[9], lt[5], lt[5], x]*
          Log[mm] - G[lt[9], lt[5], lt[9], x]*Log[mm] + 
         G[lt[9], lt[5], lt[13], x]*Log[mm] + G[lt[9], lt[5], lt[14], x]*
          Log[mm] + 2*G[lt[9], lt[8], lt[13], x]*Log[mm] + 
         2*G[lt[9], lt[8], lt[14], x]*Log[mm] + G[lt[9], lt[9], lt[5], x]*
          Log[mm] - G[lt[9], lt[9], lt[9], x]*Log[mm] - 
         G[lt[9], lt[9], lt[13], x]*Log[mm] - G[lt[9], lt[9], lt[14], x]*
          Log[mm] - 2*G[lt[9], lt[13], lt[13], x]*Log[mm] - 
         2*G[lt[9], lt[13], lt[14], x]*Log[mm] - 
         2*G[lt[9], lt[14], lt[13], x]*Log[mm] - 
         2*G[lt[9], lt[14], lt[14], x]*Log[mm] - 
         2*G[lt[13], lt[2], lt[13], x]*Log[mm] - 
         2*G[lt[13], lt[2], lt[14], x]*Log[mm] - 
         2*G[lt[13], lt[8], lt[13], x]*Log[mm] - 
         2*G[lt[13], lt[8], lt[14], x]*Log[mm] + 
         4*G[lt[13], lt[13], lt[13], x]*Log[mm] + 
         4*G[lt[13], lt[13], lt[14], x]*Log[mm] + 
         4*G[lt[13], lt[14], lt[13], x]*Log[mm] + 
         4*G[lt[13], lt[14], lt[14], x]*Log[mm] - 
         2*G[lt[14], lt[2], lt[13], x]*Log[mm] - 
         2*G[lt[14], lt[2], lt[14], x]*Log[mm] - 
         2*G[lt[14], lt[8], lt[13], x]*Log[mm] - 
         2*G[lt[14], lt[8], lt[14], x]*Log[mm] + 
         4*G[lt[14], lt[13], lt[13], x]*Log[mm] + 
         4*G[lt[14], lt[13], lt[14], x]*Log[mm] + 
         4*G[lt[14], lt[14], lt[13], x]*Log[mm] + 
         4*G[lt[14], lt[14], lt[14], x]*Log[mm] + G[lt[3], lt[6], x]*
          Log[mm]^2 - G[lt[3], lt[13], x]*Log[mm]^2 - G[lt[3], lt[14], x]*
          Log[mm]^2 - (G[lt[5], lt[5], x]*Log[mm]^2)/2 + 
         (G[lt[5], lt[9], x]*Log[mm]^2)/2 - (G[lt[5], lt[13], x]*Log[mm]^2)/
          2 - (G[lt[5], lt[14], x]*Log[mm]^2)/2 - G[lt[6], lt[5], x]*
          Log[mm]^2 - G[lt[6], lt[9], x]*Log[mm]^2 + G[lt[6], lt[13], x]*
          Log[mm]^2 + G[lt[6], lt[14], x]*Log[mm]^2 + 
         (G[lt[9], lt[5], x]*Log[mm]^2)/2 - (G[lt[9], lt[9], x]*Log[mm]^2)/
          2 - (G[lt[9], lt[13], x]*Log[mm]^2)/2 - 
         (G[lt[9], lt[14], x]*Log[mm]^2)/2 + G[lt[13], lt[13], x]*Log[mm]^2 + 
         G[lt[13], lt[14], x]*Log[mm]^2 + G[lt[14], lt[13], x]*Log[mm]^2 + 
         G[lt[14], lt[14], x]*Log[mm]^2 - (G[lt[5], x]*Log[mm]^3)/6 - 
         (G[lt[9], x]*Log[mm]^3)/6 + (G[lt[13], x]*Log[mm]^3)/6 + 
         (G[lt[14], x]*Log[mm]^3)/6 + (Pi^2*G[lt[1], x]*Log[-S12])/6 - 
         (Pi^2*G[lt[5], x]*Log[-S12])/12 + (Pi^2*G[lt[6], x]*Log[-S12])/6 - 
         (Pi^2*G[lt[9], x]*Log[-S12])/12 - 8*G[lt[1], lt[1], lt[1], x]*
          Log[-S12] + 4*G[lt[5], lt[1], lt[1], x]*Log[-S12] + 
         2*G[lt[5], lt[5], lt[1], x]*Log[-S12] + G[lt[5], lt[5], lt[5], x]*
          Log[-S12] - G[lt[5], lt[5], lt[9], x]*Log[-S12] - 
         2*G[lt[5], lt[9], lt[1], x]*Log[-S12] + G[lt[5], lt[9], lt[5], x]*
          Log[-S12] - G[lt[5], lt[9], lt[9], x]*Log[-S12] - 
         8*G[lt[6], lt[1], lt[1], x]*Log[-S12] + 4*G[lt[6], lt[5], lt[1], x]*
          Log[-S12] + 2*G[lt[6], lt[5], lt[5], x]*Log[-S12] - 
         2*G[lt[6], lt[5], lt[9], x]*Log[-S12] - 8*G[lt[6], lt[6], lt[1], x]*
          Log[-S12] + 4*G[lt[6], lt[6], lt[5], x]*Log[-S12] - 
         8*G[lt[6], lt[6], lt[6], x]*Log[-S12] + 4*G[lt[6], lt[6], lt[9], x]*
          Log[-S12] + 4*G[lt[6], lt[9], lt[1], x]*Log[-S12] - 
         2*G[lt[6], lt[9], lt[5], x]*Log[-S12] + 2*G[lt[6], lt[9], lt[9], x]*
          Log[-S12] + 4*G[lt[9], lt[1], lt[1], x]*Log[-S12] - 
         2*G[lt[9], lt[5], lt[1], x]*Log[-S12] - G[lt[9], lt[5], lt[5], x]*
          Log[-S12] + G[lt[9], lt[5], lt[9], x]*Log[-S12] + 
         2*G[lt[9], lt[9], lt[1], x]*Log[-S12] - G[lt[9], lt[9], lt[5], x]*
          Log[-S12] + G[lt[9], lt[9], lt[9], x]*Log[-S12] + 
         (Pi^2*Log[-S12]^2)/24 - 2*G[lt[1], lt[1], x]*Log[-S12]^2 + 
         G[lt[5], lt[1], x]*Log[-S12]^2 + (G[lt[5], lt[5], x]*Log[-S12]^2)/
          2 - (G[lt[5], lt[9], x]*Log[-S12]^2)/2 - 2*G[lt[6], lt[1], x]*
          Log[-S12]^2 + G[lt[6], lt[5], x]*Log[-S12]^2 - 
         2*G[lt[6], lt[6], x]*Log[-S12]^2 + G[lt[6], lt[9], x]*Log[-S12]^2 + 
         G[lt[9], lt[1], x]*Log[-S12]^2 - (G[lt[9], lt[5], x]*Log[-S12]^2)/
          2 + (G[lt[9], lt[9], x]*Log[-S12]^2)/2 - (G[lt[1], x]*Log[-S12]^3)/
          3 + (G[lt[5], x]*Log[-S12]^3)/6 - (G[lt[6], x]*Log[-S12]^3)/3 + 
         (G[lt[9], x]*Log[-S12]^3)/6 - Log[-S12]^4/24 - 
         (Pi^2*G[lt[5], x]*Log[(mm - S45)/mm])/6 - 
         (Pi^2*G[lt[9], x]*Log[(mm - S45)/mm])/6 + 
         (Pi^2*G[lt[13], x]*Log[(mm - S45)/mm])/6 + 
         (Pi^2*G[lt[14], x]*Log[(mm - S45)/mm])/6 + 4*G[lt[5], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] + 4*G[lt[9], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] - 4*G[lt[13], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] - 4*G[lt[14], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] + 4*G[lt[5], x]*
          G[0, 1, S45/mm]*Log[(mm - S45)/mm] + 4*G[lt[9], x]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] - 4*G[lt[13], x]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] - 4*G[lt[14], x]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] - 2*G[lt[3], lt[2], lt[2], x]*
          Log[(mm - S45)/mm] - 2*G[lt[3], lt[2], lt[8], x]*
          Log[(mm - S45)/mm] + 4*G[lt[3], lt[2], lt[13], x]*
          Log[(mm - S45)/mm] + 4*G[lt[3], lt[2], lt[14], x]*
          Log[(mm - S45)/mm] + 8*G[lt[3], lt[6], lt[6], x]*
          Log[(mm - S45)/mm] - 4*G[lt[3], lt[6], lt[10], x]*
          Log[(mm - S45)/mm] - 2*G[lt[3], lt[8], lt[2], x]*
          Log[(mm - S45)/mm] - 2*G[lt[3], lt[8], lt[8], x]*
          Log[(mm - S45)/mm] + 4*G[lt[3], lt[8], lt[13], x]*
          Log[(mm - S45)/mm] + 4*G[lt[3], lt[8], lt[14], x]*
          Log[(mm - S45)/mm] - 4*G[lt[3], lt[10], lt[6], x]*
          Log[(mm - S45)/mm] + 2*G[lt[3], lt[10], lt[10], x]*
          Log[(mm - S45)/mm] + 4*G[lt[3], lt[13], lt[2], x]*
          Log[(mm - S45)/mm] + 4*G[lt[3], lt[13], lt[8], x]*
          Log[(mm - S45)/mm] - 8*G[lt[3], lt[13], lt[13], x]*
          Log[(mm - S45)/mm] - 8*G[lt[3], lt[13], lt[14], x]*
          Log[(mm - S45)/mm] + 4*G[lt[3], lt[14], lt[2], x]*
          Log[(mm - S45)/mm] + 4*G[lt[3], lt[14], lt[8], x]*
          Log[(mm - S45)/mm] - 8*G[lt[3], lt[14], lt[13], x]*
          Log[(mm - S45)/mm] - 8*G[lt[3], lt[14], lt[14], x]*
          Log[(mm - S45)/mm] - 2*G[lt[5], lt[2], lt[2], x]*
          Log[(mm - S45)/mm] - 2*G[lt[5], lt[2], lt[8], x]*
          Log[(mm - S45)/mm] + 4*G[lt[5], lt[2], lt[13], x]*
          Log[(mm - S45)/mm] + 4*G[lt[5], lt[2], lt[14], x]*
          Log[(mm - S45)/mm] + 2*G[lt[5], lt[5], lt[2], x]*
          Log[(mm - S45)/mm] - 2*G[lt[5], lt[5], lt[5], x]*
          Log[(mm - S45)/mm] + 2*G[lt[5], lt[5], lt[9], x]*
          Log[(mm - S45)/mm] - 2*G[lt[5], lt[5], lt[13], x]*
          Log[(mm - S45)/mm] - 2*G[lt[5], lt[5], lt[14], x]*
          Log[(mm - S45)/mm] - 2*G[lt[5], lt[9], lt[5], x]*
          Log[(mm - S45)/mm] - 2*G[lt[5], lt[9], lt[8], x]*
          Log[(mm - S45)/mm] + 2*G[lt[5], lt[9], lt[9], x]*
          Log[(mm - S45)/mm] + 2*G[lt[5], lt[9], lt[13], x]*
          Log[(mm - S45)/mm] + 2*G[lt[5], lt[9], lt[14], x]*
          Log[(mm - S45)/mm] + 2*G[lt[5], lt[13], lt[2], x]*
          Log[(mm - S45)/mm] + 2*G[lt[5], lt[13], lt[8], x]*
          Log[(mm - S45)/mm] - 4*G[lt[5], lt[13], lt[13], x]*
          Log[(mm - S45)/mm] - 4*G[lt[5], lt[13], lt[14], x]*
          Log[(mm - S45)/mm] + 2*G[lt[5], lt[14], lt[2], x]*
          Log[(mm - S45)/mm] + 2*G[lt[5], lt[14], lt[8], x]*
          Log[(mm - S45)/mm] - 4*G[lt[5], lt[14], lt[13], x]*
          Log[(mm - S45)/mm] - 4*G[lt[5], lt[14], lt[14], x]*
          Log[(mm - S45)/mm] + 4*G[lt[6], lt[3], lt[2], x]*
          Log[(mm - S45)/mm] + 8*G[lt[6], lt[3], lt[6], x]*
          Log[(mm - S45)/mm] + 4*G[lt[6], lt[3], lt[8], x]*
          Log[(mm - S45)/mm] - 4*G[lt[6], lt[3], lt[10], x]*
          Log[(mm - S45)/mm] - 8*G[lt[6], lt[3], lt[13], x]*
          Log[(mm - S45)/mm] - 8*G[lt[6], lt[3], lt[14], x]*
          Log[(mm - S45)/mm] + 4*G[lt[6], lt[5], lt[2], x]*
          Log[(mm - S45)/mm] - 4*G[lt[6], lt[5], lt[5], x]*
          Log[(mm - S45)/mm] + 4*G[lt[6], lt[5], lt[9], x]*
          Log[(mm - S45)/mm] - 4*G[lt[6], lt[5], lt[13], x]*
          Log[(mm - S45)/mm] - 4*G[lt[6], lt[5], lt[14], x]*
          Log[(mm - S45)/mm] - 8*G[lt[6], lt[6], lt[5], x]*
          Log[(mm - S45)/mm] - 8*G[lt[6], lt[6], lt[9], x]*
          Log[(mm - S45)/mm] + 8*G[lt[6], lt[6], lt[13], x]*
          Log[(mm - S45)/mm] + 8*G[lt[6], lt[6], lt[14], x]*
          Log[(mm - S45)/mm] + 4*G[lt[6], lt[9], lt[5], x]*
          Log[(mm - S45)/mm] + 4*G[lt[6], lt[9], lt[8], x]*
          Log[(mm - S45)/mm] - 4*G[lt[6], lt[9], lt[9], x]*
          Log[(mm - S45)/mm] - 4*G[lt[6], lt[9], lt[13], x]*
          Log[(mm - S45)/mm] - 4*G[lt[6], lt[9], lt[14], x]*
          Log[(mm - S45)/mm] - 4*G[lt[6], lt[13], lt[2], x]*
          Log[(mm - S45)/mm] - 4*G[lt[6], lt[13], lt[8], x]*
          Log[(mm - S45)/mm] + 8*G[lt[6], lt[13], lt[13], x]*
          Log[(mm - S45)/mm] + 8*G[lt[6], lt[13], lt[14], x]*
          Log[(mm - S45)/mm] - 4*G[lt[6], lt[14], lt[2], x]*
          Log[(mm - S45)/mm] - 4*G[lt[6], lt[14], lt[8], x]*
          Log[(mm - S45)/mm] + 8*G[lt[6], lt[14], lt[13], x]*
          Log[(mm - S45)/mm] + 8*G[lt[6], lt[14], lt[14], x]*
          Log[(mm - S45)/mm] - 2*G[lt[9], lt[5], lt[2], x]*
          Log[(mm - S45)/mm] + 2*G[lt[9], lt[5], lt[5], x]*
          Log[(mm - S45)/mm] - 2*G[lt[9], lt[5], lt[9], x]*
          Log[(mm - S45)/mm] + 2*G[lt[9], lt[5], lt[13], x]*
          Log[(mm - S45)/mm] + 2*G[lt[9], lt[5], lt[14], x]*
          Log[(mm - S45)/mm] - 2*G[lt[9], lt[8], lt[2], x]*
          Log[(mm - S45)/mm] - 2*G[lt[9], lt[8], lt[8], x]*
          Log[(mm - S45)/mm] + 4*G[lt[9], lt[8], lt[13], x]*
          Log[(mm - S45)/mm] + 4*G[lt[9], lt[8], lt[14], x]*
          Log[(mm - S45)/mm] + 2*G[lt[9], lt[9], lt[5], x]*
          Log[(mm - S45)/mm] + 2*G[lt[9], lt[9], lt[8], x]*
          Log[(mm - S45)/mm] - 2*G[lt[9], lt[9], lt[9], x]*
          Log[(mm - S45)/mm] - 2*G[lt[9], lt[9], lt[13], x]*
          Log[(mm - S45)/mm] - 2*G[lt[9], lt[9], lt[14], x]*
          Log[(mm - S45)/mm] + 2*G[lt[9], lt[13], lt[2], x]*
          Log[(mm - S45)/mm] + 2*G[lt[9], lt[13], lt[8], x]*
          Log[(mm - S45)/mm] - 4*G[lt[9], lt[13], lt[13], x]*
          Log[(mm - S45)/mm] - 4*G[lt[9], lt[13], lt[14], x]*
          Log[(mm - S45)/mm] + 2*G[lt[9], lt[14], lt[2], x]*
          Log[(mm - S45)/mm] + 2*G[lt[9], lt[14], lt[8], x]*
          Log[(mm - S45)/mm] - 4*G[lt[9], lt[14], lt[13], x]*
          Log[(mm - S45)/mm] - 4*G[lt[9], lt[14], lt[14], x]*
          Log[(mm - S45)/mm] + 2*G[lt[13], lt[2], lt[2], x]*
          Log[(mm - S45)/mm] + 2*G[lt[13], lt[2], lt[8], x]*
          Log[(mm - S45)/mm] - 4*G[lt[13], lt[2], lt[13], x]*
          Log[(mm - S45)/mm] - 4*G[lt[13], lt[2], lt[14], x]*
          Log[(mm - S45)/mm] + 2*G[lt[13], lt[8], lt[2], x]*
          Log[(mm - S45)/mm] + 2*G[lt[13], lt[8], lt[8], x]*
          Log[(mm - S45)/mm] - 4*G[lt[13], lt[8], lt[13], x]*
          Log[(mm - S45)/mm] - 4*G[lt[13], lt[8], lt[14], x]*
          Log[(mm - S45)/mm] - 4*G[lt[13], lt[13], lt[2], x]*
          Log[(mm - S45)/mm] - 4*G[lt[13], lt[13], lt[8], x]*
          Log[(mm - S45)/mm] + 8*G[lt[13], lt[13], lt[13], x]*
          Log[(mm - S45)/mm] + 8*G[lt[13], lt[13], lt[14], x]*
          Log[(mm - S45)/mm] - 4*G[lt[13], lt[14], lt[2], x]*
          Log[(mm - S45)/mm] - 4*G[lt[13], lt[14], lt[8], x]*
          Log[(mm - S45)/mm] + 8*G[lt[13], lt[14], lt[13], x]*
          Log[(mm - S45)/mm] + 8*G[lt[13], lt[14], lt[14], x]*
          Log[(mm - S45)/mm] + 2*G[lt[14], lt[2], lt[2], x]*
          Log[(mm - S45)/mm] + 2*G[lt[14], lt[2], lt[8], x]*
          Log[(mm - S45)/mm] - 4*G[lt[14], lt[2], lt[13], x]*
          Log[(mm - S45)/mm] - 4*G[lt[14], lt[2], lt[14], x]*
          Log[(mm - S45)/mm] + 2*G[lt[14], lt[8], lt[2], x]*
          Log[(mm - S45)/mm] + 2*G[lt[14], lt[8], lt[8], x]*
          Log[(mm - S45)/mm] - 4*G[lt[14], lt[8], lt[13], x]*
          Log[(mm - S45)/mm] - 4*G[lt[14], lt[8], lt[14], x]*
          Log[(mm - S45)/mm] - 4*G[lt[14], lt[13], lt[2], x]*
          Log[(mm - S45)/mm] - 4*G[lt[14], lt[13], lt[8], x]*
          Log[(mm - S45)/mm] + 8*G[lt[14], lt[13], lt[13], x]*
          Log[(mm - S45)/mm] + 8*G[lt[14], lt[13], lt[14], x]*
          Log[(mm - S45)/mm] - 4*G[lt[14], lt[14], lt[2], x]*
          Log[(mm - S45)/mm] - 4*G[lt[14], lt[14], lt[8], x]*
          Log[(mm - S45)/mm] + 8*G[lt[14], lt[14], lt[13], x]*
          Log[(mm - S45)/mm] + 8*G[lt[14], lt[14], lt[14], x]*
          Log[(mm - S45)/mm] + 2*G[lt[3], lt[2], x]*Log[mm]*
          Log[(mm - S45)/mm] + 4*G[lt[3], lt[6], x]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[3], lt[8], x]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[3], lt[10], x]*Log[mm]*
          Log[(mm - S45)/mm] - 4*G[lt[3], lt[13], x]*Log[mm]*
          Log[(mm - S45)/mm] - 4*G[lt[3], lt[14], x]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[5], lt[2], x]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[5], lt[5], x]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[5], lt[9], x]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[5], lt[13], x]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[5], lt[14], x]*Log[mm]*
          Log[(mm - S45)/mm] - 4*G[lt[6], lt[5], x]*Log[mm]*
          Log[(mm - S45)/mm] - 4*G[lt[6], lt[9], x]*Log[mm]*
          Log[(mm - S45)/mm] + 4*G[lt[6], lt[13], x]*Log[mm]*
          Log[(mm - S45)/mm] + 4*G[lt[6], lt[14], x]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[9], lt[5], x]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[9], lt[8], x]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[9], lt[9], x]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[9], lt[13], x]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[9], lt[14], x]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[13], lt[2], x]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[13], lt[8], x]*Log[mm]*
          Log[(mm - S45)/mm] + 4*G[lt[13], lt[13], x]*Log[mm]*
          Log[(mm - S45)/mm] + 4*G[lt[13], lt[14], x]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[14], lt[2], x]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[14], lt[8], x]*Log[mm]*
          Log[(mm - S45)/mm] + 4*G[lt[14], lt[13], x]*Log[mm]*
          Log[(mm - S45)/mm] + 4*G[lt[14], lt[14], x]*Log[mm]*
          Log[(mm - S45)/mm] - G[lt[5], x]*Log[mm]^2*Log[(mm - S45)/mm] - 
         G[lt[9], x]*Log[mm]^2*Log[(mm - S45)/mm] + G[lt[13], x]*Log[mm]^2*
          Log[(mm - S45)/mm] + G[lt[14], x]*Log[mm]^2*Log[(mm - S45)/mm] + 
         2*G[lt[3], lt[2], x]*Log[(mm - S45)/mm]^2 + 4*G[lt[3], lt[6], x]*
          Log[(mm - S45)/mm]^2 + 2*G[lt[3], lt[8], x]*Log[(mm - S45)/mm]^2 - 
         2*G[lt[3], lt[10], x]*Log[(mm - S45)/mm]^2 - 4*G[lt[3], lt[13], x]*
          Log[(mm - S45)/mm]^2 - 4*G[lt[3], lt[14], x]*Log[(mm - S45)/mm]^2 + 
         2*G[lt[5], lt[2], x]*Log[(mm - S45)/mm]^2 - 2*G[lt[5], lt[5], x]*
          Log[(mm - S45)/mm]^2 + 2*G[lt[5], lt[9], x]*Log[(mm - S45)/mm]^2 - 
         2*G[lt[5], lt[13], x]*Log[(mm - S45)/mm]^2 - 2*G[lt[5], lt[14], x]*
          Log[(mm - S45)/mm]^2 - 4*G[lt[6], lt[5], x]*Log[(mm - S45)/mm]^2 - 
         4*G[lt[6], lt[9], x]*Log[(mm - S45)/mm]^2 + 4*G[lt[6], lt[13], x]*
          Log[(mm - S45)/mm]^2 + 4*G[lt[6], lt[14], x]*Log[(mm - S45)/mm]^2 + 
         2*G[lt[9], lt[5], x]*Log[(mm - S45)/mm]^2 + 2*G[lt[9], lt[8], x]*
          Log[(mm - S45)/mm]^2 - 2*G[lt[9], lt[9], x]*Log[(mm - S45)/mm]^2 - 
         2*G[lt[9], lt[13], x]*Log[(mm - S45)/mm]^2 - 2*G[lt[9], lt[14], x]*
          Log[(mm - S45)/mm]^2 - 2*G[lt[13], lt[2], x]*Log[(mm - S45)/mm]^2 - 
         2*G[lt[13], lt[8], x]*Log[(mm - S45)/mm]^2 + 4*G[lt[13], lt[13], x]*
          Log[(mm - S45)/mm]^2 + 4*G[lt[13], lt[14], x]*Log[(mm - S45)/mm]^
           2 - 2*G[lt[14], lt[2], x]*Log[(mm - S45)/mm]^2 - 
         2*G[lt[14], lt[8], x]*Log[(mm - S45)/mm]^2 + 4*G[lt[14], lt[13], x]*
          Log[(mm - S45)/mm]^2 + 4*G[lt[14], lt[14], x]*Log[(mm - S45)/mm]^
           2 - 2*G[lt[5], x]*Log[mm]*Log[(mm - S45)/mm]^2 - 
         2*G[lt[9], x]*Log[mm]*Log[(mm - S45)/mm]^2 + 2*G[lt[13], x]*Log[mm]*
          Log[(mm - S45)/mm]^2 + 2*G[lt[14], x]*Log[mm]*Log[(mm - S45)/mm]^
           2 - (4*G[lt[5], x]*Log[(mm - S45)/mm]^3)/3 - 
         (4*G[lt[9], x]*Log[(mm - S45)/mm]^3)/3 + 
         (4*G[lt[13], x]*Log[(mm - S45)/mm]^3)/3 + 
         (4*G[lt[14], x]*Log[(mm - S45)/mm]^3)/3 - 2*G[lt[5], x]*
          Log[(mm - S45)/mm]^2*Log[S45/mm] - 2*G[lt[9], x]*
          Log[(mm - S45)/mm]^2*Log[S45/mm] + 2*G[lt[13], x]*
          Log[(mm - S45)/mm]^2*Log[S45/mm] + 2*G[lt[14], x]*
          Log[(mm - S45)/mm]^2*Log[S45/mm] - (14*G[lt[1], x]*Zeta[3])/3 - 
         2*G[lt[5], x]*Zeta[3] - (14*G[lt[6], x]*Zeta[3])/3 - 
         2*G[lt[9], x]*Zeta[3] + (13*G[lt[13], x]*Zeta[3])/3 + 
         (13*G[lt[14], x]*Zeta[3])/3 - (7*Log[-S12]*Zeta[3])/3), 
     gb[12] -> 2 + ep*(-4*G[lt[1], x] + 2*G[lt[4], x] - 2*Log[-S12] + 
         2*Log[-((S12 - S34)/S15)]) + 
       ep^2*(-Pi^2/6 + 2*G[0, 1, (S12 - S34 + S15)/S15] + 
         8*G[lt[1], lt[1], x] - 4*G[lt[1], lt[4], x] - 2*G[lt[4], lt[1], x] - 
         2*G[lt[4], lt[4], x] + 2*G[lt[6], lt[4], x] + 
         4*G[lt[1], x]*Log[-S12] + Log[-S12]^2 - 2*G[lt[4], x]*
          Log[S12 - S34] + 2*G[lt[6], x]*Log[S12 - S34] - 
         4*G[lt[1], x]*Log[-((S12 - S34)/S15)] - 2*Log[-S12]*
          Log[-((S12 - S34)/S15)] - 2*G[lt[6], x]*Log[-S15]) + 
       ep^3*((Pi^2*G[lt[1], x])/3 - (Pi^2*G[lt[4], x])/6 - 
         4*G[lt[1], x]*G[0, 1, (S12 - S34 + S15)/S15] + 
         2*G[0, 0, 1, (S12 - S34 + S15)/S15] - 16*G[lt[1], lt[1], lt[1], x] + 
         8*G[lt[1], lt[1], lt[4], x] + 4*G[lt[1], lt[4], lt[1], x] + 
         4*G[lt[1], lt[4], lt[4], x] - 4*G[lt[1], lt[6], lt[4], x] + 
         2*G[lt[4], lt[1], lt[1], x] + 2*G[lt[4], lt[1], lt[4], x] + 
         2*G[lt[4], lt[4], lt[1], x] + 2*G[lt[4], lt[4], lt[4], x] - 
         2*G[lt[6], lt[1], lt[4], x] - 2*G[lt[6], lt[4], lt[1], x] - 
         2*G[lt[6], lt[4], lt[4], x] + (Pi^2*Log[-S12])/6 - 
         2*G[0, 1, (S12 - S34 + S15)/S15]*Log[-S12] - 8*G[lt[1], lt[1], x]*
          Log[-S12] - 2*G[lt[1], x]*Log[-S12]^2 - Log[-S12]^3/3 + 
         4*G[lt[1], lt[4], x]*Log[S12 - S34] - 4*G[lt[1], lt[6], x]*
          Log[S12 - S34] + 2*G[lt[4], lt[1], x]*Log[S12 - S34] + 
         2*G[lt[4], lt[4], x]*Log[S12 - S34] - 2*G[lt[6], lt[1], x]*
          Log[S12 - S34] - 2*G[lt[6], lt[4], x]*Log[S12 - S34] + 
         G[lt[4], x]*Log[S12 - S34]^2 - G[lt[6], x]*Log[S12 - S34]^2 - 
         (Pi^2*Log[-((S12 - S34)/S15)])/6 + 8*G[lt[1], lt[1], x]*
          Log[-((S12 - S34)/S15)] + 4*G[lt[1], x]*Log[-S12]*
          Log[-((S12 - S34)/S15)] + Log[-S12]^2*Log[-((S12 - S34)/S15)] + 
         4*G[lt[1], lt[6], x]*Log[-S15] + 2*G[lt[6], lt[1], x]*Log[-S15] + 
         G[lt[6], x]*Log[-S15]^2 - (14*Zeta[3])/3) + 
       ep^4*((-47*Pi^4)/720 - (Pi^2*G[0, 1, (S12 - S34 + S15)/S15])/6 - 
         (2*Pi^2*G[lt[1], lt[1], x])/3 + 8*G[0, 1, (S12 - S34 + S15)/S15]*
          G[lt[1], lt[1], x] + (Pi^2*G[lt[1], lt[4], x])/3 + 
         (Pi^2*G[lt[4], lt[1], x])/6 + (Pi^2*G[lt[4], lt[4], x])/6 - 
         (Pi^2*G[lt[6], lt[4], x])/6 - 4*G[lt[1], x]*G[0, 0, 1, 
           (S12 - S34 + S15)/S15] + 2*G[0, 0, 0, 1, (S12 - S34 + S15)/S15] + 
         32*G[lt[1], lt[1], lt[1], lt[1], x] - 16*G[lt[1], lt[1], lt[1], 
           lt[4], x] - 8*G[lt[1], lt[1], lt[4], lt[1], x] - 
         8*G[lt[1], lt[1], lt[4], lt[4], x] + 8*G[lt[1], lt[1], lt[6], lt[4], 
           x] - 4*G[lt[1], lt[4], lt[1], lt[1], x] - 
         4*G[lt[1], lt[4], lt[1], lt[4], x] - 4*G[lt[1], lt[4], lt[4], lt[1], 
           x] - 4*G[lt[1], lt[4], lt[4], lt[4], x] + 
         4*G[lt[1], lt[6], lt[1], lt[4], x] + 4*G[lt[1], lt[6], lt[4], lt[1], 
           x] + 4*G[lt[1], lt[6], lt[4], lt[4], x] - 
         2*G[lt[4], lt[1], lt[1], lt[1], x] - 2*G[lt[4], lt[1], lt[1], lt[4], 
           x] - 2*G[lt[4], lt[1], lt[4], lt[1], x] - 
         2*G[lt[4], lt[1], lt[4], lt[4], x] - 2*G[lt[4], lt[4], lt[1], lt[1], 
           x] - 2*G[lt[4], lt[4], lt[1], lt[4], x] - 
         2*G[lt[4], lt[4], lt[4], lt[1], x] - 2*G[lt[4], lt[4], lt[4], lt[4], 
           x] + 2*G[lt[6], lt[1], lt[1], lt[4], x] + 
         2*G[lt[6], lt[1], lt[4], lt[1], x] + 2*G[lt[6], lt[1], lt[4], lt[4], 
           x] + 2*G[lt[6], lt[4], lt[1], lt[1], x] + 
         2*G[lt[6], lt[4], lt[1], lt[4], x] + 2*G[lt[6], lt[4], lt[4], lt[1], 
           x] + 2*G[lt[6], lt[4], lt[4], lt[4], x] - 
         (Pi^2*G[lt[1], x]*Log[-S12])/3 + 4*G[lt[1], x]*
          G[0, 1, (S12 - S34 + S15)/S15]*Log[-S12] - 
         2*G[0, 0, 1, (S12 - S34 + S15)/S15]*Log[-S12] + 
         16*G[lt[1], lt[1], lt[1], x]*Log[-S12] - (Pi^2*Log[-S12]^2)/12 + 
         G[0, 1, (S12 - S34 + S15)/S15]*Log[-S12]^2 + 4*G[lt[1], lt[1], x]*
          Log[-S12]^2 + (2*G[lt[1], x]*Log[-S12]^3)/3 + Log[-S12]^4/12 + 
         (Pi^2*G[lt[4], x]*Log[S12 - S34])/6 - 
         (Pi^2*G[lt[6], x]*Log[S12 - S34])/6 - 8*G[lt[1], lt[1], lt[4], x]*
          Log[S12 - S34] + 8*G[lt[1], lt[1], lt[6], x]*Log[S12 - S34] - 
         4*G[lt[1], lt[4], lt[1], x]*Log[S12 - S34] - 
         4*G[lt[1], lt[4], lt[4], x]*Log[S12 - S34] + 
         4*G[lt[1], lt[6], lt[1], x]*Log[S12 - S34] + 
         4*G[lt[1], lt[6], lt[4], x]*Log[S12 - S34] - 
         2*G[lt[4], lt[1], lt[1], x]*Log[S12 - S34] - 
         2*G[lt[4], lt[1], lt[4], x]*Log[S12 - S34] - 
         2*G[lt[4], lt[4], lt[1], x]*Log[S12 - S34] - 
         2*G[lt[4], lt[4], lt[4], x]*Log[S12 - S34] + 
         2*G[lt[6], lt[1], lt[1], x]*Log[S12 - S34] + 
         2*G[lt[6], lt[1], lt[4], x]*Log[S12 - S34] + 
         2*G[lt[6], lt[4], lt[1], x]*Log[S12 - S34] + 
         2*G[lt[6], lt[4], lt[4], x]*Log[S12 - S34] - 2*G[lt[1], lt[4], x]*
          Log[S12 - S34]^2 + 2*G[lt[1], lt[6], x]*Log[S12 - S34]^2 - 
         G[lt[4], lt[1], x]*Log[S12 - S34]^2 - G[lt[4], lt[4], x]*
          Log[S12 - S34]^2 + G[lt[6], lt[1], x]*Log[S12 - S34]^2 + 
         G[lt[6], lt[4], x]*Log[S12 - S34]^2 - (G[lt[4], x]*Log[S12 - S34]^3)/
          3 + (G[lt[6], x]*Log[S12 - S34]^3)/3 + 
         (Pi^2*G[lt[1], x]*Log[-((S12 - S34)/S15)])/3 - 
         16*G[lt[1], lt[1], lt[1], x]*Log[-((S12 - S34)/S15)] + 
         (Pi^2*Log[-S12]*Log[-((S12 - S34)/S15)])/6 - 8*G[lt[1], lt[1], x]*
          Log[-S12]*Log[-((S12 - S34)/S15)] - 2*G[lt[1], x]*Log[-S12]^2*
          Log[-((S12 - S34)/S15)] - (Log[-S12]^3*Log[-((S12 - S34)/S15)])/3 + 
         (Pi^2*G[lt[6], x]*Log[-S15])/6 - 8*G[lt[1], lt[1], lt[6], x]*
          Log[-S15] - 4*G[lt[1], lt[6], lt[1], x]*Log[-S15] - 
         2*G[lt[6], lt[1], lt[1], x]*Log[-S15] - 2*G[lt[1], lt[6], x]*
          Log[-S15]^2 - G[lt[6], lt[1], x]*Log[-S15]^2 - 
         (G[lt[6], x]*Log[-S15]^3)/3 + (28*G[lt[1], x]*Zeta[3])/3 - 
         (14*G[lt[4], x]*Zeta[3])/3 + (14*Log[-S12]*Zeta[3])/3 - 
         (14*Log[-((S12 - S34)/S15)]*Zeta[3])/3), 
     gb[13] -> -1 + ep*(G[lt[1], x] - G[lt[6], x] + Log[(mm - S45)/mm] + 
         Log[-S15]) + ep^2*(Pi^2/12 + 2*G[0, 1, S45/mm] - 
         G[lt[1], lt[1], x] - G[lt[1], lt[6], x] + 2*G[lt[6], lt[6], x] + 
         G[lt[16], lt[1], x] - G[lt[16], lt[6], x] + G[lt[6], x]*Log[mm] - 
         G[lt[16], x]*Log[mm] - G[lt[1], x]*Log[(mm - S45)/mm] + 
         2*G[lt[6], x]*Log[(mm - S45)/mm] - G[lt[16], x]*Log[(mm - S45)/mm] - 
         Log[(mm - S45)/mm]^2/2 - G[lt[1], x]*Log[-S15] + 
         G[lt[16], x]*Log[-S15] - Log[(mm - S45)/mm]*Log[-S15] - 
         Log[-S15]^2/2) + ep^3*(-(Pi^2*G[lt[1], x])/12 - 
         (Pi^2*G[lt[6], x])/12 + (Pi^2*G[lt[16], x])/6 - 
         2*G[lt[1], x]*G[0, 1, S45/mm] + 2*G[lt[6], x]*G[0, 1, S45/mm] + 
         2*G[0, 0, 1, (mm - S45)/mm] + 4*G[0, 0, 1, S45/mm] + 
         G[lt[1], lt[1], lt[1], x] + G[lt[1], lt[1], lt[6], x] + 
         2*G[lt[1], lt[6], lt[6], x] - 2*G[lt[1], lt[10], lt[6], x] + 
         G[lt[1], lt[16], lt[1], x] - G[lt[1], lt[16], lt[6], x] - 
         4*G[lt[6], lt[6], lt[6], x] + 2*G[lt[6], lt[10], lt[6], x] - 
         G[lt[16], lt[1], lt[1], x] - G[lt[16], lt[1], lt[6], x] + 
         2*G[lt[16], lt[6], lt[6], x] - G[lt[16], lt[16], lt[1], x] + 
         G[lt[16], lt[16], lt[6], x] + G[lt[1], lt[6], x]*Log[mm] - 
         G[lt[1], lt[16], x]*Log[mm] - 2*G[lt[6], lt[6], x]*Log[mm] + 
         G[lt[16], lt[6], x]*Log[mm] + G[lt[16], lt[16], x]*Log[mm] - 
         (G[lt[6], x]*Log[mm]^2)/2 + (G[lt[16], x]*Log[mm]^2)/2 - 
         (Pi^2*Log[(mm - S45)/mm])/12 - 2*G[0, 1, (mm - S45)/mm]*
          Log[(mm - S45)/mm] - 2*G[0, 1, S45/mm]*Log[(mm - S45)/mm] + 
         G[lt[1], lt[1], x]*Log[(mm - S45)/mm] + 2*G[lt[1], lt[6], x]*
          Log[(mm - S45)/mm] - 2*G[lt[1], lt[10], x]*Log[(mm - S45)/mm] - 
         G[lt[1], lt[16], x]*Log[(mm - S45)/mm] - 4*G[lt[6], lt[6], x]*
          Log[(mm - S45)/mm] + 2*G[lt[6], lt[10], x]*Log[(mm - S45)/mm] - 
         G[lt[16], lt[1], x]*Log[(mm - S45)/mm] + 2*G[lt[16], lt[6], x]*
          Log[(mm - S45)/mm] + G[lt[16], lt[16], x]*Log[(mm - S45)/mm] - 
         2*G[lt[6], x]*Log[mm]*Log[(mm - S45)/mm] + 2*G[lt[16], x]*Log[mm]*
          Log[(mm - S45)/mm] + (G[lt[1], x]*Log[(mm - S45)/mm]^2)/2 - 
         2*G[lt[6], x]*Log[(mm - S45)/mm]^2 + 
         (3*G[lt[16], x]*Log[(mm - S45)/mm]^2)/2 + Log[(mm - S45)/mm]^3/6 + 
         Log[(mm - S45)/mm]^2*Log[S45/mm] - (Pi^2*Log[-S15])/12 - 
         2*G[0, 1, S45/mm]*Log[-S15] + G[lt[1], lt[1], x]*Log[-S15] + 
         G[lt[1], lt[16], x]*Log[-S15] - G[lt[16], lt[1], x]*Log[-S15] - 
         G[lt[16], lt[16], x]*Log[-S15] + G[lt[1], x]*Log[(mm - S45)/mm]*
          Log[-S15] - G[lt[16], x]*Log[(mm - S45)/mm]*Log[-S15] + 
         (Log[(mm - S45)/mm]^2*Log[-S15])/2 + (G[lt[1], x]*Log[-S15]^2)/2 - 
         (G[lt[16], x]*Log[-S15]^2)/2 + (Log[(mm - S45)/mm]*Log[-S15]^2)/2 + 
         Log[-S15]^3/6 + (13*Zeta[3])/3) + 
       ep^4*(Pi^4/96 - (Pi^2*G[0, 1, S45/mm])/6 + (Pi^2*G[lt[1], lt[1], x])/
          12 + 2*G[0, 1, S45/mm]*G[lt[1], lt[1], x] - 
         (Pi^2*G[lt[1], lt[6], x])/12 + 2*G[0, 1, S45/mm]*
          G[lt[1], lt[6], x] - 2*G[0, 1, S45/mm]*G[lt[1], lt[10], x] - 
         2*G[0, 1, S45/mm]*G[lt[1], lt[15], x] + (Pi^2*G[lt[1], lt[16], x])/
          6 + (Pi^2*G[lt[6], lt[6], x])/6 - 4*G[0, 1, S45/mm]*
          G[lt[6], lt[6], x] + 2*G[0, 1, S45/mm]*G[lt[6], lt[10], x] - 
         (Pi^2*G[lt[16], lt[1], x])/12 - 2*G[0, 1, S45/mm]*
          G[lt[16], lt[1], x] - (Pi^2*G[lt[16], lt[6], x])/12 + 
         2*G[0, 1, S45/mm]*G[lt[16], lt[6], x] + 2*G[0, 1, S45/mm]*
          G[lt[16], lt[15], x] - (Pi^2*G[lt[16], lt[16], x])/6 - 
         2*G[lt[1], x]*G[0, 0, 1, (mm - S45)/mm] + 4*G[lt[6], x]*
          G[0, 0, 1, (mm - S45)/mm] - 2*G[lt[16], x]*G[0, 0, 1, 
           (mm - S45)/mm] - 4*G[lt[1], x]*G[0, 0, 1, S45/mm] + 
         2*G[lt[6], x]*G[0, 0, 1, S45/mm] + 2*G[lt[16], x]*
          G[0, 0, 1, S45/mm] - 2*G[0, 0, 0, 1, (mm - S45)/mm] + 
         8*G[0, 0, 0, 1, S45/mm] + 4*G[0, 0, 1, 1, S45/mm] - 
         G[lt[1], lt[1], lt[1], lt[1], x] - G[lt[1], lt[1], lt[1], lt[6], 
          x] - 2*G[lt[1], lt[1], lt[6], lt[6], x] + 
         2*G[lt[1], lt[1], lt[10], lt[6], x] - G[lt[1], lt[1], lt[16], lt[1], 
          x] + G[lt[1], lt[1], lt[16], lt[6], x] - 
         4*G[lt[1], lt[6], lt[6], lt[6], x] + 2*G[lt[1], lt[6], lt[10], 
           lt[6], x] + 4*G[lt[1], lt[10], lt[6], lt[6], x] - 
         2*G[lt[1], lt[10], lt[10], lt[6], x] + 
         2*G[lt[1], lt[15], lt[1], lt[6], x] - 2*G[lt[1], lt[15], lt[10], 
           lt[6], x] + 2*G[lt[1], lt[15], lt[16], lt[1], x] - 
         2*G[lt[1], lt[15], lt[16], lt[6], x] - G[lt[1], lt[16], lt[1], 
          lt[1], x] - G[lt[1], lt[16], lt[1], lt[6], x] + 
         2*G[lt[1], lt[16], lt[6], lt[6], x] - G[lt[1], lt[16], lt[16], 
          lt[1], x] + G[lt[1], lt[16], lt[16], lt[6], x] + 
         8*G[lt[6], lt[6], lt[6], lt[6], x] - 4*G[lt[6], lt[6], lt[10], 
           lt[6], x] - 4*G[lt[6], lt[10], lt[6], lt[6], x] + 
         2*G[lt[6], lt[10], lt[10], lt[6], x] + G[lt[16], lt[1], lt[1], 
          lt[1], x] + G[lt[16], lt[1], lt[1], lt[6], x] + 
         2*G[lt[16], lt[1], lt[6], lt[6], x] - 2*G[lt[16], lt[1], lt[10], 
           lt[6], x] + G[lt[16], lt[1], lt[16], lt[1], x] - 
         G[lt[16], lt[1], lt[16], lt[6], x] - 4*G[lt[16], lt[6], lt[6], 
           lt[6], x] + 2*G[lt[16], lt[6], lt[10], lt[6], x] - 
         2*G[lt[16], lt[15], lt[1], lt[6], x] + 2*G[lt[16], lt[15], lt[10], 
           lt[6], x] - 2*G[lt[16], lt[15], lt[16], lt[1], x] + 
         2*G[lt[16], lt[15], lt[16], lt[6], x] + G[lt[16], lt[16], lt[1], 
          lt[1], x] + G[lt[16], lt[16], lt[1], lt[6], x] - 
         2*G[lt[16], lt[16], lt[6], lt[6], x] + G[lt[16], lt[16], lt[16], 
          lt[1], x] - G[lt[16], lt[16], lt[16], lt[6], x] + 
         (Pi^2*G[lt[6], x]*Log[mm])/12 - (Pi^2*G[lt[16], x]*Log[mm])/12 - 
         2*G[lt[6], x]*G[0, 1, S45/mm]*Log[mm] + 2*G[lt[16], x]*
          G[0, 1, S45/mm]*Log[mm] - G[lt[1], lt[1], lt[6], x]*Log[mm] + 
         G[lt[1], lt[1], lt[16], x]*Log[mm] - 2*G[lt[1], lt[6], lt[6], x]*
          Log[mm] + 2*G[lt[1], lt[10], lt[6], x]*Log[mm] - 
         2*G[lt[1], lt[15], lt[16], x]*Log[mm] + G[lt[1], lt[16], lt[6], x]*
          Log[mm] + G[lt[1], lt[16], lt[16], x]*Log[mm] + 
         4*G[lt[6], lt[6], lt[6], x]*Log[mm] - 2*G[lt[6], lt[10], lt[6], x]*
          Log[mm] + G[lt[16], lt[1], lt[6], x]*Log[mm] - 
         G[lt[16], lt[1], lt[16], x]*Log[mm] - 2*G[lt[16], lt[6], lt[6], x]*
          Log[mm] + 2*G[lt[16], lt[15], lt[16], x]*Log[mm] - 
         G[lt[16], lt[16], lt[6], x]*Log[mm] - G[lt[16], lt[16], lt[16], x]*
          Log[mm] - (G[lt[1], lt[6], x]*Log[mm]^2)/2 + 
         (G[lt[1], lt[16], x]*Log[mm]^2)/2 + G[lt[6], lt[6], x]*Log[mm]^2 - 
         (G[lt[16], lt[6], x]*Log[mm]^2)/2 - (G[lt[16], lt[16], x]*Log[mm]^2)/
          2 + (G[lt[6], x]*Log[mm]^3)/6 - (G[lt[16], x]*Log[mm]^3)/6 + 
         (Pi^2*G[lt[1], x]*Log[(mm - S45)/mm])/12 + 
         (Pi^2*G[lt[6], x]*Log[(mm - S45)/mm])/6 - 
         (Pi^2*G[lt[16], x]*Log[(mm - S45)/mm])/4 + 2*G[lt[1], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] - 4*G[lt[6], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] + 2*G[lt[16], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] + 2*G[lt[1], x]*
          G[0, 1, S45/mm]*Log[(mm - S45)/mm] - 4*G[lt[6], x]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] + 2*G[lt[16], x]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] - 4*G[0, 0, 1, S45/mm]*Log[(mm - S45)/mm] - 
         G[lt[1], lt[1], lt[1], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[1], lt[6], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[1], lt[10], x]*Log[(mm - S45)/mm] + 
         G[lt[1], lt[1], lt[16], x]*Log[(mm - S45)/mm] - 
         4*G[lt[1], lt[6], lt[6], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[6], lt[10], x]*Log[(mm - S45)/mm] + 
         4*G[lt[1], lt[10], lt[6], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[10], lt[10], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[15], lt[1], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[15], lt[10], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[15], lt[16], x]*Log[(mm - S45)/mm] - 
         G[lt[1], lt[16], lt[1], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[16], lt[6], x]*Log[(mm - S45)/mm] + 
         G[lt[1], lt[16], lt[16], x]*Log[(mm - S45)/mm] + 
         8*G[lt[6], lt[6], lt[6], x]*Log[(mm - S45)/mm] - 
         4*G[lt[6], lt[6], lt[10], x]*Log[(mm - S45)/mm] - 
         4*G[lt[6], lt[10], lt[6], x]*Log[(mm - S45)/mm] + 
         2*G[lt[6], lt[10], lt[10], x]*Log[(mm - S45)/mm] + 
         G[lt[16], lt[1], lt[1], x]*Log[(mm - S45)/mm] + 
         2*G[lt[16], lt[1], lt[6], x]*Log[(mm - S45)/mm] - 
         2*G[lt[16], lt[1], lt[10], x]*Log[(mm - S45)/mm] - 
         G[lt[16], lt[1], lt[16], x]*Log[(mm - S45)/mm] - 
         4*G[lt[16], lt[6], lt[6], x]*Log[(mm - S45)/mm] + 
         2*G[lt[16], lt[6], lt[10], x]*Log[(mm - S45)/mm] - 
         2*G[lt[16], lt[15], lt[1], x]*Log[(mm - S45)/mm] + 
         2*G[lt[16], lt[15], lt[10], x]*Log[(mm - S45)/mm] + 
         2*G[lt[16], lt[15], lt[16], x]*Log[(mm - S45)/mm] + 
         G[lt[16], lt[16], lt[1], x]*Log[(mm - S45)/mm] - 
         2*G[lt[16], lt[16], lt[6], x]*Log[(mm - S45)/mm] - 
         G[lt[16], lt[16], lt[16], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[6], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[10], x]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[15], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[16], x]*Log[mm]*Log[(mm - S45)/mm] + 
         4*G[lt[6], lt[6], x]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[6], lt[10], x]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[16], lt[6], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[16], lt[15], x]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[16], lt[16], x]*Log[mm]*Log[(mm - S45)/mm] + 
         G[lt[6], x]*Log[mm]^2*Log[(mm - S45)/mm] - G[lt[16], x]*Log[mm]^2*
          Log[(mm - S45)/mm] + (Pi^2*Log[(mm - S45)/mm]^2)/24 + 
         G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm]^2 + G[0, 1, S45/mm]*
          Log[(mm - S45)/mm]^2 - (G[lt[1], lt[1], x]*Log[(mm - S45)/mm]^2)/
          2 - 2*G[lt[1], lt[6], x]*Log[(mm - S45)/mm]^2 + 
         2*G[lt[1], lt[10], x]*Log[(mm - S45)/mm]^2 - G[lt[1], lt[15], x]*
          Log[(mm - S45)/mm]^2 + (3*G[lt[1], lt[16], x]*Log[(mm - S45)/mm]^2)/
          2 + 4*G[lt[6], lt[6], x]*Log[(mm - S45)/mm]^2 - 
         2*G[lt[6], lt[10], x]*Log[(mm - S45)/mm]^2 + 
         (G[lt[16], lt[1], x]*Log[(mm - S45)/mm]^2)/2 - 2*G[lt[16], lt[6], x]*
          Log[(mm - S45)/mm]^2 + G[lt[16], lt[15], x]*Log[(mm - S45)/mm]^2 - 
         (3*G[lt[16], lt[16], x]*Log[(mm - S45)/mm]^2)/2 + 
         2*G[lt[6], x]*Log[mm]*Log[(mm - S45)/mm]^2 - 2*G[lt[16], x]*Log[mm]*
          Log[(mm - S45)/mm]^2 - (G[lt[1], x]*Log[(mm - S45)/mm]^3)/6 + 
         (4*G[lt[6], x]*Log[(mm - S45)/mm]^3)/3 - 
         (7*G[lt[16], x]*Log[(mm - S45)/mm]^3)/6 - Log[(mm - S45)/mm]^4/24 - 
         G[lt[1], x]*Log[(mm - S45)/mm]^2*Log[S45/mm] + 
         2*G[lt[6], x]*Log[(mm - S45)/mm]^2*Log[S45/mm] - 
         G[lt[16], x]*Log[(mm - S45)/mm]^2*Log[S45/mm] - 
         (2*Log[(mm - S45)/mm]^3*Log[S45/mm])/3 + 
         (Pi^2*G[lt[1], x]*Log[-S15])/12 - (Pi^2*G[lt[16], x]*Log[-S15])/12 + 
         2*G[lt[1], x]*G[0, 1, S45/mm]*Log[-S15] - 2*G[lt[16], x]*
          G[0, 1, S45/mm]*Log[-S15] - 2*G[0, 0, 1, (mm - S45)/mm]*Log[-S15] - 
         4*G[0, 0, 1, S45/mm]*Log[-S15] - G[lt[1], lt[1], lt[1], x]*
          Log[-S15] - G[lt[1], lt[1], lt[16], x]*Log[-S15] + 
         2*G[lt[1], lt[15], lt[16], x]*Log[-S15] - G[lt[1], lt[16], lt[1], x]*
          Log[-S15] - G[lt[1], lt[16], lt[16], x]*Log[-S15] + 
         G[lt[16], lt[1], lt[1], x]*Log[-S15] + G[lt[16], lt[1], lt[16], x]*
          Log[-S15] - 2*G[lt[16], lt[15], lt[16], x]*Log[-S15] + 
         G[lt[16], lt[16], lt[1], x]*Log[-S15] + G[lt[16], lt[16], lt[16], x]*
          Log[-S15] + (Pi^2*Log[(mm - S45)/mm]*Log[-S15])/12 + 
         2*G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm]*Log[-S15] + 
         2*G[0, 1, S45/mm]*Log[(mm - S45)/mm]*Log[-S15] - 
         G[lt[1], lt[1], x]*Log[(mm - S45)/mm]*Log[-S15] + 
         2*G[lt[1], lt[15], x]*Log[(mm - S45)/mm]*Log[-S15] - 
         G[lt[1], lt[16], x]*Log[(mm - S45)/mm]*Log[-S15] + 
         G[lt[16], lt[1], x]*Log[(mm - S45)/mm]*Log[-S15] - 
         2*G[lt[16], lt[15], x]*Log[(mm - S45)/mm]*Log[-S15] + 
         G[lt[16], lt[16], x]*Log[(mm - S45)/mm]*Log[-S15] - 
         (G[lt[1], x]*Log[(mm - S45)/mm]^2*Log[-S15])/2 + 
         (G[lt[16], x]*Log[(mm - S45)/mm]^2*Log[-S15])/2 - 
         (Log[(mm - S45)/mm]^3*Log[-S15])/6 - Log[(mm - S45)/mm]^2*
          Log[S45/mm]*Log[-S15] + (Pi^2*Log[-S15]^2)/24 + 
         G[0, 1, S45/mm]*Log[-S15]^2 - (G[lt[1], lt[1], x]*Log[-S15]^2)/2 - 
         (G[lt[1], lt[16], x]*Log[-S15]^2)/2 + 
         (G[lt[16], lt[1], x]*Log[-S15]^2)/2 + 
         (G[lt[16], lt[16], x]*Log[-S15]^2)/2 - 
         (G[lt[1], x]*Log[(mm - S45)/mm]*Log[-S15]^2)/2 + 
         (G[lt[16], x]*Log[(mm - S45)/mm]*Log[-S15]^2)/2 - 
         (Log[(mm - S45)/mm]^2*Log[-S15]^2)/4 - (G[lt[1], x]*Log[-S15]^3)/6 + 
         (G[lt[16], x]*Log[-S15]^3)/6 - (Log[(mm - S45)/mm]*Log[-S15]^3)/6 - 
         Log[-S15]^4/24 - (13*G[lt[1], x]*Zeta[3])/3 + 
         (13*G[lt[6], x]*Zeta[3])/3 - (13*Log[(mm - S45)/mm]*Zeta[3])/3 - 
         (13*Log[-S15]*Zeta[3])/3), gb[14] -> 
      ep*(G[lt[1], x] - G[lt[4], x] + Log[-S12] - Log[S12 - S34] - 
         Log[(mm - S45)/mm]) + ep^2*(-2*G[0, 1, S45/mm] - 
         3*G[lt[1], lt[1], x] + G[lt[1], lt[4], x] + G[lt[1], lt[13], x] + 
         G[lt[1], lt[14], x] + G[lt[4], lt[1], x] + G[lt[4], lt[4], x] - 
         G[lt[4], lt[13], x] - G[lt[4], lt[14], x] + 2*G[lt[5], lt[1], x] - 
         G[lt[5], lt[13], x] - G[lt[5], lt[14], x] - 2*G[lt[7], lt[1], x] + 
         2*G[lt[7], lt[4], x] + 2*G[lt[9], lt[1], x] - G[lt[9], lt[13], x] - 
         G[lt[9], lt[14], x] - G[lt[12], lt[1], x] - G[lt[12], lt[4], x] + 
         G[lt[12], lt[13], x] + G[lt[12], lt[14], x] - G[lt[5], x]*Log[mm] - 
         G[lt[9], x]*Log[mm] + G[lt[12], x]*Log[mm] - 2*G[lt[1], x]*
          Log[-S12] + G[lt[5], x]*Log[-S12] - 2*G[lt[7], x]*Log[-S12] + 
         G[lt[9], x]*Log[-S12] - Log[-S12]^2/2 + G[lt[1], x]*Log[S12 - S34] + 
         G[lt[4], x]*Log[S12 - S34] + 2*G[lt[7], x]*Log[S12 - S34] - 
         G[lt[12], x]*Log[S12 - S34] + Log[S12 - S34]^2/2 + 
         G[lt[1], x]*Log[(mm - S45)/mm] - G[lt[4], x]*Log[(mm - S45)/mm] - 
         2*G[lt[5], x]*Log[(mm - S45)/mm] + 2*G[lt[7], x]*
          Log[(mm - S45)/mm] - 2*G[lt[9], x]*Log[(mm - S45)/mm] + 
         G[lt[12], x]*Log[(mm - S45)/mm] + Log[S12 - S34]*
          Log[(mm - S45)/mm] + Log[(mm - S45)/mm]^2/2) + 
       ep^3*(-(Pi^2*G[lt[1], x])/12 + (Pi^2*G[lt[4], x])/12 + 
         (Pi^2*G[lt[5], x])/6 + (Pi^2*G[lt[9], x])/6 - (Pi^2*G[lt[12], x])/
          6 + 2*G[lt[1], x]*G[0, 1, S45/mm] - 2*G[lt[4], x]*G[0, 1, S45/mm] - 
         2*G[lt[5], x]*G[0, 1, S45/mm] + 4*G[lt[7], x]*G[0, 1, S45/mm] - 
         2*G[lt[9], x]*G[0, 1, S45/mm] - 2*G[0, 0, 1, (mm - S45)/mm] - 
         4*G[0, 0, 1, S45/mm] + 7*G[lt[1], lt[1], lt[1], x] - 
         G[lt[1], lt[1], lt[4], x] - G[lt[1], lt[1], lt[13], x] - 
         G[lt[1], lt[1], lt[14], x] + 2*G[lt[1], lt[2], lt[13], x] + 
         2*G[lt[1], lt[2], lt[14], x] - G[lt[1], lt[4], lt[1], x] - 
         G[lt[1], lt[4], lt[4], x] - G[lt[1], lt[4], lt[13], x] - 
         G[lt[1], lt[4], lt[14], x] + 2*G[lt[1], lt[8], lt[13], x] + 
         2*G[lt[1], lt[8], lt[14], x] - G[lt[1], lt[12], lt[1], x] - 
         G[lt[1], lt[12], lt[4], x] + G[lt[1], lt[12], lt[13], x] + 
         G[lt[1], lt[12], lt[14], x] - 2*G[lt[1], lt[13], lt[13], x] - 
         2*G[lt[1], lt[13], lt[14], x] - 2*G[lt[1], lt[14], lt[13], x] - 
         2*G[lt[1], lt[14], lt[14], x] - G[lt[4], lt[1], lt[1], x] - 
         G[lt[4], lt[1], lt[4], x] + G[lt[4], lt[1], lt[13], x] + 
         G[lt[4], lt[1], lt[14], x] - 2*G[lt[4], lt[2], lt[13], x] - 
         2*G[lt[4], lt[2], lt[14], x] - G[lt[4], lt[4], lt[1], x] - 
         G[lt[4], lt[4], lt[4], x] + G[lt[4], lt[4], lt[13], x] + 
         G[lt[4], lt[4], lt[14], x] - 2*G[lt[4], lt[8], lt[13], x] - 
         2*G[lt[4], lt[8], lt[14], x] + G[lt[4], lt[12], lt[1], x] + 
         G[lt[4], lt[12], lt[4], x] - G[lt[4], lt[12], lt[13], x] - 
         G[lt[4], lt[12], lt[14], x] + 2*G[lt[4], lt[13], lt[13], x] + 
         2*G[lt[4], lt[13], lt[14], x] + 2*G[lt[4], lt[14], lt[13], x] + 
         2*G[lt[4], lt[14], lt[14], x] - 4*G[lt[5], lt[1], lt[1], x] - 
         2*G[lt[5], lt[2], lt[13], x] - 2*G[lt[5], lt[2], lt[14], x] - 
         2*G[lt[5], lt[5], lt[1], x] + G[lt[5], lt[5], lt[13], x] + 
         G[lt[5], lt[5], lt[14], x] + 2*G[lt[5], lt[9], lt[1], x] - 
         G[lt[5], lt[9], lt[13], x] - G[lt[5], lt[9], lt[14], x] + 
         2*G[lt[5], lt[13], lt[13], x] + 2*G[lt[5], lt[13], lt[14], x] + 
         2*G[lt[5], lt[14], lt[13], x] + 2*G[lt[5], lt[14], lt[14], x] + 
         6*G[lt[7], lt[1], lt[1], x] - 2*G[lt[7], lt[1], lt[4], x] - 
         2*G[lt[7], lt[1], lt[13], x] - 2*G[lt[7], lt[1], lt[14], x] - 
         2*G[lt[7], lt[4], lt[1], x] - 2*G[lt[7], lt[4], lt[4], x] + 
         2*G[lt[7], lt[4], lt[13], x] + 2*G[lt[7], lt[4], lt[14], x] - 
         4*G[lt[7], lt[5], lt[1], x] + 2*G[lt[7], lt[5], lt[13], x] + 
         2*G[lt[7], lt[5], lt[14], x] + 4*G[lt[7], lt[7], lt[1], x] - 
         4*G[lt[7], lt[7], lt[4], x] - 4*G[lt[7], lt[9], lt[1], x] + 
         2*G[lt[7], lt[9], lt[13], x] + 2*G[lt[7], lt[9], lt[14], x] + 
         2*G[lt[7], lt[12], lt[1], x] + 2*G[lt[7], lt[12], lt[4], x] - 
         2*G[lt[7], lt[12], lt[13], x] - 2*G[lt[7], lt[12], lt[14], x] - 
         4*G[lt[9], lt[1], lt[1], x] + 2*G[lt[9], lt[5], lt[1], x] - 
         G[lt[9], lt[5], lt[13], x] - G[lt[9], lt[5], lt[14], x] - 
         2*G[lt[9], lt[8], lt[13], x] - 2*G[lt[9], lt[8], lt[14], x] - 
         2*G[lt[9], lt[9], lt[1], x] + G[lt[9], lt[9], lt[13], x] + 
         G[lt[9], lt[9], lt[14], x] + 2*G[lt[9], lt[13], lt[13], x] + 
         2*G[lt[9], lt[13], lt[14], x] + 2*G[lt[9], lt[14], lt[13], x] + 
         2*G[lt[9], lt[14], lt[14], x] + G[lt[12], lt[1], lt[1], x] + 
         G[lt[12], lt[1], lt[4], x] + G[lt[12], lt[1], lt[13], x] + 
         G[lt[12], lt[1], lt[14], x] + G[lt[12], lt[4], lt[1], x] + 
         G[lt[12], lt[4], lt[4], x] + G[lt[12], lt[4], lt[13], x] + 
         G[lt[12], lt[4], lt[14], x] + G[lt[12], lt[12], lt[1], x] + 
         G[lt[12], lt[12], lt[4], x] - G[lt[12], lt[12], lt[13], x] - 
         G[lt[12], lt[12], lt[14], x] - 2*G[lt[12], lt[13], lt[13], x] - 
         2*G[lt[12], lt[13], lt[14], x] - 2*G[lt[12], lt[14], lt[13], x] - 
         2*G[lt[12], lt[14], lt[14], x] + G[lt[1], lt[12], x]*Log[mm] - 
         G[lt[1], lt[13], x]*Log[mm] - G[lt[1], lt[14], x]*Log[mm] - 
         G[lt[4], lt[12], x]*Log[mm] + G[lt[4], lt[13], x]*Log[mm] + 
         G[lt[4], lt[14], x]*Log[mm] + G[lt[5], lt[5], x]*Log[mm] - 
         G[lt[5], lt[9], x]*Log[mm] + G[lt[5], lt[13], x]*Log[mm] + 
         G[lt[5], lt[14], x]*Log[mm] + 2*G[lt[7], lt[5], x]*Log[mm] + 
         2*G[lt[7], lt[9], x]*Log[mm] - 2*G[lt[7], lt[12], x]*Log[mm] - 
         G[lt[9], lt[5], x]*Log[mm] + G[lt[9], lt[9], x]*Log[mm] + 
         G[lt[9], lt[13], x]*Log[mm] + G[lt[9], lt[14], x]*Log[mm] - 
         G[lt[12], lt[12], x]*Log[mm] - G[lt[12], lt[13], x]*Log[mm] - 
         G[lt[12], lt[14], x]*Log[mm] + (G[lt[5], x]*Log[mm]^2)/2 + 
         (G[lt[9], x]*Log[mm]^2)/2 - (G[lt[12], x]*Log[mm]^2)/2 - 
         (Pi^2*Log[-S12])/12 + 4*G[lt[1], lt[1], x]*Log[-S12] - 
         2*G[lt[5], lt[1], x]*Log[-S12] - G[lt[5], lt[5], x]*Log[-S12] + 
         G[lt[5], lt[9], x]*Log[-S12] + 4*G[lt[7], lt[1], x]*Log[-S12] - 
         2*G[lt[7], lt[5], x]*Log[-S12] + 4*G[lt[7], lt[7], x]*Log[-S12] - 
         2*G[lt[7], lt[9], x]*Log[-S12] - 2*G[lt[9], lt[1], x]*Log[-S12] + 
         G[lt[9], lt[5], x]*Log[-S12] - G[lt[9], lt[9], x]*Log[-S12] + 
         G[lt[1], x]*Log[-S12]^2 - (G[lt[5], x]*Log[-S12]^2)/2 + 
         G[lt[7], x]*Log[-S12]^2 - (G[lt[9], x]*Log[-S12]^2)/2 + 
         Log[-S12]^3/6 + (Pi^2*Log[S12 - S34])/12 + 2*G[0, 1, S45/mm]*
          Log[S12 - S34] - G[lt[1], lt[1], x]*Log[S12 - S34] - 
         G[lt[1], lt[4], x]*Log[S12 - S34] - G[lt[1], lt[12], x]*
          Log[S12 - S34] - G[lt[4], lt[1], x]*Log[S12 - S34] - 
         G[lt[4], lt[4], x]*Log[S12 - S34] + G[lt[4], lt[12], x]*
          Log[S12 - S34] - 2*G[lt[7], lt[1], x]*Log[S12 - S34] - 
         2*G[lt[7], lt[4], x]*Log[S12 - S34] - 4*G[lt[7], lt[7], x]*
          Log[S12 - S34] + 2*G[lt[7], lt[12], x]*Log[S12 - S34] + 
         G[lt[12], lt[1], x]*Log[S12 - S34] + G[lt[12], lt[4], x]*
          Log[S12 - S34] + G[lt[12], lt[12], x]*Log[S12 - S34] - 
         (G[lt[1], x]*Log[S12 - S34]^2)/2 - (G[lt[4], x]*Log[S12 - S34]^2)/
          2 - G[lt[7], x]*Log[S12 - S34]^2 + (G[lt[12], x]*Log[S12 - S34]^2)/
          2 - Log[S12 - S34]^3/6 + (Pi^2*Log[(mm - S45)/mm])/12 + 
         2*G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] + 2*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] - G[lt[1], lt[1], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[2], x]*Log[(mm - S45)/mm] - G[lt[1], lt[4], x]*
          Log[(mm - S45)/mm] + 2*G[lt[1], lt[8], x]*Log[(mm - S45)/mm] + 
         G[lt[1], lt[12], x]*Log[(mm - S45)/mm] - 2*G[lt[1], lt[13], x]*
          Log[(mm - S45)/mm] - 2*G[lt[1], lt[14], x]*Log[(mm - S45)/mm] + 
         G[lt[4], lt[1], x]*Log[(mm - S45)/mm] - 2*G[lt[4], lt[2], x]*
          Log[(mm - S45)/mm] + G[lt[4], lt[4], x]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[8], x]*Log[(mm - S45)/mm] - G[lt[4], lt[12], x]*
          Log[(mm - S45)/mm] + 2*G[lt[4], lt[13], x]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[14], x]*Log[(mm - S45)/mm] - 2*G[lt[5], lt[2], x]*
          Log[(mm - S45)/mm] + 2*G[lt[5], lt[5], x]*Log[(mm - S45)/mm] - 
         2*G[lt[5], lt[9], x]*Log[(mm - S45)/mm] + 2*G[lt[5], lt[13], x]*
          Log[(mm - S45)/mm] + 2*G[lt[5], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[7], lt[1], x]*Log[(mm - S45)/mm] + 2*G[lt[7], lt[4], x]*
          Log[(mm - S45)/mm] + 4*G[lt[7], lt[5], x]*Log[(mm - S45)/mm] - 
         4*G[lt[7], lt[7], x]*Log[(mm - S45)/mm] + 4*G[lt[7], lt[9], x]*
          Log[(mm - S45)/mm] - 2*G[lt[7], lt[12], x]*Log[(mm - S45)/mm] - 
         2*G[lt[9], lt[5], x]*Log[(mm - S45)/mm] - 2*G[lt[9], lt[8], x]*
          Log[(mm - S45)/mm] + 2*G[lt[9], lt[9], x]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[13], x]*Log[(mm - S45)/mm] + 2*G[lt[9], lt[14], x]*
          Log[(mm - S45)/mm] + G[lt[12], lt[1], x]*Log[(mm - S45)/mm] + 
         G[lt[12], lt[4], x]*Log[(mm - S45)/mm] - G[lt[12], lt[12], x]*
          Log[(mm - S45)/mm] - 2*G[lt[12], lt[13], x]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[14], x]*Log[(mm - S45)/mm] + 2*G[lt[5], x]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[9], x]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[12], x]*Log[mm]*Log[(mm - S45)/mm] - 
         G[lt[1], x]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         G[lt[4], x]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         2*G[lt[7], x]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         G[lt[12], x]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         (Log[S12 - S34]^2*Log[(mm - S45)/mm])/2 - 
         (G[lt[1], x]*Log[(mm - S45)/mm]^2)/2 + 
         (G[lt[4], x]*Log[(mm - S45)/mm]^2)/2 + 2*G[lt[5], x]*
          Log[(mm - S45)/mm]^2 - G[lt[7], x]*Log[(mm - S45)/mm]^2 + 
         2*G[lt[9], x]*Log[(mm - S45)/mm]^2 - 
         (3*G[lt[12], x]*Log[(mm - S45)/mm]^2)/2 - 
         (Log[S12 - S34]*Log[(mm - S45)/mm]^2)/2 - Log[(mm - S45)/mm]^3/6 - 
         Log[(mm - S45)/mm]^2*Log[S45/mm] - 2*Zeta[3]) + 
       ep^4*(Pi^4/45 + (Pi^2*G[0, 1, S45/mm])/6 + (Pi^2*G[lt[1], lt[1], x])/
          4 - 2*G[0, 1, S45/mm]*G[lt[1], lt[1], x] + 2*G[0, 1, S45/mm]*
          G[lt[1], lt[2], x] - (Pi^2*G[lt[1], lt[4], x])/12 - 
         2*G[0, 1, S45/mm]*G[lt[1], lt[4], x] + 2*G[0, 1, S45/mm]*
          G[lt[1], lt[8], x] + 2*G[0, 1, S45/mm]*G[lt[1], lt[11], x] - 
         (Pi^2*G[lt[1], lt[12], x])/6 + (Pi^2*G[lt[1], lt[13], x])/12 - 
         2*G[0, 1, S45/mm]*G[lt[1], lt[13], x] + (Pi^2*G[lt[1], lt[14], x])/
          12 - 2*G[0, 1, S45/mm]*G[lt[1], lt[14], x] - 
         (Pi^2*G[lt[4], lt[1], x])/12 + 2*G[0, 1, S45/mm]*
          G[lt[4], lt[1], x] - 2*G[0, 1, S45/mm]*G[lt[4], lt[2], x] - 
         (Pi^2*G[lt[4], lt[4], x])/12 + 2*G[0, 1, S45/mm]*
          G[lt[4], lt[4], x] - 2*G[0, 1, S45/mm]*G[lt[4], lt[8], x] - 
         2*G[0, 1, S45/mm]*G[lt[4], lt[11], x] + (Pi^2*G[lt[4], lt[12], x])/
          6 - (Pi^2*G[lt[4], lt[13], x])/12 + 2*G[0, 1, S45/mm]*
          G[lt[4], lt[13], x] - (Pi^2*G[lt[4], lt[14], x])/12 + 
         2*G[0, 1, S45/mm]*G[lt[4], lt[14], x] - (Pi^2*G[lt[5], lt[1], x])/
          6 - 2*G[0, 1, S45/mm]*G[lt[5], lt[2], x] - 
         (Pi^2*G[lt[5], lt[5], x])/6 + 2*G[0, 1, S45/mm]*G[lt[5], lt[5], x] + 
         (Pi^2*G[lt[5], lt[9], x])/6 - 2*G[0, 1, S45/mm]*G[lt[5], lt[9], x] - 
         (Pi^2*G[lt[5], lt[13], x])/12 + 2*G[0, 1, S45/mm]*
          G[lt[5], lt[13], x] - (Pi^2*G[lt[5], lt[14], x])/12 + 
         2*G[0, 1, S45/mm]*G[lt[5], lt[14], x] + (Pi^2*G[lt[7], lt[1], x])/
          6 - 4*G[0, 1, S45/mm]*G[lt[7], lt[1], x] - 
         (Pi^2*G[lt[7], lt[4], x])/6 + 4*G[0, 1, S45/mm]*G[lt[7], lt[4], x] - 
         (Pi^2*G[lt[7], lt[5], x])/3 + 4*G[0, 1, S45/mm]*G[lt[7], lt[5], x] - 
         8*G[0, 1, S45/mm]*G[lt[7], lt[7], x] - (Pi^2*G[lt[7], lt[9], x])/3 + 
         4*G[0, 1, S45/mm]*G[lt[7], lt[9], x] + (Pi^2*G[lt[7], lt[12], x])/
          3 - (Pi^2*G[lt[9], lt[1], x])/6 + (Pi^2*G[lt[9], lt[5], x])/6 - 
         2*G[0, 1, S45/mm]*G[lt[9], lt[5], x] - 2*G[0, 1, S45/mm]*
          G[lt[9], lt[8], x] - (Pi^2*G[lt[9], lt[9], x])/6 + 
         2*G[0, 1, S45/mm]*G[lt[9], lt[9], x] - (Pi^2*G[lt[9], lt[13], x])/
          12 + 2*G[0, 1, S45/mm]*G[lt[9], lt[13], x] - 
         (Pi^2*G[lt[9], lt[14], x])/12 + 2*G[0, 1, S45/mm]*
          G[lt[9], lt[14], x] + (Pi^2*G[lt[12], lt[1], x])/12 + 
         2*G[0, 1, S45/mm]*G[lt[12], lt[1], x] + (Pi^2*G[lt[12], lt[4], x])/
          12 + 2*G[0, 1, S45/mm]*G[lt[12], lt[4], x] - 2*G[0, 1, S45/mm]*
          G[lt[12], lt[11], x] + (Pi^2*G[lt[12], lt[12], x])/6 + 
         (Pi^2*G[lt[12], lt[13], x])/12 - 2*G[0, 1, S45/mm]*
          G[lt[12], lt[13], x] + (Pi^2*G[lt[12], lt[14], x])/12 - 
         2*G[0, 1, S45/mm]*G[lt[12], lt[14], x] + 2*G[lt[1], x]*
          G[0, 0, 1, (mm - S45)/mm] - 2*G[lt[4], x]*G[0, 0, 1, 
           (mm - S45)/mm] - 4*G[lt[5], x]*G[0, 0, 1, (mm - S45)/mm] + 
         4*G[lt[7], x]*G[0, 0, 1, (mm - S45)/mm] - 4*G[lt[9], x]*
          G[0, 0, 1, (mm - S45)/mm] + 2*G[lt[12], x]*G[0, 0, 1, 
           (mm - S45)/mm] + 4*G[lt[1], x]*G[0, 0, 1, S45/mm] - 
         4*G[lt[4], x]*G[0, 0, 1, S45/mm] - 2*G[lt[5], x]*
          G[0, 0, 1, S45/mm] + 8*G[lt[7], x]*G[0, 0, 1, S45/mm] - 
         2*G[lt[9], x]*G[0, 0, 1, S45/mm] - 2*G[lt[12], x]*
          G[0, 0, 1, S45/mm] + 2*G[0, 0, 0, 1, (mm - S45)/mm] - 
         8*G[0, 0, 0, 1, S45/mm] - 4*G[0, 0, 1, 1, S45/mm] - 
         15*G[lt[1], lt[1], lt[1], lt[1], x] + G[lt[1], lt[1], lt[1], lt[4], 
          x] + G[lt[1], lt[1], lt[1], lt[13], x] + G[lt[1], lt[1], lt[1], 
          lt[14], x] - 2*G[lt[1], lt[1], lt[2], lt[13], x] - 
         2*G[lt[1], lt[1], lt[2], lt[14], x] + G[lt[1], lt[1], lt[4], lt[1], 
          x] + G[lt[1], lt[1], lt[4], lt[4], x] + G[lt[1], lt[1], lt[4], 
          lt[13], x] + G[lt[1], lt[1], lt[4], lt[14], x] - 
         2*G[lt[1], lt[1], lt[8], lt[13], x] - 2*G[lt[1], lt[1], lt[8], 
           lt[14], x] + G[lt[1], lt[1], lt[12], lt[1], x] + 
         G[lt[1], lt[1], lt[12], lt[4], x] - G[lt[1], lt[1], lt[12], lt[13], 
          x] - G[lt[1], lt[1], lt[12], lt[14], x] + 
         2*G[lt[1], lt[1], lt[13], lt[13], x] + 
         2*G[lt[1], lt[1], lt[13], lt[14], x] + 
         2*G[lt[1], lt[1], lt[14], lt[13], x] + 
         2*G[lt[1], lt[1], lt[14], lt[14], x] + 
         2*G[lt[1], lt[2], lt[2], lt[13], x] + 2*G[lt[1], lt[2], lt[2], 
           lt[14], x] + 2*G[lt[1], lt[2], lt[8], lt[13], x] + 
         2*G[lt[1], lt[2], lt[8], lt[14], x] - 4*G[lt[1], lt[2], lt[13], 
           lt[13], x] - 4*G[lt[1], lt[2], lt[13], lt[14], x] - 
         4*G[lt[1], lt[2], lt[14], lt[13], x] - 
         4*G[lt[1], lt[2], lt[14], lt[14], x] + G[lt[1], lt[4], lt[1], lt[1], 
          x] + G[lt[1], lt[4], lt[1], lt[4], x] + G[lt[1], lt[4], lt[1], 
          lt[13], x] + G[lt[1], lt[4], lt[1], lt[14], x] - 
         2*G[lt[1], lt[4], lt[2], lt[13], x] - 2*G[lt[1], lt[4], lt[2], 
           lt[14], x] + G[lt[1], lt[4], lt[4], lt[1], x] + 
         G[lt[1], lt[4], lt[4], lt[4], x] + G[lt[1], lt[4], lt[4], lt[13], 
          x] + G[lt[1], lt[4], lt[4], lt[14], x] - 
         2*G[lt[1], lt[4], lt[8], lt[13], x] - 2*G[lt[1], lt[4], lt[8], 
           lt[14], x] + G[lt[1], lt[4], lt[12], lt[1], x] + 
         G[lt[1], lt[4], lt[12], lt[4], x] - G[lt[1], lt[4], lt[12], lt[13], 
          x] - G[lt[1], lt[4], lt[12], lt[14], x] + 
         2*G[lt[1], lt[4], lt[13], lt[13], x] + 
         2*G[lt[1], lt[4], lt[13], lt[14], x] + 
         2*G[lt[1], lt[4], lt[14], lt[13], x] + 
         2*G[lt[1], lt[4], lt[14], lt[14], x] + 
         2*G[lt[1], lt[8], lt[2], lt[13], x] + 2*G[lt[1], lt[8], lt[2], 
           lt[14], x] + 2*G[lt[1], lt[8], lt[8], lt[13], x] + 
         2*G[lt[1], lt[8], lt[8], lt[14], x] - 4*G[lt[1], lt[8], lt[13], 
           lt[13], x] - 4*G[lt[1], lt[8], lt[13], lt[14], x] - 
         4*G[lt[1], lt[8], lt[14], lt[13], x] - 
         4*G[lt[1], lt[8], lt[14], lt[14], x] - 
         2*G[lt[1], lt[11], lt[1], lt[13], x] - 
         2*G[lt[1], lt[11], lt[1], lt[14], x] + 
         2*G[lt[1], lt[11], lt[2], lt[13], x] + 
         2*G[lt[1], lt[11], lt[2], lt[14], x] - 
         2*G[lt[1], lt[11], lt[4], lt[13], x] - 
         2*G[lt[1], lt[11], lt[4], lt[14], x] + 
         2*G[lt[1], lt[11], lt[8], lt[13], x] + 
         2*G[lt[1], lt[11], lt[8], lt[14], x] - 
         2*G[lt[1], lt[11], lt[12], lt[1], x] - 
         2*G[lt[1], lt[11], lt[12], lt[4], x] + 
         2*G[lt[1], lt[11], lt[12], lt[13], x] + 
         2*G[lt[1], lt[11], lt[12], lt[14], x] + G[lt[1], lt[12], lt[1], 
          lt[1], x] + G[lt[1], lt[12], lt[1], lt[4], x] + 
         G[lt[1], lt[12], lt[1], lt[13], x] + G[lt[1], lt[12], lt[1], lt[14], 
          x] + G[lt[1], lt[12], lt[4], lt[1], x] + G[lt[1], lt[12], lt[4], 
          lt[4], x] + G[lt[1], lt[12], lt[4], lt[13], x] + 
         G[lt[1], lt[12], lt[4], lt[14], x] + G[lt[1], lt[12], lt[12], lt[1], 
          x] + G[lt[1], lt[12], lt[12], lt[4], x] - G[lt[1], lt[12], lt[12], 
          lt[13], x] - G[lt[1], lt[12], lt[12], lt[14], x] - 
         2*G[lt[1], lt[12], lt[13], lt[13], x] - 
         2*G[lt[1], lt[12], lt[13], lt[14], x] - 
         2*G[lt[1], lt[12], lt[14], lt[13], x] - 
         2*G[lt[1], lt[12], lt[14], lt[14], x] - 
         2*G[lt[1], lt[13], lt[2], lt[13], x] - 
         2*G[lt[1], lt[13], lt[2], lt[14], x] - 
         2*G[lt[1], lt[13], lt[8], lt[13], x] - 
         2*G[lt[1], lt[13], lt[8], lt[14], x] + 
         4*G[lt[1], lt[13], lt[13], lt[13], x] + 
         4*G[lt[1], lt[13], lt[13], lt[14], x] + 
         4*G[lt[1], lt[13], lt[14], lt[13], x] + 
         4*G[lt[1], lt[13], lt[14], lt[14], x] - 
         2*G[lt[1], lt[14], lt[2], lt[13], x] - 
         2*G[lt[1], lt[14], lt[2], lt[14], x] - 
         2*G[lt[1], lt[14], lt[8], lt[13], x] - 
         2*G[lt[1], lt[14], lt[8], lt[14], x] + 
         4*G[lt[1], lt[14], lt[13], lt[13], x] + 
         4*G[lt[1], lt[14], lt[13], lt[14], x] + 
         4*G[lt[1], lt[14], lt[14], lt[13], x] + 
         4*G[lt[1], lt[14], lt[14], lt[14], x] + G[lt[4], lt[1], lt[1], 
          lt[1], x] + G[lt[4], lt[1], lt[1], lt[4], x] - 
         G[lt[4], lt[1], lt[1], lt[13], x] - G[lt[4], lt[1], lt[1], lt[14], 
          x] + 2*G[lt[4], lt[1], lt[2], lt[13], x] + 
         2*G[lt[4], lt[1], lt[2], lt[14], x] + G[lt[4], lt[1], lt[4], lt[1], 
          x] + G[lt[4], lt[1], lt[4], lt[4], x] - G[lt[4], lt[1], lt[4], 
          lt[13], x] - G[lt[4], lt[1], lt[4], lt[14], x] + 
         2*G[lt[4], lt[1], lt[8], lt[13], x] + 2*G[lt[4], lt[1], lt[8], 
           lt[14], x] - G[lt[4], lt[1], lt[12], lt[1], x] - 
         G[lt[4], lt[1], lt[12], lt[4], x] + G[lt[4], lt[1], lt[12], lt[13], 
          x] + G[lt[4], lt[1], lt[12], lt[14], x] - 
         2*G[lt[4], lt[1], lt[13], lt[13], x] - 
         2*G[lt[4], lt[1], lt[13], lt[14], x] - 
         2*G[lt[4], lt[1], lt[14], lt[13], x] - 
         2*G[lt[4], lt[1], lt[14], lt[14], x] - 
         2*G[lt[4], lt[2], lt[2], lt[13], x] - 2*G[lt[4], lt[2], lt[2], 
           lt[14], x] - 2*G[lt[4], lt[2], lt[8], lt[13], x] - 
         2*G[lt[4], lt[2], lt[8], lt[14], x] + 4*G[lt[4], lt[2], lt[13], 
           lt[13], x] + 4*G[lt[4], lt[2], lt[13], lt[14], x] + 
         4*G[lt[4], lt[2], lt[14], lt[13], x] + 
         4*G[lt[4], lt[2], lt[14], lt[14], x] + G[lt[4], lt[4], lt[1], lt[1], 
          x] + G[lt[4], lt[4], lt[1], lt[4], x] - G[lt[4], lt[4], lt[1], 
          lt[13], x] - G[lt[4], lt[4], lt[1], lt[14], x] + 
         2*G[lt[4], lt[4], lt[2], lt[13], x] + 2*G[lt[4], lt[4], lt[2], 
           lt[14], x] + G[lt[4], lt[4], lt[4], lt[1], x] + 
         G[lt[4], lt[4], lt[4], lt[4], x] - G[lt[4], lt[4], lt[4], lt[13], 
          x] - G[lt[4], lt[4], lt[4], lt[14], x] + 
         2*G[lt[4], lt[4], lt[8], lt[13], x] + 2*G[lt[4], lt[4], lt[8], 
           lt[14], x] - G[lt[4], lt[4], lt[12], lt[1], x] - 
         G[lt[4], lt[4], lt[12], lt[4], x] + G[lt[4], lt[4], lt[12], lt[13], 
          x] + G[lt[4], lt[4], lt[12], lt[14], x] - 
         2*G[lt[4], lt[4], lt[13], lt[13], x] - 
         2*G[lt[4], lt[4], lt[13], lt[14], x] - 
         2*G[lt[4], lt[4], lt[14], lt[13], x] - 
         2*G[lt[4], lt[4], lt[14], lt[14], x] - 
         2*G[lt[4], lt[8], lt[2], lt[13], x] - 2*G[lt[4], lt[8], lt[2], 
           lt[14], x] - 2*G[lt[4], lt[8], lt[8], lt[13], x] - 
         2*G[lt[4], lt[8], lt[8], lt[14], x] + 4*G[lt[4], lt[8], lt[13], 
           lt[13], x] + 4*G[lt[4], lt[8], lt[13], lt[14], x] + 
         4*G[lt[4], lt[8], lt[14], lt[13], x] + 
         4*G[lt[4], lt[8], lt[14], lt[14], x] + 
         2*G[lt[4], lt[11], lt[1], lt[13], x] + 
         2*G[lt[4], lt[11], lt[1], lt[14], x] - 
         2*G[lt[4], lt[11], lt[2], lt[13], x] - 
         2*G[lt[4], lt[11], lt[2], lt[14], x] + 
         2*G[lt[4], lt[11], lt[4], lt[13], x] + 
         2*G[lt[4], lt[11], lt[4], lt[14], x] - 
         2*G[lt[4], lt[11], lt[8], lt[13], x] - 
         2*G[lt[4], lt[11], lt[8], lt[14], x] + 
         2*G[lt[4], lt[11], lt[12], lt[1], x] + 
         2*G[lt[4], lt[11], lt[12], lt[4], x] - 
         2*G[lt[4], lt[11], lt[12], lt[13], x] - 
         2*G[lt[4], lt[11], lt[12], lt[14], x] - G[lt[4], lt[12], lt[1], 
          lt[1], x] - G[lt[4], lt[12], lt[1], lt[4], x] - 
         G[lt[4], lt[12], lt[1], lt[13], x] - G[lt[4], lt[12], lt[1], lt[14], 
          x] - G[lt[4], lt[12], lt[4], lt[1], x] - G[lt[4], lt[12], lt[4], 
          lt[4], x] - G[lt[4], lt[12], lt[4], lt[13], x] - 
         G[lt[4], lt[12], lt[4], lt[14], x] - G[lt[4], lt[12], lt[12], lt[1], 
          x] - G[lt[4], lt[12], lt[12], lt[4], x] + G[lt[4], lt[12], lt[12], 
          lt[13], x] + G[lt[4], lt[12], lt[12], lt[14], x] + 
         2*G[lt[4], lt[12], lt[13], lt[13], x] + 
         2*G[lt[4], lt[12], lt[13], lt[14], x] + 
         2*G[lt[4], lt[12], lt[14], lt[13], x] + 
         2*G[lt[4], lt[12], lt[14], lt[14], x] + 
         2*G[lt[4], lt[13], lt[2], lt[13], x] + 
         2*G[lt[4], lt[13], lt[2], lt[14], x] + 
         2*G[lt[4], lt[13], lt[8], lt[13], x] + 
         2*G[lt[4], lt[13], lt[8], lt[14], x] - 
         4*G[lt[4], lt[13], lt[13], lt[13], x] - 
         4*G[lt[4], lt[13], lt[13], lt[14], x] - 
         4*G[lt[4], lt[13], lt[14], lt[13], x] - 
         4*G[lt[4], lt[13], lt[14], lt[14], x] + 
         2*G[lt[4], lt[14], lt[2], lt[13], x] + 
         2*G[lt[4], lt[14], lt[2], lt[14], x] + 
         2*G[lt[4], lt[14], lt[8], lt[13], x] + 
         2*G[lt[4], lt[14], lt[8], lt[14], x] - 
         4*G[lt[4], lt[14], lt[13], lt[13], x] - 
         4*G[lt[4], lt[14], lt[13], lt[14], x] - 
         4*G[lt[4], lt[14], lt[14], lt[13], x] - 
         4*G[lt[4], lt[14], lt[14], lt[14], x] + 
         8*G[lt[5], lt[1], lt[1], lt[1], x] - 2*G[lt[5], lt[2], lt[2], 
           lt[13], x] - 2*G[lt[5], lt[2], lt[2], lt[14], x] - 
         2*G[lt[5], lt[2], lt[8], lt[13], x] - 2*G[lt[5], lt[2], lt[8], 
           lt[14], x] + 4*G[lt[5], lt[2], lt[13], lt[13], x] + 
         4*G[lt[5], lt[2], lt[13], lt[14], x] + 
         4*G[lt[5], lt[2], lt[14], lt[13], x] + 
         4*G[lt[5], lt[2], lt[14], lt[14], x] + 
         4*G[lt[5], lt[5], lt[1], lt[1], x] + 2*G[lt[5], lt[5], lt[2], 
           lt[13], x] + 2*G[lt[5], lt[5], lt[2], lt[14], x] + 
         2*G[lt[5], lt[5], lt[5], lt[1], x] - G[lt[5], lt[5], lt[5], lt[13], 
          x] - G[lt[5], lt[5], lt[5], lt[14], x] - 
         2*G[lt[5], lt[5], lt[9], lt[1], x] + G[lt[5], lt[5], lt[9], lt[13], 
          x] + G[lt[5], lt[5], lt[9], lt[14], x] - 
         2*G[lt[5], lt[5], lt[13], lt[13], x] - 
         2*G[lt[5], lt[5], lt[13], lt[14], x] - 
         2*G[lt[5], lt[5], lt[14], lt[13], x] - 
         2*G[lt[5], lt[5], lt[14], lt[14], x] - 
         4*G[lt[5], lt[9], lt[1], lt[1], x] + 2*G[lt[5], lt[9], lt[5], lt[1], 
           x] - G[lt[5], lt[9], lt[5], lt[13], x] - G[lt[5], lt[9], lt[5], 
          lt[14], x] - 2*G[lt[5], lt[9], lt[8], lt[13], x] - 
         2*G[lt[5], lt[9], lt[8], lt[14], x] - 2*G[lt[5], lt[9], lt[9], 
           lt[1], x] + G[lt[5], lt[9], lt[9], lt[13], x] + 
         G[lt[5], lt[9], lt[9], lt[14], x] + 2*G[lt[5], lt[9], lt[13], 
           lt[13], x] + 2*G[lt[5], lt[9], lt[13], lt[14], x] + 
         2*G[lt[5], lt[9], lt[14], lt[13], x] + 
         2*G[lt[5], lt[9], lt[14], lt[14], x] + 
         2*G[lt[5], lt[13], lt[2], lt[13], x] + 
         2*G[lt[5], lt[13], lt[2], lt[14], x] + 
         2*G[lt[5], lt[13], lt[8], lt[13], x] + 
         2*G[lt[5], lt[13], lt[8], lt[14], x] - 
         4*G[lt[5], lt[13], lt[13], lt[13], x] - 
         4*G[lt[5], lt[13], lt[13], lt[14], x] - 
         4*G[lt[5], lt[13], lt[14], lt[13], x] - 
         4*G[lt[5], lt[13], lt[14], lt[14], x] + 
         2*G[lt[5], lt[14], lt[2], lt[13], x] + 
         2*G[lt[5], lt[14], lt[2], lt[14], x] + 
         2*G[lt[5], lt[14], lt[8], lt[13], x] + 
         2*G[lt[5], lt[14], lt[8], lt[14], x] - 
         4*G[lt[5], lt[14], lt[13], lt[13], x] - 
         4*G[lt[5], lt[14], lt[13], lt[14], x] - 
         4*G[lt[5], lt[14], lt[14], lt[13], x] - 
         4*G[lt[5], lt[14], lt[14], lt[14], x] - 
         14*G[lt[7], lt[1], lt[1], lt[1], x] + 2*G[lt[7], lt[1], lt[1], 
           lt[4], x] + 2*G[lt[7], lt[1], lt[1], lt[13], x] + 
         2*G[lt[7], lt[1], lt[1], lt[14], x] - 4*G[lt[7], lt[1], lt[2], 
           lt[13], x] - 4*G[lt[7], lt[1], lt[2], lt[14], x] + 
         2*G[lt[7], lt[1], lt[4], lt[1], x] + 2*G[lt[7], lt[1], lt[4], lt[4], 
           x] + 2*G[lt[7], lt[1], lt[4], lt[13], x] + 
         2*G[lt[7], lt[1], lt[4], lt[14], x] - 4*G[lt[7], lt[1], lt[8], 
           lt[13], x] - 4*G[lt[7], lt[1], lt[8], lt[14], x] + 
         2*G[lt[7], lt[1], lt[12], lt[1], x] + 2*G[lt[7], lt[1], lt[12], 
           lt[4], x] - 2*G[lt[7], lt[1], lt[12], lt[13], x] - 
         2*G[lt[7], lt[1], lt[12], lt[14], x] + 
         4*G[lt[7], lt[1], lt[13], lt[13], x] + 
         4*G[lt[7], lt[1], lt[13], lt[14], x] + 
         4*G[lt[7], lt[1], lt[14], lt[13], x] + 
         4*G[lt[7], lt[1], lt[14], lt[14], x] + 
         2*G[lt[7], lt[4], lt[1], lt[1], x] + 2*G[lt[7], lt[4], lt[1], lt[4], 
           x] - 2*G[lt[7], lt[4], lt[1], lt[13], x] - 
         2*G[lt[7], lt[4], lt[1], lt[14], x] + 4*G[lt[7], lt[4], lt[2], 
           lt[13], x] + 4*G[lt[7], lt[4], lt[2], lt[14], x] + 
         2*G[lt[7], lt[4], lt[4], lt[1], x] + 2*G[lt[7], lt[4], lt[4], lt[4], 
           x] - 2*G[lt[7], lt[4], lt[4], lt[13], x] - 
         2*G[lt[7], lt[4], lt[4], lt[14], x] + 4*G[lt[7], lt[4], lt[8], 
           lt[13], x] + 4*G[lt[7], lt[4], lt[8], lt[14], x] - 
         2*G[lt[7], lt[4], lt[12], lt[1], x] - 2*G[lt[7], lt[4], lt[12], 
           lt[4], x] + 2*G[lt[7], lt[4], lt[12], lt[13], x] + 
         2*G[lt[7], lt[4], lt[12], lt[14], x] - 
         4*G[lt[7], lt[4], lt[13], lt[13], x] - 
         4*G[lt[7], lt[4], lt[13], lt[14], x] - 
         4*G[lt[7], lt[4], lt[14], lt[13], x] - 
         4*G[lt[7], lt[4], lt[14], lt[14], x] + 
         8*G[lt[7], lt[5], lt[1], lt[1], x] + 4*G[lt[7], lt[5], lt[2], 
           lt[13], x] + 4*G[lt[7], lt[5], lt[2], lt[14], x] + 
         4*G[lt[7], lt[5], lt[5], lt[1], x] - 2*G[lt[7], lt[5], lt[5], 
           lt[13], x] - 2*G[lt[7], lt[5], lt[5], lt[14], x] - 
         4*G[lt[7], lt[5], lt[9], lt[1], x] + 2*G[lt[7], lt[5], lt[9], 
           lt[13], x] + 2*G[lt[7], lt[5], lt[9], lt[14], x] - 
         4*G[lt[7], lt[5], lt[13], lt[13], x] - 
         4*G[lt[7], lt[5], lt[13], lt[14], x] - 
         4*G[lt[7], lt[5], lt[14], lt[13], x] - 
         4*G[lt[7], lt[5], lt[14], lt[14], x] - 
         12*G[lt[7], lt[7], lt[1], lt[1], x] + 4*G[lt[7], lt[7], lt[1], 
           lt[4], x] + 4*G[lt[7], lt[7], lt[1], lt[13], x] + 
         4*G[lt[7], lt[7], lt[1], lt[14], x] + 4*G[lt[7], lt[7], lt[4], 
           lt[1], x] + 4*G[lt[7], lt[7], lt[4], lt[4], x] - 
         4*G[lt[7], lt[7], lt[4], lt[13], x] - 4*G[lt[7], lt[7], lt[4], 
           lt[14], x] + 8*G[lt[7], lt[7], lt[5], lt[1], x] - 
         4*G[lt[7], lt[7], lt[5], lt[13], x] - 4*G[lt[7], lt[7], lt[5], 
           lt[14], x] - 8*G[lt[7], lt[7], lt[7], lt[1], x] + 
         8*G[lt[7], lt[7], lt[7], lt[4], x] + 8*G[lt[7], lt[7], lt[9], lt[1], 
           x] - 4*G[lt[7], lt[7], lt[9], lt[13], x] - 
         4*G[lt[7], lt[7], lt[9], lt[14], x] - 4*G[lt[7], lt[7], lt[12], 
           lt[1], x] - 4*G[lt[7], lt[7], lt[12], lt[4], x] + 
         4*G[lt[7], lt[7], lt[12], lt[13], x] + 
         4*G[lt[7], lt[7], lt[12], lt[14], x] + 
         8*G[lt[7], lt[9], lt[1], lt[1], x] - 4*G[lt[7], lt[9], lt[5], lt[1], 
           x] + 2*G[lt[7], lt[9], lt[5], lt[13], x] + 
         2*G[lt[7], lt[9], lt[5], lt[14], x] + 4*G[lt[7], lt[9], lt[8], 
           lt[13], x] + 4*G[lt[7], lt[9], lt[8], lt[14], x] + 
         4*G[lt[7], lt[9], lt[9], lt[1], x] - 2*G[lt[7], lt[9], lt[9], 
           lt[13], x] - 2*G[lt[7], lt[9], lt[9], lt[14], x] - 
         4*G[lt[7], lt[9], lt[13], lt[13], x] - 
         4*G[lt[7], lt[9], lt[13], lt[14], x] - 
         4*G[lt[7], lt[9], lt[14], lt[13], x] - 
         4*G[lt[7], lt[9], lt[14], lt[14], x] - 
         2*G[lt[7], lt[12], lt[1], lt[1], x] - 2*G[lt[7], lt[12], lt[1], 
           lt[4], x] - 2*G[lt[7], lt[12], lt[1], lt[13], x] - 
         2*G[lt[7], lt[12], lt[1], lt[14], x] - 
         2*G[lt[7], lt[12], lt[4], lt[1], x] - 2*G[lt[7], lt[12], lt[4], 
           lt[4], x] - 2*G[lt[7], lt[12], lt[4], lt[13], x] - 
         2*G[lt[7], lt[12], lt[4], lt[14], x] - 
         2*G[lt[7], lt[12], lt[12], lt[1], x] - 
         2*G[lt[7], lt[12], lt[12], lt[4], x] + 
         2*G[lt[7], lt[12], lt[12], lt[13], x] + 
         2*G[lt[7], lt[12], lt[12], lt[14], x] + 
         4*G[lt[7], lt[12], lt[13], lt[13], x] + 
         4*G[lt[7], lt[12], lt[13], lt[14], x] + 
         4*G[lt[7], lt[12], lt[14], lt[13], x] + 
         4*G[lt[7], lt[12], lt[14], lt[14], x] + 
         8*G[lt[9], lt[1], lt[1], lt[1], x] - 4*G[lt[9], lt[5], lt[1], lt[1], 
           x] - 2*G[lt[9], lt[5], lt[2], lt[13], x] - 
         2*G[lt[9], lt[5], lt[2], lt[14], x] - 2*G[lt[9], lt[5], lt[5], 
           lt[1], x] + G[lt[9], lt[5], lt[5], lt[13], x] + 
         G[lt[9], lt[5], lt[5], lt[14], x] + 2*G[lt[9], lt[5], lt[9], lt[1], 
           x] - G[lt[9], lt[5], lt[9], lt[13], x] - G[lt[9], lt[5], lt[9], 
          lt[14], x] + 2*G[lt[9], lt[5], lt[13], lt[13], x] + 
         2*G[lt[9], lt[5], lt[13], lt[14], x] + 
         2*G[lt[9], lt[5], lt[14], lt[13], x] + 
         2*G[lt[9], lt[5], lt[14], lt[14], x] - 
         2*G[lt[9], lt[8], lt[2], lt[13], x] - 2*G[lt[9], lt[8], lt[2], 
           lt[14], x] - 2*G[lt[9], lt[8], lt[8], lt[13], x] - 
         2*G[lt[9], lt[8], lt[8], lt[14], x] + 4*G[lt[9], lt[8], lt[13], 
           lt[13], x] + 4*G[lt[9], lt[8], lt[13], lt[14], x] + 
         4*G[lt[9], lt[8], lt[14], lt[13], x] + 
         4*G[lt[9], lt[8], lt[14], lt[14], x] + 
         4*G[lt[9], lt[9], lt[1], lt[1], x] - 2*G[lt[9], lt[9], lt[5], lt[1], 
           x] + G[lt[9], lt[9], lt[5], lt[13], x] + G[lt[9], lt[9], lt[5], 
          lt[14], x] + 2*G[lt[9], lt[9], lt[8], lt[13], x] + 
         2*G[lt[9], lt[9], lt[8], lt[14], x] + 2*G[lt[9], lt[9], lt[9], 
           lt[1], x] - G[lt[9], lt[9], lt[9], lt[13], x] - 
         G[lt[9], lt[9], lt[9], lt[14], x] - 2*G[lt[9], lt[9], lt[13], 
           lt[13], x] - 2*G[lt[9], lt[9], lt[13], lt[14], x] - 
         2*G[lt[9], lt[9], lt[14], lt[13], x] - 
         2*G[lt[9], lt[9], lt[14], lt[14], x] + 
         2*G[lt[9], lt[13], lt[2], lt[13], x] + 
         2*G[lt[9], lt[13], lt[2], lt[14], x] + 
         2*G[lt[9], lt[13], lt[8], lt[13], x] + 
         2*G[lt[9], lt[13], lt[8], lt[14], x] - 
         4*G[lt[9], lt[13], lt[13], lt[13], x] - 
         4*G[lt[9], lt[13], lt[13], lt[14], x] - 
         4*G[lt[9], lt[13], lt[14], lt[13], x] - 
         4*G[lt[9], lt[13], lt[14], lt[14], x] + 
         2*G[lt[9], lt[14], lt[2], lt[13], x] + 
         2*G[lt[9], lt[14], lt[2], lt[14], x] + 
         2*G[lt[9], lt[14], lt[8], lt[13], x] + 
         2*G[lt[9], lt[14], lt[8], lt[14], x] - 
         4*G[lt[9], lt[14], lt[13], lt[13], x] - 
         4*G[lt[9], lt[14], lt[13], lt[14], x] - 
         4*G[lt[9], lt[14], lt[14], lt[13], x] - 
         4*G[lt[9], lt[14], lt[14], lt[14], x] - G[lt[12], lt[1], lt[1], 
          lt[1], x] - G[lt[12], lt[1], lt[1], lt[4], x] - 
         G[lt[12], lt[1], lt[1], lt[13], x] - G[lt[12], lt[1], lt[1], lt[14], 
          x] + 2*G[lt[12], lt[1], lt[2], lt[13], x] + 
         2*G[lt[12], lt[1], lt[2], lt[14], x] - G[lt[12], lt[1], lt[4], 
          lt[1], x] - G[lt[12], lt[1], lt[4], lt[4], x] - 
         G[lt[12], lt[1], lt[4], lt[13], x] - G[lt[12], lt[1], lt[4], lt[14], 
          x] + 2*G[lt[12], lt[1], lt[8], lt[13], x] + 
         2*G[lt[12], lt[1], lt[8], lt[14], x] - G[lt[12], lt[1], lt[12], 
          lt[1], x] - G[lt[12], lt[1], lt[12], lt[4], x] + 
         G[lt[12], lt[1], lt[12], lt[13], x] + G[lt[12], lt[1], lt[12], 
          lt[14], x] - 2*G[lt[12], lt[1], lt[13], lt[13], x] - 
         2*G[lt[12], lt[1], lt[13], lt[14], x] - 
         2*G[lt[12], lt[1], lt[14], lt[13], x] - 
         2*G[lt[12], lt[1], lt[14], lt[14], x] - G[lt[12], lt[4], lt[1], 
          lt[1], x] - G[lt[12], lt[4], lt[1], lt[4], x] - 
         G[lt[12], lt[4], lt[1], lt[13], x] - G[lt[12], lt[4], lt[1], lt[14], 
          x] + 2*G[lt[12], lt[4], lt[2], lt[13], x] + 
         2*G[lt[12], lt[4], lt[2], lt[14], x] - G[lt[12], lt[4], lt[4], 
          lt[1], x] - G[lt[12], lt[4], lt[4], lt[4], x] - 
         G[lt[12], lt[4], lt[4], lt[13], x] - G[lt[12], lt[4], lt[4], lt[14], 
          x] + 2*G[lt[12], lt[4], lt[8], lt[13], x] + 
         2*G[lt[12], lt[4], lt[8], lt[14], x] - G[lt[12], lt[4], lt[12], 
          lt[1], x] - G[lt[12], lt[4], lt[12], lt[4], x] + 
         G[lt[12], lt[4], lt[12], lt[13], x] + G[lt[12], lt[4], lt[12], 
          lt[14], x] - 2*G[lt[12], lt[4], lt[13], lt[13], x] - 
         2*G[lt[12], lt[4], lt[13], lt[14], x] - 
         2*G[lt[12], lt[4], lt[14], lt[13], x] - 
         2*G[lt[12], lt[4], lt[14], lt[14], x] + 
         2*G[lt[12], lt[11], lt[1], lt[13], x] + 
         2*G[lt[12], lt[11], lt[1], lt[14], x] - 
         2*G[lt[12], lt[11], lt[2], lt[13], x] - 
         2*G[lt[12], lt[11], lt[2], lt[14], x] + 
         2*G[lt[12], lt[11], lt[4], lt[13], x] + 
         2*G[lt[12], lt[11], lt[4], lt[14], x] - 
         2*G[lt[12], lt[11], lt[8], lt[13], x] - 
         2*G[lt[12], lt[11], lt[8], lt[14], x] + 
         2*G[lt[12], lt[11], lt[12], lt[1], x] + 
         2*G[lt[12], lt[11], lt[12], lt[4], x] - 
         2*G[lt[12], lt[11], lt[12], lt[13], x] - 
         2*G[lt[12], lt[11], lt[12], lt[14], x] - G[lt[12], lt[12], lt[1], 
          lt[1], x] - G[lt[12], lt[12], lt[1], lt[4], x] - 
         G[lt[12], lt[12], lt[1], lt[13], x] - G[lt[12], lt[12], lt[1], 
          lt[14], x] - G[lt[12], lt[12], lt[4], lt[1], x] - 
         G[lt[12], lt[12], lt[4], lt[4], x] - G[lt[12], lt[12], lt[4], 
          lt[13], x] - G[lt[12], lt[12], lt[4], lt[14], x] - 
         G[lt[12], lt[12], lt[12], lt[1], x] - G[lt[12], lt[12], lt[12], 
          lt[4], x] + G[lt[12], lt[12], lt[12], lt[13], x] + 
         G[lt[12], lt[12], lt[12], lt[14], x] + 2*G[lt[12], lt[12], lt[13], 
           lt[13], x] + 2*G[lt[12], lt[12], lt[13], lt[14], x] + 
         2*G[lt[12], lt[12], lt[14], lt[13], x] + 
         2*G[lt[12], lt[12], lt[14], lt[14], x] - 
         2*G[lt[12], lt[13], lt[2], lt[13], x] - 
         2*G[lt[12], lt[13], lt[2], lt[14], x] - 
         2*G[lt[12], lt[13], lt[8], lt[13], x] - 
         2*G[lt[12], lt[13], lt[8], lt[14], x] + 
         4*G[lt[12], lt[13], lt[13], lt[13], x] + 
         4*G[lt[12], lt[13], lt[13], lt[14], x] + 
         4*G[lt[12], lt[13], lt[14], lt[13], x] + 
         4*G[lt[12], lt[13], lt[14], lt[14], x] - 
         2*G[lt[12], lt[14], lt[2], lt[13], x] - 
         2*G[lt[12], lt[14], lt[2], lt[14], x] - 
         2*G[lt[12], lt[14], lt[8], lt[13], x] - 
         2*G[lt[12], lt[14], lt[8], lt[14], x] + 
         4*G[lt[12], lt[14], lt[13], lt[13], x] + 
         4*G[lt[12], lt[14], lt[13], lt[14], x] + 
         4*G[lt[12], lt[14], lt[14], lt[13], x] + 
         4*G[lt[12], lt[14], lt[14], lt[14], x] - (Pi^2*G[lt[5], x]*Log[mm])/
          12 - (Pi^2*G[lt[9], x]*Log[mm])/12 + (Pi^2*G[lt[12], x]*Log[mm])/
          12 + 2*G[lt[5], x]*G[0, 1, S45/mm]*Log[mm] + 
         2*G[lt[9], x]*G[0, 1, S45/mm]*Log[mm] - 2*G[lt[12], x]*
          G[0, 1, S45/mm]*Log[mm] - G[lt[1], lt[1], lt[12], x]*Log[mm] + 
         G[lt[1], lt[1], lt[13], x]*Log[mm] + G[lt[1], lt[1], lt[14], x]*
          Log[mm] - 2*G[lt[1], lt[2], lt[13], x]*Log[mm] - 
         2*G[lt[1], lt[2], lt[14], x]*Log[mm] - G[lt[1], lt[4], lt[12], x]*
          Log[mm] + G[lt[1], lt[4], lt[13], x]*Log[mm] + 
         G[lt[1], lt[4], lt[14], x]*Log[mm] - 2*G[lt[1], lt[8], lt[13], x]*
          Log[mm] - 2*G[lt[1], lt[8], lt[14], x]*Log[mm] + 
         2*G[lt[1], lt[11], lt[12], x]*Log[mm] - G[lt[1], lt[12], lt[12], x]*
          Log[mm] - G[lt[1], lt[12], lt[13], x]*Log[mm] - 
         G[lt[1], lt[12], lt[14], x]*Log[mm] + 2*G[lt[1], lt[13], lt[13], x]*
          Log[mm] + 2*G[lt[1], lt[13], lt[14], x]*Log[mm] + 
         2*G[lt[1], lt[14], lt[13], x]*Log[mm] + 
         2*G[lt[1], lt[14], lt[14], x]*Log[mm] + G[lt[4], lt[1], lt[12], x]*
          Log[mm] - G[lt[4], lt[1], lt[13], x]*Log[mm] - 
         G[lt[4], lt[1], lt[14], x]*Log[mm] + 2*G[lt[4], lt[2], lt[13], x]*
          Log[mm] + 2*G[lt[4], lt[2], lt[14], x]*Log[mm] + 
         G[lt[4], lt[4], lt[12], x]*Log[mm] - G[lt[4], lt[4], lt[13], x]*
          Log[mm] - G[lt[4], lt[4], lt[14], x]*Log[mm] + 
         2*G[lt[4], lt[8], lt[13], x]*Log[mm] + 2*G[lt[4], lt[8], lt[14], x]*
          Log[mm] - 2*G[lt[4], lt[11], lt[12], x]*Log[mm] + 
         G[lt[4], lt[12], lt[12], x]*Log[mm] + G[lt[4], lt[12], lt[13], x]*
          Log[mm] + G[lt[4], lt[12], lt[14], x]*Log[mm] - 
         2*G[lt[4], lt[13], lt[13], x]*Log[mm] - 
         2*G[lt[4], lt[13], lt[14], x]*Log[mm] - 
         2*G[lt[4], lt[14], lt[13], x]*Log[mm] - 
         2*G[lt[4], lt[14], lt[14], x]*Log[mm] + 2*G[lt[5], lt[2], lt[13], x]*
          Log[mm] + 2*G[lt[5], lt[2], lt[14], x]*Log[mm] - 
         G[lt[5], lt[5], lt[5], x]*Log[mm] + G[lt[5], lt[5], lt[9], x]*
          Log[mm] - G[lt[5], lt[5], lt[13], x]*Log[mm] - 
         G[lt[5], lt[5], lt[14], x]*Log[mm] - G[lt[5], lt[9], lt[5], x]*
          Log[mm] + G[lt[5], lt[9], lt[9], x]*Log[mm] + 
         G[lt[5], lt[9], lt[13], x]*Log[mm] + G[lt[5], lt[9], lt[14], x]*
          Log[mm] - 2*G[lt[5], lt[13], lt[13], x]*Log[mm] - 
         2*G[lt[5], lt[13], lt[14], x]*Log[mm] - 
         2*G[lt[5], lt[14], lt[13], x]*Log[mm] - 
         2*G[lt[5], lt[14], lt[14], x]*Log[mm] - 2*G[lt[7], lt[1], lt[12], x]*
          Log[mm] + 2*G[lt[7], lt[1], lt[13], x]*Log[mm] + 
         2*G[lt[7], lt[1], lt[14], x]*Log[mm] + 2*G[lt[7], lt[4], lt[12], x]*
          Log[mm] - 2*G[lt[7], lt[4], lt[13], x]*Log[mm] - 
         2*G[lt[7], lt[4], lt[14], x]*Log[mm] - 2*G[lt[7], lt[5], lt[5], x]*
          Log[mm] + 2*G[lt[7], lt[5], lt[9], x]*Log[mm] - 
         2*G[lt[7], lt[5], lt[13], x]*Log[mm] - 2*G[lt[7], lt[5], lt[14], x]*
          Log[mm] - 4*G[lt[7], lt[7], lt[5], x]*Log[mm] - 
         4*G[lt[7], lt[7], lt[9], x]*Log[mm] + 4*G[lt[7], lt[7], lt[12], x]*
          Log[mm] + 2*G[lt[7], lt[9], lt[5], x]*Log[mm] - 
         2*G[lt[7], lt[9], lt[9], x]*Log[mm] - 2*G[lt[7], lt[9], lt[13], x]*
          Log[mm] - 2*G[lt[7], lt[9], lt[14], x]*Log[mm] + 
         2*G[lt[7], lt[12], lt[12], x]*Log[mm] + 
         2*G[lt[7], lt[12], lt[13], x]*Log[mm] + 
         2*G[lt[7], lt[12], lt[14], x]*Log[mm] + G[lt[9], lt[5], lt[5], x]*
          Log[mm] - G[lt[9], lt[5], lt[9], x]*Log[mm] + 
         G[lt[9], lt[5], lt[13], x]*Log[mm] + G[lt[9], lt[5], lt[14], x]*
          Log[mm] + 2*G[lt[9], lt[8], lt[13], x]*Log[mm] + 
         2*G[lt[9], lt[8], lt[14], x]*Log[mm] + G[lt[9], lt[9], lt[5], x]*
          Log[mm] - G[lt[9], lt[9], lt[9], x]*Log[mm] - 
         G[lt[9], lt[9], lt[13], x]*Log[mm] - G[lt[9], lt[9], lt[14], x]*
          Log[mm] - 2*G[lt[9], lt[13], lt[13], x]*Log[mm] - 
         2*G[lt[9], lt[13], lt[14], x]*Log[mm] - 
         2*G[lt[9], lt[14], lt[13], x]*Log[mm] - 
         2*G[lt[9], lt[14], lt[14], x]*Log[mm] + G[lt[12], lt[1], lt[12], x]*
          Log[mm] - G[lt[12], lt[1], lt[13], x]*Log[mm] - 
         G[lt[12], lt[1], lt[14], x]*Log[mm] + G[lt[12], lt[4], lt[12], x]*
          Log[mm] - G[lt[12], lt[4], lt[13], x]*Log[mm] - 
         G[lt[12], lt[4], lt[14], x]*Log[mm] - 2*G[lt[12], lt[11], lt[12], x]*
          Log[mm] + G[lt[12], lt[12], lt[12], x]*Log[mm] + 
         G[lt[12], lt[12], lt[13], x]*Log[mm] + G[lt[12], lt[12], lt[14], x]*
          Log[mm] + 2*G[lt[12], lt[13], lt[13], x]*Log[mm] + 
         2*G[lt[12], lt[13], lt[14], x]*Log[mm] + 
         2*G[lt[12], lt[14], lt[13], x]*Log[mm] + 
         2*G[lt[12], lt[14], lt[14], x]*Log[mm] - 
         (G[lt[1], lt[12], x]*Log[mm]^2)/2 + (G[lt[1], lt[13], x]*Log[mm]^2)/
          2 + (G[lt[1], lt[14], x]*Log[mm]^2)/2 + 
         (G[lt[4], lt[12], x]*Log[mm]^2)/2 - (G[lt[4], lt[13], x]*Log[mm]^2)/
          2 - (G[lt[4], lt[14], x]*Log[mm]^2)/2 - 
         (G[lt[5], lt[5], x]*Log[mm]^2)/2 + (G[lt[5], lt[9], x]*Log[mm]^2)/
          2 - (G[lt[5], lt[13], x]*Log[mm]^2)/2 - 
         (G[lt[5], lt[14], x]*Log[mm]^2)/2 - G[lt[7], lt[5], x]*Log[mm]^2 - 
         G[lt[7], lt[9], x]*Log[mm]^2 + G[lt[7], lt[12], x]*Log[mm]^2 + 
         (G[lt[9], lt[5], x]*Log[mm]^2)/2 - (G[lt[9], lt[9], x]*Log[mm]^2)/
          2 - (G[lt[9], lt[13], x]*Log[mm]^2)/2 - 
         (G[lt[9], lt[14], x]*Log[mm]^2)/2 + (G[lt[12], lt[12], x]*Log[mm]^2)/
          2 + (G[lt[12], lt[13], x]*Log[mm]^2)/2 + 
         (G[lt[12], lt[14], x]*Log[mm]^2)/2 - (G[lt[5], x]*Log[mm]^3)/6 - 
         (G[lt[9], x]*Log[mm]^3)/6 + (G[lt[12], x]*Log[mm]^3)/6 + 
         (Pi^2*G[lt[1], x]*Log[-S12])/6 - (Pi^2*G[lt[5], x]*Log[-S12])/12 + 
         (Pi^2*G[lt[7], x]*Log[-S12])/6 - (Pi^2*G[lt[9], x]*Log[-S12])/12 - 
         8*G[lt[1], lt[1], lt[1], x]*Log[-S12] + 4*G[lt[5], lt[1], lt[1], x]*
          Log[-S12] + 2*G[lt[5], lt[5], lt[1], x]*Log[-S12] + 
         G[lt[5], lt[5], lt[5], x]*Log[-S12] - G[lt[5], lt[5], lt[9], x]*
          Log[-S12] - 2*G[lt[5], lt[9], lt[1], x]*Log[-S12] + 
         G[lt[5], lt[9], lt[5], x]*Log[-S12] - G[lt[5], lt[9], lt[9], x]*
          Log[-S12] - 8*G[lt[7], lt[1], lt[1], x]*Log[-S12] + 
         4*G[lt[7], lt[5], lt[1], x]*Log[-S12] + 2*G[lt[7], lt[5], lt[5], x]*
          Log[-S12] - 2*G[lt[7], lt[5], lt[9], x]*Log[-S12] - 
         8*G[lt[7], lt[7], lt[1], x]*Log[-S12] + 4*G[lt[7], lt[7], lt[5], x]*
          Log[-S12] - 8*G[lt[7], lt[7], lt[7], x]*Log[-S12] + 
         4*G[lt[7], lt[7], lt[9], x]*Log[-S12] + 4*G[lt[7], lt[9], lt[1], x]*
          Log[-S12] - 2*G[lt[7], lt[9], lt[5], x]*Log[-S12] + 
         2*G[lt[7], lt[9], lt[9], x]*Log[-S12] + 4*G[lt[9], lt[1], lt[1], x]*
          Log[-S12] - 2*G[lt[9], lt[5], lt[1], x]*Log[-S12] - 
         G[lt[9], lt[5], lt[5], x]*Log[-S12] + G[lt[9], lt[5], lt[9], x]*
          Log[-S12] + 2*G[lt[9], lt[9], lt[1], x]*Log[-S12] - 
         G[lt[9], lt[9], lt[5], x]*Log[-S12] + G[lt[9], lt[9], lt[9], x]*
          Log[-S12] + (Pi^2*Log[-S12]^2)/24 - 2*G[lt[1], lt[1], x]*
          Log[-S12]^2 + G[lt[5], lt[1], x]*Log[-S12]^2 + 
         (G[lt[5], lt[5], x]*Log[-S12]^2)/2 - 
         (G[lt[5], lt[9], x]*Log[-S12]^2)/2 - 2*G[lt[7], lt[1], x]*
          Log[-S12]^2 + G[lt[7], lt[5], x]*Log[-S12]^2 - 
         2*G[lt[7], lt[7], x]*Log[-S12]^2 + G[lt[7], lt[9], x]*Log[-S12]^2 + 
         G[lt[9], lt[1], x]*Log[-S12]^2 - (G[lt[9], lt[5], x]*Log[-S12]^2)/
          2 + (G[lt[9], lt[9], x]*Log[-S12]^2)/2 - (G[lt[1], x]*Log[-S12]^3)/
          3 + (G[lt[5], x]*Log[-S12]^3)/6 - (G[lt[7], x]*Log[-S12]^3)/3 + 
         (G[lt[9], x]*Log[-S12]^3)/6 - Log[-S12]^4/24 - 
         (Pi^2*G[lt[1], x]*Log[S12 - S34])/12 - 
         (Pi^2*G[lt[4], x]*Log[S12 - S34])/12 - 
         (Pi^2*G[lt[7], x]*Log[S12 - S34])/6 + 
         (Pi^2*G[lt[12], x]*Log[S12 - S34])/12 - 2*G[lt[1], x]*
          G[0, 1, S45/mm]*Log[S12 - S34] + 2*G[lt[4], x]*G[0, 1, S45/mm]*
          Log[S12 - S34] - 4*G[lt[7], x]*G[0, 1, S45/mm]*Log[S12 - S34] + 
         2*G[lt[12], x]*G[0, 1, S45/mm]*Log[S12 - S34] + 
         2*G[0, 0, 1, (mm - S45)/mm]*Log[S12 - S34] + 4*G[0, 0, 1, S45/mm]*
          Log[S12 - S34] + G[lt[1], lt[1], lt[1], x]*Log[S12 - S34] + 
         G[lt[1], lt[1], lt[4], x]*Log[S12 - S34] + 
         G[lt[1], lt[1], lt[12], x]*Log[S12 - S34] + 
         G[lt[1], lt[4], lt[1], x]*Log[S12 - S34] + G[lt[1], lt[4], lt[4], x]*
          Log[S12 - S34] + G[lt[1], lt[4], lt[12], x]*Log[S12 - S34] - 
         2*G[lt[1], lt[11], lt[12], x]*Log[S12 - S34] + 
         G[lt[1], lt[12], lt[1], x]*Log[S12 - S34] + 
         G[lt[1], lt[12], lt[4], x]*Log[S12 - S34] + 
         G[lt[1], lt[12], lt[12], x]*Log[S12 - S34] + 
         G[lt[4], lt[1], lt[1], x]*Log[S12 - S34] + G[lt[4], lt[1], lt[4], x]*
          Log[S12 - S34] - G[lt[4], lt[1], lt[12], x]*Log[S12 - S34] + 
         G[lt[4], lt[4], lt[1], x]*Log[S12 - S34] + G[lt[4], lt[4], lt[4], x]*
          Log[S12 - S34] - G[lt[4], lt[4], lt[12], x]*Log[S12 - S34] + 
         2*G[lt[4], lt[11], lt[12], x]*Log[S12 - S34] - 
         G[lt[4], lt[12], lt[1], x]*Log[S12 - S34] - 
         G[lt[4], lt[12], lt[4], x]*Log[S12 - S34] - 
         G[lt[4], lt[12], lt[12], x]*Log[S12 - S34] + 
         2*G[lt[7], lt[1], lt[1], x]*Log[S12 - S34] + 
         2*G[lt[7], lt[1], lt[4], x]*Log[S12 - S34] + 
         2*G[lt[7], lt[1], lt[12], x]*Log[S12 - S34] + 
         2*G[lt[7], lt[4], lt[1], x]*Log[S12 - S34] + 
         2*G[lt[7], lt[4], lt[4], x]*Log[S12 - S34] - 
         2*G[lt[7], lt[4], lt[12], x]*Log[S12 - S34] + 
         4*G[lt[7], lt[7], lt[1], x]*Log[S12 - S34] + 
         4*G[lt[7], lt[7], lt[4], x]*Log[S12 - S34] + 
         8*G[lt[7], lt[7], lt[7], x]*Log[S12 - S34] - 
         4*G[lt[7], lt[7], lt[12], x]*Log[S12 - S34] - 
         2*G[lt[7], lt[12], lt[1], x]*Log[S12 - S34] - 
         2*G[lt[7], lt[12], lt[4], x]*Log[S12 - S34] - 
         2*G[lt[7], lt[12], lt[12], x]*Log[S12 - S34] - 
         G[lt[12], lt[1], lt[1], x]*Log[S12 - S34] - 
         G[lt[12], lt[1], lt[4], x]*Log[S12 - S34] - 
         G[lt[12], lt[1], lt[12], x]*Log[S12 - S34] - 
         G[lt[12], lt[4], lt[1], x]*Log[S12 - S34] - 
         G[lt[12], lt[4], lt[4], x]*Log[S12 - S34] - 
         G[lt[12], lt[4], lt[12], x]*Log[S12 - S34] + 
         2*G[lt[12], lt[11], lt[12], x]*Log[S12 - S34] - 
         G[lt[12], lt[12], lt[1], x]*Log[S12 - S34] - 
         G[lt[12], lt[12], lt[4], x]*Log[S12 - S34] - 
         G[lt[12], lt[12], lt[12], x]*Log[S12 - S34] - 
         (Pi^2*Log[S12 - S34]^2)/24 - G[0, 1, S45/mm]*Log[S12 - S34]^2 + 
         (G[lt[1], lt[1], x]*Log[S12 - S34]^2)/2 + 
         (G[lt[1], lt[4], x]*Log[S12 - S34]^2)/2 + 
         (G[lt[1], lt[12], x]*Log[S12 - S34]^2)/2 + 
         (G[lt[4], lt[1], x]*Log[S12 - S34]^2)/2 + 
         (G[lt[4], lt[4], x]*Log[S12 - S34]^2)/2 - 
         (G[lt[4], lt[12], x]*Log[S12 - S34]^2)/2 + G[lt[7], lt[1], x]*
          Log[S12 - S34]^2 + G[lt[7], lt[4], x]*Log[S12 - S34]^2 + 
         2*G[lt[7], lt[7], x]*Log[S12 - S34]^2 - G[lt[7], lt[12], x]*
          Log[S12 - S34]^2 - (G[lt[12], lt[1], x]*Log[S12 - S34]^2)/2 - 
         (G[lt[12], lt[4], x]*Log[S12 - S34]^2)/2 - 
         (G[lt[12], lt[12], x]*Log[S12 - S34]^2)/2 + 
         (G[lt[1], x]*Log[S12 - S34]^3)/6 + (G[lt[4], x]*Log[S12 - S34]^3)/
          6 + (G[lt[7], x]*Log[S12 - S34]^3)/3 - 
         (G[lt[12], x]*Log[S12 - S34]^3)/6 + Log[S12 - S34]^4/24 - 
         (Pi^2*G[lt[1], x]*Log[(mm - S45)/mm])/12 + 
         (Pi^2*G[lt[4], x]*Log[(mm - S45)/mm])/12 - 
         (Pi^2*G[lt[5], x]*Log[(mm - S45)/mm])/6 - 
         (Pi^2*G[lt[7], x]*Log[(mm - S45)/mm])/6 - 
         (Pi^2*G[lt[9], x]*Log[(mm - S45)/mm])/6 + 
         (Pi^2*G[lt[12], x]*Log[(mm - S45)/mm])/4 - 2*G[lt[1], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] + 2*G[lt[4], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] + 4*G[lt[5], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] - 4*G[lt[7], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] + 4*G[lt[9], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] - 2*G[lt[12], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] - 2*G[lt[1], x]*
          G[0, 1, S45/mm]*Log[(mm - S45)/mm] + 2*G[lt[4], x]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] + 4*G[lt[5], x]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] - 4*G[lt[7], x]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] + 4*G[lt[9], x]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] - 2*G[lt[12], x]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] + 4*G[0, 0, 1, S45/mm]*Log[(mm - S45)/mm] + 
         G[lt[1], lt[1], lt[1], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[1], lt[2], x]*Log[(mm - S45)/mm] + 
         G[lt[1], lt[1], lt[4], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[1], lt[8], x]*Log[(mm - S45)/mm] - 
         G[lt[1], lt[1], lt[12], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[1], lt[13], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[1], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[2], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[2], lt[8], x]*Log[(mm - S45)/mm] - 
         4*G[lt[1], lt[2], lt[13], x]*Log[(mm - S45)/mm] - 
         4*G[lt[1], lt[2], lt[14], x]*Log[(mm - S45)/mm] + 
         G[lt[1], lt[4], lt[1], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[4], lt[2], x]*Log[(mm - S45)/mm] + 
         G[lt[1], lt[4], lt[4], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[4], lt[8], x]*Log[(mm - S45)/mm] - 
         G[lt[1], lt[4], lt[12], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[4], lt[13], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[4], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[8], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[8], lt[8], x]*Log[(mm - S45)/mm] - 
         4*G[lt[1], lt[8], lt[13], x]*Log[(mm - S45)/mm] - 
         4*G[lt[1], lt[8], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[11], lt[1], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[11], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[11], lt[4], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[11], lt[8], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[11], lt[12], x]*Log[(mm - S45)/mm] + 
         G[lt[1], lt[12], lt[1], x]*Log[(mm - S45)/mm] + 
         G[lt[1], lt[12], lt[4], x]*Log[(mm - S45)/mm] - 
         G[lt[1], lt[12], lt[12], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[12], lt[13], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[12], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[13], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[13], lt[8], x]*Log[(mm - S45)/mm] + 
         4*G[lt[1], lt[13], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[1], lt[13], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[14], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[14], lt[8], x]*Log[(mm - S45)/mm] + 
         4*G[lt[1], lt[14], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[1], lt[14], lt[14], x]*Log[(mm - S45)/mm] - 
         G[lt[4], lt[1], lt[1], x]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[1], lt[2], x]*Log[(mm - S45)/mm] - 
         G[lt[4], lt[1], lt[4], x]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[1], lt[8], x]*Log[(mm - S45)/mm] + 
         G[lt[4], lt[1], lt[12], x]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[1], lt[13], x]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[1], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[2], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[2], lt[8], x]*Log[(mm - S45)/mm] + 
         4*G[lt[4], lt[2], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[4], lt[2], lt[14], x]*Log[(mm - S45)/mm] - 
         G[lt[4], lt[4], lt[1], x]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[4], lt[2], x]*Log[(mm - S45)/mm] - 
         G[lt[4], lt[4], lt[4], x]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[4], lt[8], x]*Log[(mm - S45)/mm] + 
         G[lt[4], lt[4], lt[12], x]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[4], lt[13], x]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[4], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[8], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[8], lt[8], x]*Log[(mm - S45)/mm] + 
         4*G[lt[4], lt[8], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[4], lt[8], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[11], lt[1], x]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[11], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[11], lt[4], x]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[11], lt[8], x]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[11], lt[12], x]*Log[(mm - S45)/mm] - 
         G[lt[4], lt[12], lt[1], x]*Log[(mm - S45)/mm] - 
         G[lt[4], lt[12], lt[4], x]*Log[(mm - S45)/mm] + 
         G[lt[4], lt[12], lt[12], x]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[12], lt[13], x]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[12], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[13], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[13], lt[8], x]*Log[(mm - S45)/mm] - 
         4*G[lt[4], lt[13], lt[13], x]*Log[(mm - S45)/mm] - 
         4*G[lt[4], lt[13], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[14], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[14], lt[8], x]*Log[(mm - S45)/mm] - 
         4*G[lt[4], lt[14], lt[13], x]*Log[(mm - S45)/mm] - 
         4*G[lt[4], lt[14], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[5], lt[2], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[5], lt[2], lt[8], x]*Log[(mm - S45)/mm] + 
         4*G[lt[5], lt[2], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[5], lt[2], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[5], lt[5], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[5], lt[5], lt[5], x]*Log[(mm - S45)/mm] + 
         2*G[lt[5], lt[5], lt[9], x]*Log[(mm - S45)/mm] - 
         2*G[lt[5], lt[5], lt[13], x]*Log[(mm - S45)/mm] - 
         2*G[lt[5], lt[5], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[5], lt[9], lt[5], x]*Log[(mm - S45)/mm] - 
         2*G[lt[5], lt[9], lt[8], x]*Log[(mm - S45)/mm] + 
         2*G[lt[5], lt[9], lt[9], x]*Log[(mm - S45)/mm] + 
         2*G[lt[5], lt[9], lt[13], x]*Log[(mm - S45)/mm] + 
         2*G[lt[5], lt[9], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[5], lt[13], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[5], lt[13], lt[8], x]*Log[(mm - S45)/mm] - 
         4*G[lt[5], lt[13], lt[13], x]*Log[(mm - S45)/mm] - 
         4*G[lt[5], lt[13], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[5], lt[14], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[5], lt[14], lt[8], x]*Log[(mm - S45)/mm] - 
         4*G[lt[5], lt[14], lt[13], x]*Log[(mm - S45)/mm] - 
         4*G[lt[5], lt[14], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[7], lt[1], lt[1], x]*Log[(mm - S45)/mm] - 
         4*G[lt[7], lt[1], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[7], lt[1], lt[4], x]*Log[(mm - S45)/mm] - 
         4*G[lt[7], lt[1], lt[8], x]*Log[(mm - S45)/mm] - 
         2*G[lt[7], lt[1], lt[12], x]*Log[(mm - S45)/mm] + 
         4*G[lt[7], lt[1], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[7], lt[1], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[7], lt[4], lt[1], x]*Log[(mm - S45)/mm] + 
         4*G[lt[7], lt[4], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[7], lt[4], lt[4], x]*Log[(mm - S45)/mm] + 
         4*G[lt[7], lt[4], lt[8], x]*Log[(mm - S45)/mm] + 
         2*G[lt[7], lt[4], lt[12], x]*Log[(mm - S45)/mm] - 
         4*G[lt[7], lt[4], lt[13], x]*Log[(mm - S45)/mm] - 
         4*G[lt[7], lt[4], lt[14], x]*Log[(mm - S45)/mm] + 
         4*G[lt[7], lt[5], lt[2], x]*Log[(mm - S45)/mm] - 
         4*G[lt[7], lt[5], lt[5], x]*Log[(mm - S45)/mm] + 
         4*G[lt[7], lt[5], lt[9], x]*Log[(mm - S45)/mm] - 
         4*G[lt[7], lt[5], lt[13], x]*Log[(mm - S45)/mm] - 
         4*G[lt[7], lt[5], lt[14], x]*Log[(mm - S45)/mm] + 
         4*G[lt[7], lt[7], lt[1], x]*Log[(mm - S45)/mm] - 
         4*G[lt[7], lt[7], lt[4], x]*Log[(mm - S45)/mm] - 
         8*G[lt[7], lt[7], lt[5], x]*Log[(mm - S45)/mm] + 
         8*G[lt[7], lt[7], lt[7], x]*Log[(mm - S45)/mm] - 
         8*G[lt[7], lt[7], lt[9], x]*Log[(mm - S45)/mm] + 
         4*G[lt[7], lt[7], lt[12], x]*Log[(mm - S45)/mm] + 
         4*G[lt[7], lt[9], lt[5], x]*Log[(mm - S45)/mm] + 
         4*G[lt[7], lt[9], lt[8], x]*Log[(mm - S45)/mm] - 
         4*G[lt[7], lt[9], lt[9], x]*Log[(mm - S45)/mm] - 
         4*G[lt[7], lt[9], lt[13], x]*Log[(mm - S45)/mm] - 
         4*G[lt[7], lt[9], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[7], lt[12], lt[1], x]*Log[(mm - S45)/mm] - 
         2*G[lt[7], lt[12], lt[4], x]*Log[(mm - S45)/mm] + 
         2*G[lt[7], lt[12], lt[12], x]*Log[(mm - S45)/mm] + 
         4*G[lt[7], lt[12], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[7], lt[12], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[9], lt[5], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[5], lt[5], x]*Log[(mm - S45)/mm] - 
         2*G[lt[9], lt[5], lt[9], x]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[5], lt[13], x]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[5], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[9], lt[8], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[9], lt[8], lt[8], x]*Log[(mm - S45)/mm] + 
         4*G[lt[9], lt[8], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[9], lt[8], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[9], lt[5], x]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[9], lt[8], x]*Log[(mm - S45)/mm] - 
         2*G[lt[9], lt[9], lt[9], x]*Log[(mm - S45)/mm] - 
         2*G[lt[9], lt[9], lt[13], x]*Log[(mm - S45)/mm] - 
         2*G[lt[9], lt[9], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[13], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[13], lt[8], x]*Log[(mm - S45)/mm] - 
         4*G[lt[9], lt[13], lt[13], x]*Log[(mm - S45)/mm] - 
         4*G[lt[9], lt[13], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[14], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[14], lt[8], x]*Log[(mm - S45)/mm] - 
         4*G[lt[9], lt[14], lt[13], x]*Log[(mm - S45)/mm] - 
         4*G[lt[9], lt[14], lt[14], x]*Log[(mm - S45)/mm] - 
         G[lt[12], lt[1], lt[1], x]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[1], lt[2], x]*Log[(mm - S45)/mm] - 
         G[lt[12], lt[1], lt[4], x]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[1], lt[8], x]*Log[(mm - S45)/mm] + 
         G[lt[12], lt[1], lt[12], x]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[1], lt[13], x]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[1], lt[14], x]*Log[(mm - S45)/mm] - 
         G[lt[12], lt[4], lt[1], x]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[4], lt[2], x]*Log[(mm - S45)/mm] - 
         G[lt[12], lt[4], lt[4], x]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[4], lt[8], x]*Log[(mm - S45)/mm] + 
         G[lt[12], lt[4], lt[12], x]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[4], lt[13], x]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[4], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[11], lt[1], x]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[11], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[11], lt[4], x]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[11], lt[8], x]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[11], lt[12], x]*Log[(mm - S45)/mm] - 
         G[lt[12], lt[12], lt[1], x]*Log[(mm - S45)/mm] - 
         G[lt[12], lt[12], lt[4], x]*Log[(mm - S45)/mm] + 
         G[lt[12], lt[12], lt[12], x]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[12], lt[13], x]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[12], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[13], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[13], lt[8], x]*Log[(mm - S45)/mm] + 
         4*G[lt[12], lt[13], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[12], lt[13], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[14], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[14], lt[8], x]*Log[(mm - S45)/mm] + 
         4*G[lt[12], lt[14], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[12], lt[14], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[2], x]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[8], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[11], x]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[12], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[13], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[14], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[2], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[8], x]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[11], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[12], x]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[13], x]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[14], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[5], lt[2], x]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[5], lt[5], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[5], lt[9], x]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[5], lt[13], x]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[5], lt[14], x]*Log[mm]*Log[(mm - S45)/mm] - 
         4*G[lt[7], lt[5], x]*Log[mm]*Log[(mm - S45)/mm] - 
         4*G[lt[7], lt[9], x]*Log[mm]*Log[(mm - S45)/mm] + 
         4*G[lt[7], lt[12], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[5], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[9], lt[8], x]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[9], lt[9], x]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[9], lt[13], x]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[9], lt[14], x]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[11], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[12], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[13], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[14], x]*Log[mm]*Log[(mm - S45)/mm] - 
         G[lt[5], x]*Log[mm]^2*Log[(mm - S45)/mm] - G[lt[9], x]*Log[mm]^2*
          Log[(mm - S45)/mm] + G[lt[12], x]*Log[mm]^2*Log[(mm - S45)/mm] - 
         (Pi^2*Log[S12 - S34]*Log[(mm - S45)/mm])/12 - 
         2*G[0, 1, (mm - S45)/mm]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         2*G[0, 1, S45/mm]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         G[lt[1], lt[1], x]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         G[lt[1], lt[4], x]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[11], x]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         G[lt[1], lt[12], x]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         G[lt[4], lt[1], x]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         G[lt[4], lt[4], x]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[11], x]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         G[lt[4], lt[12], x]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         2*G[lt[7], lt[1], x]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         2*G[lt[7], lt[4], x]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         4*G[lt[7], lt[7], x]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         2*G[lt[7], lt[12], x]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         G[lt[12], lt[1], x]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         G[lt[12], lt[4], x]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[11], x]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         G[lt[12], lt[12], x]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         (G[lt[1], x]*Log[S12 - S34]^2*Log[(mm - S45)/mm])/2 - 
         (G[lt[4], x]*Log[S12 - S34]^2*Log[(mm - S45)/mm])/2 + 
         G[lt[7], x]*Log[S12 - S34]^2*Log[(mm - S45)/mm] - 
         (G[lt[12], x]*Log[S12 - S34]^2*Log[(mm - S45)/mm])/2 + 
         (Log[S12 - S34]^3*Log[(mm - S45)/mm])/6 - 
         (Pi^2*Log[(mm - S45)/mm]^2)/24 - G[0, 1, (mm - S45)/mm]*
          Log[(mm - S45)/mm]^2 - G[0, 1, S45/mm]*Log[(mm - S45)/mm]^2 + 
         (G[lt[1], lt[1], x]*Log[(mm - S45)/mm]^2)/2 - 2*G[lt[1], lt[2], x]*
          Log[(mm - S45)/mm]^2 + (G[lt[1], lt[4], x]*Log[(mm - S45)/mm]^2)/
          2 - 2*G[lt[1], lt[8], x]*Log[(mm - S45)/mm]^2 + 
         G[lt[1], lt[11], x]*Log[(mm - S45)/mm]^2 - 
         (3*G[lt[1], lt[12], x]*Log[(mm - S45)/mm]^2)/2 + 
         2*G[lt[1], lt[13], x]*Log[(mm - S45)/mm]^2 + 2*G[lt[1], lt[14], x]*
          Log[(mm - S45)/mm]^2 - (G[lt[4], lt[1], x]*Log[(mm - S45)/mm]^2)/
          2 + 2*G[lt[4], lt[2], x]*Log[(mm - S45)/mm]^2 - 
         (G[lt[4], lt[4], x]*Log[(mm - S45)/mm]^2)/2 + 2*G[lt[4], lt[8], x]*
          Log[(mm - S45)/mm]^2 - G[lt[4], lt[11], x]*Log[(mm - S45)/mm]^2 + 
         (3*G[lt[4], lt[12], x]*Log[(mm - S45)/mm]^2)/2 - 
         2*G[lt[4], lt[13], x]*Log[(mm - S45)/mm]^2 - 2*G[lt[4], lt[14], x]*
          Log[(mm - S45)/mm]^2 + 2*G[lt[5], lt[2], x]*Log[(mm - S45)/mm]^2 - 
         2*G[lt[5], lt[5], x]*Log[(mm - S45)/mm]^2 + 2*G[lt[5], lt[9], x]*
          Log[(mm - S45)/mm]^2 - 2*G[lt[5], lt[13], x]*Log[(mm - S45)/mm]^2 - 
         2*G[lt[5], lt[14], x]*Log[(mm - S45)/mm]^2 + G[lt[7], lt[1], x]*
          Log[(mm - S45)/mm]^2 - G[lt[7], lt[4], x]*Log[(mm - S45)/mm]^2 - 
         4*G[lt[7], lt[5], x]*Log[(mm - S45)/mm]^2 + 2*G[lt[7], lt[7], x]*
          Log[(mm - S45)/mm]^2 - 4*G[lt[7], lt[9], x]*Log[(mm - S45)/mm]^2 + 
         3*G[lt[7], lt[12], x]*Log[(mm - S45)/mm]^2 + 2*G[lt[9], lt[5], x]*
          Log[(mm - S45)/mm]^2 + 2*G[lt[9], lt[8], x]*Log[(mm - S45)/mm]^2 - 
         2*G[lt[9], lt[9], x]*Log[(mm - S45)/mm]^2 - 2*G[lt[9], lt[13], x]*
          Log[(mm - S45)/mm]^2 - 2*G[lt[9], lt[14], x]*Log[(mm - S45)/mm]^2 - 
         (G[lt[12], lt[1], x]*Log[(mm - S45)/mm]^2)/2 - 
         (G[lt[12], lt[4], x]*Log[(mm - S45)/mm]^2)/2 - G[lt[12], lt[11], x]*
          Log[(mm - S45)/mm]^2 + (3*G[lt[12], lt[12], x]*Log[(mm - S45)/mm]^
            2)/2 + 2*G[lt[12], lt[13], x]*Log[(mm - S45)/mm]^2 + 
         2*G[lt[12], lt[14], x]*Log[(mm - S45)/mm]^2 - 2*G[lt[5], x]*Log[mm]*
          Log[(mm - S45)/mm]^2 - 2*G[lt[9], x]*Log[mm]*Log[(mm - S45)/mm]^2 + 
         2*G[lt[12], x]*Log[mm]*Log[(mm - S45)/mm]^2 + 
         (G[lt[1], x]*Log[S12 - S34]*Log[(mm - S45)/mm]^2)/2 - 
         (G[lt[4], x]*Log[S12 - S34]*Log[(mm - S45)/mm]^2)/2 + 
         G[lt[7], x]*Log[S12 - S34]*Log[(mm - S45)/mm]^2 - 
         (G[lt[12], x]*Log[S12 - S34]*Log[(mm - S45)/mm]^2)/2 + 
         (Log[S12 - S34]^2*Log[(mm - S45)/mm]^2)/4 + 
         (G[lt[1], x]*Log[(mm - S45)/mm]^3)/6 - 
         (G[lt[4], x]*Log[(mm - S45)/mm]^3)/6 - 
         (4*G[lt[5], x]*Log[(mm - S45)/mm]^3)/3 + 
         (G[lt[7], x]*Log[(mm - S45)/mm]^3)/3 - 
         (4*G[lt[9], x]*Log[(mm - S45)/mm]^3)/3 + 
         (7*G[lt[12], x]*Log[(mm - S45)/mm]^3)/6 + 
         (Log[S12 - S34]*Log[(mm - S45)/mm]^3)/6 + Log[(mm - S45)/mm]^4/24 + 
         G[lt[1], x]*Log[(mm - S45)/mm]^2*Log[S45/mm] - 
         G[lt[4], x]*Log[(mm - S45)/mm]^2*Log[S45/mm] - 
         2*G[lt[5], x]*Log[(mm - S45)/mm]^2*Log[S45/mm] + 
         2*G[lt[7], x]*Log[(mm - S45)/mm]^2*Log[S45/mm] - 
         2*G[lt[9], x]*Log[(mm - S45)/mm]^2*Log[S45/mm] + 
         G[lt[12], x]*Log[(mm - S45)/mm]^2*Log[S45/mm] + 
         Log[S12 - S34]*Log[(mm - S45)/mm]^2*Log[S45/mm] + 
         (2*Log[(mm - S45)/mm]^3*Log[S45/mm])/3 - (G[lt[1], x]*Zeta[3])/3 + 
         (G[lt[4], x]*Zeta[3])/3 - 2*G[lt[5], x]*Zeta[3] + 
         4*G[lt[7], x]*Zeta[3] - 2*G[lt[9], x]*Zeta[3] - 
         (7*Log[-S12]*Zeta[3])/3 + (13*Log[S12 - S34]*Zeta[3])/3 + 
         (13*Log[(mm - S45)/mm]*Zeta[3])/3), 
     gb[15] -> ep*(-G[lt[4], x] - G[lt[6], x] + G[lt[13], x] + G[lt[14], x] - 
         Log[S12 - S34] + Log[-S15]) + ep^2*(G[lt[1], lt[4], x] - 
         G[lt[1], lt[6], x] + G[lt[1], lt[13], x] + G[lt[1], lt[14], x] - 
         2*G[lt[3], lt[6], x] + 2*G[lt[3], lt[13], x] + 
         2*G[lt[3], lt[14], x] + G[lt[4], lt[1], x] + G[lt[4], lt[4], x] + 
         G[lt[4], lt[13], x] + G[lt[4], lt[14], x] - 2*G[lt[6], lt[4], x] + 
         2*G[lt[6], lt[6], x] - G[lt[12], lt[1], x] - G[lt[12], lt[4], x] + 
         G[lt[12], lt[13], x] + G[lt[12], lt[14], x] - 
         2*G[lt[13], lt[13], x] - 2*G[lt[13], lt[14], x] - 
         2*G[lt[14], lt[13], x] - 2*G[lt[14], lt[14], x] + 
         G[lt[16], lt[1], x] - G[lt[16], lt[6], x] + 2*G[lt[17], lt[4], x] + 
         2*G[lt[17], lt[6], x] - 2*G[lt[17], lt[13], x] - 
         2*G[lt[17], lt[14], x] + 2*G[lt[18], lt[4], x] + 
         2*G[lt[18], lt[6], x] - 2*G[lt[18], lt[13], x] - 
         2*G[lt[18], lt[14], x] + G[lt[6], x]*Log[mm] + 
         G[lt[12], x]*Log[mm] - G[lt[13], x]*Log[mm] - G[lt[14], x]*Log[mm] - 
         G[lt[16], x]*Log[mm] + G[lt[1], x]*Log[S12 - S34] + 
         G[lt[4], x]*Log[S12 - S34] - 2*G[lt[6], x]*Log[S12 - S34] - 
         G[lt[12], x]*Log[S12 - S34] + 2*G[lt[17], x]*Log[S12 - S34] + 
         2*G[lt[18], x]*Log[S12 - S34] + Log[S12 - S34]^2/2 + 
         G[lt[4], x]*Log[(mm - S45)/mm] + 2*G[lt[6], x]*Log[(mm - S45)/mm] + 
         G[lt[12], x]*Log[(mm - S45)/mm] - 2*G[lt[13], x]*
          Log[(mm - S45)/mm] - 2*G[lt[14], x]*Log[(mm - S45)/mm] - 
         G[lt[16], x]*Log[(mm - S45)/mm] + Log[S12 - S34]*
          Log[(mm - S45)/mm] - G[lt[1], x]*Log[-S15] + 
         2*G[lt[6], x]*Log[-S15] + G[lt[16], x]*Log[-S15] - 
         2*G[lt[17], x]*Log[-S15] - 2*G[lt[18], x]*Log[-S15] - 
         Log[(mm - S45)/mm]*Log[-S15] - Log[-S15]^2/2) + 
       ep^3*((Pi^2*G[lt[4], x])/12 - (Pi^2*G[lt[6], x])/12 - 
         (Pi^2*G[lt[12], x])/6 + (Pi^2*G[lt[13], x])/12 + 
         (Pi^2*G[lt[14], x])/12 + (Pi^2*G[lt[16], x])/6 + 
         2*G[lt[4], x]*G[0, 1, S45/mm] + 2*G[lt[6], x]*G[0, 1, S45/mm] - 
         2*G[lt[13], x]*G[0, 1, S45/mm] - 2*G[lt[14], x]*G[0, 1, S45/mm] - 
         G[lt[1], lt[1], lt[4], x] + G[lt[1], lt[1], lt[6], x] - 
         G[lt[1], lt[1], lt[13], x] - G[lt[1], lt[1], lt[14], x] + 
         2*G[lt[1], lt[2], lt[13], x] + 2*G[lt[1], lt[2], lt[14], x] - 
         G[lt[1], lt[4], lt[1], x] - G[lt[1], lt[4], lt[4], x] - 
         G[lt[1], lt[4], lt[13], x] - G[lt[1], lt[4], lt[14], x] + 
         2*G[lt[1], lt[6], lt[6], x] + 2*G[lt[1], lt[8], lt[13], x] + 
         2*G[lt[1], lt[8], lt[14], x] - 2*G[lt[1], lt[10], lt[6], x] - 
         G[lt[1], lt[12], lt[1], x] - G[lt[1], lt[12], lt[4], x] + 
         G[lt[1], lt[12], lt[13], x] + G[lt[1], lt[12], lt[14], x] - 
         2*G[lt[1], lt[13], lt[13], x] - 2*G[lt[1], lt[13], lt[14], x] - 
         2*G[lt[1], lt[14], lt[13], x] - 2*G[lt[1], lt[14], lt[14], x] + 
         G[lt[1], lt[16], lt[1], x] - G[lt[1], lt[16], lt[6], x] + 
         2*G[lt[3], lt[2], lt[13], x] + 2*G[lt[3], lt[2], lt[14], x] + 
         4*G[lt[3], lt[6], lt[6], x] + 2*G[lt[3], lt[8], lt[13], x] + 
         2*G[lt[3], lt[8], lt[14], x] - 2*G[lt[3], lt[10], lt[6], x] - 
         4*G[lt[3], lt[13], lt[13], x] - 4*G[lt[3], lt[13], lt[14], x] - 
         4*G[lt[3], lt[14], lt[13], x] - 4*G[lt[3], lt[14], lt[14], x] - 
         G[lt[4], lt[1], lt[1], x] - G[lt[4], lt[1], lt[4], x] - 
         G[lt[4], lt[1], lt[13], x] - G[lt[4], lt[1], lt[14], x] + 
         2*G[lt[4], lt[2], lt[13], x] + 2*G[lt[4], lt[2], lt[14], x] - 
         G[lt[4], lt[4], lt[1], x] - G[lt[4], lt[4], lt[4], x] - 
         G[lt[4], lt[4], lt[13], x] - G[lt[4], lt[4], lt[14], x] + 
         2*G[lt[4], lt[8], lt[13], x] + 2*G[lt[4], lt[8], lt[14], x] - 
         G[lt[4], lt[12], lt[1], x] - G[lt[4], lt[12], lt[4], x] + 
         G[lt[4], lt[12], lt[13], x] + G[lt[4], lt[12], lt[14], x] - 
         2*G[lt[4], lt[13], lt[13], x] - 2*G[lt[4], lt[13], lt[14], x] - 
         2*G[lt[4], lt[14], lt[13], x] - 2*G[lt[4], lt[14], lt[14], x] + 
         2*G[lt[6], lt[1], lt[4], x] + 2*G[lt[6], lt[4], lt[1], x] + 
         2*G[lt[6], lt[4], lt[4], x] - 4*G[lt[6], lt[6], lt[6], x] + 
         2*G[lt[6], lt[10], lt[6], x] + G[lt[12], lt[1], lt[1], x] + 
         G[lt[12], lt[1], lt[4], x] + G[lt[12], lt[1], lt[13], x] + 
         G[lt[12], lt[1], lt[14], x] + G[lt[12], lt[4], lt[1], x] + 
         G[lt[12], lt[4], lt[4], x] + G[lt[12], lt[4], lt[13], x] + 
         G[lt[12], lt[4], lt[14], x] + G[lt[12], lt[12], lt[1], x] + 
         G[lt[12], lt[12], lt[4], x] - G[lt[12], lt[12], lt[13], x] - 
         G[lt[12], lt[12], lt[14], x] - 2*G[lt[12], lt[13], lt[13], x] - 
         2*G[lt[12], lt[13], lt[14], x] - 2*G[lt[12], lt[14], lt[13], x] - 
         2*G[lt[12], lt[14], lt[14], x] - 2*G[lt[13], lt[2], lt[13], x] - 
         2*G[lt[13], lt[2], lt[14], x] - 2*G[lt[13], lt[8], lt[13], x] - 
         2*G[lt[13], lt[8], lt[14], x] + 4*G[lt[13], lt[13], lt[13], x] + 
         4*G[lt[13], lt[13], lt[14], x] + 4*G[lt[13], lt[14], lt[13], x] + 
         4*G[lt[13], lt[14], lt[14], x] - 2*G[lt[14], lt[2], lt[13], x] - 
         2*G[lt[14], lt[2], lt[14], x] - 2*G[lt[14], lt[8], lt[13], x] - 
         2*G[lt[14], lt[8], lt[14], x] + 4*G[lt[14], lt[13], lt[13], x] + 
         4*G[lt[14], lt[13], lt[14], x] + 4*G[lt[14], lt[14], lt[13], x] + 
         4*G[lt[14], lt[14], lt[14], x] - G[lt[16], lt[1], lt[1], x] - 
         G[lt[16], lt[1], lt[6], x] + 2*G[lt[16], lt[6], lt[6], x] - 
         G[lt[16], lt[16], lt[1], x] + G[lt[16], lt[16], lt[6], x] - 
         2*G[lt[17], lt[1], lt[4], x] + 2*G[lt[17], lt[1], lt[6], x] - 
         2*G[lt[17], lt[1], lt[13], x] - 2*G[lt[17], lt[1], lt[14], x] + 
         4*G[lt[17], lt[3], lt[6], x] - 4*G[lt[17], lt[3], lt[13], x] - 
         4*G[lt[17], lt[3], lt[14], x] - 2*G[lt[17], lt[4], lt[1], x] - 
         2*G[lt[17], lt[4], lt[4], x] - 2*G[lt[17], lt[4], lt[13], x] - 
         2*G[lt[17], lt[4], lt[14], x] + 4*G[lt[17], lt[6], lt[4], x] - 
         4*G[lt[17], lt[6], lt[6], x] + 2*G[lt[17], lt[12], lt[1], x] + 
         2*G[lt[17], lt[12], lt[4], x] - 2*G[lt[17], lt[12], lt[13], x] - 
         2*G[lt[17], lt[12], lt[14], x] + 4*G[lt[17], lt[13], lt[13], x] + 
         4*G[lt[17], lt[13], lt[14], x] + 4*G[lt[17], lt[14], lt[13], x] + 
         4*G[lt[17], lt[14], lt[14], x] - 2*G[lt[17], lt[16], lt[1], x] + 
         2*G[lt[17], lt[16], lt[6], x] - 4*G[lt[17], lt[17], lt[4], x] - 
         4*G[lt[17], lt[17], lt[6], x] + 4*G[lt[17], lt[17], lt[13], x] + 
         4*G[lt[17], lt[17], lt[14], x] - 4*G[lt[17], lt[18], lt[4], x] - 
         4*G[lt[17], lt[18], lt[6], x] + 4*G[lt[17], lt[18], lt[13], x] + 
         4*G[lt[17], lt[18], lt[14], x] - 2*G[lt[18], lt[1], lt[4], x] + 
         2*G[lt[18], lt[1], lt[6], x] - 2*G[lt[18], lt[1], lt[13], x] - 
         2*G[lt[18], lt[1], lt[14], x] + 4*G[lt[18], lt[3], lt[6], x] - 
         4*G[lt[18], lt[3], lt[13], x] - 4*G[lt[18], lt[3], lt[14], x] - 
         2*G[lt[18], lt[4], lt[1], x] - 2*G[lt[18], lt[4], lt[4], x] - 
         2*G[lt[18], lt[4], lt[13], x] - 2*G[lt[18], lt[4], lt[14], x] + 
         4*G[lt[18], lt[6], lt[4], x] - 4*G[lt[18], lt[6], lt[6], x] + 
         2*G[lt[18], lt[12], lt[1], x] + 2*G[lt[18], lt[12], lt[4], x] - 
         2*G[lt[18], lt[12], lt[13], x] - 2*G[lt[18], lt[12], lt[14], x] + 
         4*G[lt[18], lt[13], lt[13], x] + 4*G[lt[18], lt[13], lt[14], x] + 
         4*G[lt[18], lt[14], lt[13], x] + 4*G[lt[18], lt[14], lt[14], x] - 
         2*G[lt[18], lt[16], lt[1], x] + 2*G[lt[18], lt[16], lt[6], x] - 
         4*G[lt[18], lt[17], lt[4], x] - 4*G[lt[18], lt[17], lt[6], x] + 
         4*G[lt[18], lt[17], lt[13], x] + 4*G[lt[18], lt[17], lt[14], x] - 
         4*G[lt[18], lt[18], lt[4], x] - 4*G[lt[18], lt[18], lt[6], x] + 
         4*G[lt[18], lt[18], lt[13], x] + 4*G[lt[18], lt[18], lt[14], x] - 
         2*G[lt[19], lt[1], lt[6], x] + 2*G[lt[19], lt[1], lt[13], x] + 
         2*G[lt[19], lt[1], lt[14], x] - 2*G[lt[19], lt[2], lt[13], x] - 
         2*G[lt[19], lt[2], lt[14], x] - 2*G[lt[19], lt[3], lt[6], x] + 
         2*G[lt[19], lt[3], lt[13], x] + 2*G[lt[19], lt[3], lt[14], x] + 
         2*G[lt[19], lt[4], lt[13], x] + 2*G[lt[19], lt[4], lt[14], x] - 
         2*G[lt[19], lt[6], lt[4], x] - 2*G[lt[19], lt[8], lt[13], x] - 
         2*G[lt[19], lt[8], lt[14], x] + 2*G[lt[19], lt[10], lt[6], x] + 
         2*G[lt[19], lt[17], lt[4], x] + 2*G[lt[19], lt[17], lt[6], x] - 
         2*G[lt[19], lt[17], lt[13], x] - 2*G[lt[19], lt[17], lt[14], x] + 
         2*G[lt[19], lt[18], lt[4], x] + 2*G[lt[19], lt[18], lt[6], x] - 
         2*G[lt[19], lt[18], lt[13], x] - 2*G[lt[19], lt[18], lt[14], x] - 
         2*G[lt[21], lt[1], lt[6], x] + 2*G[lt[21], lt[1], lt[13], x] + 
         2*G[lt[21], lt[1], lt[14], x] - 2*G[lt[21], lt[2], lt[13], x] - 
         2*G[lt[21], lt[2], lt[14], x] - 2*G[lt[21], lt[3], lt[6], x] + 
         2*G[lt[21], lt[3], lt[13], x] + 2*G[lt[21], lt[3], lt[14], x] + 
         2*G[lt[21], lt[4], lt[13], x] + 2*G[lt[21], lt[4], lt[14], x] - 
         2*G[lt[21], lt[6], lt[4], x] - 2*G[lt[21], lt[8], lt[13], x] - 
         2*G[lt[21], lt[8], lt[14], x] + 2*G[lt[21], lt[10], lt[6], x] + 
         2*G[lt[21], lt[17], lt[4], x] + 2*G[lt[21], lt[17], lt[6], x] - 
         2*G[lt[21], lt[17], lt[13], x] - 2*G[lt[21], lt[17], lt[14], x] + 
         2*G[lt[21], lt[18], lt[4], x] + 2*G[lt[21], lt[18], lt[6], x] - 
         2*G[lt[21], lt[18], lt[13], x] - 2*G[lt[21], lt[18], lt[14], x] + 
         G[lt[1], lt[6], x]*Log[mm] + G[lt[1], lt[12], x]*Log[mm] - 
         G[lt[1], lt[13], x]*Log[mm] - G[lt[1], lt[14], x]*Log[mm] - 
         G[lt[1], lt[16], x]*Log[mm] + 2*G[lt[3], lt[6], x]*Log[mm] - 
         2*G[lt[3], lt[13], x]*Log[mm] - 2*G[lt[3], lt[14], x]*Log[mm] + 
         G[lt[4], lt[12], x]*Log[mm] - G[lt[4], lt[13], x]*Log[mm] - 
         G[lt[4], lt[14], x]*Log[mm] - 2*G[lt[6], lt[6], x]*Log[mm] - 
         G[lt[12], lt[12], x]*Log[mm] - G[lt[12], lt[13], x]*Log[mm] - 
         G[lt[12], lt[14], x]*Log[mm] + 2*G[lt[13], lt[13], x]*Log[mm] + 
         2*G[lt[13], lt[14], x]*Log[mm] + 2*G[lt[14], lt[13], x]*Log[mm] + 
         2*G[lt[14], lt[14], x]*Log[mm] + G[lt[16], lt[6], x]*Log[mm] + 
         G[lt[16], lt[16], x]*Log[mm] - 2*G[lt[17], lt[6], x]*Log[mm] - 
         2*G[lt[17], lt[12], x]*Log[mm] + 2*G[lt[17], lt[13], x]*Log[mm] + 
         2*G[lt[17], lt[14], x]*Log[mm] + 2*G[lt[17], lt[16], x]*Log[mm] - 
         2*G[lt[18], lt[6], x]*Log[mm] - 2*G[lt[18], lt[12], x]*Log[mm] + 
         2*G[lt[18], lt[13], x]*Log[mm] + 2*G[lt[18], lt[14], x]*Log[mm] + 
         2*G[lt[18], lt[16], x]*Log[mm] - (G[lt[6], x]*Log[mm]^2)/2 - 
         (G[lt[12], x]*Log[mm]^2)/2 + (G[lt[13], x]*Log[mm]^2)/2 + 
         (G[lt[14], x]*Log[mm]^2)/2 + (G[lt[16], x]*Log[mm]^2)/2 + 
         (Pi^2*Log[S12 - S34])/12 + 2*G[0, 1, S45/mm]*Log[S12 - S34] - 
         G[lt[1], lt[1], x]*Log[S12 - S34] - G[lt[1], lt[4], x]*
          Log[S12 - S34] - G[lt[1], lt[12], x]*Log[S12 - S34] - 
         G[lt[4], lt[1], x]*Log[S12 - S34] - G[lt[4], lt[4], x]*
          Log[S12 - S34] - G[lt[4], lt[12], x]*Log[S12 - S34] + 
         2*G[lt[6], lt[1], x]*Log[S12 - S34] + 2*G[lt[6], lt[4], x]*
          Log[S12 - S34] + G[lt[12], lt[1], x]*Log[S12 - S34] + 
         G[lt[12], lt[4], x]*Log[S12 - S34] + G[lt[12], lt[12], x]*
          Log[S12 - S34] - 2*G[lt[17], lt[1], x]*Log[S12 - S34] - 
         2*G[lt[17], lt[4], x]*Log[S12 - S34] + 4*G[lt[17], lt[6], x]*
          Log[S12 - S34] + 2*G[lt[17], lt[12], x]*Log[S12 - S34] - 
         4*G[lt[17], lt[17], x]*Log[S12 - S34] - 4*G[lt[17], lt[18], x]*
          Log[S12 - S34] - 2*G[lt[18], lt[1], x]*Log[S12 - S34] - 
         2*G[lt[18], lt[4], x]*Log[S12 - S34] + 4*G[lt[18], lt[6], x]*
          Log[S12 - S34] + 2*G[lt[18], lt[12], x]*Log[S12 - S34] - 
         4*G[lt[18], lt[17], x]*Log[S12 - S34] - 4*G[lt[18], lt[18], x]*
          Log[S12 - S34] - 2*G[lt[19], lt[6], x]*Log[S12 - S34] + 
         2*G[lt[19], lt[17], x]*Log[S12 - S34] + 2*G[lt[19], lt[18], x]*
          Log[S12 - S34] - 2*G[lt[21], lt[6], x]*Log[S12 - S34] + 
         2*G[lt[21], lt[17], x]*Log[S12 - S34] + 2*G[lt[21], lt[18], x]*
          Log[S12 - S34] - (G[lt[1], x]*Log[S12 - S34]^2)/2 - 
         (G[lt[4], x]*Log[S12 - S34]^2)/2 + G[lt[6], x]*Log[S12 - S34]^2 + 
         (G[lt[12], x]*Log[S12 - S34]^2)/2 - G[lt[17], x]*Log[S12 - S34]^2 - 
         G[lt[18], x]*Log[S12 - S34]^2 - Log[S12 - S34]^3/6 + 
         2*G[lt[1], lt[2], x]*Log[(mm - S45)/mm] - G[lt[1], lt[4], x]*
          Log[(mm - S45)/mm] + 2*G[lt[1], lt[6], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[8], x]*Log[(mm - S45)/mm] - 2*G[lt[1], lt[10], x]*
          Log[(mm - S45)/mm] + G[lt[1], lt[12], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[13], x]*Log[(mm - S45)/mm] - 2*G[lt[1], lt[14], x]*
          Log[(mm - S45)/mm] - G[lt[1], lt[16], x]*Log[(mm - S45)/mm] + 
         2*G[lt[3], lt[2], x]*Log[(mm - S45)/mm] + 4*G[lt[3], lt[6], x]*
          Log[(mm - S45)/mm] + 2*G[lt[3], lt[8], x]*Log[(mm - S45)/mm] - 
         2*G[lt[3], lt[10], x]*Log[(mm - S45)/mm] - 4*G[lt[3], lt[13], x]*
          Log[(mm - S45)/mm] - 4*G[lt[3], lt[14], x]*Log[(mm - S45)/mm] - 
         G[lt[4], lt[1], x]*Log[(mm - S45)/mm] + 2*G[lt[4], lt[2], x]*
          Log[(mm - S45)/mm] - G[lt[4], lt[4], x]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[8], x]*Log[(mm - S45)/mm] + G[lt[4], lt[12], x]*
          Log[(mm - S45)/mm] - 2*G[lt[4], lt[13], x]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[14], x]*Log[(mm - S45)/mm] - 4*G[lt[6], lt[6], x]*
          Log[(mm - S45)/mm] + 2*G[lt[6], lt[10], x]*Log[(mm - S45)/mm] + 
         G[lt[12], lt[1], x]*Log[(mm - S45)/mm] + G[lt[12], lt[4], x]*
          Log[(mm - S45)/mm] - G[lt[12], lt[12], x]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[13], x]*Log[(mm - S45)/mm] - 2*G[lt[12], lt[14], x]*
          Log[(mm - S45)/mm] - 2*G[lt[13], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[13], lt[8], x]*Log[(mm - S45)/mm] + 4*G[lt[13], lt[13], x]*
          Log[(mm - S45)/mm] + 4*G[lt[13], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[14], lt[2], x]*Log[(mm - S45)/mm] - 2*G[lt[14], lt[8], x]*
          Log[(mm - S45)/mm] + 4*G[lt[14], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[14], lt[14], x]*Log[(mm - S45)/mm] - G[lt[16], lt[1], x]*
          Log[(mm - S45)/mm] + 2*G[lt[16], lt[6], x]*Log[(mm - S45)/mm] + 
         G[lt[16], lt[16], x]*Log[(mm - S45)/mm] - 2*G[lt[17], lt[4], x]*
          Log[(mm - S45)/mm] - 4*G[lt[17], lt[6], x]*Log[(mm - S45)/mm] - 
         2*G[lt[17], lt[12], x]*Log[(mm - S45)/mm] + 4*G[lt[17], lt[13], x]*
          Log[(mm - S45)/mm] + 4*G[lt[17], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[17], lt[16], x]*Log[(mm - S45)/mm] - 2*G[lt[18], lt[4], x]*
          Log[(mm - S45)/mm] - 4*G[lt[18], lt[6], x]*Log[(mm - S45)/mm] - 
         2*G[lt[18], lt[12], x]*Log[(mm - S45)/mm] + 4*G[lt[18], lt[13], x]*
          Log[(mm - S45)/mm] + 4*G[lt[18], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[18], lt[16], x]*Log[(mm - S45)/mm] - 2*G[lt[19], lt[2], x]*
          Log[(mm - S45)/mm] + 2*G[lt[19], lt[4], x]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[8], x]*Log[(mm - S45)/mm] + 2*G[lt[19], lt[10], x]*
          Log[(mm - S45)/mm] - 2*G[lt[21], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[21], lt[4], x]*Log[(mm - S45)/mm] - 2*G[lt[21], lt[8], x]*
          Log[(mm - S45)/mm] + 2*G[lt[21], lt[10], x]*Log[(mm - S45)/mm] - 
         2*G[lt[6], x]*Log[mm]*Log[(mm - S45)/mm] - 2*G[lt[12], x]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[13], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[14], x]*Log[mm]*Log[(mm - S45)/mm] + 2*G[lt[16], x]*Log[mm]*
          Log[(mm - S45)/mm] - G[lt[1], x]*Log[S12 - S34]*
          Log[(mm - S45)/mm] - G[lt[4], x]*Log[S12 - S34]*
          Log[(mm - S45)/mm] + G[lt[12], x]*Log[S12 - S34]*
          Log[(mm - S45)/mm] - 2*G[lt[17], x]*Log[S12 - S34]*
          Log[(mm - S45)/mm] - 2*G[lt[18], x]*Log[S12 - S34]*
          Log[(mm - S45)/mm] + 2*G[lt[19], x]*Log[S12 - S34]*
          Log[(mm - S45)/mm] + 2*G[lt[21], x]*Log[S12 - S34]*
          Log[(mm - S45)/mm] - (Log[S12 - S34]^2*Log[(mm - S45)/mm])/2 - 
         (G[lt[4], x]*Log[(mm - S45)/mm]^2)/2 - 2*G[lt[6], x]*
          Log[(mm - S45)/mm]^2 - (3*G[lt[12], x]*Log[(mm - S45)/mm]^2)/2 + 
         2*G[lt[13], x]*Log[(mm - S45)/mm]^2 + 2*G[lt[14], x]*
          Log[(mm - S45)/mm]^2 + (3*G[lt[16], x]*Log[(mm - S45)/mm]^2)/2 - 
         (Log[S12 - S34]*Log[(mm - S45)/mm]^2)/2 - (Pi^2*Log[-S15])/12 - 
         2*G[0, 1, S45/mm]*Log[-S15] + G[lt[1], lt[1], x]*Log[-S15] + 
         G[lt[1], lt[16], x]*Log[-S15] - 2*G[lt[6], lt[1], x]*Log[-S15] - 
         G[lt[16], lt[1], x]*Log[-S15] - G[lt[16], lt[16], x]*Log[-S15] + 
         2*G[lt[17], lt[1], x]*Log[-S15] - 4*G[lt[17], lt[6], x]*Log[-S15] - 
         2*G[lt[17], lt[16], x]*Log[-S15] + 4*G[lt[17], lt[17], x]*
          Log[-S15] + 4*G[lt[17], lt[18], x]*Log[-S15] + 
         2*G[lt[18], lt[1], x]*Log[-S15] - 4*G[lt[18], lt[6], x]*Log[-S15] - 
         2*G[lt[18], lt[16], x]*Log[-S15] + 4*G[lt[18], lt[17], x]*
          Log[-S15] + 4*G[lt[18], lt[18], x]*Log[-S15] + 
         2*G[lt[19], lt[6], x]*Log[-S15] - 2*G[lt[19], lt[17], x]*Log[-S15] - 
         2*G[lt[19], lt[18], x]*Log[-S15] + 2*G[lt[21], lt[6], x]*Log[-S15] - 
         2*G[lt[21], lt[17], x]*Log[-S15] - 2*G[lt[21], lt[18], x]*
          Log[-S15] + G[lt[1], x]*Log[(mm - S45)/mm]*Log[-S15] - 
         G[lt[16], x]*Log[(mm - S45)/mm]*Log[-S15] + 2*G[lt[17], x]*
          Log[(mm - S45)/mm]*Log[-S15] + 2*G[lt[18], x]*Log[(mm - S45)/mm]*
          Log[-S15] - 2*G[lt[19], x]*Log[(mm - S45)/mm]*Log[-S15] - 
         2*G[lt[21], x]*Log[(mm - S45)/mm]*Log[-S15] + 
         (Log[(mm - S45)/mm]^2*Log[-S15])/2 + (G[lt[1], x]*Log[-S15]^2)/2 - 
         G[lt[6], x]*Log[-S15]^2 - (G[lt[16], x]*Log[-S15]^2)/2 + 
         G[lt[17], x]*Log[-S15]^2 + G[lt[18], x]*Log[-S15]^2 + 
         (Log[(mm - S45)/mm]*Log[-S15]^2)/2 + Log[-S15]^3/6) + 
       ep^4*(2*G[0, 1, S45/mm]*G[lt[1], lt[2], x] - (Pi^2*G[lt[1], lt[4], x])/
          12 - 2*G[0, 1, S45/mm]*G[lt[1], lt[4], x] - 
         (Pi^2*G[lt[1], lt[6], x])/12 + 2*G[0, 1, S45/mm]*
          G[lt[1], lt[6], x] + 2*G[0, 1, S45/mm]*G[lt[1], lt[8], x] - 
         2*G[0, 1, S45/mm]*G[lt[1], lt[10], x] + 2*G[0, 1, S45/mm]*
          G[lt[1], lt[11], x] - (Pi^2*G[lt[1], lt[12], x])/6 + 
         (Pi^2*G[lt[1], lt[13], x])/12 - 2*G[0, 1, S45/mm]*
          G[lt[1], lt[13], x] + (Pi^2*G[lt[1], lt[14], x])/12 - 
         2*G[0, 1, S45/mm]*G[lt[1], lt[14], x] - 2*G[0, 1, S45/mm]*
          G[lt[1], lt[15], x] + (Pi^2*G[lt[1], lt[16], x])/6 + 
         2*G[0, 1, S45/mm]*G[lt[3], lt[2], x] - (Pi^2*G[lt[3], lt[6], x])/6 + 
         4*G[0, 1, S45/mm]*G[lt[3], lt[6], x] + 2*G[0, 1, S45/mm]*
          G[lt[3], lt[8], x] - 2*G[0, 1, S45/mm]*G[lt[3], lt[10], x] + 
         (Pi^2*G[lt[3], lt[13], x])/6 - 4*G[0, 1, S45/mm]*
          G[lt[3], lt[13], x] + (Pi^2*G[lt[3], lt[14], x])/6 - 
         4*G[0, 1, S45/mm]*G[lt[3], lt[14], x] - (Pi^2*G[lt[4], lt[1], x])/
          12 - 2*G[0, 1, S45/mm]*G[lt[4], lt[1], x] + 2*G[0, 1, S45/mm]*
          G[lt[4], lt[2], x] - (Pi^2*G[lt[4], lt[4], x])/12 - 
         2*G[0, 1, S45/mm]*G[lt[4], lt[4], x] + 2*G[0, 1, S45/mm]*
          G[lt[4], lt[8], x] + 2*G[0, 1, S45/mm]*G[lt[4], lt[11], x] - 
         (Pi^2*G[lt[4], lt[12], x])/6 + (Pi^2*G[lt[4], lt[13], x])/12 - 
         2*G[0, 1, S45/mm]*G[lt[4], lt[13], x] + (Pi^2*G[lt[4], lt[14], x])/
          12 - 2*G[0, 1, S45/mm]*G[lt[4], lt[14], x] + 
         (Pi^2*G[lt[6], lt[4], x])/6 + (Pi^2*G[lt[6], lt[6], x])/6 - 
         4*G[0, 1, S45/mm]*G[lt[6], lt[6], x] + 2*G[0, 1, S45/mm]*
          G[lt[6], lt[10], x] + (Pi^2*G[lt[12], lt[1], x])/12 + 
         2*G[0, 1, S45/mm]*G[lt[12], lt[1], x] + (Pi^2*G[lt[12], lt[4], x])/
          12 + 2*G[0, 1, S45/mm]*G[lt[12], lt[4], x] - 2*G[0, 1, S45/mm]*
          G[lt[12], lt[11], x] + (Pi^2*G[lt[12], lt[12], x])/6 + 
         (Pi^2*G[lt[12], lt[13], x])/12 - 2*G[0, 1, S45/mm]*
          G[lt[12], lt[13], x] + (Pi^2*G[lt[12], lt[14], x])/12 - 
         2*G[0, 1, S45/mm]*G[lt[12], lt[14], x] - 2*G[0, 1, S45/mm]*
          G[lt[13], lt[2], x] - 2*G[0, 1, S45/mm]*G[lt[13], lt[8], x] - 
         (Pi^2*G[lt[13], lt[13], x])/6 + 4*G[0, 1, S45/mm]*
          G[lt[13], lt[13], x] - (Pi^2*G[lt[13], lt[14], x])/6 + 
         4*G[0, 1, S45/mm]*G[lt[13], lt[14], x] - 2*G[0, 1, S45/mm]*
          G[lt[14], lt[2], x] - 2*G[0, 1, S45/mm]*G[lt[14], lt[8], x] - 
         (Pi^2*G[lt[14], lt[13], x])/6 + 4*G[0, 1, S45/mm]*
          G[lt[14], lt[13], x] - (Pi^2*G[lt[14], lt[14], x])/6 + 
         4*G[0, 1, S45/mm]*G[lt[14], lt[14], x] - (Pi^2*G[lt[16], lt[1], x])/
          12 - 2*G[0, 1, S45/mm]*G[lt[16], lt[1], x] - 
         (Pi^2*G[lt[16], lt[6], x])/12 + 2*G[0, 1, S45/mm]*
          G[lt[16], lt[6], x] + 2*G[0, 1, S45/mm]*G[lt[16], lt[15], x] - 
         (Pi^2*G[lt[16], lt[16], x])/6 - (Pi^2*G[lt[17], lt[4], x])/6 - 
         4*G[0, 1, S45/mm]*G[lt[17], lt[4], x] + (Pi^2*G[lt[17], lt[6], x])/
          6 - 4*G[0, 1, S45/mm]*G[lt[17], lt[6], x] + 
         (Pi^2*G[lt[17], lt[12], x])/3 - (Pi^2*G[lt[17], lt[13], x])/6 + 
         4*G[0, 1, S45/mm]*G[lt[17], lt[13], x] - (Pi^2*G[lt[17], lt[14], x])/
          6 + 4*G[0, 1, S45/mm]*G[lt[17], lt[14], x] - 
         (Pi^2*G[lt[17], lt[16], x])/3 - (Pi^2*G[lt[18], lt[4], x])/6 - 
         4*G[0, 1, S45/mm]*G[lt[18], lt[4], x] + (Pi^2*G[lt[18], lt[6], x])/
          6 - 4*G[0, 1, S45/mm]*G[lt[18], lt[6], x] + 
         (Pi^2*G[lt[18], lt[12], x])/3 - (Pi^2*G[lt[18], lt[13], x])/6 + 
         4*G[0, 1, S45/mm]*G[lt[18], lt[13], x] - (Pi^2*G[lt[18], lt[14], x])/
          6 + 4*G[0, 1, S45/mm]*G[lt[18], lt[14], x] - 
         (Pi^2*G[lt[18], lt[16], x])/3 - 2*G[0, 1, S45/mm]*
          G[lt[19], lt[2], x] + 4*G[0, 1, S45/mm]*G[lt[19], lt[4], x] - 
         2*G[0, 1, S45/mm]*G[lt[19], lt[8], x] + 2*G[0, 1, S45/mm]*
          G[lt[19], lt[10], x] - 2*G[0, 1, S45/mm]*G[lt[19], lt[11], x] + 
         2*G[0, 1, S45/mm]*G[lt[19], lt[15], x] - 2*G[0, 1, S45/mm]*
          G[lt[21], lt[2], x] + 4*G[0, 1, S45/mm]*G[lt[21], lt[4], x] - 
         2*G[0, 1, S45/mm]*G[lt[21], lt[8], x] + 2*G[0, 1, S45/mm]*
          G[lt[21], lt[10], x] - 2*G[0, 1, S45/mm]*G[lt[21], lt[11], x] + 
         2*G[0, 1, S45/mm]*G[lt[21], lt[15], x] + 2*G[lt[4], x]*
          G[0, 0, 1, (mm - S45)/mm] + 4*G[lt[6], x]*G[0, 0, 1, 
           (mm - S45)/mm] + 2*G[lt[12], x]*G[0, 0, 1, (mm - S45)/mm] - 
         4*G[lt[13], x]*G[0, 0, 1, (mm - S45)/mm] - 4*G[lt[14], x]*
          G[0, 0, 1, (mm - S45)/mm] - 2*G[lt[16], x]*G[0, 0, 1, 
           (mm - S45)/mm] + 4*G[lt[4], x]*G[0, 0, 1, S45/mm] + 
         2*G[lt[6], x]*G[0, 0, 1, S45/mm] - 2*G[lt[12], x]*
          G[0, 0, 1, S45/mm] - 2*G[lt[13], x]*G[0, 0, 1, S45/mm] - 
         2*G[lt[14], x]*G[0, 0, 1, S45/mm] + 2*G[lt[16], x]*
          G[0, 0, 1, S45/mm] + G[lt[1], lt[1], lt[1], lt[4], x] - 
         G[lt[1], lt[1], lt[1], lt[6], x] + G[lt[1], lt[1], lt[1], lt[13], 
          x] + G[lt[1], lt[1], lt[1], lt[14], x] - 
         2*G[lt[1], lt[1], lt[2], lt[13], x] - 2*G[lt[1], lt[1], lt[2], 
           lt[14], x] + G[lt[1], lt[1], lt[4], lt[1], x] + 
         G[lt[1], lt[1], lt[4], lt[4], x] + G[lt[1], lt[1], lt[4], lt[13], 
          x] + G[lt[1], lt[1], lt[4], lt[14], x] - 
         2*G[lt[1], lt[1], lt[6], lt[6], x] - 2*G[lt[1], lt[1], lt[8], 
           lt[13], x] - 2*G[lt[1], lt[1], lt[8], lt[14], x] + 
         2*G[lt[1], lt[1], lt[10], lt[6], x] + G[lt[1], lt[1], lt[12], lt[1], 
          x] + G[lt[1], lt[1], lt[12], lt[4], x] - G[lt[1], lt[1], lt[12], 
          lt[13], x] - G[lt[1], lt[1], lt[12], lt[14], x] + 
         2*G[lt[1], lt[1], lt[13], lt[13], x] + 
         2*G[lt[1], lt[1], lt[13], lt[14], x] + 
         2*G[lt[1], lt[1], lt[14], lt[13], x] + 
         2*G[lt[1], lt[1], lt[14], lt[14], x] - G[lt[1], lt[1], lt[16], 
          lt[1], x] + G[lt[1], lt[1], lt[16], lt[6], x] + 
         2*G[lt[1], lt[2], lt[2], lt[13], x] + 2*G[lt[1], lt[2], lt[2], 
           lt[14], x] + 2*G[lt[1], lt[2], lt[8], lt[13], x] + 
         2*G[lt[1], lt[2], lt[8], lt[14], x] - 4*G[lt[1], lt[2], lt[13], 
           lt[13], x] - 4*G[lt[1], lt[2], lt[13], lt[14], x] - 
         4*G[lt[1], lt[2], lt[14], lt[13], x] - 
         4*G[lt[1], lt[2], lt[14], lt[14], x] + G[lt[1], lt[4], lt[1], lt[1], 
          x] + G[lt[1], lt[4], lt[1], lt[4], x] + G[lt[1], lt[4], lt[1], 
          lt[13], x] + G[lt[1], lt[4], lt[1], lt[14], x] - 
         2*G[lt[1], lt[4], lt[2], lt[13], x] - 2*G[lt[1], lt[4], lt[2], 
           lt[14], x] + G[lt[1], lt[4], lt[4], lt[1], x] + 
         G[lt[1], lt[4], lt[4], lt[4], x] + G[lt[1], lt[4], lt[4], lt[13], 
          x] + G[lt[1], lt[4], lt[4], lt[14], x] - 
         2*G[lt[1], lt[4], lt[8], lt[13], x] - 2*G[lt[1], lt[4], lt[8], 
           lt[14], x] + G[lt[1], lt[4], lt[12], lt[1], x] + 
         G[lt[1], lt[4], lt[12], lt[4], x] - G[lt[1], lt[4], lt[12], lt[13], 
          x] - G[lt[1], lt[4], lt[12], lt[14], x] + 
         2*G[lt[1], lt[4], lt[13], lt[13], x] + 
         2*G[lt[1], lt[4], lt[13], lt[14], x] + 
         2*G[lt[1], lt[4], lt[14], lt[13], x] + 
         2*G[lt[1], lt[4], lt[14], lt[14], x] - 
         4*G[lt[1], lt[6], lt[6], lt[6], x] + 2*G[lt[1], lt[6], lt[10], 
           lt[6], x] + 2*G[lt[1], lt[8], lt[2], lt[13], x] + 
         2*G[lt[1], lt[8], lt[2], lt[14], x] + 2*G[lt[1], lt[8], lt[8], 
           lt[13], x] + 2*G[lt[1], lt[8], lt[8], lt[14], x] - 
         4*G[lt[1], lt[8], lt[13], lt[13], x] - 
         4*G[lt[1], lt[8], lt[13], lt[14], x] - 
         4*G[lt[1], lt[8], lt[14], lt[13], x] - 
         4*G[lt[1], lt[8], lt[14], lt[14], x] + 
         4*G[lt[1], lt[10], lt[6], lt[6], x] - 2*G[lt[1], lt[10], lt[10], 
           lt[6], x] - 2*G[lt[1], lt[11], lt[1], lt[13], x] - 
         2*G[lt[1], lt[11], lt[1], lt[14], x] + 
         2*G[lt[1], lt[11], lt[2], lt[13], x] + 
         2*G[lt[1], lt[11], lt[2], lt[14], x] - 
         2*G[lt[1], lt[11], lt[4], lt[13], x] - 
         2*G[lt[1], lt[11], lt[4], lt[14], x] + 
         2*G[lt[1], lt[11], lt[8], lt[13], x] + 
         2*G[lt[1], lt[11], lt[8], lt[14], x] - 
         2*G[lt[1], lt[11], lt[12], lt[1], x] - 
         2*G[lt[1], lt[11], lt[12], lt[4], x] + 
         2*G[lt[1], lt[11], lt[12], lt[13], x] + 
         2*G[lt[1], lt[11], lt[12], lt[14], x] + G[lt[1], lt[12], lt[1], 
          lt[1], x] + G[lt[1], lt[12], lt[1], lt[4], x] + 
         G[lt[1], lt[12], lt[1], lt[13], x] + G[lt[1], lt[12], lt[1], lt[14], 
          x] + G[lt[1], lt[12], lt[4], lt[1], x] + G[lt[1], lt[12], lt[4], 
          lt[4], x] + G[lt[1], lt[12], lt[4], lt[13], x] + 
         G[lt[1], lt[12], lt[4], lt[14], x] + G[lt[1], lt[12], lt[12], lt[1], 
          x] + G[lt[1], lt[12], lt[12], lt[4], x] - G[lt[1], lt[12], lt[12], 
          lt[13], x] - G[lt[1], lt[12], lt[12], lt[14], x] - 
         2*G[lt[1], lt[12], lt[13], lt[13], x] - 
         2*G[lt[1], lt[12], lt[13], lt[14], x] - 
         2*G[lt[1], lt[12], lt[14], lt[13], x] - 
         2*G[lt[1], lt[12], lt[14], lt[14], x] - 
         2*G[lt[1], lt[13], lt[2], lt[13], x] - 
         2*G[lt[1], lt[13], lt[2], lt[14], x] - 
         2*G[lt[1], lt[13], lt[8], lt[13], x] - 
         2*G[lt[1], lt[13], lt[8], lt[14], x] + 
         4*G[lt[1], lt[13], lt[13], lt[13], x] + 
         4*G[lt[1], lt[13], lt[13], lt[14], x] + 
         4*G[lt[1], lt[13], lt[14], lt[13], x] + 
         4*G[lt[1], lt[13], lt[14], lt[14], x] - 
         2*G[lt[1], lt[14], lt[2], lt[13], x] - 
         2*G[lt[1], lt[14], lt[2], lt[14], x] - 
         2*G[lt[1], lt[14], lt[8], lt[13], x] - 
         2*G[lt[1], lt[14], lt[8], lt[14], x] + 
         4*G[lt[1], lt[14], lt[13], lt[13], x] + 
         4*G[lt[1], lt[14], lt[13], lt[14], x] + 
         4*G[lt[1], lt[14], lt[14], lt[13], x] + 
         4*G[lt[1], lt[14], lt[14], lt[14], x] + 
         2*G[lt[1], lt[15], lt[1], lt[6], x] - 2*G[lt[1], lt[15], lt[10], 
           lt[6], x] + 2*G[lt[1], lt[15], lt[16], lt[1], x] - 
         2*G[lt[1], lt[15], lt[16], lt[6], x] - G[lt[1], lt[16], lt[1], 
          lt[1], x] - G[lt[1], lt[16], lt[1], lt[6], x] + 
         2*G[lt[1], lt[16], lt[6], lt[6], x] - G[lt[1], lt[16], lt[16], 
          lt[1], x] + G[lt[1], lt[16], lt[16], lt[6], x] + 
         2*G[lt[3], lt[2], lt[2], lt[13], x] + 2*G[lt[3], lt[2], lt[2], 
           lt[14], x] + 2*G[lt[3], lt[2], lt[8], lt[13], x] + 
         2*G[lt[3], lt[2], lt[8], lt[14], x] - 4*G[lt[3], lt[2], lt[13], 
           lt[13], x] - 4*G[lt[3], lt[2], lt[13], lt[14], x] - 
         4*G[lt[3], lt[2], lt[14], lt[13], x] - 
         4*G[lt[3], lt[2], lt[14], lt[14], x] - 
         8*G[lt[3], lt[6], lt[6], lt[6], x] + 4*G[lt[3], lt[6], lt[10], 
           lt[6], x] + 2*G[lt[3], lt[8], lt[2], lt[13], x] + 
         2*G[lt[3], lt[8], lt[2], lt[14], x] + 2*G[lt[3], lt[8], lt[8], 
           lt[13], x] + 2*G[lt[3], lt[8], lt[8], lt[14], x] - 
         4*G[lt[3], lt[8], lt[13], lt[13], x] - 
         4*G[lt[3], lt[8], lt[13], lt[14], x] - 
         4*G[lt[3], lt[8], lt[14], lt[13], x] - 
         4*G[lt[3], lt[8], lt[14], lt[14], x] + 
         4*G[lt[3], lt[10], lt[6], lt[6], x] - 2*G[lt[3], lt[10], lt[10], 
           lt[6], x] - 4*G[lt[3], lt[13], lt[2], lt[13], x] - 
         4*G[lt[3], lt[13], lt[2], lt[14], x] - 
         4*G[lt[3], lt[13], lt[8], lt[13], x] - 
         4*G[lt[3], lt[13], lt[8], lt[14], x] + 
         8*G[lt[3], lt[13], lt[13], lt[13], x] + 
         8*G[lt[3], lt[13], lt[13], lt[14], x] + 
         8*G[lt[3], lt[13], lt[14], lt[13], x] + 
         8*G[lt[3], lt[13], lt[14], lt[14], x] - 
         4*G[lt[3], lt[14], lt[2], lt[13], x] - 
         4*G[lt[3], lt[14], lt[2], lt[14], x] - 
         4*G[lt[3], lt[14], lt[8], lt[13], x] - 
         4*G[lt[3], lt[14], lt[8], lt[14], x] + 
         8*G[lt[3], lt[14], lt[13], lt[13], x] + 
         8*G[lt[3], lt[14], lt[13], lt[14], x] + 
         8*G[lt[3], lt[14], lt[14], lt[13], x] + 
         8*G[lt[3], lt[14], lt[14], lt[14], x] + G[lt[4], lt[1], lt[1], 
          lt[1], x] + G[lt[4], lt[1], lt[1], lt[4], x] + 
         G[lt[4], lt[1], lt[1], lt[13], x] + G[lt[4], lt[1], lt[1], lt[14], 
          x] - 2*G[lt[4], lt[1], lt[2], lt[13], x] - 
         2*G[lt[4], lt[1], lt[2], lt[14], x] + G[lt[4], lt[1], lt[4], lt[1], 
          x] + G[lt[4], lt[1], lt[4], lt[4], x] + G[lt[4], lt[1], lt[4], 
          lt[13], x] + G[lt[4], lt[1], lt[4], lt[14], x] - 
         2*G[lt[4], lt[1], lt[8], lt[13], x] - 2*G[lt[4], lt[1], lt[8], 
           lt[14], x] + G[lt[4], lt[1], lt[12], lt[1], x] + 
         G[lt[4], lt[1], lt[12], lt[4], x] - G[lt[4], lt[1], lt[12], lt[13], 
          x] - G[lt[4], lt[1], lt[12], lt[14], x] + 
         2*G[lt[4], lt[1], lt[13], lt[13], x] + 
         2*G[lt[4], lt[1], lt[13], lt[14], x] + 
         2*G[lt[4], lt[1], lt[14], lt[13], x] + 
         2*G[lt[4], lt[1], lt[14], lt[14], x] + 
         2*G[lt[4], lt[2], lt[2], lt[13], x] + 2*G[lt[4], lt[2], lt[2], 
           lt[14], x] + 2*G[lt[4], lt[2], lt[8], lt[13], x] + 
         2*G[lt[4], lt[2], lt[8], lt[14], x] - 4*G[lt[4], lt[2], lt[13], 
           lt[13], x] - 4*G[lt[4], lt[2], lt[13], lt[14], x] - 
         4*G[lt[4], lt[2], lt[14], lt[13], x] - 
         4*G[lt[4], lt[2], lt[14], lt[14], x] + G[lt[4], lt[4], lt[1], lt[1], 
          x] + G[lt[4], lt[4], lt[1], lt[4], x] + G[lt[4], lt[4], lt[1], 
          lt[13], x] + G[lt[4], lt[4], lt[1], lt[14], x] - 
         2*G[lt[4], lt[4], lt[2], lt[13], x] - 2*G[lt[4], lt[4], lt[2], 
           lt[14], x] + G[lt[4], lt[4], lt[4], lt[1], x] + 
         G[lt[4], lt[4], lt[4], lt[4], x] + G[lt[4], lt[4], lt[4], lt[13], 
          x] + G[lt[4], lt[4], lt[4], lt[14], x] - 
         2*G[lt[4], lt[4], lt[8], lt[13], x] - 2*G[lt[4], lt[4], lt[8], 
           lt[14], x] + G[lt[4], lt[4], lt[12], lt[1], x] + 
         G[lt[4], lt[4], lt[12], lt[4], x] - G[lt[4], lt[4], lt[12], lt[13], 
          x] - G[lt[4], lt[4], lt[12], lt[14], x] + 
         2*G[lt[4], lt[4], lt[13], lt[13], x] + 
         2*G[lt[4], lt[4], lt[13], lt[14], x] + 
         2*G[lt[4], lt[4], lt[14], lt[13], x] + 
         2*G[lt[4], lt[4], lt[14], lt[14], x] + 
         2*G[lt[4], lt[8], lt[2], lt[13], x] + 2*G[lt[4], lt[8], lt[2], 
           lt[14], x] + 2*G[lt[4], lt[8], lt[8], lt[13], x] + 
         2*G[lt[4], lt[8], lt[8], lt[14], x] - 4*G[lt[4], lt[8], lt[13], 
           lt[13], x] - 4*G[lt[4], lt[8], lt[13], lt[14], x] - 
         4*G[lt[4], lt[8], lt[14], lt[13], x] - 
         4*G[lt[4], lt[8], lt[14], lt[14], x] - 
         2*G[lt[4], lt[11], lt[1], lt[13], x] - 
         2*G[lt[4], lt[11], lt[1], lt[14], x] + 
         2*G[lt[4], lt[11], lt[2], lt[13], x] + 
         2*G[lt[4], lt[11], lt[2], lt[14], x] - 
         2*G[lt[4], lt[11], lt[4], lt[13], x] - 
         2*G[lt[4], lt[11], lt[4], lt[14], x] + 
         2*G[lt[4], lt[11], lt[8], lt[13], x] + 
         2*G[lt[4], lt[11], lt[8], lt[14], x] - 
         2*G[lt[4], lt[11], lt[12], lt[1], x] - 
         2*G[lt[4], lt[11], lt[12], lt[4], x] + 
         2*G[lt[4], lt[11], lt[12], lt[13], x] + 
         2*G[lt[4], lt[11], lt[12], lt[14], x] + G[lt[4], lt[12], lt[1], 
          lt[1], x] + G[lt[4], lt[12], lt[1], lt[4], x] + 
         G[lt[4], lt[12], lt[1], lt[13], x] + G[lt[4], lt[12], lt[1], lt[14], 
          x] + G[lt[4], lt[12], lt[4], lt[1], x] + G[lt[4], lt[12], lt[4], 
          lt[4], x] + G[lt[4], lt[12], lt[4], lt[13], x] + 
         G[lt[4], lt[12], lt[4], lt[14], x] + G[lt[4], lt[12], lt[12], lt[1], 
          x] + G[lt[4], lt[12], lt[12], lt[4], x] - G[lt[4], lt[12], lt[12], 
          lt[13], x] - G[lt[4], lt[12], lt[12], lt[14], x] - 
         2*G[lt[4], lt[12], lt[13], lt[13], x] - 
         2*G[lt[4], lt[12], lt[13], lt[14], x] - 
         2*G[lt[4], lt[12], lt[14], lt[13], x] - 
         2*G[lt[4], lt[12], lt[14], lt[14], x] - 
         2*G[lt[4], lt[13], lt[2], lt[13], x] - 
         2*G[lt[4], lt[13], lt[2], lt[14], x] - 
         2*G[lt[4], lt[13], lt[8], lt[13], x] - 
         2*G[lt[4], lt[13], lt[8], lt[14], x] + 
         4*G[lt[4], lt[13], lt[13], lt[13], x] + 
         4*G[lt[4], lt[13], lt[13], lt[14], x] + 
         4*G[lt[4], lt[13], lt[14], lt[13], x] + 
         4*G[lt[4], lt[13], lt[14], lt[14], x] - 
         2*G[lt[4], lt[14], lt[2], lt[13], x] - 
         2*G[lt[4], lt[14], lt[2], lt[14], x] - 
         2*G[lt[4], lt[14], lt[8], lt[13], x] - 
         2*G[lt[4], lt[14], lt[8], lt[14], x] + 
         4*G[lt[4], lt[14], lt[13], lt[13], x] + 
         4*G[lt[4], lt[14], lt[13], lt[14], x] + 
         4*G[lt[4], lt[14], lt[14], lt[13], x] + 
         4*G[lt[4], lt[14], lt[14], lt[14], x] - 
         2*G[lt[6], lt[1], lt[1], lt[4], x] - 2*G[lt[6], lt[1], lt[4], lt[1], 
           x] - 2*G[lt[6], lt[1], lt[4], lt[4], x] - 
         2*G[lt[6], lt[4], lt[1], lt[1], x] - 2*G[lt[6], lt[4], lt[1], lt[4], 
           x] - 2*G[lt[6], lt[4], lt[4], lt[1], x] - 
         2*G[lt[6], lt[4], lt[4], lt[4], x] + 8*G[lt[6], lt[6], lt[6], lt[6], 
           x] - 4*G[lt[6], lt[6], lt[10], lt[6], x] - 
         4*G[lt[6], lt[10], lt[6], lt[6], x] + 2*G[lt[6], lt[10], lt[10], 
           lt[6], x] - G[lt[12], lt[1], lt[1], lt[1], x] - 
         G[lt[12], lt[1], lt[1], lt[4], x] - G[lt[12], lt[1], lt[1], lt[13], 
          x] - G[lt[12], lt[1], lt[1], lt[14], x] + 
         2*G[lt[12], lt[1], lt[2], lt[13], x] + 
         2*G[lt[12], lt[1], lt[2], lt[14], x] - G[lt[12], lt[1], lt[4], 
          lt[1], x] - G[lt[12], lt[1], lt[4], lt[4], x] - 
         G[lt[12], lt[1], lt[4], lt[13], x] - G[lt[12], lt[1], lt[4], lt[14], 
          x] + 2*G[lt[12], lt[1], lt[8], lt[13], x] + 
         2*G[lt[12], lt[1], lt[8], lt[14], x] - G[lt[12], lt[1], lt[12], 
          lt[1], x] - G[lt[12], lt[1], lt[12], lt[4], x] + 
         G[lt[12], lt[1], lt[12], lt[13], x] + G[lt[12], lt[1], lt[12], 
          lt[14], x] - 2*G[lt[12], lt[1], lt[13], lt[13], x] - 
         2*G[lt[12], lt[1], lt[13], lt[14], x] - 
         2*G[lt[12], lt[1], lt[14], lt[13], x] - 
         2*G[lt[12], lt[1], lt[14], lt[14], x] - G[lt[12], lt[4], lt[1], 
          lt[1], x] - G[lt[12], lt[4], lt[1], lt[4], x] - 
         G[lt[12], lt[4], lt[1], lt[13], x] - G[lt[12], lt[4], lt[1], lt[14], 
          x] + 2*G[lt[12], lt[4], lt[2], lt[13], x] + 
         2*G[lt[12], lt[4], lt[2], lt[14], x] - G[lt[12], lt[4], lt[4], 
          lt[1], x] - G[lt[12], lt[4], lt[4], lt[4], x] - 
         G[lt[12], lt[4], lt[4], lt[13], x] - G[lt[12], lt[4], lt[4], lt[14], 
          x] + 2*G[lt[12], lt[4], lt[8], lt[13], x] + 
         2*G[lt[12], lt[4], lt[8], lt[14], x] - G[lt[12], lt[4], lt[12], 
          lt[1], x] - G[lt[12], lt[4], lt[12], lt[4], x] + 
         G[lt[12], lt[4], lt[12], lt[13], x] + G[lt[12], lt[4], lt[12], 
          lt[14], x] - 2*G[lt[12], lt[4], lt[13], lt[13], x] - 
         2*G[lt[12], lt[4], lt[13], lt[14], x] - 
         2*G[lt[12], lt[4], lt[14], lt[13], x] - 
         2*G[lt[12], lt[4], lt[14], lt[14], x] + 
         2*G[lt[12], lt[11], lt[1], lt[13], x] + 
         2*G[lt[12], lt[11], lt[1], lt[14], x] - 
         2*G[lt[12], lt[11], lt[2], lt[13], x] - 
         2*G[lt[12], lt[11], lt[2], lt[14], x] + 
         2*G[lt[12], lt[11], lt[4], lt[13], x] + 
         2*G[lt[12], lt[11], lt[4], lt[14], x] - 
         2*G[lt[12], lt[11], lt[8], lt[13], x] - 
         2*G[lt[12], lt[11], lt[8], lt[14], x] + 
         2*G[lt[12], lt[11], lt[12], lt[1], x] + 
         2*G[lt[12], lt[11], lt[12], lt[4], x] - 
         2*G[lt[12], lt[11], lt[12], lt[13], x] - 
         2*G[lt[12], lt[11], lt[12], lt[14], x] - G[lt[12], lt[12], lt[1], 
          lt[1], x] - G[lt[12], lt[12], lt[1], lt[4], x] - 
         G[lt[12], lt[12], lt[1], lt[13], x] - G[lt[12], lt[12], lt[1], 
          lt[14], x] - G[lt[12], lt[12], lt[4], lt[1], x] - 
         G[lt[12], lt[12], lt[4], lt[4], x] - G[lt[12], lt[12], lt[4], 
          lt[13], x] - G[lt[12], lt[12], lt[4], lt[14], x] - 
         G[lt[12], lt[12], lt[12], lt[1], x] - G[lt[12], lt[12], lt[12], 
          lt[4], x] + G[lt[12], lt[12], lt[12], lt[13], x] + 
         G[lt[12], lt[12], lt[12], lt[14], x] + 2*G[lt[12], lt[12], lt[13], 
           lt[13], x] + 2*G[lt[12], lt[12], lt[13], lt[14], x] + 
         2*G[lt[12], lt[12], lt[14], lt[13], x] + 
         2*G[lt[12], lt[12], lt[14], lt[14], x] - 
         2*G[lt[12], lt[13], lt[2], lt[13], x] - 
         2*G[lt[12], lt[13], lt[2], lt[14], x] - 
         2*G[lt[12], lt[13], lt[8], lt[13], x] - 
         2*G[lt[12], lt[13], lt[8], lt[14], x] + 
         4*G[lt[12], lt[13], lt[13], lt[13], x] + 
         4*G[lt[12], lt[13], lt[13], lt[14], x] + 
         4*G[lt[12], lt[13], lt[14], lt[13], x] + 
         4*G[lt[12], lt[13], lt[14], lt[14], x] - 
         2*G[lt[12], lt[14], lt[2], lt[13], x] - 
         2*G[lt[12], lt[14], lt[2], lt[14], x] - 
         2*G[lt[12], lt[14], lt[8], lt[13], x] - 
         2*G[lt[12], lt[14], lt[8], lt[14], x] + 
         4*G[lt[12], lt[14], lt[13], lt[13], x] + 
         4*G[lt[12], lt[14], lt[13], lt[14], x] + 
         4*G[lt[12], lt[14], lt[14], lt[13], x] + 
         4*G[lt[12], lt[14], lt[14], lt[14], x] - 
         2*G[lt[13], lt[2], lt[2], lt[13], x] - 
         2*G[lt[13], lt[2], lt[2], lt[14], x] - 
         2*G[lt[13], lt[2], lt[8], lt[13], x] - 
         2*G[lt[13], lt[2], lt[8], lt[14], x] + 
         4*G[lt[13], lt[2], lt[13], lt[13], x] + 
         4*G[lt[13], lt[2], lt[13], lt[14], x] + 
         4*G[lt[13], lt[2], lt[14], lt[13], x] + 
         4*G[lt[13], lt[2], lt[14], lt[14], x] - 
         2*G[lt[13], lt[8], lt[2], lt[13], x] - 
         2*G[lt[13], lt[8], lt[2], lt[14], x] - 
         2*G[lt[13], lt[8], lt[8], lt[13], x] - 
         2*G[lt[13], lt[8], lt[8], lt[14], x] + 
         4*G[lt[13], lt[8], lt[13], lt[13], x] + 
         4*G[lt[13], lt[8], lt[13], lt[14], x] + 
         4*G[lt[13], lt[8], lt[14], lt[13], x] + 
         4*G[lt[13], lt[8], lt[14], lt[14], x] + 
         4*G[lt[13], lt[13], lt[2], lt[13], x] + 
         4*G[lt[13], lt[13], lt[2], lt[14], x] + 
         4*G[lt[13], lt[13], lt[8], lt[13], x] + 
         4*G[lt[13], lt[13], lt[8], lt[14], x] - 
         8*G[lt[13], lt[13], lt[13], lt[13], x] - 
         8*G[lt[13], lt[13], lt[13], lt[14], x] - 
         8*G[lt[13], lt[13], lt[14], lt[13], x] - 
         8*G[lt[13], lt[13], lt[14], lt[14], x] + 
         4*G[lt[13], lt[14], lt[2], lt[13], x] + 
         4*G[lt[13], lt[14], lt[2], lt[14], x] + 
         4*G[lt[13], lt[14], lt[8], lt[13], x] + 
         4*G[lt[13], lt[14], lt[8], lt[14], x] - 
         8*G[lt[13], lt[14], lt[13], lt[13], x] - 
         8*G[lt[13], lt[14], lt[13], lt[14], x] - 
         8*G[lt[13], lt[14], lt[14], lt[13], x] - 
         8*G[lt[13], lt[14], lt[14], lt[14], x] - 
         2*G[lt[14], lt[2], lt[2], lt[13], x] - 
         2*G[lt[14], lt[2], lt[2], lt[14], x] - 
         2*G[lt[14], lt[2], lt[8], lt[13], x] - 
         2*G[lt[14], lt[2], lt[8], lt[14], x] + 
         4*G[lt[14], lt[2], lt[13], lt[13], x] + 
         4*G[lt[14], lt[2], lt[13], lt[14], x] + 
         4*G[lt[14], lt[2], lt[14], lt[13], x] + 
         4*G[lt[14], lt[2], lt[14], lt[14], x] - 
         2*G[lt[14], lt[8], lt[2], lt[13], x] - 
         2*G[lt[14], lt[8], lt[2], lt[14], x] - 
         2*G[lt[14], lt[8], lt[8], lt[13], x] - 
         2*G[lt[14], lt[8], lt[8], lt[14], x] + 
         4*G[lt[14], lt[8], lt[13], lt[13], x] + 
         4*G[lt[14], lt[8], lt[13], lt[14], x] + 
         4*G[lt[14], lt[8], lt[14], lt[13], x] + 
         4*G[lt[14], lt[8], lt[14], lt[14], x] + 
         4*G[lt[14], lt[13], lt[2], lt[13], x] + 
         4*G[lt[14], lt[13], lt[2], lt[14], x] + 
         4*G[lt[14], lt[13], lt[8], lt[13], x] + 
         4*G[lt[14], lt[13], lt[8], lt[14], x] - 
         8*G[lt[14], lt[13], lt[13], lt[13], x] - 
         8*G[lt[14], lt[13], lt[13], lt[14], x] - 
         8*G[lt[14], lt[13], lt[14], lt[13], x] - 
         8*G[lt[14], lt[13], lt[14], lt[14], x] + 
         4*G[lt[14], lt[14], lt[2], lt[13], x] + 
         4*G[lt[14], lt[14], lt[2], lt[14], x] + 
         4*G[lt[14], lt[14], lt[8], lt[13], x] + 
         4*G[lt[14], lt[14], lt[8], lt[14], x] - 
         8*G[lt[14], lt[14], lt[13], lt[13], x] - 
         8*G[lt[14], lt[14], lt[13], lt[14], x] - 
         8*G[lt[14], lt[14], lt[14], lt[13], x] - 
         8*G[lt[14], lt[14], lt[14], lt[14], x] + G[lt[16], lt[1], lt[1], 
          lt[1], x] + G[lt[16], lt[1], lt[1], lt[6], x] + 
         2*G[lt[16], lt[1], lt[6], lt[6], x] - 2*G[lt[16], lt[1], lt[10], 
           lt[6], x] + G[lt[16], lt[1], lt[16], lt[1], x] - 
         G[lt[16], lt[1], lt[16], lt[6], x] - 4*G[lt[16], lt[6], lt[6], 
           lt[6], x] + 2*G[lt[16], lt[6], lt[10], lt[6], x] - 
         2*G[lt[16], lt[15], lt[1], lt[6], x] + 2*G[lt[16], lt[15], lt[10], 
           lt[6], x] - 2*G[lt[16], lt[15], lt[16], lt[1], x] + 
         2*G[lt[16], lt[15], lt[16], lt[6], x] + G[lt[16], lt[16], lt[1], 
          lt[1], x] + G[lt[16], lt[16], lt[1], lt[6], x] - 
         2*G[lt[16], lt[16], lt[6], lt[6], x] + G[lt[16], lt[16], lt[16], 
          lt[1], x] - G[lt[16], lt[16], lt[16], lt[6], x] + 
         2*G[lt[17], lt[1], lt[1], lt[4], x] - 2*G[lt[17], lt[1], lt[1], 
           lt[6], x] + 2*G[lt[17], lt[1], lt[1], lt[13], x] + 
         2*G[lt[17], lt[1], lt[1], lt[14], x] - 
         4*G[lt[17], lt[1], lt[2], lt[13], x] - 
         4*G[lt[17], lt[1], lt[2], lt[14], x] + 
         2*G[lt[17], lt[1], lt[4], lt[1], x] + 2*G[lt[17], lt[1], lt[4], 
           lt[4], x] + 2*G[lt[17], lt[1], lt[4], lt[13], x] + 
         2*G[lt[17], lt[1], lt[4], lt[14], x] - 
         4*G[lt[17], lt[1], lt[6], lt[6], x] - 4*G[lt[17], lt[1], lt[8], 
           lt[13], x] - 4*G[lt[17], lt[1], lt[8], lt[14], x] + 
         4*G[lt[17], lt[1], lt[10], lt[6], x] + 
         2*G[lt[17], lt[1], lt[12], lt[1], x] + 
         2*G[lt[17], lt[1], lt[12], lt[4], x] - 
         2*G[lt[17], lt[1], lt[12], lt[13], x] - 
         2*G[lt[17], lt[1], lt[12], lt[14], x] + 
         4*G[lt[17], lt[1], lt[13], lt[13], x] + 
         4*G[lt[17], lt[1], lt[13], lt[14], x] + 
         4*G[lt[17], lt[1], lt[14], lt[13], x] + 
         4*G[lt[17], lt[1], lt[14], lt[14], x] - 
         2*G[lt[17], lt[1], lt[16], lt[1], x] + 
         2*G[lt[17], lt[1], lt[16], lt[6], x] - 
         4*G[lt[17], lt[3], lt[2], lt[13], x] - 
         4*G[lt[17], lt[3], lt[2], lt[14], x] - 
         8*G[lt[17], lt[3], lt[6], lt[6], x] - 4*G[lt[17], lt[3], lt[8], 
           lt[13], x] - 4*G[lt[17], lt[3], lt[8], lt[14], x] + 
         4*G[lt[17], lt[3], lt[10], lt[6], x] + 
         8*G[lt[17], lt[3], lt[13], lt[13], x] + 
         8*G[lt[17], lt[3], lt[13], lt[14], x] + 
         8*G[lt[17], lt[3], lt[14], lt[13], x] + 
         8*G[lt[17], lt[3], lt[14], lt[14], x] + 
         2*G[lt[17], lt[4], lt[1], lt[1], x] + 2*G[lt[17], lt[4], lt[1], 
           lt[4], x] + 2*G[lt[17], lt[4], lt[1], lt[13], x] + 
         2*G[lt[17], lt[4], lt[1], lt[14], x] - 
         4*G[lt[17], lt[4], lt[2], lt[13], x] - 
         4*G[lt[17], lt[4], lt[2], lt[14], x] + 
         2*G[lt[17], lt[4], lt[4], lt[1], x] + 2*G[lt[17], lt[4], lt[4], 
           lt[4], x] + 2*G[lt[17], lt[4], lt[4], lt[13], x] + 
         2*G[lt[17], lt[4], lt[4], lt[14], x] - 
         4*G[lt[17], lt[4], lt[8], lt[13], x] - 
         4*G[lt[17], lt[4], lt[8], lt[14], x] + 
         2*G[lt[17], lt[4], lt[12], lt[1], x] + 
         2*G[lt[17], lt[4], lt[12], lt[4], x] - 
         2*G[lt[17], lt[4], lt[12], lt[13], x] - 
         2*G[lt[17], lt[4], lt[12], lt[14], x] + 
         4*G[lt[17], lt[4], lt[13], lt[13], x] + 
         4*G[lt[17], lt[4], lt[13], lt[14], x] + 
         4*G[lt[17], lt[4], lt[14], lt[13], x] + 
         4*G[lt[17], lt[4], lt[14], lt[14], x] - 
         4*G[lt[17], lt[6], lt[1], lt[4], x] - 4*G[lt[17], lt[6], lt[4], 
           lt[1], x] - 4*G[lt[17], lt[6], lt[4], lt[4], x] + 
         8*G[lt[17], lt[6], lt[6], lt[6], x] - 4*G[lt[17], lt[6], lt[10], 
           lt[6], x] - 2*G[lt[17], lt[12], lt[1], lt[1], x] - 
         2*G[lt[17], lt[12], lt[1], lt[4], x] - 
         2*G[lt[17], lt[12], lt[1], lt[13], x] - 
         2*G[lt[17], lt[12], lt[1], lt[14], x] - 
         2*G[lt[17], lt[12], lt[4], lt[1], x] - 
         2*G[lt[17], lt[12], lt[4], lt[4], x] - 
         2*G[lt[17], lt[12], lt[4], lt[13], x] - 
         2*G[lt[17], lt[12], lt[4], lt[14], x] - 
         2*G[lt[17], lt[12], lt[12], lt[1], x] - 
         2*G[lt[17], lt[12], lt[12], lt[4], x] + 
         2*G[lt[17], lt[12], lt[12], lt[13], x] + 
         2*G[lt[17], lt[12], lt[12], lt[14], x] + 
         4*G[lt[17], lt[12], lt[13], lt[13], x] + 
         4*G[lt[17], lt[12], lt[13], lt[14], x] + 
         4*G[lt[17], lt[12], lt[14], lt[13], x] + 
         4*G[lt[17], lt[12], lt[14], lt[14], x] + 
         4*G[lt[17], lt[13], lt[2], lt[13], x] + 
         4*G[lt[17], lt[13], lt[2], lt[14], x] + 
         4*G[lt[17], lt[13], lt[8], lt[13], x] + 
         4*G[lt[17], lt[13], lt[8], lt[14], x] - 
         8*G[lt[17], lt[13], lt[13], lt[13], x] - 
         8*G[lt[17], lt[13], lt[13], lt[14], x] - 
         8*G[lt[17], lt[13], lt[14], lt[13], x] - 
         8*G[lt[17], lt[13], lt[14], lt[14], x] + 
         4*G[lt[17], lt[14], lt[2], lt[13], x] + 
         4*G[lt[17], lt[14], lt[2], lt[14], x] + 
         4*G[lt[17], lt[14], lt[8], lt[13], x] + 
         4*G[lt[17], lt[14], lt[8], lt[14], x] - 
         8*G[lt[17], lt[14], lt[13], lt[13], x] - 
         8*G[lt[17], lt[14], lt[13], lt[14], x] - 
         8*G[lt[17], lt[14], lt[14], lt[13], x] - 
         8*G[lt[17], lt[14], lt[14], lt[14], x] + 
         2*G[lt[17], lt[16], lt[1], lt[1], x] + 
         2*G[lt[17], lt[16], lt[1], lt[6], x] - 
         4*G[lt[17], lt[16], lt[6], lt[6], x] + 2*G[lt[17], lt[16], lt[16], 
           lt[1], x] - 2*G[lt[17], lt[16], lt[16], lt[6], x] + 
         4*G[lt[17], lt[17], lt[1], lt[4], x] - 
         4*G[lt[17], lt[17], lt[1], lt[6], x] + 
         4*G[lt[17], lt[17], lt[1], lt[13], x] + 
         4*G[lt[17], lt[17], lt[1], lt[14], x] - 
         8*G[lt[17], lt[17], lt[3], lt[6], x] + 
         8*G[lt[17], lt[17], lt[3], lt[13], x] + 
         8*G[lt[17], lt[17], lt[3], lt[14], x] + 
         4*G[lt[17], lt[17], lt[4], lt[1], x] + 
         4*G[lt[17], lt[17], lt[4], lt[4], x] + 
         4*G[lt[17], lt[17], lt[4], lt[13], x] + 
         4*G[lt[17], lt[17], lt[4], lt[14], x] - 
         8*G[lt[17], lt[17], lt[6], lt[4], x] + 
         8*G[lt[17], lt[17], lt[6], lt[6], x] - 4*G[lt[17], lt[17], lt[12], 
           lt[1], x] - 4*G[lt[17], lt[17], lt[12], lt[4], x] + 
         4*G[lt[17], lt[17], lt[12], lt[13], x] + 
         4*G[lt[17], lt[17], lt[12], lt[14], x] - 
         8*G[lt[17], lt[17], lt[13], lt[13], x] - 
         8*G[lt[17], lt[17], lt[13], lt[14], x] - 
         8*G[lt[17], lt[17], lt[14], lt[13], x] - 
         8*G[lt[17], lt[17], lt[14], lt[14], x] + 
         4*G[lt[17], lt[17], lt[16], lt[1], x] - 
         4*G[lt[17], lt[17], lt[16], lt[6], x] + 
         8*G[lt[17], lt[17], lt[17], lt[4], x] + 
         8*G[lt[17], lt[17], lt[17], lt[6], x] - 
         8*G[lt[17], lt[17], lt[17], lt[13], x] - 
         8*G[lt[17], lt[17], lt[17], lt[14], x] + 
         8*G[lt[17], lt[17], lt[18], lt[4], x] + 
         8*G[lt[17], lt[17], lt[18], lt[6], x] - 
         8*G[lt[17], lt[17], lt[18], lt[13], x] - 
         8*G[lt[17], lt[17], lt[18], lt[14], x] + 
         4*G[lt[17], lt[18], lt[1], lt[4], x] - 
         4*G[lt[17], lt[18], lt[1], lt[6], x] + 
         4*G[lt[17], lt[18], lt[1], lt[13], x] + 
         4*G[lt[17], lt[18], lt[1], lt[14], x] - 
         8*G[lt[17], lt[18], lt[3], lt[6], x] + 
         8*G[lt[17], lt[18], lt[3], lt[13], x] + 
         8*G[lt[17], lt[18], lt[3], lt[14], x] + 
         4*G[lt[17], lt[18], lt[4], lt[1], x] + 
         4*G[lt[17], lt[18], lt[4], lt[4], x] + 
         4*G[lt[17], lt[18], lt[4], lt[13], x] + 
         4*G[lt[17], lt[18], lt[4], lt[14], x] - 
         8*G[lt[17], lt[18], lt[6], lt[4], x] + 
         8*G[lt[17], lt[18], lt[6], lt[6], x] - 4*G[lt[17], lt[18], lt[12], 
           lt[1], x] - 4*G[lt[17], lt[18], lt[12], lt[4], x] + 
         4*G[lt[17], lt[18], lt[12], lt[13], x] + 
         4*G[lt[17], lt[18], lt[12], lt[14], x] - 
         8*G[lt[17], lt[18], lt[13], lt[13], x] - 
         8*G[lt[17], lt[18], lt[13], lt[14], x] - 
         8*G[lt[17], lt[18], lt[14], lt[13], x] - 
         8*G[lt[17], lt[18], lt[14], lt[14], x] + 
         4*G[lt[17], lt[18], lt[16], lt[1], x] - 
         4*G[lt[17], lt[18], lt[16], lt[6], x] + 
         8*G[lt[17], lt[18], lt[17], lt[4], x] + 
         8*G[lt[17], lt[18], lt[17], lt[6], x] - 
         8*G[lt[17], lt[18], lt[17], lt[13], x] - 
         8*G[lt[17], lt[18], lt[17], lt[14], x] + 
         8*G[lt[17], lt[18], lt[18], lt[4], x] + 
         8*G[lt[17], lt[18], lt[18], lt[6], x] - 
         8*G[lt[17], lt[18], lt[18], lt[13], x] - 
         8*G[lt[17], lt[18], lt[18], lt[14], x] + 
         4*G[lt[17], lt[19], lt[1], lt[6], x] - 
         4*G[lt[17], lt[19], lt[1], lt[13], x] - 
         4*G[lt[17], lt[19], lt[1], lt[14], x] + 
         4*G[lt[17], lt[19], lt[2], lt[13], x] + 
         4*G[lt[17], lt[19], lt[2], lt[14], x] + 
         4*G[lt[17], lt[19], lt[3], lt[6], x] - 
         4*G[lt[17], lt[19], lt[3], lt[13], x] - 
         4*G[lt[17], lt[19], lt[3], lt[14], x] - 
         4*G[lt[17], lt[19], lt[4], lt[13], x] - 
         4*G[lt[17], lt[19], lt[4], lt[14], x] + 
         4*G[lt[17], lt[19], lt[6], lt[4], x] + 
         4*G[lt[17], lt[19], lt[8], lt[13], x] + 
         4*G[lt[17], lt[19], lt[8], lt[14], x] - 
         4*G[lt[17], lt[19], lt[10], lt[6], x] - 
         4*G[lt[17], lt[19], lt[17], lt[4], x] - 
         4*G[lt[17], lt[19], lt[17], lt[6], x] + 
         4*G[lt[17], lt[19], lt[17], lt[13], x] + 
         4*G[lt[17], lt[19], lt[17], lt[14], x] - 
         4*G[lt[17], lt[19], lt[18], lt[4], x] - 
         4*G[lt[17], lt[19], lt[18], lt[6], x] + 
         4*G[lt[17], lt[19], lt[18], lt[13], x] + 
         4*G[lt[17], lt[19], lt[18], lt[14], x] + 
         4*G[lt[17], lt[21], lt[1], lt[6], x] - 
         4*G[lt[17], lt[21], lt[1], lt[13], x] - 
         4*G[lt[17], lt[21], lt[1], lt[14], x] + 
         4*G[lt[17], lt[21], lt[2], lt[13], x] + 
         4*G[lt[17], lt[21], lt[2], lt[14], x] + 
         4*G[lt[17], lt[21], lt[3], lt[6], x] - 
         4*G[lt[17], lt[21], lt[3], lt[13], x] - 
         4*G[lt[17], lt[21], lt[3], lt[14], x] - 
         4*G[lt[17], lt[21], lt[4], lt[13], x] - 
         4*G[lt[17], lt[21], lt[4], lt[14], x] + 
         4*G[lt[17], lt[21], lt[6], lt[4], x] + 
         4*G[lt[17], lt[21], lt[8], lt[13], x] + 
         4*G[lt[17], lt[21], lt[8], lt[14], x] - 
         4*G[lt[17], lt[21], lt[10], lt[6], x] - 
         4*G[lt[17], lt[21], lt[17], lt[4], x] - 
         4*G[lt[17], lt[21], lt[17], lt[6], x] + 
         4*G[lt[17], lt[21], lt[17], lt[13], x] + 
         4*G[lt[17], lt[21], lt[17], lt[14], x] - 
         4*G[lt[17], lt[21], lt[18], lt[4], x] - 
         4*G[lt[17], lt[21], lt[18], lt[6], x] + 
         4*G[lt[17], lt[21], lt[18], lt[13], x] + 
         4*G[lt[17], lt[21], lt[18], lt[14], x] + 
         2*G[lt[18], lt[1], lt[1], lt[4], x] - 2*G[lt[18], lt[1], lt[1], 
           lt[6], x] + 2*G[lt[18], lt[1], lt[1], lt[13], x] + 
         2*G[lt[18], lt[1], lt[1], lt[14], x] - 
         4*G[lt[18], lt[1], lt[2], lt[13], x] - 
         4*G[lt[18], lt[1], lt[2], lt[14], x] + 
         2*G[lt[18], lt[1], lt[4], lt[1], x] + 2*G[lt[18], lt[1], lt[4], 
           lt[4], x] + 2*G[lt[18], lt[1], lt[4], lt[13], x] + 
         2*G[lt[18], lt[1], lt[4], lt[14], x] - 
         4*G[lt[18], lt[1], lt[6], lt[6], x] - 4*G[lt[18], lt[1], lt[8], 
           lt[13], x] - 4*G[lt[18], lt[1], lt[8], lt[14], x] + 
         4*G[lt[18], lt[1], lt[10], lt[6], x] + 
         2*G[lt[18], lt[1], lt[12], lt[1], x] + 
         2*G[lt[18], lt[1], lt[12], lt[4], x] - 
         2*G[lt[18], lt[1], lt[12], lt[13], x] - 
         2*G[lt[18], lt[1], lt[12], lt[14], x] + 
         4*G[lt[18], lt[1], lt[13], lt[13], x] + 
         4*G[lt[18], lt[1], lt[13], lt[14], x] + 
         4*G[lt[18], lt[1], lt[14], lt[13], x] + 
         4*G[lt[18], lt[1], lt[14], lt[14], x] - 
         2*G[lt[18], lt[1], lt[16], lt[1], x] + 
         2*G[lt[18], lt[1], lt[16], lt[6], x] - 
         4*G[lt[18], lt[3], lt[2], lt[13], x] - 
         4*G[lt[18], lt[3], lt[2], lt[14], x] - 
         8*G[lt[18], lt[3], lt[6], lt[6], x] - 4*G[lt[18], lt[3], lt[8], 
           lt[13], x] - 4*G[lt[18], lt[3], lt[8], lt[14], x] + 
         4*G[lt[18], lt[3], lt[10], lt[6], x] + 
         8*G[lt[18], lt[3], lt[13], lt[13], x] + 
         8*G[lt[18], lt[3], lt[13], lt[14], x] + 
         8*G[lt[18], lt[3], lt[14], lt[13], x] + 
         8*G[lt[18], lt[3], lt[14], lt[14], x] + 
         2*G[lt[18], lt[4], lt[1], lt[1], x] + 2*G[lt[18], lt[4], lt[1], 
           lt[4], x] + 2*G[lt[18], lt[4], lt[1], lt[13], x] + 
         2*G[lt[18], lt[4], lt[1], lt[14], x] - 
         4*G[lt[18], lt[4], lt[2], lt[13], x] - 
         4*G[lt[18], lt[4], lt[2], lt[14], x] + 
         2*G[lt[18], lt[4], lt[4], lt[1], x] + 2*G[lt[18], lt[4], lt[4], 
           lt[4], x] + 2*G[lt[18], lt[4], lt[4], lt[13], x] + 
         2*G[lt[18], lt[4], lt[4], lt[14], x] - 
         4*G[lt[18], lt[4], lt[8], lt[13], x] - 
         4*G[lt[18], lt[4], lt[8], lt[14], x] + 
         2*G[lt[18], lt[4], lt[12], lt[1], x] + 
         2*G[lt[18], lt[4], lt[12], lt[4], x] - 
         2*G[lt[18], lt[4], lt[12], lt[13], x] - 
         2*G[lt[18], lt[4], lt[12], lt[14], x] + 
         4*G[lt[18], lt[4], lt[13], lt[13], x] + 
         4*G[lt[18], lt[4], lt[13], lt[14], x] + 
         4*G[lt[18], lt[4], lt[14], lt[13], x] + 
         4*G[lt[18], lt[4], lt[14], lt[14], x] - 
         4*G[lt[18], lt[6], lt[1], lt[4], x] - 4*G[lt[18], lt[6], lt[4], 
           lt[1], x] - 4*G[lt[18], lt[6], lt[4], lt[4], x] + 
         8*G[lt[18], lt[6], lt[6], lt[6], x] - 4*G[lt[18], lt[6], lt[10], 
           lt[6], x] - 2*G[lt[18], lt[12], lt[1], lt[1], x] - 
         2*G[lt[18], lt[12], lt[1], lt[4], x] - 
         2*G[lt[18], lt[12], lt[1], lt[13], x] - 
         2*G[lt[18], lt[12], lt[1], lt[14], x] - 
         2*G[lt[18], lt[12], lt[4], lt[1], x] - 
         2*G[lt[18], lt[12], lt[4], lt[4], x] - 
         2*G[lt[18], lt[12], lt[4], lt[13], x] - 
         2*G[lt[18], lt[12], lt[4], lt[14], x] - 
         2*G[lt[18], lt[12], lt[12], lt[1], x] - 
         2*G[lt[18], lt[12], lt[12], lt[4], x] + 
         2*G[lt[18], lt[12], lt[12], lt[13], x] + 
         2*G[lt[18], lt[12], lt[12], lt[14], x] + 
         4*G[lt[18], lt[12], lt[13], lt[13], x] + 
         4*G[lt[18], lt[12], lt[13], lt[14], x] + 
         4*G[lt[18], lt[12], lt[14], lt[13], x] + 
         4*G[lt[18], lt[12], lt[14], lt[14], x] + 
         4*G[lt[18], lt[13], lt[2], lt[13], x] + 
         4*G[lt[18], lt[13], lt[2], lt[14], x] + 
         4*G[lt[18], lt[13], lt[8], lt[13], x] + 
         4*G[lt[18], lt[13], lt[8], lt[14], x] - 
         8*G[lt[18], lt[13], lt[13], lt[13], x] - 
         8*G[lt[18], lt[13], lt[13], lt[14], x] - 
         8*G[lt[18], lt[13], lt[14], lt[13], x] - 
         8*G[lt[18], lt[13], lt[14], lt[14], x] + 
         4*G[lt[18], lt[14], lt[2], lt[13], x] + 
         4*G[lt[18], lt[14], lt[2], lt[14], x] + 
         4*G[lt[18], lt[14], lt[8], lt[13], x] + 
         4*G[lt[18], lt[14], lt[8], lt[14], x] - 
         8*G[lt[18], lt[14], lt[13], lt[13], x] - 
         8*G[lt[18], lt[14], lt[13], lt[14], x] - 
         8*G[lt[18], lt[14], lt[14], lt[13], x] - 
         8*G[lt[18], lt[14], lt[14], lt[14], x] + 
         2*G[lt[18], lt[16], lt[1], lt[1], x] + 
         2*G[lt[18], lt[16], lt[1], lt[6], x] - 
         4*G[lt[18], lt[16], lt[6], lt[6], x] + 2*G[lt[18], lt[16], lt[16], 
           lt[1], x] - 2*G[lt[18], lt[16], lt[16], lt[6], x] + 
         4*G[lt[18], lt[17], lt[1], lt[4], x] - 
         4*G[lt[18], lt[17], lt[1], lt[6], x] + 
         4*G[lt[18], lt[17], lt[1], lt[13], x] + 
         4*G[lt[18], lt[17], lt[1], lt[14], x] - 
         8*G[lt[18], lt[17], lt[3], lt[6], x] + 
         8*G[lt[18], lt[17], lt[3], lt[13], x] + 
         8*G[lt[18], lt[17], lt[3], lt[14], x] + 
         4*G[lt[18], lt[17], lt[4], lt[1], x] + 
         4*G[lt[18], lt[17], lt[4], lt[4], x] + 
         4*G[lt[18], lt[17], lt[4], lt[13], x] + 
         4*G[lt[18], lt[17], lt[4], lt[14], x] - 
         8*G[lt[18], lt[17], lt[6], lt[4], x] + 
         8*G[lt[18], lt[17], lt[6], lt[6], x] - 4*G[lt[18], lt[17], lt[12], 
           lt[1], x] - 4*G[lt[18], lt[17], lt[12], lt[4], x] + 
         4*G[lt[18], lt[17], lt[12], lt[13], x] + 
         4*G[lt[18], lt[17], lt[12], lt[14], x] - 
         8*G[lt[18], lt[17], lt[13], lt[13], x] - 
         8*G[lt[18], lt[17], lt[13], lt[14], x] - 
         8*G[lt[18], lt[17], lt[14], lt[13], x] - 
         8*G[lt[18], lt[17], lt[14], lt[14], x] + 
         4*G[lt[18], lt[17], lt[16], lt[1], x] - 
         4*G[lt[18], lt[17], lt[16], lt[6], x] + 
         8*G[lt[18], lt[17], lt[17], lt[4], x] + 
         8*G[lt[18], lt[17], lt[17], lt[6], x] - 
         8*G[lt[18], lt[17], lt[17], lt[13], x] - 
         8*G[lt[18], lt[17], lt[17], lt[14], x] + 
         8*G[lt[18], lt[17], lt[18], lt[4], x] + 
         8*G[lt[18], lt[17], lt[18], lt[6], x] - 
         8*G[lt[18], lt[17], lt[18], lt[13], x] - 
         8*G[lt[18], lt[17], lt[18], lt[14], x] + 
         4*G[lt[18], lt[18], lt[1], lt[4], x] - 
         4*G[lt[18], lt[18], lt[1], lt[6], x] + 
         4*G[lt[18], lt[18], lt[1], lt[13], x] + 
         4*G[lt[18], lt[18], lt[1], lt[14], x] - 
         8*G[lt[18], lt[18], lt[3], lt[6], x] + 
         8*G[lt[18], lt[18], lt[3], lt[13], x] + 
         8*G[lt[18], lt[18], lt[3], lt[14], x] + 
         4*G[lt[18], lt[18], lt[4], lt[1], x] + 
         4*G[lt[18], lt[18], lt[4], lt[4], x] + 
         4*G[lt[18], lt[18], lt[4], lt[13], x] + 
         4*G[lt[18], lt[18], lt[4], lt[14], x] - 
         8*G[lt[18], lt[18], lt[6], lt[4], x] + 
         8*G[lt[18], lt[18], lt[6], lt[6], x] - 4*G[lt[18], lt[18], lt[12], 
           lt[1], x] - 4*G[lt[18], lt[18], lt[12], lt[4], x] + 
         4*G[lt[18], lt[18], lt[12], lt[13], x] + 
         4*G[lt[18], lt[18], lt[12], lt[14], x] - 
         8*G[lt[18], lt[18], lt[13], lt[13], x] - 
         8*G[lt[18], lt[18], lt[13], lt[14], x] - 
         8*G[lt[18], lt[18], lt[14], lt[13], x] - 
         8*G[lt[18], lt[18], lt[14], lt[14], x] + 
         4*G[lt[18], lt[18], lt[16], lt[1], x] - 
         4*G[lt[18], lt[18], lt[16], lt[6], x] + 
         8*G[lt[18], lt[18], lt[17], lt[4], x] + 
         8*G[lt[18], lt[18], lt[17], lt[6], x] - 
         8*G[lt[18], lt[18], lt[17], lt[13], x] - 
         8*G[lt[18], lt[18], lt[17], lt[14], x] + 
         8*G[lt[18], lt[18], lt[18], lt[4], x] + 
         8*G[lt[18], lt[18], lt[18], lt[6], x] - 
         8*G[lt[18], lt[18], lt[18], lt[13], x] - 
         8*G[lt[18], lt[18], lt[18], lt[14], x] + 
         4*G[lt[18], lt[19], lt[1], lt[6], x] - 
         4*G[lt[18], lt[19], lt[1], lt[13], x] - 
         4*G[lt[18], lt[19], lt[1], lt[14], x] + 
         4*G[lt[18], lt[19], lt[2], lt[13], x] + 
         4*G[lt[18], lt[19], lt[2], lt[14], x] + 
         4*G[lt[18], lt[19], lt[3], lt[6], x] - 
         4*G[lt[18], lt[19], lt[3], lt[13], x] - 
         4*G[lt[18], lt[19], lt[3], lt[14], x] - 
         4*G[lt[18], lt[19], lt[4], lt[13], x] - 
         4*G[lt[18], lt[19], lt[4], lt[14], x] + 
         4*G[lt[18], lt[19], lt[6], lt[4], x] + 
         4*G[lt[18], lt[19], lt[8], lt[13], x] + 
         4*G[lt[18], lt[19], lt[8], lt[14], x] - 
         4*G[lt[18], lt[19], lt[10], lt[6], x] - 
         4*G[lt[18], lt[19], lt[17], lt[4], x] - 
         4*G[lt[18], lt[19], lt[17], lt[6], x] + 
         4*G[lt[18], lt[19], lt[17], lt[13], x] + 
         4*G[lt[18], lt[19], lt[17], lt[14], x] - 
         4*G[lt[18], lt[19], lt[18], lt[4], x] - 
         4*G[lt[18], lt[19], lt[18], lt[6], x] + 
         4*G[lt[18], lt[19], lt[18], lt[13], x] + 
         4*G[lt[18], lt[19], lt[18], lt[14], x] + 
         4*G[lt[18], lt[21], lt[1], lt[6], x] - 
         4*G[lt[18], lt[21], lt[1], lt[13], x] - 
         4*G[lt[18], lt[21], lt[1], lt[14], x] + 
         4*G[lt[18], lt[21], lt[2], lt[13], x] + 
         4*G[lt[18], lt[21], lt[2], lt[14], x] + 
         4*G[lt[18], lt[21], lt[3], lt[6], x] - 
         4*G[lt[18], lt[21], lt[3], lt[13], x] - 
         4*G[lt[18], lt[21], lt[3], lt[14], x] - 
         4*G[lt[18], lt[21], lt[4], lt[13], x] - 
         4*G[lt[18], lt[21], lt[4], lt[14], x] + 
         4*G[lt[18], lt[21], lt[6], lt[4], x] + 
         4*G[lt[18], lt[21], lt[8], lt[13], x] + 
         4*G[lt[18], lt[21], lt[8], lt[14], x] - 
         4*G[lt[18], lt[21], lt[10], lt[6], x] - 
         4*G[lt[18], lt[21], lt[17], lt[4], x] - 
         4*G[lt[18], lt[21], lt[17], lt[6], x] + 
         4*G[lt[18], lt[21], lt[17], lt[13], x] + 
         4*G[lt[18], lt[21], lt[17], lt[14], x] - 
         4*G[lt[18], lt[21], lt[18], lt[4], x] - 
         4*G[lt[18], lt[21], lt[18], lt[6], x] + 
         4*G[lt[18], lt[21], lt[18], lt[13], x] + 
         4*G[lt[18], lt[21], lt[18], lt[14], x] + 
         2*G[lt[19], lt[1], lt[1], lt[6], x] - 2*G[lt[19], lt[1], lt[1], 
           lt[13], x] - 2*G[lt[19], lt[1], lt[1], lt[14], x] + 
         4*G[lt[19], lt[1], lt[2], lt[13], x] + 
         4*G[lt[19], lt[1], lt[2], lt[14], x] - 
         2*G[lt[19], lt[1], lt[4], lt[13], x] - 
         2*G[lt[19], lt[1], lt[4], lt[14], x] + 
         4*G[lt[19], lt[1], lt[6], lt[6], x] + 4*G[lt[19], lt[1], lt[8], 
           lt[13], x] + 4*G[lt[19], lt[1], lt[8], lt[14], x] - 
         4*G[lt[19], lt[1], lt[10], lt[6], x] - 
         2*G[lt[19], lt[1], lt[12], lt[1], x] - 
         2*G[lt[19], lt[1], lt[12], lt[4], x] + 
         2*G[lt[19], lt[1], lt[12], lt[13], x] + 
         2*G[lt[19], lt[1], lt[12], lt[14], x] - 
         4*G[lt[19], lt[1], lt[13], lt[13], x] - 
         4*G[lt[19], lt[1], lt[13], lt[14], x] - 
         4*G[lt[19], lt[1], lt[14], lt[13], x] - 
         4*G[lt[19], lt[1], lt[14], lt[14], x] + 
         2*G[lt[19], lt[1], lt[16], lt[1], x] - 
         2*G[lt[19], lt[1], lt[16], lt[6], x] - 
         2*G[lt[19], lt[2], lt[2], lt[13], x] - 
         2*G[lt[19], lt[2], lt[2], lt[14], x] - 
         2*G[lt[19], lt[2], lt[8], lt[13], x] - 
         2*G[lt[19], lt[2], lt[8], lt[14], x] + 
         4*G[lt[19], lt[2], lt[13], lt[13], x] + 
         4*G[lt[19], lt[2], lt[13], lt[14], x] + 
         4*G[lt[19], lt[2], lt[14], lt[13], x] + 
         4*G[lt[19], lt[2], lt[14], lt[14], x] + 
         2*G[lt[19], lt[3], lt[2], lt[13], x] + 
         2*G[lt[19], lt[3], lt[2], lt[14], x] + 
         4*G[lt[19], lt[3], lt[6], lt[6], x] + 2*G[lt[19], lt[3], lt[8], 
           lt[13], x] + 2*G[lt[19], lt[3], lt[8], lt[14], x] - 
         2*G[lt[19], lt[3], lt[10], lt[6], x] - 
         4*G[lt[19], lt[3], lt[13], lt[13], x] - 
         4*G[lt[19], lt[3], lt[13], lt[14], x] - 
         4*G[lt[19], lt[3], lt[14], lt[13], x] - 
         4*G[lt[19], lt[3], lt[14], lt[14], x] - 
         2*G[lt[19], lt[4], lt[1], lt[13], x] - 
         2*G[lt[19], lt[4], lt[1], lt[14], x] + 
         4*G[lt[19], lt[4], lt[2], lt[13], x] + 
         4*G[lt[19], lt[4], lt[2], lt[14], x] - 
         2*G[lt[19], lt[4], lt[4], lt[13], x] - 
         2*G[lt[19], lt[4], lt[4], lt[14], x] + 
         4*G[lt[19], lt[4], lt[8], lt[13], x] + 
         4*G[lt[19], lt[4], lt[8], lt[14], x] - 
         2*G[lt[19], lt[4], lt[12], lt[1], x] - 
         2*G[lt[19], lt[4], lt[12], lt[4], x] + 
         2*G[lt[19], lt[4], lt[12], lt[13], x] + 
         2*G[lt[19], lt[4], lt[12], lt[14], x] - 
         4*G[lt[19], lt[4], lt[13], lt[13], x] - 
         4*G[lt[19], lt[4], lt[13], lt[14], x] - 
         4*G[lt[19], lt[4], lt[14], lt[13], x] - 
         4*G[lt[19], lt[4], lt[14], lt[14], x] + 
         2*G[lt[19], lt[6], lt[1], lt[4], x] + 2*G[lt[19], lt[6], lt[4], 
           lt[1], x] + 2*G[lt[19], lt[6], lt[4], lt[4], x] - 
         2*G[lt[19], lt[8], lt[2], lt[13], x] - 
         2*G[lt[19], lt[8], lt[2], lt[14], x] - 
         2*G[lt[19], lt[8], lt[8], lt[13], x] - 
         2*G[lt[19], lt[8], lt[8], lt[14], x] + 
         4*G[lt[19], lt[8], lt[13], lt[13], x] + 
         4*G[lt[19], lt[8], lt[13], lt[14], x] + 
         4*G[lt[19], lt[8], lt[14], lt[13], x] + 
         4*G[lt[19], lt[8], lt[14], lt[14], x] - 
         4*G[lt[19], lt[10], lt[6], lt[6], x] + 2*G[lt[19], lt[10], lt[10], 
           lt[6], x] + 2*G[lt[19], lt[11], lt[1], lt[13], x] + 
         2*G[lt[19], lt[11], lt[1], lt[14], x] - 
         2*G[lt[19], lt[11], lt[2], lt[13], x] - 
         2*G[lt[19], lt[11], lt[2], lt[14], x] + 
         2*G[lt[19], lt[11], lt[4], lt[13], x] + 
         2*G[lt[19], lt[11], lt[4], lt[14], x] - 
         2*G[lt[19], lt[11], lt[8], lt[13], x] - 
         2*G[lt[19], lt[11], lt[8], lt[14], x] + 
         2*G[lt[19], lt[11], lt[12], lt[1], x] + 
         2*G[lt[19], lt[11], lt[12], lt[4], x] - 
         2*G[lt[19], lt[11], lt[12], lt[13], x] - 
         2*G[lt[19], lt[11], lt[12], lt[14], x] - 
         2*G[lt[19], lt[15], lt[1], lt[6], x] + 2*G[lt[19], lt[15], lt[10], 
           lt[6], x] - 2*G[lt[19], lt[15], lt[16], lt[1], x] + 
         2*G[lt[19], lt[15], lt[16], lt[6], x] - 
         2*G[lt[19], lt[17], lt[1], lt[4], x] + 
         2*G[lt[19], lt[17], lt[1], lt[6], x] - 
         2*G[lt[19], lt[17], lt[1], lt[13], x] - 
         2*G[lt[19], lt[17], lt[1], lt[14], x] + 
         4*G[lt[19], lt[17], lt[3], lt[6], x] - 
         4*G[lt[19], lt[17], lt[3], lt[13], x] - 
         4*G[lt[19], lt[17], lt[3], lt[14], x] - 
         2*G[lt[19], lt[17], lt[4], lt[1], x] - 
         2*G[lt[19], lt[17], lt[4], lt[4], x] - 
         2*G[lt[19], lt[17], lt[4], lt[13], x] - 
         2*G[lt[19], lt[17], lt[4], lt[14], x] + 
         4*G[lt[19], lt[17], lt[6], lt[4], x] - 
         4*G[lt[19], lt[17], lt[6], lt[6], x] + 2*G[lt[19], lt[17], lt[12], 
           lt[1], x] + 2*G[lt[19], lt[17], lt[12], lt[4], x] - 
         2*G[lt[19], lt[17], lt[12], lt[13], x] - 
         2*G[lt[19], lt[17], lt[12], lt[14], x] + 
         4*G[lt[19], lt[17], lt[13], lt[13], x] + 
         4*G[lt[19], lt[17], lt[13], lt[14], x] + 
         4*G[lt[19], lt[17], lt[14], lt[13], x] + 
         4*G[lt[19], lt[17], lt[14], lt[14], x] - 
         2*G[lt[19], lt[17], lt[16], lt[1], x] + 
         2*G[lt[19], lt[17], lt[16], lt[6], x] - 
         4*G[lt[19], lt[17], lt[17], lt[4], x] - 
         4*G[lt[19], lt[17], lt[17], lt[6], x] + 
         4*G[lt[19], lt[17], lt[17], lt[13], x] + 
         4*G[lt[19], lt[17], lt[17], lt[14], x] - 
         4*G[lt[19], lt[17], lt[18], lt[4], x] - 
         4*G[lt[19], lt[17], lt[18], lt[6], x] + 
         4*G[lt[19], lt[17], lt[18], lt[13], x] + 
         4*G[lt[19], lt[17], lt[18], lt[14], x] - 
         2*G[lt[19], lt[18], lt[1], lt[4], x] + 
         2*G[lt[19], lt[18], lt[1], lt[6], x] - 
         2*G[lt[19], lt[18], lt[1], lt[13], x] - 
         2*G[lt[19], lt[18], lt[1], lt[14], x] + 
         4*G[lt[19], lt[18], lt[3], lt[6], x] - 
         4*G[lt[19], lt[18], lt[3], lt[13], x] - 
         4*G[lt[19], lt[18], lt[3], lt[14], x] - 
         2*G[lt[19], lt[18], lt[4], lt[1], x] - 
         2*G[lt[19], lt[18], lt[4], lt[4], x] - 
         2*G[lt[19], lt[18], lt[4], lt[13], x] - 
         2*G[lt[19], lt[18], lt[4], lt[14], x] + 
         4*G[lt[19], lt[18], lt[6], lt[4], x] - 
         4*G[lt[19], lt[18], lt[6], lt[6], x] + 2*G[lt[19], lt[18], lt[12], 
           lt[1], x] + 2*G[lt[19], lt[18], lt[12], lt[4], x] - 
         2*G[lt[19], lt[18], lt[12], lt[13], x] - 
         2*G[lt[19], lt[18], lt[12], lt[14], x] + 
         4*G[lt[19], lt[18], lt[13], lt[13], x] + 
         4*G[lt[19], lt[18], lt[13], lt[14], x] + 
         4*G[lt[19], lt[18], lt[14], lt[13], x] + 
         4*G[lt[19], lt[18], lt[14], lt[14], x] - 
         2*G[lt[19], lt[18], lt[16], lt[1], x] + 
         2*G[lt[19], lt[18], lt[16], lt[6], x] - 
         4*G[lt[19], lt[18], lt[17], lt[4], x] - 
         4*G[lt[19], lt[18], lt[17], lt[6], x] + 
         4*G[lt[19], lt[18], lt[17], lt[13], x] + 
         4*G[lt[19], lt[18], lt[17], lt[14], x] - 
         4*G[lt[19], lt[18], lt[18], lt[4], x] - 
         4*G[lt[19], lt[18], lt[18], lt[6], x] + 
         4*G[lt[19], lt[18], lt[18], lt[13], x] + 
         4*G[lt[19], lt[18], lt[18], lt[14], x] - 
         2*G[lt[19], lt[19], lt[1], lt[6], x] + 
         2*G[lt[19], lt[19], lt[1], lt[13], x] + 
         2*G[lt[19], lt[19], lt[1], lt[14], x] - 
         2*G[lt[19], lt[19], lt[2], lt[13], x] - 
         2*G[lt[19], lt[19], lt[2], lt[14], x] - 
         2*G[lt[19], lt[19], lt[3], lt[6], x] + 
         2*G[lt[19], lt[19], lt[3], lt[13], x] + 
         2*G[lt[19], lt[19], lt[3], lt[14], x] + 
         2*G[lt[19], lt[19], lt[4], lt[13], x] + 
         2*G[lt[19], lt[19], lt[4], lt[14], x] - 
         2*G[lt[19], lt[19], lt[6], lt[4], x] - 
         2*G[lt[19], lt[19], lt[8], lt[13], x] - 
         2*G[lt[19], lt[19], lt[8], lt[14], x] + 
         2*G[lt[19], lt[19], lt[10], lt[6], x] + 
         2*G[lt[19], lt[19], lt[17], lt[4], x] + 
         2*G[lt[19], lt[19], lt[17], lt[6], x] - 
         2*G[lt[19], lt[19], lt[17], lt[13], x] - 
         2*G[lt[19], lt[19], lt[17], lt[14], x] + 
         2*G[lt[19], lt[19], lt[18], lt[4], x] + 
         2*G[lt[19], lt[19], lt[18], lt[6], x] - 
         2*G[lt[19], lt[19], lt[18], lt[13], x] - 
         2*G[lt[19], lt[19], lt[18], lt[14], x] - 
         2*G[lt[19], lt[21], lt[1], lt[6], x] + 
         2*G[lt[19], lt[21], lt[1], lt[13], x] + 
         2*G[lt[19], lt[21], lt[1], lt[14], x] - 
         2*G[lt[19], lt[21], lt[2], lt[13], x] - 
         2*G[lt[19], lt[21], lt[2], lt[14], x] - 
         2*G[lt[19], lt[21], lt[3], lt[6], x] + 
         2*G[lt[19], lt[21], lt[3], lt[13], x] + 
         2*G[lt[19], lt[21], lt[3], lt[14], x] + 
         2*G[lt[19], lt[21], lt[4], lt[13], x] + 
         2*G[lt[19], lt[21], lt[4], lt[14], x] - 
         2*G[lt[19], lt[21], lt[6], lt[4], x] - 
         2*G[lt[19], lt[21], lt[8], lt[13], x] - 
         2*G[lt[19], lt[21], lt[8], lt[14], x] + 
         2*G[lt[19], lt[21], lt[10], lt[6], x] + 
         2*G[lt[19], lt[21], lt[17], lt[4], x] + 
         2*G[lt[19], lt[21], lt[17], lt[6], x] - 
         2*G[lt[19], lt[21], lt[17], lt[13], x] - 
         2*G[lt[19], lt[21], lt[17], lt[14], x] + 
         2*G[lt[19], lt[21], lt[18], lt[4], x] + 
         2*G[lt[19], lt[21], lt[18], lt[6], x] - 
         2*G[lt[19], lt[21], lt[18], lt[13], x] - 
         2*G[lt[19], lt[21], lt[18], lt[14], x] + 
         2*G[lt[21], lt[1], lt[1], lt[6], x] - 2*G[lt[21], lt[1], lt[1], 
           lt[13], x] - 2*G[lt[21], lt[1], lt[1], lt[14], x] + 
         4*G[lt[21], lt[1], lt[2], lt[13], x] + 
         4*G[lt[21], lt[1], lt[2], lt[14], x] - 
         2*G[lt[21], lt[1], lt[4], lt[13], x] - 
         2*G[lt[21], lt[1], lt[4], lt[14], x] + 
         4*G[lt[21], lt[1], lt[6], lt[6], x] + 4*G[lt[21], lt[1], lt[8], 
           lt[13], x] + 4*G[lt[21], lt[1], lt[8], lt[14], x] - 
         4*G[lt[21], lt[1], lt[10], lt[6], x] - 
         2*G[lt[21], lt[1], lt[12], lt[1], x] - 
         2*G[lt[21], lt[1], lt[12], lt[4], x] + 
         2*G[lt[21], lt[1], lt[12], lt[13], x] + 
         2*G[lt[21], lt[1], lt[12], lt[14], x] - 
         4*G[lt[21], lt[1], lt[13], lt[13], x] - 
         4*G[lt[21], lt[1], lt[13], lt[14], x] - 
         4*G[lt[21], lt[1], lt[14], lt[13], x] - 
         4*G[lt[21], lt[1], lt[14], lt[14], x] + 
         2*G[lt[21], lt[1], lt[16], lt[1], x] - 
         2*G[lt[21], lt[1], lt[16], lt[6], x] - 
         2*G[lt[21], lt[2], lt[2], lt[13], x] - 
         2*G[lt[21], lt[2], lt[2], lt[14], x] - 
         2*G[lt[21], lt[2], lt[8], lt[13], x] - 
         2*G[lt[21], lt[2], lt[8], lt[14], x] + 
         4*G[lt[21], lt[2], lt[13], lt[13], x] + 
         4*G[lt[21], lt[2], lt[13], lt[14], x] + 
         4*G[lt[21], lt[2], lt[14], lt[13], x] + 
         4*G[lt[21], lt[2], lt[14], lt[14], x] + 
         2*G[lt[21], lt[3], lt[2], lt[13], x] + 
         2*G[lt[21], lt[3], lt[2], lt[14], x] + 
         4*G[lt[21], lt[3], lt[6], lt[6], x] + 2*G[lt[21], lt[3], lt[8], 
           lt[13], x] + 2*G[lt[21], lt[3], lt[8], lt[14], x] - 
         2*G[lt[21], lt[3], lt[10], lt[6], x] - 
         4*G[lt[21], lt[3], lt[13], lt[13], x] - 
         4*G[lt[21], lt[3], lt[13], lt[14], x] - 
         4*G[lt[21], lt[3], lt[14], lt[13], x] - 
         4*G[lt[21], lt[3], lt[14], lt[14], x] - 
         2*G[lt[21], lt[4], lt[1], lt[13], x] - 
         2*G[lt[21], lt[4], lt[1], lt[14], x] + 
         4*G[lt[21], lt[4], lt[2], lt[13], x] + 
         4*G[lt[21], lt[4], lt[2], lt[14], x] - 
         2*G[lt[21], lt[4], lt[4], lt[13], x] - 
         2*G[lt[21], lt[4], lt[4], lt[14], x] + 
         4*G[lt[21], lt[4], lt[8], lt[13], x] + 
         4*G[lt[21], lt[4], lt[8], lt[14], x] - 
         2*G[lt[21], lt[4], lt[12], lt[1], x] - 
         2*G[lt[21], lt[4], lt[12], lt[4], x] + 
         2*G[lt[21], lt[4], lt[12], lt[13], x] + 
         2*G[lt[21], lt[4], lt[12], lt[14], x] - 
         4*G[lt[21], lt[4], lt[13], lt[13], x] - 
         4*G[lt[21], lt[4], lt[13], lt[14], x] - 
         4*G[lt[21], lt[4], lt[14], lt[13], x] - 
         4*G[lt[21], lt[4], lt[14], lt[14], x] + 
         2*G[lt[21], lt[6], lt[1], lt[4], x] + 2*G[lt[21], lt[6], lt[4], 
           lt[1], x] + 2*G[lt[21], lt[6], lt[4], lt[4], x] - 
         2*G[lt[21], lt[8], lt[2], lt[13], x] - 
         2*G[lt[21], lt[8], lt[2], lt[14], x] - 
         2*G[lt[21], lt[8], lt[8], lt[13], x] - 
         2*G[lt[21], lt[8], lt[8], lt[14], x] + 
         4*G[lt[21], lt[8], lt[13], lt[13], x] + 
         4*G[lt[21], lt[8], lt[13], lt[14], x] + 
         4*G[lt[21], lt[8], lt[14], lt[13], x] + 
         4*G[lt[21], lt[8], lt[14], lt[14], x] - 
         4*G[lt[21], lt[10], lt[6], lt[6], x] + 2*G[lt[21], lt[10], lt[10], 
           lt[6], x] + 2*G[lt[21], lt[11], lt[1], lt[13], x] + 
         2*G[lt[21], lt[11], lt[1], lt[14], x] - 
         2*G[lt[21], lt[11], lt[2], lt[13], x] - 
         2*G[lt[21], lt[11], lt[2], lt[14], x] + 
         2*G[lt[21], lt[11], lt[4], lt[13], x] + 
         2*G[lt[21], lt[11], lt[4], lt[14], x] - 
         2*G[lt[21], lt[11], lt[8], lt[13], x] - 
         2*G[lt[21], lt[11], lt[8], lt[14], x] + 
         2*G[lt[21], lt[11], lt[12], lt[1], x] + 
         2*G[lt[21], lt[11], lt[12], lt[4], x] - 
         2*G[lt[21], lt[11], lt[12], lt[13], x] - 
         2*G[lt[21], lt[11], lt[12], lt[14], x] - 
         2*G[lt[21], lt[15], lt[1], lt[6], x] + 2*G[lt[21], lt[15], lt[10], 
           lt[6], x] - 2*G[lt[21], lt[15], lt[16], lt[1], x] + 
         2*G[lt[21], lt[15], lt[16], lt[6], x] - 
         2*G[lt[21], lt[17], lt[1], lt[4], x] + 
         2*G[lt[21], lt[17], lt[1], lt[6], x] - 
         2*G[lt[21], lt[17], lt[1], lt[13], x] - 
         2*G[lt[21], lt[17], lt[1], lt[14], x] + 
         4*G[lt[21], lt[17], lt[3], lt[6], x] - 
         4*G[lt[21], lt[17], lt[3], lt[13], x] - 
         4*G[lt[21], lt[17], lt[3], lt[14], x] - 
         2*G[lt[21], lt[17], lt[4], lt[1], x] - 
         2*G[lt[21], lt[17], lt[4], lt[4], x] - 
         2*G[lt[21], lt[17], lt[4], lt[13], x] - 
         2*G[lt[21], lt[17], lt[4], lt[14], x] + 
         4*G[lt[21], lt[17], lt[6], lt[4], x] - 
         4*G[lt[21], lt[17], lt[6], lt[6], x] + 2*G[lt[21], lt[17], lt[12], 
           lt[1], x] + 2*G[lt[21], lt[17], lt[12], lt[4], x] - 
         2*G[lt[21], lt[17], lt[12], lt[13], x] - 
         2*G[lt[21], lt[17], lt[12], lt[14], x] + 
         4*G[lt[21], lt[17], lt[13], lt[13], x] + 
         4*G[lt[21], lt[17], lt[13], lt[14], x] + 
         4*G[lt[21], lt[17], lt[14], lt[13], x] + 
         4*G[lt[21], lt[17], lt[14], lt[14], x] - 
         2*G[lt[21], lt[17], lt[16], lt[1], x] + 
         2*G[lt[21], lt[17], lt[16], lt[6], x] - 
         4*G[lt[21], lt[17], lt[17], lt[4], x] - 
         4*G[lt[21], lt[17], lt[17], lt[6], x] + 
         4*G[lt[21], lt[17], lt[17], lt[13], x] + 
         4*G[lt[21], lt[17], lt[17], lt[14], x] - 
         4*G[lt[21], lt[17], lt[18], lt[4], x] - 
         4*G[lt[21], lt[17], lt[18], lt[6], x] + 
         4*G[lt[21], lt[17], lt[18], lt[13], x] + 
         4*G[lt[21], lt[17], lt[18], lt[14], x] - 
         2*G[lt[21], lt[18], lt[1], lt[4], x] + 
         2*G[lt[21], lt[18], lt[1], lt[6], x] - 
         2*G[lt[21], lt[18], lt[1], lt[13], x] - 
         2*G[lt[21], lt[18], lt[1], lt[14], x] + 
         4*G[lt[21], lt[18], lt[3], lt[6], x] - 
         4*G[lt[21], lt[18], lt[3], lt[13], x] - 
         4*G[lt[21], lt[18], lt[3], lt[14], x] - 
         2*G[lt[21], lt[18], lt[4], lt[1], x] - 
         2*G[lt[21], lt[18], lt[4], lt[4], x] - 
         2*G[lt[21], lt[18], lt[4], lt[13], x] - 
         2*G[lt[21], lt[18], lt[4], lt[14], x] + 
         4*G[lt[21], lt[18], lt[6], lt[4], x] - 
         4*G[lt[21], lt[18], lt[6], lt[6], x] + 2*G[lt[21], lt[18], lt[12], 
           lt[1], x] + 2*G[lt[21], lt[18], lt[12], lt[4], x] - 
         2*G[lt[21], lt[18], lt[12], lt[13], x] - 
         2*G[lt[21], lt[18], lt[12], lt[14], x] + 
         4*G[lt[21], lt[18], lt[13], lt[13], x] + 
         4*G[lt[21], lt[18], lt[13], lt[14], x] + 
         4*G[lt[21], lt[18], lt[14], lt[13], x] + 
         4*G[lt[21], lt[18], lt[14], lt[14], x] - 
         2*G[lt[21], lt[18], lt[16], lt[1], x] + 
         2*G[lt[21], lt[18], lt[16], lt[6], x] - 
         4*G[lt[21], lt[18], lt[17], lt[4], x] - 
         4*G[lt[21], lt[18], lt[17], lt[6], x] + 
         4*G[lt[21], lt[18], lt[17], lt[13], x] + 
         4*G[lt[21], lt[18], lt[17], lt[14], x] - 
         4*G[lt[21], lt[18], lt[18], lt[4], x] - 
         4*G[lt[21], lt[18], lt[18], lt[6], x] + 
         4*G[lt[21], lt[18], lt[18], lt[13], x] + 
         4*G[lt[21], lt[18], lt[18], lt[14], x] - 
         2*G[lt[21], lt[19], lt[1], lt[6], x] + 
         2*G[lt[21], lt[19], lt[1], lt[13], x] + 
         2*G[lt[21], lt[19], lt[1], lt[14], x] - 
         2*G[lt[21], lt[19], lt[2], lt[13], x] - 
         2*G[lt[21], lt[19], lt[2], lt[14], x] - 
         2*G[lt[21], lt[19], lt[3], lt[6], x] + 
         2*G[lt[21], lt[19], lt[3], lt[13], x] + 
         2*G[lt[21], lt[19], lt[3], lt[14], x] + 
         2*G[lt[21], lt[19], lt[4], lt[13], x] + 
         2*G[lt[21], lt[19], lt[4], lt[14], x] - 
         2*G[lt[21], lt[19], lt[6], lt[4], x] - 
         2*G[lt[21], lt[19], lt[8], lt[13], x] - 
         2*G[lt[21], lt[19], lt[8], lt[14], x] + 
         2*G[lt[21], lt[19], lt[10], lt[6], x] + 
         2*G[lt[21], lt[19], lt[17], lt[4], x] + 
         2*G[lt[21], lt[19], lt[17], lt[6], x] - 
         2*G[lt[21], lt[19], lt[17], lt[13], x] - 
         2*G[lt[21], lt[19], lt[17], lt[14], x] + 
         2*G[lt[21], lt[19], lt[18], lt[4], x] + 
         2*G[lt[21], lt[19], lt[18], lt[6], x] - 
         2*G[lt[21], lt[19], lt[18], lt[13], x] - 
         2*G[lt[21], lt[19], lt[18], lt[14], x] - 
         2*G[lt[21], lt[21], lt[1], lt[6], x] + 
         2*G[lt[21], lt[21], lt[1], lt[13], x] + 
         2*G[lt[21], lt[21], lt[1], lt[14], x] - 
         2*G[lt[21], lt[21], lt[2], lt[13], x] - 
         2*G[lt[21], lt[21], lt[2], lt[14], x] - 
         2*G[lt[21], lt[21], lt[3], lt[6], x] + 
         2*G[lt[21], lt[21], lt[3], lt[13], x] + 
         2*G[lt[21], lt[21], lt[3], lt[14], x] + 
         2*G[lt[21], lt[21], lt[4], lt[13], x] + 
         2*G[lt[21], lt[21], lt[4], lt[14], x] - 
         2*G[lt[21], lt[21], lt[6], lt[4], x] - 
         2*G[lt[21], lt[21], lt[8], lt[13], x] - 
         2*G[lt[21], lt[21], lt[8], lt[14], x] + 
         2*G[lt[21], lt[21], lt[10], lt[6], x] + 
         2*G[lt[21], lt[21], lt[17], lt[4], x] + 
         2*G[lt[21], lt[21], lt[17], lt[6], x] - 
         2*G[lt[21], lt[21], lt[17], lt[13], x] - 
         2*G[lt[21], lt[21], lt[17], lt[14], x] + 
         2*G[lt[21], lt[21], lt[18], lt[4], x] + 
         2*G[lt[21], lt[21], lt[18], lt[6], x] - 
         2*G[lt[21], lt[21], lt[18], lt[13], x] - 
         2*G[lt[21], lt[21], lt[18], lt[14], x] + (Pi^2*G[lt[6], x]*Log[mm])/
          12 + (Pi^2*G[lt[12], x]*Log[mm])/12 - (Pi^2*G[lt[13], x]*Log[mm])/
          12 - (Pi^2*G[lt[14], x]*Log[mm])/12 - (Pi^2*G[lt[16], x]*Log[mm])/
          12 - 2*G[lt[6], x]*G[0, 1, S45/mm]*Log[mm] - 
         2*G[lt[12], x]*G[0, 1, S45/mm]*Log[mm] + 2*G[lt[13], x]*
          G[0, 1, S45/mm]*Log[mm] + 2*G[lt[14], x]*G[0, 1, S45/mm]*Log[mm] + 
         2*G[lt[16], x]*G[0, 1, S45/mm]*Log[mm] - G[lt[1], lt[1], lt[6], x]*
          Log[mm] - G[lt[1], lt[1], lt[12], x]*Log[mm] + 
         G[lt[1], lt[1], lt[13], x]*Log[mm] + G[lt[1], lt[1], lt[14], x]*
          Log[mm] + G[lt[1], lt[1], lt[16], x]*Log[mm] - 
         2*G[lt[1], lt[2], lt[13], x]*Log[mm] - 2*G[lt[1], lt[2], lt[14], x]*
          Log[mm] - G[lt[1], lt[4], lt[12], x]*Log[mm] + 
         G[lt[1], lt[4], lt[13], x]*Log[mm] + G[lt[1], lt[4], lt[14], x]*
          Log[mm] - 2*G[lt[1], lt[6], lt[6], x]*Log[mm] - 
         2*G[lt[1], lt[8], lt[13], x]*Log[mm] - 2*G[lt[1], lt[8], lt[14], x]*
          Log[mm] + 2*G[lt[1], lt[10], lt[6], x]*Log[mm] + 
         2*G[lt[1], lt[11], lt[12], x]*Log[mm] - G[lt[1], lt[12], lt[12], x]*
          Log[mm] - G[lt[1], lt[12], lt[13], x]*Log[mm] - 
         G[lt[1], lt[12], lt[14], x]*Log[mm] + 2*G[lt[1], lt[13], lt[13], x]*
          Log[mm] + 2*G[lt[1], lt[13], lt[14], x]*Log[mm] + 
         2*G[lt[1], lt[14], lt[13], x]*Log[mm] + 
         2*G[lt[1], lt[14], lt[14], x]*Log[mm] - 
         2*G[lt[1], lt[15], lt[16], x]*Log[mm] + G[lt[1], lt[16], lt[6], x]*
          Log[mm] + G[lt[1], lt[16], lt[16], x]*Log[mm] - 
         2*G[lt[3], lt[2], lt[13], x]*Log[mm] - 2*G[lt[3], lt[2], lt[14], x]*
          Log[mm] - 4*G[lt[3], lt[6], lt[6], x]*Log[mm] - 
         2*G[lt[3], lt[8], lt[13], x]*Log[mm] - 2*G[lt[3], lt[8], lt[14], x]*
          Log[mm] + 2*G[lt[3], lt[10], lt[6], x]*Log[mm] + 
         4*G[lt[3], lt[13], lt[13], x]*Log[mm] + 
         4*G[lt[3], lt[13], lt[14], x]*Log[mm] + 
         4*G[lt[3], lt[14], lt[13], x]*Log[mm] + 
         4*G[lt[3], lt[14], lt[14], x]*Log[mm] - G[lt[4], lt[1], lt[12], x]*
          Log[mm] + G[lt[4], lt[1], lt[13], x]*Log[mm] + 
         G[lt[4], lt[1], lt[14], x]*Log[mm] - 2*G[lt[4], lt[2], lt[13], x]*
          Log[mm] - 2*G[lt[4], lt[2], lt[14], x]*Log[mm] - 
         G[lt[4], lt[4], lt[12], x]*Log[mm] + G[lt[4], lt[4], lt[13], x]*
          Log[mm] + G[lt[4], lt[4], lt[14], x]*Log[mm] - 
         2*G[lt[4], lt[8], lt[13], x]*Log[mm] - 2*G[lt[4], lt[8], lt[14], x]*
          Log[mm] + 2*G[lt[4], lt[11], lt[12], x]*Log[mm] - 
         G[lt[4], lt[12], lt[12], x]*Log[mm] - G[lt[4], lt[12], lt[13], x]*
          Log[mm] - G[lt[4], lt[12], lt[14], x]*Log[mm] + 
         2*G[lt[4], lt[13], lt[13], x]*Log[mm] + 
         2*G[lt[4], lt[13], lt[14], x]*Log[mm] + 
         2*G[lt[4], lt[14], lt[13], x]*Log[mm] + 
         2*G[lt[4], lt[14], lt[14], x]*Log[mm] + 4*G[lt[6], lt[6], lt[6], x]*
          Log[mm] - 2*G[lt[6], lt[10], lt[6], x]*Log[mm] + 
         G[lt[12], lt[1], lt[12], x]*Log[mm] - G[lt[12], lt[1], lt[13], x]*
          Log[mm] - G[lt[12], lt[1], lt[14], x]*Log[mm] + 
         G[lt[12], lt[4], lt[12], x]*Log[mm] - G[lt[12], lt[4], lt[13], x]*
          Log[mm] - G[lt[12], lt[4], lt[14], x]*Log[mm] - 
         2*G[lt[12], lt[11], lt[12], x]*Log[mm] + 
         G[lt[12], lt[12], lt[12], x]*Log[mm] + G[lt[12], lt[12], lt[13], x]*
          Log[mm] + G[lt[12], lt[12], lt[14], x]*Log[mm] + 
         2*G[lt[12], lt[13], lt[13], x]*Log[mm] + 
         2*G[lt[12], lt[13], lt[14], x]*Log[mm] + 
         2*G[lt[12], lt[14], lt[13], x]*Log[mm] + 
         2*G[lt[12], lt[14], lt[14], x]*Log[mm] + 
         2*G[lt[13], lt[2], lt[13], x]*Log[mm] + 
         2*G[lt[13], lt[2], lt[14], x]*Log[mm] + 
         2*G[lt[13], lt[8], lt[13], x]*Log[mm] + 
         2*G[lt[13], lt[8], lt[14], x]*Log[mm] - 
         4*G[lt[13], lt[13], lt[13], x]*Log[mm] - 
         4*G[lt[13], lt[13], lt[14], x]*Log[mm] - 
         4*G[lt[13], lt[14], lt[13], x]*Log[mm] - 
         4*G[lt[13], lt[14], lt[14], x]*Log[mm] + 
         2*G[lt[14], lt[2], lt[13], x]*Log[mm] + 
         2*G[lt[14], lt[2], lt[14], x]*Log[mm] + 
         2*G[lt[14], lt[8], lt[13], x]*Log[mm] + 
         2*G[lt[14], lt[8], lt[14], x]*Log[mm] - 
         4*G[lt[14], lt[13], lt[13], x]*Log[mm] - 
         4*G[lt[14], lt[13], lt[14], x]*Log[mm] - 
         4*G[lt[14], lt[14], lt[13], x]*Log[mm] - 
         4*G[lt[14], lt[14], lt[14], x]*Log[mm] + G[lt[16], lt[1], lt[6], x]*
          Log[mm] - G[lt[16], lt[1], lt[16], x]*Log[mm] - 
         2*G[lt[16], lt[6], lt[6], x]*Log[mm] + 2*G[lt[16], lt[15], lt[16], 
           x]*Log[mm] - G[lt[16], lt[16], lt[6], x]*Log[mm] - 
         G[lt[16], lt[16], lt[16], x]*Log[mm] - 2*G[lt[17], lt[1], lt[6], x]*
          Log[mm] - 2*G[lt[17], lt[1], lt[12], x]*Log[mm] + 
         2*G[lt[17], lt[1], lt[13], x]*Log[mm] + 
         2*G[lt[17], lt[1], lt[14], x]*Log[mm] + 
         2*G[lt[17], lt[1], lt[16], x]*Log[mm] - 4*G[lt[17], lt[3], lt[6], x]*
          Log[mm] + 4*G[lt[17], lt[3], lt[13], x]*Log[mm] + 
         4*G[lt[17], lt[3], lt[14], x]*Log[mm] - 
         2*G[lt[17], lt[4], lt[12], x]*Log[mm] + 
         2*G[lt[17], lt[4], lt[13], x]*Log[mm] + 
         2*G[lt[17], lt[4], lt[14], x]*Log[mm] + 4*G[lt[17], lt[6], lt[6], x]*
          Log[mm] + 2*G[lt[17], lt[12], lt[12], x]*Log[mm] + 
         2*G[lt[17], lt[12], lt[13], x]*Log[mm] + 
         2*G[lt[17], lt[12], lt[14], x]*Log[mm] - 
         4*G[lt[17], lt[13], lt[13], x]*Log[mm] - 
         4*G[lt[17], lt[13], lt[14], x]*Log[mm] - 
         4*G[lt[17], lt[14], lt[13], x]*Log[mm] - 
         4*G[lt[17], lt[14], lt[14], x]*Log[mm] - 
         2*G[lt[17], lt[16], lt[6], x]*Log[mm] - 
         2*G[lt[17], lt[16], lt[16], x]*Log[mm] + 
         4*G[lt[17], lt[17], lt[6], x]*Log[mm] + 
         4*G[lt[17], lt[17], lt[12], x]*Log[mm] - 
         4*G[lt[17], lt[17], lt[13], x]*Log[mm] - 
         4*G[lt[17], lt[17], lt[14], x]*Log[mm] - 
         4*G[lt[17], lt[17], lt[16], x]*Log[mm] + 
         4*G[lt[17], lt[18], lt[6], x]*Log[mm] + 
         4*G[lt[17], lt[18], lt[12], x]*Log[mm] - 
         4*G[lt[17], lt[18], lt[13], x]*Log[mm] - 
         4*G[lt[17], lt[18], lt[14], x]*Log[mm] - 
         4*G[lt[17], lt[18], lt[16], x]*Log[mm] - 
         2*G[lt[18], lt[1], lt[6], x]*Log[mm] - 2*G[lt[18], lt[1], lt[12], x]*
          Log[mm] + 2*G[lt[18], lt[1], lt[13], x]*Log[mm] + 
         2*G[lt[18], lt[1], lt[14], x]*Log[mm] + 
         2*G[lt[18], lt[1], lt[16], x]*Log[mm] - 4*G[lt[18], lt[3], lt[6], x]*
          Log[mm] + 4*G[lt[18], lt[3], lt[13], x]*Log[mm] + 
         4*G[lt[18], lt[3], lt[14], x]*Log[mm] - 
         2*G[lt[18], lt[4], lt[12], x]*Log[mm] + 
         2*G[lt[18], lt[4], lt[13], x]*Log[mm] + 
         2*G[lt[18], lt[4], lt[14], x]*Log[mm] + 4*G[lt[18], lt[6], lt[6], x]*
          Log[mm] + 2*G[lt[18], lt[12], lt[12], x]*Log[mm] + 
         2*G[lt[18], lt[12], lt[13], x]*Log[mm] + 
         2*G[lt[18], lt[12], lt[14], x]*Log[mm] - 
         4*G[lt[18], lt[13], lt[13], x]*Log[mm] - 
         4*G[lt[18], lt[13], lt[14], x]*Log[mm] - 
         4*G[lt[18], lt[14], lt[13], x]*Log[mm] - 
         4*G[lt[18], lt[14], lt[14], x]*Log[mm] - 
         2*G[lt[18], lt[16], lt[6], x]*Log[mm] - 
         2*G[lt[18], lt[16], lt[16], x]*Log[mm] + 
         4*G[lt[18], lt[17], lt[6], x]*Log[mm] + 
         4*G[lt[18], lt[17], lt[12], x]*Log[mm] - 
         4*G[lt[18], lt[17], lt[13], x]*Log[mm] - 
         4*G[lt[18], lt[17], lt[14], x]*Log[mm] - 
         4*G[lt[18], lt[17], lt[16], x]*Log[mm] + 
         4*G[lt[18], lt[18], lt[6], x]*Log[mm] + 
         4*G[lt[18], lt[18], lt[12], x]*Log[mm] - 
         4*G[lt[18], lt[18], lt[13], x]*Log[mm] - 
         4*G[lt[18], lt[18], lt[14], x]*Log[mm] - 
         4*G[lt[18], lt[18], lt[16], x]*Log[mm] + 
         2*G[lt[19], lt[1], lt[6], x]*Log[mm] + 2*G[lt[19], lt[1], lt[12], x]*
          Log[mm] - 2*G[lt[19], lt[1], lt[13], x]*Log[mm] - 
         2*G[lt[19], lt[1], lt[14], x]*Log[mm] - 
         2*G[lt[19], lt[1], lt[16], x]*Log[mm] + 
         2*G[lt[19], lt[2], lt[13], x]*Log[mm] + 
         2*G[lt[19], lt[2], lt[14], x]*Log[mm] + 2*G[lt[19], lt[3], lt[6], x]*
          Log[mm] - 2*G[lt[19], lt[3], lt[13], x]*Log[mm] - 
         2*G[lt[19], lt[3], lt[14], x]*Log[mm] + 
         2*G[lt[19], lt[4], lt[12], x]*Log[mm] - 
         2*G[lt[19], lt[4], lt[13], x]*Log[mm] - 
         2*G[lt[19], lt[4], lt[14], x]*Log[mm] + 
         2*G[lt[19], lt[8], lt[13], x]*Log[mm] + 
         2*G[lt[19], lt[8], lt[14], x]*Log[mm] - 
         2*G[lt[19], lt[10], lt[6], x]*Log[mm] - 
         2*G[lt[19], lt[11], lt[12], x]*Log[mm] + 
         2*G[lt[19], lt[15], lt[16], x]*Log[mm] - 
         2*G[lt[19], lt[17], lt[6], x]*Log[mm] - 
         2*G[lt[19], lt[17], lt[12], x]*Log[mm] + 
         2*G[lt[19], lt[17], lt[13], x]*Log[mm] + 
         2*G[lt[19], lt[17], lt[14], x]*Log[mm] + 
         2*G[lt[19], lt[17], lt[16], x]*Log[mm] - 
         2*G[lt[19], lt[18], lt[6], x]*Log[mm] - 
         2*G[lt[19], lt[18], lt[12], x]*Log[mm] + 
         2*G[lt[19], lt[18], lt[13], x]*Log[mm] + 
         2*G[lt[19], lt[18], lt[14], x]*Log[mm] + 
         2*G[lt[19], lt[18], lt[16], x]*Log[mm] + 
         2*G[lt[21], lt[1], lt[6], x]*Log[mm] + 2*G[lt[21], lt[1], lt[12], x]*
          Log[mm] - 2*G[lt[21], lt[1], lt[13], x]*Log[mm] - 
         2*G[lt[21], lt[1], lt[14], x]*Log[mm] - 
         2*G[lt[21], lt[1], lt[16], x]*Log[mm] + 
         2*G[lt[21], lt[2], lt[13], x]*Log[mm] + 
         2*G[lt[21], lt[2], lt[14], x]*Log[mm] + 2*G[lt[21], lt[3], lt[6], x]*
          Log[mm] - 2*G[lt[21], lt[3], lt[13], x]*Log[mm] - 
         2*G[lt[21], lt[3], lt[14], x]*Log[mm] + 
         2*G[lt[21], lt[4], lt[12], x]*Log[mm] - 
         2*G[lt[21], lt[4], lt[13], x]*Log[mm] - 
         2*G[lt[21], lt[4], lt[14], x]*Log[mm] + 
         2*G[lt[21], lt[8], lt[13], x]*Log[mm] + 
         2*G[lt[21], lt[8], lt[14], x]*Log[mm] - 
         2*G[lt[21], lt[10], lt[6], x]*Log[mm] - 
         2*G[lt[21], lt[11], lt[12], x]*Log[mm] + 
         2*G[lt[21], lt[15], lt[16], x]*Log[mm] - 
         2*G[lt[21], lt[17], lt[6], x]*Log[mm] - 
         2*G[lt[21], lt[17], lt[12], x]*Log[mm] + 
         2*G[lt[21], lt[17], lt[13], x]*Log[mm] + 
         2*G[lt[21], lt[17], lt[14], x]*Log[mm] + 
         2*G[lt[21], lt[17], lt[16], x]*Log[mm] - 
         2*G[lt[21], lt[18], lt[6], x]*Log[mm] - 
         2*G[lt[21], lt[18], lt[12], x]*Log[mm] + 
         2*G[lt[21], lt[18], lt[13], x]*Log[mm] + 
         2*G[lt[21], lt[18], lt[14], x]*Log[mm] + 
         2*G[lt[21], lt[18], lt[16], x]*Log[mm] - 
         (G[lt[1], lt[6], x]*Log[mm]^2)/2 - (G[lt[1], lt[12], x]*Log[mm]^2)/
          2 + (G[lt[1], lt[13], x]*Log[mm]^2)/2 + 
         (G[lt[1], lt[14], x]*Log[mm]^2)/2 + (G[lt[1], lt[16], x]*Log[mm]^2)/
          2 - G[lt[3], lt[6], x]*Log[mm]^2 + G[lt[3], lt[13], x]*Log[mm]^2 + 
         G[lt[3], lt[14], x]*Log[mm]^2 - (G[lt[4], lt[12], x]*Log[mm]^2)/2 + 
         (G[lt[4], lt[13], x]*Log[mm]^2)/2 + (G[lt[4], lt[14], x]*Log[mm]^2)/
          2 + G[lt[6], lt[6], x]*Log[mm]^2 + (G[lt[12], lt[12], x]*Log[mm]^2)/
          2 + (G[lt[12], lt[13], x]*Log[mm]^2)/2 + 
         (G[lt[12], lt[14], x]*Log[mm]^2)/2 - G[lt[13], lt[13], x]*
          Log[mm]^2 - G[lt[13], lt[14], x]*Log[mm]^2 - G[lt[14], lt[13], x]*
          Log[mm]^2 - G[lt[14], lt[14], x]*Log[mm]^2 - 
         (G[lt[16], lt[6], x]*Log[mm]^2)/2 - (G[lt[16], lt[16], x]*Log[mm]^2)/
          2 + G[lt[17], lt[6], x]*Log[mm]^2 + G[lt[17], lt[12], x]*
          Log[mm]^2 - G[lt[17], lt[13], x]*Log[mm]^2 - G[lt[17], lt[14], x]*
          Log[mm]^2 - G[lt[17], lt[16], x]*Log[mm]^2 + G[lt[18], lt[6], x]*
          Log[mm]^2 + G[lt[18], lt[12], x]*Log[mm]^2 - G[lt[18], lt[13], x]*
          Log[mm]^2 - G[lt[18], lt[14], x]*Log[mm]^2 - G[lt[18], lt[16], x]*
          Log[mm]^2 + (G[lt[6], x]*Log[mm]^3)/6 + (G[lt[12], x]*Log[mm]^3)/
          6 - (G[lt[13], x]*Log[mm]^3)/6 - (G[lt[14], x]*Log[mm]^3)/6 - 
         (G[lt[16], x]*Log[mm]^3)/6 - (Pi^2*G[lt[1], x]*Log[S12 - S34])/12 - 
         (Pi^2*G[lt[4], x]*Log[S12 - S34])/12 + 
         (Pi^2*G[lt[6], x]*Log[S12 - S34])/6 + 
         (Pi^2*G[lt[12], x]*Log[S12 - S34])/12 - 
         (Pi^2*G[lt[17], x]*Log[S12 - S34])/6 - 
         (Pi^2*G[lt[18], x]*Log[S12 - S34])/6 - 2*G[lt[1], x]*G[0, 1, S45/mm]*
          Log[S12 - S34] - 2*G[lt[4], x]*G[0, 1, S45/mm]*Log[S12 - S34] + 
         2*G[lt[12], x]*G[0, 1, S45/mm]*Log[S12 - S34] - 
         4*G[lt[17], x]*G[0, 1, S45/mm]*Log[S12 - S34] - 
         4*G[lt[18], x]*G[0, 1, S45/mm]*Log[S12 - S34] + 
         4*G[lt[19], x]*G[0, 1, S45/mm]*Log[S12 - S34] + 
         4*G[lt[21], x]*G[0, 1, S45/mm]*Log[S12 - S34] + 
         2*G[0, 0, 1, (mm - S45)/mm]*Log[S12 - S34] + 4*G[0, 0, 1, S45/mm]*
          Log[S12 - S34] + G[lt[1], lt[1], lt[1], x]*Log[S12 - S34] + 
         G[lt[1], lt[1], lt[4], x]*Log[S12 - S34] + 
         G[lt[1], lt[1], lt[12], x]*Log[S12 - S34] + 
         G[lt[1], lt[4], lt[1], x]*Log[S12 - S34] + G[lt[1], lt[4], lt[4], x]*
          Log[S12 - S34] + G[lt[1], lt[4], lt[12], x]*Log[S12 - S34] - 
         2*G[lt[1], lt[11], lt[12], x]*Log[S12 - S34] + 
         G[lt[1], lt[12], lt[1], x]*Log[S12 - S34] + 
         G[lt[1], lt[12], lt[4], x]*Log[S12 - S34] + 
         G[lt[1], lt[12], lt[12], x]*Log[S12 - S34] + 
         G[lt[4], lt[1], lt[1], x]*Log[S12 - S34] + G[lt[4], lt[1], lt[4], x]*
          Log[S12 - S34] + G[lt[4], lt[1], lt[12], x]*Log[S12 - S34] + 
         G[lt[4], lt[4], lt[1], x]*Log[S12 - S34] + G[lt[4], lt[4], lt[4], x]*
          Log[S12 - S34] + G[lt[4], lt[4], lt[12], x]*Log[S12 - S34] - 
         2*G[lt[4], lt[11], lt[12], x]*Log[S12 - S34] + 
         G[lt[4], lt[12], lt[1], x]*Log[S12 - S34] + 
         G[lt[4], lt[12], lt[4], x]*Log[S12 - S34] + 
         G[lt[4], lt[12], lt[12], x]*Log[S12 - S34] - 
         2*G[lt[6], lt[1], lt[1], x]*Log[S12 - S34] - 
         2*G[lt[6], lt[1], lt[4], x]*Log[S12 - S34] - 
         2*G[lt[6], lt[4], lt[1], x]*Log[S12 - S34] - 
         2*G[lt[6], lt[4], lt[4], x]*Log[S12 - S34] - 
         G[lt[12], lt[1], lt[1], x]*Log[S12 - S34] - 
         G[lt[12], lt[1], lt[4], x]*Log[S12 - S34] - 
         G[lt[12], lt[1], lt[12], x]*Log[S12 - S34] - 
         G[lt[12], lt[4], lt[1], x]*Log[S12 - S34] - 
         G[lt[12], lt[4], lt[4], x]*Log[S12 - S34] - 
         G[lt[12], lt[4], lt[12], x]*Log[S12 - S34] + 
         2*G[lt[12], lt[11], lt[12], x]*Log[S12 - S34] - 
         G[lt[12], lt[12], lt[1], x]*Log[S12 - S34] - 
         G[lt[12], lt[12], lt[4], x]*Log[S12 - S34] - 
         G[lt[12], lt[12], lt[12], x]*Log[S12 - S34] + 
         2*G[lt[17], lt[1], lt[1], x]*Log[S12 - S34] + 
         2*G[lt[17], lt[1], lt[4], x]*Log[S12 - S34] + 
         2*G[lt[17], lt[1], lt[12], x]*Log[S12 - S34] + 
         2*G[lt[17], lt[4], lt[1], x]*Log[S12 - S34] + 
         2*G[lt[17], lt[4], lt[4], x]*Log[S12 - S34] + 
         2*G[lt[17], lt[4], lt[12], x]*Log[S12 - S34] - 
         4*G[lt[17], lt[6], lt[1], x]*Log[S12 - S34] - 
         4*G[lt[17], lt[6], lt[4], x]*Log[S12 - S34] - 
         2*G[lt[17], lt[12], lt[1], x]*Log[S12 - S34] - 
         2*G[lt[17], lt[12], lt[4], x]*Log[S12 - S34] - 
         2*G[lt[17], lt[12], lt[12], x]*Log[S12 - S34] + 
         4*G[lt[17], lt[17], lt[1], x]*Log[S12 - S34] + 
         4*G[lt[17], lt[17], lt[4], x]*Log[S12 - S34] - 
         8*G[lt[17], lt[17], lt[6], x]*Log[S12 - S34] - 
         4*G[lt[17], lt[17], lt[12], x]*Log[S12 - S34] + 
         8*G[lt[17], lt[17], lt[17], x]*Log[S12 - S34] + 
         8*G[lt[17], lt[17], lt[18], x]*Log[S12 - S34] + 
         4*G[lt[17], lt[18], lt[1], x]*Log[S12 - S34] + 
         4*G[lt[17], lt[18], lt[4], x]*Log[S12 - S34] - 
         8*G[lt[17], lt[18], lt[6], x]*Log[S12 - S34] - 
         4*G[lt[17], lt[18], lt[12], x]*Log[S12 - S34] + 
         8*G[lt[17], lt[18], lt[17], x]*Log[S12 - S34] + 
         8*G[lt[17], lt[18], lt[18], x]*Log[S12 - S34] + 
         4*G[lt[17], lt[19], lt[6], x]*Log[S12 - S34] - 
         4*G[lt[17], lt[19], lt[17], x]*Log[S12 - S34] - 
         4*G[lt[17], lt[19], lt[18], x]*Log[S12 - S34] + 
         4*G[lt[17], lt[21], lt[6], x]*Log[S12 - S34] - 
         4*G[lt[17], lt[21], lt[17], x]*Log[S12 - S34] - 
         4*G[lt[17], lt[21], lt[18], x]*Log[S12 - S34] + 
         2*G[lt[18], lt[1], lt[1], x]*Log[S12 - S34] + 
         2*G[lt[18], lt[1], lt[4], x]*Log[S12 - S34] + 
         2*G[lt[18], lt[1], lt[12], x]*Log[S12 - S34] + 
         2*G[lt[18], lt[4], lt[1], x]*Log[S12 - S34] + 
         2*G[lt[18], lt[4], lt[4], x]*Log[S12 - S34] + 
         2*G[lt[18], lt[4], lt[12], x]*Log[S12 - S34] - 
         4*G[lt[18], lt[6], lt[1], x]*Log[S12 - S34] - 
         4*G[lt[18], lt[6], lt[4], x]*Log[S12 - S34] - 
         2*G[lt[18], lt[12], lt[1], x]*Log[S12 - S34] - 
         2*G[lt[18], lt[12], lt[4], x]*Log[S12 - S34] - 
         2*G[lt[18], lt[12], lt[12], x]*Log[S12 - S34] + 
         4*G[lt[18], lt[17], lt[1], x]*Log[S12 - S34] + 
         4*G[lt[18], lt[17], lt[4], x]*Log[S12 - S34] - 
         8*G[lt[18], lt[17], lt[6], x]*Log[S12 - S34] - 
         4*G[lt[18], lt[17], lt[12], x]*Log[S12 - S34] + 
         8*G[lt[18], lt[17], lt[17], x]*Log[S12 - S34] + 
         8*G[lt[18], lt[17], lt[18], x]*Log[S12 - S34] + 
         4*G[lt[18], lt[18], lt[1], x]*Log[S12 - S34] + 
         4*G[lt[18], lt[18], lt[4], x]*Log[S12 - S34] - 
         8*G[lt[18], lt[18], lt[6], x]*Log[S12 - S34] - 
         4*G[lt[18], lt[18], lt[12], x]*Log[S12 - S34] + 
         8*G[lt[18], lt[18], lt[17], x]*Log[S12 - S34] + 
         8*G[lt[18], lt[18], lt[18], x]*Log[S12 - S34] + 
         4*G[lt[18], lt[19], lt[6], x]*Log[S12 - S34] - 
         4*G[lt[18], lt[19], lt[17], x]*Log[S12 - S34] - 
         4*G[lt[18], lt[19], lt[18], x]*Log[S12 - S34] + 
         4*G[lt[18], lt[21], lt[6], x]*Log[S12 - S34] - 
         4*G[lt[18], lt[21], lt[17], x]*Log[S12 - S34] - 
         4*G[lt[18], lt[21], lt[18], x]*Log[S12 - S34] - 
         2*G[lt[19], lt[1], lt[12], x]*Log[S12 - S34] - 
         2*G[lt[19], lt[4], lt[12], x]*Log[S12 - S34] + 
         2*G[lt[19], lt[6], lt[1], x]*Log[S12 - S34] + 
         2*G[lt[19], lt[6], lt[4], x]*Log[S12 - S34] + 
         2*G[lt[19], lt[11], lt[12], x]*Log[S12 - S34] - 
         2*G[lt[19], lt[17], lt[1], x]*Log[S12 - S34] - 
         2*G[lt[19], lt[17], lt[4], x]*Log[S12 - S34] + 
         4*G[lt[19], lt[17], lt[6], x]*Log[S12 - S34] + 
         2*G[lt[19], lt[17], lt[12], x]*Log[S12 - S34] - 
         4*G[lt[19], lt[17], lt[17], x]*Log[S12 - S34] - 
         4*G[lt[19], lt[17], lt[18], x]*Log[S12 - S34] - 
         2*G[lt[19], lt[18], lt[1], x]*Log[S12 - S34] - 
         2*G[lt[19], lt[18], lt[4], x]*Log[S12 - S34] + 
         4*G[lt[19], lt[18], lt[6], x]*Log[S12 - S34] + 
         2*G[lt[19], lt[18], lt[12], x]*Log[S12 - S34] - 
         4*G[lt[19], lt[18], lt[17], x]*Log[S12 - S34] - 
         4*G[lt[19], lt[18], lt[18], x]*Log[S12 - S34] - 
         2*G[lt[19], lt[19], lt[6], x]*Log[S12 - S34] + 
         2*G[lt[19], lt[19], lt[17], x]*Log[S12 - S34] + 
         2*G[lt[19], lt[19], lt[18], x]*Log[S12 - S34] - 
         2*G[lt[19], lt[21], lt[6], x]*Log[S12 - S34] + 
         2*G[lt[19], lt[21], lt[17], x]*Log[S12 - S34] + 
         2*G[lt[19], lt[21], lt[18], x]*Log[S12 - S34] - 
         2*G[lt[21], lt[1], lt[12], x]*Log[S12 - S34] - 
         2*G[lt[21], lt[4], lt[12], x]*Log[S12 - S34] + 
         2*G[lt[21], lt[6], lt[1], x]*Log[S12 - S34] + 
         2*G[lt[21], lt[6], lt[4], x]*Log[S12 - S34] + 
         2*G[lt[21], lt[11], lt[12], x]*Log[S12 - S34] - 
         2*G[lt[21], lt[17], lt[1], x]*Log[S12 - S34] - 
         2*G[lt[21], lt[17], lt[4], x]*Log[S12 - S34] + 
         4*G[lt[21], lt[17], lt[6], x]*Log[S12 - S34] + 
         2*G[lt[21], lt[17], lt[12], x]*Log[S12 - S34] - 
         4*G[lt[21], lt[17], lt[17], x]*Log[S12 - S34] - 
         4*G[lt[21], lt[17], lt[18], x]*Log[S12 - S34] - 
         2*G[lt[21], lt[18], lt[1], x]*Log[S12 - S34] - 
         2*G[lt[21], lt[18], lt[4], x]*Log[S12 - S34] + 
         4*G[lt[21], lt[18], lt[6], x]*Log[S12 - S34] + 
         2*G[lt[21], lt[18], lt[12], x]*Log[S12 - S34] - 
         4*G[lt[21], lt[18], lt[17], x]*Log[S12 - S34] - 
         4*G[lt[21], lt[18], lt[18], x]*Log[S12 - S34] - 
         2*G[lt[21], lt[19], lt[6], x]*Log[S12 - S34] + 
         2*G[lt[21], lt[19], lt[17], x]*Log[S12 - S34] + 
         2*G[lt[21], lt[19], lt[18], x]*Log[S12 - S34] - 
         2*G[lt[21], lt[21], lt[6], x]*Log[S12 - S34] + 
         2*G[lt[21], lt[21], lt[17], x]*Log[S12 - S34] + 
         2*G[lt[21], lt[21], lt[18], x]*Log[S12 - S34] - 
         (Pi^2*Log[S12 - S34]^2)/24 - G[0, 1, S45/mm]*Log[S12 - S34]^2 + 
         (G[lt[1], lt[1], x]*Log[S12 - S34]^2)/2 + 
         (G[lt[1], lt[4], x]*Log[S12 - S34]^2)/2 + 
         (G[lt[1], lt[12], x]*Log[S12 - S34]^2)/2 + 
         (G[lt[4], lt[1], x]*Log[S12 - S34]^2)/2 + 
         (G[lt[4], lt[4], x]*Log[S12 - S34]^2)/2 + 
         (G[lt[4], lt[12], x]*Log[S12 - S34]^2)/2 - G[lt[6], lt[1], x]*
          Log[S12 - S34]^2 - G[lt[6], lt[4], x]*Log[S12 - S34]^2 - 
         (G[lt[12], lt[1], x]*Log[S12 - S34]^2)/2 - 
         (G[lt[12], lt[4], x]*Log[S12 - S34]^2)/2 - 
         (G[lt[12], lt[12], x]*Log[S12 - S34]^2)/2 + G[lt[17], lt[1], x]*
          Log[S12 - S34]^2 + G[lt[17], lt[4], x]*Log[S12 - S34]^2 - 
         2*G[lt[17], lt[6], x]*Log[S12 - S34]^2 - G[lt[17], lt[12], x]*
          Log[S12 - S34]^2 + 2*G[lt[17], lt[17], x]*Log[S12 - S34]^2 + 
         2*G[lt[17], lt[18], x]*Log[S12 - S34]^2 + G[lt[18], lt[1], x]*
          Log[S12 - S34]^2 + G[lt[18], lt[4], x]*Log[S12 - S34]^2 - 
         2*G[lt[18], lt[6], x]*Log[S12 - S34]^2 - G[lt[18], lt[12], x]*
          Log[S12 - S34]^2 + 2*G[lt[18], lt[17], x]*Log[S12 - S34]^2 + 
         2*G[lt[18], lt[18], x]*Log[S12 - S34]^2 + G[lt[19], lt[6], x]*
          Log[S12 - S34]^2 - G[lt[19], lt[17], x]*Log[S12 - S34]^2 - 
         G[lt[19], lt[18], x]*Log[S12 - S34]^2 + G[lt[21], lt[6], x]*
          Log[S12 - S34]^2 - G[lt[21], lt[17], x]*Log[S12 - S34]^2 - 
         G[lt[21], lt[18], x]*Log[S12 - S34]^2 + 
         (G[lt[1], x]*Log[S12 - S34]^3)/6 + (G[lt[4], x]*Log[S12 - S34]^3)/
          6 - (G[lt[6], x]*Log[S12 - S34]^3)/3 - 
         (G[lt[12], x]*Log[S12 - S34]^3)/6 + (G[lt[17], x]*Log[S12 - S34]^3)/
          3 + (G[lt[18], x]*Log[S12 - S34]^3)/3 + Log[S12 - S34]^4/24 - 
         (Pi^2*G[lt[4], x]*Log[(mm - S45)/mm])/12 + 
         (Pi^2*G[lt[6], x]*Log[(mm - S45)/mm])/6 + 
         (Pi^2*G[lt[12], x]*Log[(mm - S45)/mm])/4 - 
         (Pi^2*G[lt[13], x]*Log[(mm - S45)/mm])/6 - 
         (Pi^2*G[lt[14], x]*Log[(mm - S45)/mm])/6 - 
         (Pi^2*G[lt[16], x]*Log[(mm - S45)/mm])/4 - 2*G[lt[4], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] - 4*G[lt[6], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] - 2*G[lt[12], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] + 4*G[lt[13], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] + 4*G[lt[14], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] + 2*G[lt[16], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] - 2*G[lt[4], x]*
          G[0, 1, S45/mm]*Log[(mm - S45)/mm] - 4*G[lt[6], x]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] - 2*G[lt[12], x]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] + 4*G[lt[13], x]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] + 4*G[lt[14], x]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] + 2*G[lt[16], x]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] - 2*G[lt[1], lt[1], lt[2], x]*
          Log[(mm - S45)/mm] + G[lt[1], lt[1], lt[4], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[1], lt[6], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[1], lt[8], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[1], lt[10], x]*Log[(mm - S45)/mm] - 
         G[lt[1], lt[1], lt[12], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[1], lt[13], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[1], lt[14], x]*Log[(mm - S45)/mm] + 
         G[lt[1], lt[1], lt[16], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[2], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[2], lt[8], x]*Log[(mm - S45)/mm] - 
         4*G[lt[1], lt[2], lt[13], x]*Log[(mm - S45)/mm] - 
         4*G[lt[1], lt[2], lt[14], x]*Log[(mm - S45)/mm] + 
         G[lt[1], lt[4], lt[1], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[4], lt[2], x]*Log[(mm - S45)/mm] + 
         G[lt[1], lt[4], lt[4], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[4], lt[8], x]*Log[(mm - S45)/mm] - 
         G[lt[1], lt[4], lt[12], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[4], lt[13], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[4], lt[14], x]*Log[(mm - S45)/mm] - 
         4*G[lt[1], lt[6], lt[6], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[6], lt[10], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[8], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[8], lt[8], x]*Log[(mm - S45)/mm] - 
         4*G[lt[1], lt[8], lt[13], x]*Log[(mm - S45)/mm] - 
         4*G[lt[1], lt[8], lt[14], x]*Log[(mm - S45)/mm] + 
         4*G[lt[1], lt[10], lt[6], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[10], lt[10], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[11], lt[1], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[11], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[11], lt[4], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[11], lt[8], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[11], lt[12], x]*Log[(mm - S45)/mm] + 
         G[lt[1], lt[12], lt[1], x]*Log[(mm - S45)/mm] + 
         G[lt[1], lt[12], lt[4], x]*Log[(mm - S45)/mm] - 
         G[lt[1], lt[12], lt[12], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[12], lt[13], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[12], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[13], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[13], lt[8], x]*Log[(mm - S45)/mm] + 
         4*G[lt[1], lt[13], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[1], lt[13], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[14], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[14], lt[8], x]*Log[(mm - S45)/mm] + 
         4*G[lt[1], lt[14], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[1], lt[14], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[15], lt[1], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[15], lt[10], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[15], lt[16], x]*Log[(mm - S45)/mm] - 
         G[lt[1], lt[16], lt[1], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[16], lt[6], x]*Log[(mm - S45)/mm] + 
         G[lt[1], lt[16], lt[16], x]*Log[(mm - S45)/mm] + 
         2*G[lt[3], lt[2], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[3], lt[2], lt[8], x]*Log[(mm - S45)/mm] - 
         4*G[lt[3], lt[2], lt[13], x]*Log[(mm - S45)/mm] - 
         4*G[lt[3], lt[2], lt[14], x]*Log[(mm - S45)/mm] - 
         8*G[lt[3], lt[6], lt[6], x]*Log[(mm - S45)/mm] + 
         4*G[lt[3], lt[6], lt[10], x]*Log[(mm - S45)/mm] + 
         2*G[lt[3], lt[8], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[3], lt[8], lt[8], x]*Log[(mm - S45)/mm] - 
         4*G[lt[3], lt[8], lt[13], x]*Log[(mm - S45)/mm] - 
         4*G[lt[3], lt[8], lt[14], x]*Log[(mm - S45)/mm] + 
         4*G[lt[3], lt[10], lt[6], x]*Log[(mm - S45)/mm] - 
         2*G[lt[3], lt[10], lt[10], x]*Log[(mm - S45)/mm] - 
         4*G[lt[3], lt[13], lt[2], x]*Log[(mm - S45)/mm] - 
         4*G[lt[3], lt[13], lt[8], x]*Log[(mm - S45)/mm] + 
         8*G[lt[3], lt[13], lt[13], x]*Log[(mm - S45)/mm] + 
         8*G[lt[3], lt[13], lt[14], x]*Log[(mm - S45)/mm] - 
         4*G[lt[3], lt[14], lt[2], x]*Log[(mm - S45)/mm] - 
         4*G[lt[3], lt[14], lt[8], x]*Log[(mm - S45)/mm] + 
         8*G[lt[3], lt[14], lt[13], x]*Log[(mm - S45)/mm] + 
         8*G[lt[3], lt[14], lt[14], x]*Log[(mm - S45)/mm] + 
         G[lt[4], lt[1], lt[1], x]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[1], lt[2], x]*Log[(mm - S45)/mm] + 
         G[lt[4], lt[1], lt[4], x]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[1], lt[8], x]*Log[(mm - S45)/mm] - 
         G[lt[4], lt[1], lt[12], x]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[1], lt[13], x]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[1], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[2], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[2], lt[8], x]*Log[(mm - S45)/mm] - 
         4*G[lt[4], lt[2], lt[13], x]*Log[(mm - S45)/mm] - 
         4*G[lt[4], lt[2], lt[14], x]*Log[(mm - S45)/mm] + 
         G[lt[4], lt[4], lt[1], x]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[4], lt[2], x]*Log[(mm - S45)/mm] + 
         G[lt[4], lt[4], lt[4], x]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[4], lt[8], x]*Log[(mm - S45)/mm] - 
         G[lt[4], lt[4], lt[12], x]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[4], lt[13], x]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[4], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[8], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[8], lt[8], x]*Log[(mm - S45)/mm] - 
         4*G[lt[4], lt[8], lt[13], x]*Log[(mm - S45)/mm] - 
         4*G[lt[4], lt[8], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[11], lt[1], x]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[11], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[11], lt[4], x]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[11], lt[8], x]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[11], lt[12], x]*Log[(mm - S45)/mm] + 
         G[lt[4], lt[12], lt[1], x]*Log[(mm - S45)/mm] + 
         G[lt[4], lt[12], lt[4], x]*Log[(mm - S45)/mm] - 
         G[lt[4], lt[12], lt[12], x]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[12], lt[13], x]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[12], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[13], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[13], lt[8], x]*Log[(mm - S45)/mm] + 
         4*G[lt[4], lt[13], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[4], lt[13], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[14], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[14], lt[8], x]*Log[(mm - S45)/mm] + 
         4*G[lt[4], lt[14], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[4], lt[14], lt[14], x]*Log[(mm - S45)/mm] + 
         8*G[lt[6], lt[6], lt[6], x]*Log[(mm - S45)/mm] - 
         4*G[lt[6], lt[6], lt[10], x]*Log[(mm - S45)/mm] - 
         4*G[lt[6], lt[10], lt[6], x]*Log[(mm - S45)/mm] + 
         2*G[lt[6], lt[10], lt[10], x]*Log[(mm - S45)/mm] - 
         G[lt[12], lt[1], lt[1], x]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[1], lt[2], x]*Log[(mm - S45)/mm] - 
         G[lt[12], lt[1], lt[4], x]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[1], lt[8], x]*Log[(mm - S45)/mm] + 
         G[lt[12], lt[1], lt[12], x]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[1], lt[13], x]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[1], lt[14], x]*Log[(mm - S45)/mm] - 
         G[lt[12], lt[4], lt[1], x]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[4], lt[2], x]*Log[(mm - S45)/mm] - 
         G[lt[12], lt[4], lt[4], x]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[4], lt[8], x]*Log[(mm - S45)/mm] + 
         G[lt[12], lt[4], lt[12], x]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[4], lt[13], x]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[4], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[11], lt[1], x]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[11], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[11], lt[4], x]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[11], lt[8], x]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[11], lt[12], x]*Log[(mm - S45)/mm] - 
         G[lt[12], lt[12], lt[1], x]*Log[(mm - S45)/mm] - 
         G[lt[12], lt[12], lt[4], x]*Log[(mm - S45)/mm] + 
         G[lt[12], lt[12], lt[12], x]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[12], lt[13], x]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[12], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[13], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[13], lt[8], x]*Log[(mm - S45)/mm] + 
         4*G[lt[12], lt[13], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[12], lt[13], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[14], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[14], lt[8], x]*Log[(mm - S45)/mm] + 
         4*G[lt[12], lt[14], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[12], lt[14], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[13], lt[2], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[13], lt[2], lt[8], x]*Log[(mm - S45)/mm] + 
         4*G[lt[13], lt[2], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[13], lt[2], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[13], lt[8], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[13], lt[8], lt[8], x]*Log[(mm - S45)/mm] + 
         4*G[lt[13], lt[8], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[13], lt[8], lt[14], x]*Log[(mm - S45)/mm] + 
         4*G[lt[13], lt[13], lt[2], x]*Log[(mm - S45)/mm] + 
         4*G[lt[13], lt[13], lt[8], x]*Log[(mm - S45)/mm] - 
         8*G[lt[13], lt[13], lt[13], x]*Log[(mm - S45)/mm] - 
         8*G[lt[13], lt[13], lt[14], x]*Log[(mm - S45)/mm] + 
         4*G[lt[13], lt[14], lt[2], x]*Log[(mm - S45)/mm] + 
         4*G[lt[13], lt[14], lt[8], x]*Log[(mm - S45)/mm] - 
         8*G[lt[13], lt[14], lt[13], x]*Log[(mm - S45)/mm] - 
         8*G[lt[13], lt[14], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[14], lt[2], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[14], lt[2], lt[8], x]*Log[(mm - S45)/mm] + 
         4*G[lt[14], lt[2], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[14], lt[2], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[14], lt[8], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[14], lt[8], lt[8], x]*Log[(mm - S45)/mm] + 
         4*G[lt[14], lt[8], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[14], lt[8], lt[14], x]*Log[(mm - S45)/mm] + 
         4*G[lt[14], lt[13], lt[2], x]*Log[(mm - S45)/mm] + 
         4*G[lt[14], lt[13], lt[8], x]*Log[(mm - S45)/mm] - 
         8*G[lt[14], lt[13], lt[13], x]*Log[(mm - S45)/mm] - 
         8*G[lt[14], lt[13], lt[14], x]*Log[(mm - S45)/mm] + 
         4*G[lt[14], lt[14], lt[2], x]*Log[(mm - S45)/mm] + 
         4*G[lt[14], lt[14], lt[8], x]*Log[(mm - S45)/mm] - 
         8*G[lt[14], lt[14], lt[13], x]*Log[(mm - S45)/mm] - 
         8*G[lt[14], lt[14], lt[14], x]*Log[(mm - S45)/mm] + 
         G[lt[16], lt[1], lt[1], x]*Log[(mm - S45)/mm] + 
         2*G[lt[16], lt[1], lt[6], x]*Log[(mm - S45)/mm] - 
         2*G[lt[16], lt[1], lt[10], x]*Log[(mm - S45)/mm] - 
         G[lt[16], lt[1], lt[16], x]*Log[(mm - S45)/mm] - 
         4*G[lt[16], lt[6], lt[6], x]*Log[(mm - S45)/mm] + 
         2*G[lt[16], lt[6], lt[10], x]*Log[(mm - S45)/mm] - 
         2*G[lt[16], lt[15], lt[1], x]*Log[(mm - S45)/mm] + 
         2*G[lt[16], lt[15], lt[10], x]*Log[(mm - S45)/mm] + 
         2*G[lt[16], lt[15], lt[16], x]*Log[(mm - S45)/mm] + 
         G[lt[16], lt[16], lt[1], x]*Log[(mm - S45)/mm] - 
         2*G[lt[16], lt[16], lt[6], x]*Log[(mm - S45)/mm] - 
         G[lt[16], lt[16], lt[16], x]*Log[(mm - S45)/mm] - 
         4*G[lt[17], lt[1], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[17], lt[1], lt[4], x]*Log[(mm - S45)/mm] - 
         4*G[lt[17], lt[1], lt[6], x]*Log[(mm - S45)/mm] - 
         4*G[lt[17], lt[1], lt[8], x]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[1], lt[10], x]*Log[(mm - S45)/mm] - 
         2*G[lt[17], lt[1], lt[12], x]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[1], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[1], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[17], lt[1], lt[16], x]*Log[(mm - S45)/mm] - 
         4*G[lt[17], lt[3], lt[2], x]*Log[(mm - S45)/mm] - 
         8*G[lt[17], lt[3], lt[6], x]*Log[(mm - S45)/mm] - 
         4*G[lt[17], lt[3], lt[8], x]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[3], lt[10], x]*Log[(mm - S45)/mm] + 
         8*G[lt[17], lt[3], lt[13], x]*Log[(mm - S45)/mm] + 
         8*G[lt[17], lt[3], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[17], lt[4], lt[1], x]*Log[(mm - S45)/mm] - 
         4*G[lt[17], lt[4], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[17], lt[4], lt[4], x]*Log[(mm - S45)/mm] - 
         4*G[lt[17], lt[4], lt[8], x]*Log[(mm - S45)/mm] - 
         2*G[lt[17], lt[4], lt[12], x]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[4], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[4], lt[14], x]*Log[(mm - S45)/mm] + 
         8*G[lt[17], lt[6], lt[6], x]*Log[(mm - S45)/mm] - 
         4*G[lt[17], lt[6], lt[10], x]*Log[(mm - S45)/mm] - 
         2*G[lt[17], lt[12], lt[1], x]*Log[(mm - S45)/mm] - 
         2*G[lt[17], lt[12], lt[4], x]*Log[(mm - S45)/mm] + 
         2*G[lt[17], lt[12], lt[12], x]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[12], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[12], lt[14], x]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[13], lt[2], x]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[13], lt[8], x]*Log[(mm - S45)/mm] - 
         8*G[lt[17], lt[13], lt[13], x]*Log[(mm - S45)/mm] - 
         8*G[lt[17], lt[13], lt[14], x]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[14], lt[2], x]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[14], lt[8], x]*Log[(mm - S45)/mm] - 
         8*G[lt[17], lt[14], lt[13], x]*Log[(mm - S45)/mm] - 
         8*G[lt[17], lt[14], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[17], lt[16], lt[1], x]*Log[(mm - S45)/mm] - 
         4*G[lt[17], lt[16], lt[6], x]*Log[(mm - S45)/mm] - 
         2*G[lt[17], lt[16], lt[16], x]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[17], lt[4], x]*Log[(mm - S45)/mm] + 
         8*G[lt[17], lt[17], lt[6], x]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[17], lt[12], x]*Log[(mm - S45)/mm] - 
         8*G[lt[17], lt[17], lt[13], x]*Log[(mm - S45)/mm] - 
         8*G[lt[17], lt[17], lt[14], x]*Log[(mm - S45)/mm] - 
         4*G[lt[17], lt[17], lt[16], x]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[18], lt[4], x]*Log[(mm - S45)/mm] + 
         8*G[lt[17], lt[18], lt[6], x]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[18], lt[12], x]*Log[(mm - S45)/mm] - 
         8*G[lt[17], lt[18], lt[13], x]*Log[(mm - S45)/mm] - 
         8*G[lt[17], lt[18], lt[14], x]*Log[(mm - S45)/mm] - 
         4*G[lt[17], lt[18], lt[16], x]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[19], lt[2], x]*Log[(mm - S45)/mm] - 
         4*G[lt[17], lt[19], lt[4], x]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[19], lt[8], x]*Log[(mm - S45)/mm] - 
         4*G[lt[17], lt[19], lt[10], x]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[21], lt[2], x]*Log[(mm - S45)/mm] - 
         4*G[lt[17], lt[21], lt[4], x]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[21], lt[8], x]*Log[(mm - S45)/mm] - 
         4*G[lt[17], lt[21], lt[10], x]*Log[(mm - S45)/mm] - 
         4*G[lt[18], lt[1], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[18], lt[1], lt[4], x]*Log[(mm - S45)/mm] - 
         4*G[lt[18], lt[1], lt[6], x]*Log[(mm - S45)/mm] - 
         4*G[lt[18], lt[1], lt[8], x]*Log[(mm - S45)/mm] + 
         4*G[lt[18], lt[1], lt[10], x]*Log[(mm - S45)/mm] - 
         2*G[lt[18], lt[1], lt[12], x]*Log[(mm - S45)/mm] + 
         4*G[lt[18], lt[1], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[18], lt[1], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[18], lt[1], lt[16], x]*Log[(mm - S45)/mm] - 
         4*G[lt[18], lt[3], lt[2], x]*Log[(mm - S45)/mm] - 
         8*G[lt[18], lt[3], lt[6], x]*Log[(mm - S45)/mm] - 
         4*G[lt[18], lt[3], lt[8], x]*Log[(mm - S45)/mm] + 
         4*G[lt[18], lt[3], lt[10], x]*Log[(mm - S45)/mm] + 
         8*G[lt[18], lt[3], lt[13], x]*Log[(mm - S45)/mm] + 
         8*G[lt[18], lt[3], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[18], lt[4], lt[1], x]*Log[(mm - S45)/mm] - 
         4*G[lt[18], lt[4], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[18], lt[4], lt[4], x]*Log[(mm - S45)/mm] - 
         4*G[lt[18], lt[4], lt[8], x]*Log[(mm - S45)/mm] - 
         2*G[lt[18], lt[4], lt[12], x]*Log[(mm - S45)/mm] + 
         4*G[lt[18], lt[4], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[18], lt[4], lt[14], x]*Log[(mm - S45)/mm] + 
         8*G[lt[18], lt[6], lt[6], x]*Log[(mm - S45)/mm] - 
         4*G[lt[18], lt[6], lt[10], x]*Log[(mm - S45)/mm] - 
         2*G[lt[18], lt[12], lt[1], x]*Log[(mm - S45)/mm] - 
         2*G[lt[18], lt[12], lt[4], x]*Log[(mm - S45)/mm] + 
         2*G[lt[18], lt[12], lt[12], x]*Log[(mm - S45)/mm] + 
         4*G[lt[18], lt[12], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[18], lt[12], lt[14], x]*Log[(mm - S45)/mm] + 
         4*G[lt[18], lt[13], lt[2], x]*Log[(mm - S45)/mm] + 
         4*G[lt[18], lt[13], lt[8], x]*Log[(mm - S45)/mm] - 
         8*G[lt[18], lt[13], lt[13], x]*Log[(mm - S45)/mm] - 
         8*G[lt[18], lt[13], lt[14], x]*Log[(mm - S45)/mm] + 
         4*G[lt[18], lt[14], lt[2], x]*Log[(mm - S45)/mm] + 
         4*G[lt[18], lt[14], lt[8], x]*Log[(mm - S45)/mm] - 
         8*G[lt[18], lt[14], lt[13], x]*Log[(mm - S45)/mm] - 
         8*G[lt[18], lt[14], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[18], lt[16], lt[1], x]*Log[(mm - S45)/mm] - 
         4*G[lt[18], lt[16], lt[6], x]*Log[(mm - S45)/mm] - 
         2*G[lt[18], lt[16], lt[16], x]*Log[(mm - S45)/mm] + 
         4*G[lt[18], lt[17], lt[4], x]*Log[(mm - S45)/mm] + 
         8*G[lt[18], lt[17], lt[6], x]*Log[(mm - S45)/mm] + 
         4*G[lt[18], lt[17], lt[12], x]*Log[(mm - S45)/mm] - 
         8*G[lt[18], lt[17], lt[13], x]*Log[(mm - S45)/mm] - 
         8*G[lt[18], lt[17], lt[14], x]*Log[(mm - S45)/mm] - 
         4*G[lt[18], lt[17], lt[16], x]*Log[(mm - S45)/mm] + 
         4*G[lt[18], lt[18], lt[4], x]*Log[(mm - S45)/mm] + 
         8*G[lt[18], lt[18], lt[6], x]*Log[(mm - S45)/mm] + 
         4*G[lt[18], lt[18], lt[12], x]*Log[(mm - S45)/mm] - 
         8*G[lt[18], lt[18], lt[13], x]*Log[(mm - S45)/mm] - 
         8*G[lt[18], lt[18], lt[14], x]*Log[(mm - S45)/mm] - 
         4*G[lt[18], lt[18], lt[16], x]*Log[(mm - S45)/mm] + 
         4*G[lt[18], lt[19], lt[2], x]*Log[(mm - S45)/mm] - 
         4*G[lt[18], lt[19], lt[4], x]*Log[(mm - S45)/mm] + 
         4*G[lt[18], lt[19], lt[8], x]*Log[(mm - S45)/mm] - 
         4*G[lt[18], lt[19], lt[10], x]*Log[(mm - S45)/mm] + 
         4*G[lt[18], lt[21], lt[2], x]*Log[(mm - S45)/mm] - 
         4*G[lt[18], lt[21], lt[4], x]*Log[(mm - S45)/mm] + 
         4*G[lt[18], lt[21], lt[8], x]*Log[(mm - S45)/mm] - 
         4*G[lt[18], lt[21], lt[10], x]*Log[(mm - S45)/mm] + 
         4*G[lt[19], lt[1], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[1], lt[4], x]*Log[(mm - S45)/mm] + 
         4*G[lt[19], lt[1], lt[6], x]*Log[(mm - S45)/mm] + 
         4*G[lt[19], lt[1], lt[8], x]*Log[(mm - S45)/mm] - 
         4*G[lt[19], lt[1], lt[10], x]*Log[(mm - S45)/mm] + 
         2*G[lt[19], lt[1], lt[12], x]*Log[(mm - S45)/mm] - 
         4*G[lt[19], lt[1], lt[13], x]*Log[(mm - S45)/mm] - 
         4*G[lt[19], lt[1], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[1], lt[16], x]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[2], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[2], lt[8], x]*Log[(mm - S45)/mm] + 
         4*G[lt[19], lt[2], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[19], lt[2], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[19], lt[3], lt[2], x]*Log[(mm - S45)/mm] + 
         4*G[lt[19], lt[3], lt[6], x]*Log[(mm - S45)/mm] + 
         2*G[lt[19], lt[3], lt[8], x]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[3], lt[10], x]*Log[(mm - S45)/mm] - 
         4*G[lt[19], lt[3], lt[13], x]*Log[(mm - S45)/mm] - 
         4*G[lt[19], lt[3], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[4], lt[1], x]*Log[(mm - S45)/mm] + 
         4*G[lt[19], lt[4], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[4], lt[4], x]*Log[(mm - S45)/mm] + 
         4*G[lt[19], lt[4], lt[8], x]*Log[(mm - S45)/mm] + 
         2*G[lt[19], lt[4], lt[12], x]*Log[(mm - S45)/mm] - 
         4*G[lt[19], lt[4], lt[13], x]*Log[(mm - S45)/mm] - 
         4*G[lt[19], lt[4], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[8], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[8], lt[8], x]*Log[(mm - S45)/mm] + 
         4*G[lt[19], lt[8], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[19], lt[8], lt[14], x]*Log[(mm - S45)/mm] - 
         4*G[lt[19], lt[10], lt[6], x]*Log[(mm - S45)/mm] + 
         2*G[lt[19], lt[10], lt[10], x]*Log[(mm - S45)/mm] + 
         2*G[lt[19], lt[11], lt[1], x]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[11], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[19], lt[11], lt[4], x]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[11], lt[8], x]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[11], lt[12], x]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[15], lt[1], x]*Log[(mm - S45)/mm] + 
         2*G[lt[19], lt[15], lt[10], x]*Log[(mm - S45)/mm] + 
         2*G[lt[19], lt[15], lt[16], x]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[17], lt[4], x]*Log[(mm - S45)/mm] - 
         4*G[lt[19], lt[17], lt[6], x]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[17], lt[12], x]*Log[(mm - S45)/mm] + 
         4*G[lt[19], lt[17], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[19], lt[17], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[19], lt[17], lt[16], x]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[18], lt[4], x]*Log[(mm - S45)/mm] - 
         4*G[lt[19], lt[18], lt[6], x]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[18], lt[12], x]*Log[(mm - S45)/mm] + 
         4*G[lt[19], lt[18], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[19], lt[18], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[19], lt[18], lt[16], x]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[19], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[19], lt[19], lt[4], x]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[19], lt[8], x]*Log[(mm - S45)/mm] + 
         2*G[lt[19], lt[19], lt[10], x]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[21], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[19], lt[21], lt[4], x]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[21], lt[8], x]*Log[(mm - S45)/mm] + 
         2*G[lt[19], lt[21], lt[10], x]*Log[(mm - S45)/mm] + 
         4*G[lt[21], lt[1], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[21], lt[1], lt[4], x]*Log[(mm - S45)/mm] + 
         4*G[lt[21], lt[1], lt[6], x]*Log[(mm - S45)/mm] + 
         4*G[lt[21], lt[1], lt[8], x]*Log[(mm - S45)/mm] - 
         4*G[lt[21], lt[1], lt[10], x]*Log[(mm - S45)/mm] + 
         2*G[lt[21], lt[1], lt[12], x]*Log[(mm - S45)/mm] - 
         4*G[lt[21], lt[1], lt[13], x]*Log[(mm - S45)/mm] - 
         4*G[lt[21], lt[1], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[21], lt[1], lt[16], x]*Log[(mm - S45)/mm] - 
         2*G[lt[21], lt[2], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[21], lt[2], lt[8], x]*Log[(mm - S45)/mm] + 
         4*G[lt[21], lt[2], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[21], lt[2], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[21], lt[3], lt[2], x]*Log[(mm - S45)/mm] + 
         4*G[lt[21], lt[3], lt[6], x]*Log[(mm - S45)/mm] + 
         2*G[lt[21], lt[3], lt[8], x]*Log[(mm - S45)/mm] - 
         2*G[lt[21], lt[3], lt[10], x]*Log[(mm - S45)/mm] - 
         4*G[lt[21], lt[3], lt[13], x]*Log[(mm - S45)/mm] - 
         4*G[lt[21], lt[3], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[21], lt[4], lt[1], x]*Log[(mm - S45)/mm] + 
         4*G[lt[21], lt[4], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[21], lt[4], lt[4], x]*Log[(mm - S45)/mm] + 
         4*G[lt[21], lt[4], lt[8], x]*Log[(mm - S45)/mm] + 
         2*G[lt[21], lt[4], lt[12], x]*Log[(mm - S45)/mm] - 
         4*G[lt[21], lt[4], lt[13], x]*Log[(mm - S45)/mm] - 
         4*G[lt[21], lt[4], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[21], lt[8], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[21], lt[8], lt[8], x]*Log[(mm - S45)/mm] + 
         4*G[lt[21], lt[8], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[21], lt[8], lt[14], x]*Log[(mm - S45)/mm] - 
         4*G[lt[21], lt[10], lt[6], x]*Log[(mm - S45)/mm] + 
         2*G[lt[21], lt[10], lt[10], x]*Log[(mm - S45)/mm] + 
         2*G[lt[21], lt[11], lt[1], x]*Log[(mm - S45)/mm] - 
         2*G[lt[21], lt[11], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[21], lt[11], lt[4], x]*Log[(mm - S45)/mm] - 
         2*G[lt[21], lt[11], lt[8], x]*Log[(mm - S45)/mm] - 
         2*G[lt[21], lt[11], lt[12], x]*Log[(mm - S45)/mm] - 
         2*G[lt[21], lt[15], lt[1], x]*Log[(mm - S45)/mm] + 
         2*G[lt[21], lt[15], lt[10], x]*Log[(mm - S45)/mm] + 
         2*G[lt[21], lt[15], lt[16], x]*Log[(mm - S45)/mm] - 
         2*G[lt[21], lt[17], lt[4], x]*Log[(mm - S45)/mm] - 
         4*G[lt[21], lt[17], lt[6], x]*Log[(mm - S45)/mm] - 
         2*G[lt[21], lt[17], lt[12], x]*Log[(mm - S45)/mm] + 
         4*G[lt[21], lt[17], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[21], lt[17], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[21], lt[17], lt[16], x]*Log[(mm - S45)/mm] - 
         2*G[lt[21], lt[18], lt[4], x]*Log[(mm - S45)/mm] - 
         4*G[lt[21], lt[18], lt[6], x]*Log[(mm - S45)/mm] - 
         2*G[lt[21], lt[18], lt[12], x]*Log[(mm - S45)/mm] + 
         4*G[lt[21], lt[18], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[21], lt[18], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[21], lt[18], lt[16], x]*Log[(mm - S45)/mm] - 
         2*G[lt[21], lt[19], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[21], lt[19], lt[4], x]*Log[(mm - S45)/mm] - 
         2*G[lt[21], lt[19], lt[8], x]*Log[(mm - S45)/mm] + 
         2*G[lt[21], lt[19], lt[10], x]*Log[(mm - S45)/mm] - 
         2*G[lt[21], lt[21], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[21], lt[21], lt[4], x]*Log[(mm - S45)/mm] - 
         2*G[lt[21], lt[21], lt[8], x]*Log[(mm - S45)/mm] + 
         2*G[lt[21], lt[21], lt[10], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[2], x]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[6], x]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[8], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[10], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[11], x]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[12], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[13], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[14], x]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[15], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[16], x]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[3], lt[2], x]*Log[mm]*Log[(mm - S45)/mm] - 
         4*G[lt[3], lt[6], x]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[3], lt[8], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[3], lt[10], x]*Log[mm]*Log[(mm - S45)/mm] + 
         4*G[lt[3], lt[13], x]*Log[mm]*Log[(mm - S45)/mm] + 
         4*G[lt[3], lt[14], x]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[2], x]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[8], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[11], x]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[12], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[13], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[4], lt[14], x]*Log[mm]*Log[(mm - S45)/mm] + 
         4*G[lt[6], lt[6], x]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[6], lt[10], x]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[12], lt[11], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[12], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[13], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[14], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[13], lt[2], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[13], lt[8], x]*Log[mm]*Log[(mm - S45)/mm] - 
         4*G[lt[13], lt[13], x]*Log[mm]*Log[(mm - S45)/mm] - 
         4*G[lt[13], lt[14], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[14], lt[2], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[14], lt[8], x]*Log[mm]*Log[(mm - S45)/mm] - 
         4*G[lt[14], lt[13], x]*Log[mm]*Log[(mm - S45)/mm] - 
         4*G[lt[14], lt[14], x]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[16], lt[6], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[16], lt[15], x]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[16], lt[16], x]*Log[mm]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[6], x]*Log[mm]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[12], x]*Log[mm]*Log[(mm - S45)/mm] - 
         4*G[lt[17], lt[13], x]*Log[mm]*Log[(mm - S45)/mm] - 
         4*G[lt[17], lt[14], x]*Log[mm]*Log[(mm - S45)/mm] - 
         4*G[lt[17], lt[16], x]*Log[mm]*Log[(mm - S45)/mm] + 
         4*G[lt[18], lt[6], x]*Log[mm]*Log[(mm - S45)/mm] + 
         4*G[lt[18], lt[12], x]*Log[mm]*Log[(mm - S45)/mm] - 
         4*G[lt[18], lt[13], x]*Log[mm]*Log[(mm - S45)/mm] - 
         4*G[lt[18], lt[14], x]*Log[mm]*Log[(mm - S45)/mm] - 
         4*G[lt[18], lt[16], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[19], lt[2], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[19], lt[8], x]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[10], x]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[11], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[19], lt[15], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[21], lt[2], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[21], lt[8], x]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[21], lt[10], x]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[21], lt[11], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[21], lt[15], x]*Log[mm]*Log[(mm - S45)/mm] + 
         G[lt[6], x]*Log[mm]^2*Log[(mm - S45)/mm] + G[lt[12], x]*Log[mm]^2*
          Log[(mm - S45)/mm] - G[lt[13], x]*Log[mm]^2*Log[(mm - S45)/mm] - 
         G[lt[14], x]*Log[mm]^2*Log[(mm - S45)/mm] - G[lt[16], x]*Log[mm]^2*
          Log[(mm - S45)/mm] - (Pi^2*Log[S12 - S34]*Log[(mm - S45)/mm])/12 - 
         2*G[0, 1, (mm - S45)/mm]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         2*G[0, 1, S45/mm]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         G[lt[1], lt[1], x]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         G[lt[1], lt[4], x]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[11], x]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         G[lt[1], lt[12], x]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         G[lt[4], lt[1], x]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         G[lt[4], lt[4], x]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         2*G[lt[4], lt[11], x]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         G[lt[4], lt[12], x]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         G[lt[12], lt[1], x]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         G[lt[12], lt[4], x]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         2*G[lt[12], lt[11], x]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         G[lt[12], lt[12], x]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         2*G[lt[17], lt[1], x]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         2*G[lt[17], lt[4], x]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         2*G[lt[17], lt[12], x]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[17], x]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[18], x]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         4*G[lt[17], lt[19], x]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         4*G[lt[17], lt[21], x]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         2*G[lt[18], lt[1], x]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         2*G[lt[18], lt[4], x]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         2*G[lt[18], lt[12], x]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         4*G[lt[18], lt[17], x]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         4*G[lt[18], lt[18], x]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         4*G[lt[18], lt[19], x]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         4*G[lt[18], lt[21], x]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[1], x]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[4], x]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         2*G[lt[19], lt[11], x]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[17], x]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[18], x]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         2*G[lt[19], lt[19], x]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         2*G[lt[19], lt[21], x]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         2*G[lt[21], lt[1], x]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         2*G[lt[21], lt[4], x]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         2*G[lt[21], lt[11], x]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         2*G[lt[21], lt[17], x]*Log[S12 - S34]*Log[(mm - S45)/mm] - 
         2*G[lt[21], lt[18], x]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         2*G[lt[21], lt[19], x]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         2*G[lt[21], lt[21], x]*Log[S12 - S34]*Log[(mm - S45)/mm] + 
         (G[lt[1], x]*Log[S12 - S34]^2*Log[(mm - S45)/mm])/2 + 
         (G[lt[4], x]*Log[S12 - S34]^2*Log[(mm - S45)/mm])/2 - 
         (G[lt[12], x]*Log[S12 - S34]^2*Log[(mm - S45)/mm])/2 + 
         G[lt[17], x]*Log[S12 - S34]^2*Log[(mm - S45)/mm] + 
         G[lt[18], x]*Log[S12 - S34]^2*Log[(mm - S45)/mm] - 
         G[lt[19], x]*Log[S12 - S34]^2*Log[(mm - S45)/mm] - 
         G[lt[21], x]*Log[S12 - S34]^2*Log[(mm - S45)/mm] + 
         (Log[S12 - S34]^3*Log[(mm - S45)/mm])/6 - 2*G[lt[1], lt[2], x]*
          Log[(mm - S45)/mm]^2 + (G[lt[1], lt[4], x]*Log[(mm - S45)/mm]^2)/
          2 - 2*G[lt[1], lt[6], x]*Log[(mm - S45)/mm]^2 - 
         2*G[lt[1], lt[8], x]*Log[(mm - S45)/mm]^2 + 2*G[lt[1], lt[10], x]*
          Log[(mm - S45)/mm]^2 + G[lt[1], lt[11], x]*Log[(mm - S45)/mm]^2 - 
         (3*G[lt[1], lt[12], x]*Log[(mm - S45)/mm]^2)/2 + 
         2*G[lt[1], lt[13], x]*Log[(mm - S45)/mm]^2 + 2*G[lt[1], lt[14], x]*
          Log[(mm - S45)/mm]^2 - G[lt[1], lt[15], x]*Log[(mm - S45)/mm]^2 + 
         (3*G[lt[1], lt[16], x]*Log[(mm - S45)/mm]^2)/2 - 
         2*G[lt[3], lt[2], x]*Log[(mm - S45)/mm]^2 - 4*G[lt[3], lt[6], x]*
          Log[(mm - S45)/mm]^2 - 2*G[lt[3], lt[8], x]*Log[(mm - S45)/mm]^2 + 
         2*G[lt[3], lt[10], x]*Log[(mm - S45)/mm]^2 + 4*G[lt[3], lt[13], x]*
          Log[(mm - S45)/mm]^2 + 4*G[lt[3], lt[14], x]*Log[(mm - S45)/mm]^2 + 
         (G[lt[4], lt[1], x]*Log[(mm - S45)/mm]^2)/2 - 2*G[lt[4], lt[2], x]*
          Log[(mm - S45)/mm]^2 + (G[lt[4], lt[4], x]*Log[(mm - S45)/mm]^2)/
          2 - 2*G[lt[4], lt[8], x]*Log[(mm - S45)/mm]^2 + 
         G[lt[4], lt[11], x]*Log[(mm - S45)/mm]^2 - 
         (3*G[lt[4], lt[12], x]*Log[(mm - S45)/mm]^2)/2 + 
         2*G[lt[4], lt[13], x]*Log[(mm - S45)/mm]^2 + 2*G[lt[4], lt[14], x]*
          Log[(mm - S45)/mm]^2 + 4*G[lt[6], lt[6], x]*Log[(mm - S45)/mm]^2 - 
         2*G[lt[6], lt[10], x]*Log[(mm - S45)/mm]^2 - 
         (G[lt[12], lt[1], x]*Log[(mm - S45)/mm]^2)/2 - 
         (G[lt[12], lt[4], x]*Log[(mm - S45)/mm]^2)/2 - G[lt[12], lt[11], x]*
          Log[(mm - S45)/mm]^2 + (3*G[lt[12], lt[12], x]*Log[(mm - S45)/mm]^
            2)/2 + 2*G[lt[12], lt[13], x]*Log[(mm - S45)/mm]^2 + 
         2*G[lt[12], lt[14], x]*Log[(mm - S45)/mm]^2 + 2*G[lt[13], lt[2], x]*
          Log[(mm - S45)/mm]^2 + 2*G[lt[13], lt[8], x]*Log[(mm - S45)/mm]^2 - 
         4*G[lt[13], lt[13], x]*Log[(mm - S45)/mm]^2 - 4*G[lt[13], lt[14], x]*
          Log[(mm - S45)/mm]^2 + 2*G[lt[14], lt[2], x]*Log[(mm - S45)/mm]^2 + 
         2*G[lt[14], lt[8], x]*Log[(mm - S45)/mm]^2 - 4*G[lt[14], lt[13], x]*
          Log[(mm - S45)/mm]^2 - 4*G[lt[14], lt[14], x]*Log[(mm - S45)/mm]^
           2 + (G[lt[16], lt[1], x]*Log[(mm - S45)/mm]^2)/2 - 
         2*G[lt[16], lt[6], x]*Log[(mm - S45)/mm]^2 + G[lt[16], lt[15], x]*
          Log[(mm - S45)/mm]^2 - (3*G[lt[16], lt[16], x]*Log[(mm - S45)/mm]^
            2)/2 + G[lt[17], lt[4], x]*Log[(mm - S45)/mm]^2 + 
         4*G[lt[17], lt[6], x]*Log[(mm - S45)/mm]^2 + 3*G[lt[17], lt[12], x]*
          Log[(mm - S45)/mm]^2 - 4*G[lt[17], lt[13], x]*Log[(mm - S45)/mm]^
           2 - 4*G[lt[17], lt[14], x]*Log[(mm - S45)/mm]^2 - 
         3*G[lt[17], lt[16], x]*Log[(mm - S45)/mm]^2 + G[lt[18], lt[4], x]*
          Log[(mm - S45)/mm]^2 + 4*G[lt[18], lt[6], x]*Log[(mm - S45)/mm]^2 + 
         3*G[lt[18], lt[12], x]*Log[(mm - S45)/mm]^2 - 4*G[lt[18], lt[13], x]*
          Log[(mm - S45)/mm]^2 - 4*G[lt[18], lt[14], x]*Log[(mm - S45)/mm]^
           2 - 3*G[lt[18], lt[16], x]*Log[(mm - S45)/mm]^2 + 
         2*G[lt[19], lt[2], x]*Log[(mm - S45)/mm]^2 - G[lt[19], lt[4], x]*
          Log[(mm - S45)/mm]^2 + 2*G[lt[19], lt[8], x]*Log[(mm - S45)/mm]^2 - 
         2*G[lt[19], lt[10], x]*Log[(mm - S45)/mm]^2 - G[lt[19], lt[11], x]*
          Log[(mm - S45)/mm]^2 + G[lt[19], lt[15], x]*Log[(mm - S45)/mm]^2 + 
         2*G[lt[21], lt[2], x]*Log[(mm - S45)/mm]^2 - G[lt[21], lt[4], x]*
          Log[(mm - S45)/mm]^2 + 2*G[lt[21], lt[8], x]*Log[(mm - S45)/mm]^2 - 
         2*G[lt[21], lt[10], x]*Log[(mm - S45)/mm]^2 - G[lt[21], lt[11], x]*
          Log[(mm - S45)/mm]^2 + G[lt[21], lt[15], x]*Log[(mm - S45)/mm]^2 + 
         2*G[lt[6], x]*Log[mm]*Log[(mm - S45)/mm]^2 + 2*G[lt[12], x]*Log[mm]*
          Log[(mm - S45)/mm]^2 - 2*G[lt[13], x]*Log[mm]*Log[(mm - S45)/mm]^
           2 - 2*G[lt[14], x]*Log[mm]*Log[(mm - S45)/mm]^2 - 
         2*G[lt[16], x]*Log[mm]*Log[(mm - S45)/mm]^2 + 
         (G[lt[1], x]*Log[S12 - S34]*Log[(mm - S45)/mm]^2)/2 + 
         (G[lt[4], x]*Log[S12 - S34]*Log[(mm - S45)/mm]^2)/2 - 
         (G[lt[12], x]*Log[S12 - S34]*Log[(mm - S45)/mm]^2)/2 + 
         G[lt[17], x]*Log[S12 - S34]*Log[(mm - S45)/mm]^2 + 
         G[lt[18], x]*Log[S12 - S34]*Log[(mm - S45)/mm]^2 - 
         G[lt[19], x]*Log[S12 - S34]*Log[(mm - S45)/mm]^2 - 
         G[lt[21], x]*Log[S12 - S34]*Log[(mm - S45)/mm]^2 + 
         (Log[S12 - S34]^2*Log[(mm - S45)/mm]^2)/4 + 
         (G[lt[4], x]*Log[(mm - S45)/mm]^3)/6 + 
         (4*G[lt[6], x]*Log[(mm - S45)/mm]^3)/3 + 
         (7*G[lt[12], x]*Log[(mm - S45)/mm]^3)/6 - 
         (4*G[lt[13], x]*Log[(mm - S45)/mm]^3)/3 - 
         (4*G[lt[14], x]*Log[(mm - S45)/mm]^3)/3 - 
         (7*G[lt[16], x]*Log[(mm - S45)/mm]^3)/6 + 
         (Log[S12 - S34]*Log[(mm - S45)/mm]^3)/6 + G[lt[4], x]*
          Log[(mm - S45)/mm]^2*Log[S45/mm] + 2*G[lt[6], x]*
          Log[(mm - S45)/mm]^2*Log[S45/mm] + G[lt[12], x]*
          Log[(mm - S45)/mm]^2*Log[S45/mm] - 2*G[lt[13], x]*
          Log[(mm - S45)/mm]^2*Log[S45/mm] - 2*G[lt[14], x]*
          Log[(mm - S45)/mm]^2*Log[S45/mm] - G[lt[16], x]*
          Log[(mm - S45)/mm]^2*Log[S45/mm] + Log[S12 - S34]*
          Log[(mm - S45)/mm]^2*Log[S45/mm] + (Pi^2*G[lt[1], x]*Log[-S15])/
          12 - (Pi^2*G[lt[6], x]*Log[-S15])/6 - (Pi^2*G[lt[16], x]*Log[-S15])/
          12 + (Pi^2*G[lt[17], x]*Log[-S15])/6 + 
         (Pi^2*G[lt[18], x]*Log[-S15])/6 + 2*G[lt[1], x]*G[0, 1, S45/mm]*
          Log[-S15] - 2*G[lt[16], x]*G[0, 1, S45/mm]*Log[-S15] + 
         4*G[lt[17], x]*G[0, 1, S45/mm]*Log[-S15] + 4*G[lt[18], x]*
          G[0, 1, S45/mm]*Log[-S15] - 4*G[lt[19], x]*G[0, 1, S45/mm]*
          Log[-S15] - 4*G[lt[21], x]*G[0, 1, S45/mm]*Log[-S15] - 
         2*G[0, 0, 1, (mm - S45)/mm]*Log[-S15] - 4*G[0, 0, 1, S45/mm]*
          Log[-S15] - G[lt[1], lt[1], lt[1], x]*Log[-S15] - 
         G[lt[1], lt[1], lt[16], x]*Log[-S15] + 2*G[lt[1], lt[15], lt[16], x]*
          Log[-S15] - G[lt[1], lt[16], lt[1], x]*Log[-S15] - 
         G[lt[1], lt[16], lt[16], x]*Log[-S15] + 2*G[lt[6], lt[1], lt[1], x]*
          Log[-S15] + G[lt[16], lt[1], lt[1], x]*Log[-S15] + 
         G[lt[16], lt[1], lt[16], x]*Log[-S15] - 
         2*G[lt[16], lt[15], lt[16], x]*Log[-S15] + 
         G[lt[16], lt[16], lt[1], x]*Log[-S15] + G[lt[16], lt[16], lt[16], x]*
          Log[-S15] - 2*G[lt[17], lt[1], lt[1], x]*Log[-S15] - 
         2*G[lt[17], lt[1], lt[16], x]*Log[-S15] + 
         4*G[lt[17], lt[6], lt[1], x]*Log[-S15] + 
         2*G[lt[17], lt[16], lt[1], x]*Log[-S15] + 
         2*G[lt[17], lt[16], lt[16], x]*Log[-S15] - 
         4*G[lt[17], lt[17], lt[1], x]*Log[-S15] + 
         8*G[lt[17], lt[17], lt[6], x]*Log[-S15] + 
         4*G[lt[17], lt[17], lt[16], x]*Log[-S15] - 
         8*G[lt[17], lt[17], lt[17], x]*Log[-S15] - 
         8*G[lt[17], lt[17], lt[18], x]*Log[-S15] - 
         4*G[lt[17], lt[18], lt[1], x]*Log[-S15] + 
         8*G[lt[17], lt[18], lt[6], x]*Log[-S15] + 
         4*G[lt[17], lt[18], lt[16], x]*Log[-S15] - 
         8*G[lt[17], lt[18], lt[17], x]*Log[-S15] - 
         8*G[lt[17], lt[18], lt[18], x]*Log[-S15] - 
         4*G[lt[17], lt[19], lt[6], x]*Log[-S15] + 
         4*G[lt[17], lt[19], lt[17], x]*Log[-S15] + 
         4*G[lt[17], lt[19], lt[18], x]*Log[-S15] - 
         4*G[lt[17], lt[21], lt[6], x]*Log[-S15] + 
         4*G[lt[17], lt[21], lt[17], x]*Log[-S15] + 
         4*G[lt[17], lt[21], lt[18], x]*Log[-S15] - 
         2*G[lt[18], lt[1], lt[1], x]*Log[-S15] - 
         2*G[lt[18], lt[1], lt[16], x]*Log[-S15] + 
         4*G[lt[18], lt[6], lt[1], x]*Log[-S15] + 
         2*G[lt[18], lt[16], lt[1], x]*Log[-S15] + 
         2*G[lt[18], lt[16], lt[16], x]*Log[-S15] - 
         4*G[lt[18], lt[17], lt[1], x]*Log[-S15] + 
         8*G[lt[18], lt[17], lt[6], x]*Log[-S15] + 
         4*G[lt[18], lt[17], lt[16], x]*Log[-S15] - 
         8*G[lt[18], lt[17], lt[17], x]*Log[-S15] - 
         8*G[lt[18], lt[17], lt[18], x]*Log[-S15] - 
         4*G[lt[18], lt[18], lt[1], x]*Log[-S15] + 
         8*G[lt[18], lt[18], lt[6], x]*Log[-S15] + 
         4*G[lt[18], lt[18], lt[16], x]*Log[-S15] - 
         8*G[lt[18], lt[18], lt[17], x]*Log[-S15] - 
         8*G[lt[18], lt[18], lt[18], x]*Log[-S15] - 
         4*G[lt[18], lt[19], lt[6], x]*Log[-S15] + 
         4*G[lt[18], lt[19], lt[17], x]*Log[-S15] + 
         4*G[lt[18], lt[19], lt[18], x]*Log[-S15] - 
         4*G[lt[18], lt[21], lt[6], x]*Log[-S15] + 
         4*G[lt[18], lt[21], lt[17], x]*Log[-S15] + 
         4*G[lt[18], lt[21], lt[18], x]*Log[-S15] + 
         2*G[lt[19], lt[1], lt[16], x]*Log[-S15] - 
         2*G[lt[19], lt[6], lt[1], x]*Log[-S15] - 
         2*G[lt[19], lt[15], lt[16], x]*Log[-S15] + 
         2*G[lt[19], lt[17], lt[1], x]*Log[-S15] - 
         4*G[lt[19], lt[17], lt[6], x]*Log[-S15] - 
         2*G[lt[19], lt[17], lt[16], x]*Log[-S15] + 
         4*G[lt[19], lt[17], lt[17], x]*Log[-S15] + 
         4*G[lt[19], lt[17], lt[18], x]*Log[-S15] + 
         2*G[lt[19], lt[18], lt[1], x]*Log[-S15] - 
         4*G[lt[19], lt[18], lt[6], x]*Log[-S15] - 
         2*G[lt[19], lt[18], lt[16], x]*Log[-S15] + 
         4*G[lt[19], lt[18], lt[17], x]*Log[-S15] + 
         4*G[lt[19], lt[18], lt[18], x]*Log[-S15] + 
         2*G[lt[19], lt[19], lt[6], x]*Log[-S15] - 
         2*G[lt[19], lt[19], lt[17], x]*Log[-S15] - 
         2*G[lt[19], lt[19], lt[18], x]*Log[-S15] + 
         2*G[lt[19], lt[21], lt[6], x]*Log[-S15] - 
         2*G[lt[19], lt[21], lt[17], x]*Log[-S15] - 
         2*G[lt[19], lt[21], lt[18], x]*Log[-S15] + 
         2*G[lt[21], lt[1], lt[16], x]*Log[-S15] - 
         2*G[lt[21], lt[6], lt[1], x]*Log[-S15] - 
         2*G[lt[21], lt[15], lt[16], x]*Log[-S15] + 
         2*G[lt[21], lt[17], lt[1], x]*Log[-S15] - 
         4*G[lt[21], lt[17], lt[6], x]*Log[-S15] - 
         2*G[lt[21], lt[17], lt[16], x]*Log[-S15] + 
         4*G[lt[21], lt[17], lt[17], x]*Log[-S15] + 
         4*G[lt[21], lt[17], lt[18], x]*Log[-S15] + 
         2*G[lt[21], lt[18], lt[1], x]*Log[-S15] - 
         4*G[lt[21], lt[18], lt[6], x]*Log[-S15] - 
         2*G[lt[21], lt[18], lt[16], x]*Log[-S15] + 
         4*G[lt[21], lt[18], lt[17], x]*Log[-S15] + 
         4*G[lt[21], lt[18], lt[18], x]*Log[-S15] + 
         2*G[lt[21], lt[19], lt[6], x]*Log[-S15] - 
         2*G[lt[21], lt[19], lt[17], x]*Log[-S15] - 
         2*G[lt[21], lt[19], lt[18], x]*Log[-S15] + 
         2*G[lt[21], lt[21], lt[6], x]*Log[-S15] - 
         2*G[lt[21], lt[21], lt[17], x]*Log[-S15] - 
         2*G[lt[21], lt[21], lt[18], x]*Log[-S15] + 
         (Pi^2*Log[(mm - S45)/mm]*Log[-S15])/12 + 2*G[0, 1, (mm - S45)/mm]*
          Log[(mm - S45)/mm]*Log[-S15] + 2*G[0, 1, S45/mm]*Log[(mm - S45)/mm]*
          Log[-S15] - G[lt[1], lt[1], x]*Log[(mm - S45)/mm]*Log[-S15] + 
         2*G[lt[1], lt[15], x]*Log[(mm - S45)/mm]*Log[-S15] - 
         G[lt[1], lt[16], x]*Log[(mm - S45)/mm]*Log[-S15] + 
         G[lt[16], lt[1], x]*Log[(mm - S45)/mm]*Log[-S15] - 
         2*G[lt[16], lt[15], x]*Log[(mm - S45)/mm]*Log[-S15] + 
         G[lt[16], lt[16], x]*Log[(mm - S45)/mm]*Log[-S15] - 
         2*G[lt[17], lt[1], x]*Log[(mm - S45)/mm]*Log[-S15] + 
         2*G[lt[17], lt[16], x]*Log[(mm - S45)/mm]*Log[-S15] - 
         4*G[lt[17], lt[17], x]*Log[(mm - S45)/mm]*Log[-S15] - 
         4*G[lt[17], lt[18], x]*Log[(mm - S45)/mm]*Log[-S15] + 
         4*G[lt[17], lt[19], x]*Log[(mm - S45)/mm]*Log[-S15] + 
         4*G[lt[17], lt[21], x]*Log[(mm - S45)/mm]*Log[-S15] - 
         2*G[lt[18], lt[1], x]*Log[(mm - S45)/mm]*Log[-S15] + 
         2*G[lt[18], lt[16], x]*Log[(mm - S45)/mm]*Log[-S15] - 
         4*G[lt[18], lt[17], x]*Log[(mm - S45)/mm]*Log[-S15] - 
         4*G[lt[18], lt[18], x]*Log[(mm - S45)/mm]*Log[-S15] + 
         4*G[lt[18], lt[19], x]*Log[(mm - S45)/mm]*Log[-S15] + 
         4*G[lt[18], lt[21], x]*Log[(mm - S45)/mm]*Log[-S15] + 
         2*G[lt[19], lt[1], x]*Log[(mm - S45)/mm]*Log[-S15] - 
         2*G[lt[19], lt[15], x]*Log[(mm - S45)/mm]*Log[-S15] + 
         2*G[lt[19], lt[17], x]*Log[(mm - S45)/mm]*Log[-S15] + 
         2*G[lt[19], lt[18], x]*Log[(mm - S45)/mm]*Log[-S15] - 
         2*G[lt[19], lt[19], x]*Log[(mm - S45)/mm]*Log[-S15] - 
         2*G[lt[19], lt[21], x]*Log[(mm - S45)/mm]*Log[-S15] + 
         2*G[lt[21], lt[1], x]*Log[(mm - S45)/mm]*Log[-S15] - 
         2*G[lt[21], lt[15], x]*Log[(mm - S45)/mm]*Log[-S15] + 
         2*G[lt[21], lt[17], x]*Log[(mm - S45)/mm]*Log[-S15] + 
         2*G[lt[21], lt[18], x]*Log[(mm - S45)/mm]*Log[-S15] - 
         2*G[lt[21], lt[19], x]*Log[(mm - S45)/mm]*Log[-S15] - 
         2*G[lt[21], lt[21], x]*Log[(mm - S45)/mm]*Log[-S15] - 
         (G[lt[1], x]*Log[(mm - S45)/mm]^2*Log[-S15])/2 + 
         (G[lt[16], x]*Log[(mm - S45)/mm]^2*Log[-S15])/2 - 
         G[lt[17], x]*Log[(mm - S45)/mm]^2*Log[-S15] - 
         G[lt[18], x]*Log[(mm - S45)/mm]^2*Log[-S15] + 
         G[lt[19], x]*Log[(mm - S45)/mm]^2*Log[-S15] + 
         G[lt[21], x]*Log[(mm - S45)/mm]^2*Log[-S15] - 
         (Log[(mm - S45)/mm]^3*Log[-S15])/6 - Log[(mm - S45)/mm]^2*
          Log[S45/mm]*Log[-S15] + (Pi^2*Log[-S15]^2)/24 + 
         G[0, 1, S45/mm]*Log[-S15]^2 - (G[lt[1], lt[1], x]*Log[-S15]^2)/2 - 
         (G[lt[1], lt[16], x]*Log[-S15]^2)/2 + G[lt[6], lt[1], x]*
          Log[-S15]^2 + (G[lt[16], lt[1], x]*Log[-S15]^2)/2 + 
         (G[lt[16], lt[16], x]*Log[-S15]^2)/2 - G[lt[17], lt[1], x]*
          Log[-S15]^2 + 2*G[lt[17], lt[6], x]*Log[-S15]^2 + 
         G[lt[17], lt[16], x]*Log[-S15]^2 - 2*G[lt[17], lt[17], x]*
          Log[-S15]^2 - 2*G[lt[17], lt[18], x]*Log[-S15]^2 - 
         G[lt[18], lt[1], x]*Log[-S15]^2 + 2*G[lt[18], lt[6], x]*
          Log[-S15]^2 + G[lt[18], lt[16], x]*Log[-S15]^2 - 
         2*G[lt[18], lt[17], x]*Log[-S15]^2 - 2*G[lt[18], lt[18], x]*
          Log[-S15]^2 - G[lt[19], lt[6], x]*Log[-S15]^2 + 
         G[lt[19], lt[17], x]*Log[-S15]^2 + G[lt[19], lt[18], x]*
          Log[-S15]^2 - G[lt[21], lt[6], x]*Log[-S15]^2 + 
         G[lt[21], lt[17], x]*Log[-S15]^2 + G[lt[21], lt[18], x]*
          Log[-S15]^2 - (G[lt[1], x]*Log[(mm - S45)/mm]*Log[-S15]^2)/2 + 
         (G[lt[16], x]*Log[(mm - S45)/mm]*Log[-S15]^2)/2 - 
         G[lt[17], x]*Log[(mm - S45)/mm]*Log[-S15]^2 - 
         G[lt[18], x]*Log[(mm - S45)/mm]*Log[-S15]^2 + 
         G[lt[19], x]*Log[(mm - S45)/mm]*Log[-S15]^2 + 
         G[lt[21], x]*Log[(mm - S45)/mm]*Log[-S15]^2 - 
         (Log[(mm - S45)/mm]^2*Log[-S15]^2)/4 - (G[lt[1], x]*Log[-S15]^3)/6 + 
         (G[lt[6], x]*Log[-S15]^3)/3 + (G[lt[16], x]*Log[-S15]^3)/6 - 
         (G[lt[17], x]*Log[-S15]^3)/3 - (G[lt[18], x]*Log[-S15]^3)/3 - 
         (Log[(mm - S45)/mm]*Log[-S15]^3)/6 - Log[-S15]^4/24 + 
         (13*G[lt[4], x]*Zeta[3])/3 + (13*G[lt[6], x]*Zeta[3])/3 - 
         (13*G[lt[13], x]*Zeta[3])/3 - (13*G[lt[14], x]*Zeta[3])/3 + 
         (13*Log[S12 - S34]*Zeta[3])/3 - (13*Log[-S15]*Zeta[3])/3), 
     gb[16] -> ep^3*(-(G[lt[20], x]*G[0, 1, (S12 - S34 + S15)/S15])/4 + 
         (G[lt[22], x]*G[0, 1, (S12 - S34 + S15)/S15])/4 - 
         G[lt[19], lt[1], lt[6], x]/4 + G[lt[19], lt[1], lt[13], x]/4 + 
         G[lt[19], lt[1], lt[14], x]/4 - G[lt[19], lt[2], lt[13], x]/4 - 
         G[lt[19], lt[2], lt[14], x]/4 - G[lt[19], lt[3], lt[6], x]/4 + 
         G[lt[19], lt[3], lt[13], x]/4 + G[lt[19], lt[3], lt[14], x]/4 + 
         G[lt[19], lt[4], lt[13], x]/4 + G[lt[19], lt[4], lt[14], x]/4 - 
         G[lt[19], lt[6], lt[4], x]/4 - G[lt[19], lt[8], lt[13], x]/4 - 
         G[lt[19], lt[8], lt[14], x]/4 + G[lt[19], lt[10], lt[6], x]/4 + 
         G[lt[19], lt[17], lt[4], x]/4 + G[lt[19], lt[17], lt[6], x]/4 - 
         G[lt[19], lt[17], lt[13], x]/4 - G[lt[19], lt[17], lt[14], x]/4 + 
         G[lt[19], lt[18], lt[4], x]/4 + G[lt[19], lt[18], lt[6], x]/4 - 
         G[lt[19], lt[18], lt[13], x]/4 - G[lt[19], lt[18], lt[14], x]/4 + 
         G[lt[20], lt[1], lt[4], x]/4 + G[lt[20], lt[1], lt[6], x]/4 - 
         G[lt[20], lt[1], lt[13], x]/4 - G[lt[20], lt[1], lt[14], x]/4 - 
         G[lt[20], lt[5], lt[1], x]/2 + G[lt[20], lt[5], lt[13], x]/4 + 
         G[lt[20], lt[5], lt[14], x]/4 + G[lt[20], lt[6], lt[1], x]/2 - 
         G[lt[20], lt[6], lt[13], x]/4 - G[lt[20], lt[6], lt[14], x]/4 + 
         G[lt[20], lt[7], lt[1], x]/4 - G[lt[20], lt[7], lt[4], x]/4 - 
         G[lt[20], lt[9], lt[1], x]/2 + G[lt[20], lt[9], lt[13], x]/4 + 
         G[lt[20], lt[9], lt[14], x]/4 + G[lt[20], lt[12], lt[1], x]/4 + 
         G[lt[20], lt[12], lt[4], x]/4 - G[lt[20], lt[12], lt[13], x]/4 - 
         G[lt[20], lt[12], lt[14], x]/4 - G[lt[20], lt[16], lt[1], x]/4 + 
         G[lt[20], lt[16], lt[6], x]/4 - G[lt[20], lt[17], lt[4], x]/4 - 
         G[lt[20], lt[17], lt[6], x]/4 + G[lt[20], lt[17], lt[13], x]/4 + 
         G[lt[20], lt[17], lt[14], x]/4 - G[lt[20], lt[18], lt[4], x]/4 - 
         G[lt[20], lt[18], lt[6], x]/4 + G[lt[20], lt[18], lt[13], x]/4 + 
         G[lt[20], lt[18], lt[14], x]/4 + G[lt[21], lt[1], lt[6], x]/4 - 
         G[lt[21], lt[1], lt[13], x]/4 - G[lt[21], lt[1], lt[14], x]/4 + 
         G[lt[21], lt[2], lt[13], x]/4 + G[lt[21], lt[2], lt[14], x]/4 + 
         G[lt[21], lt[3], lt[6], x]/4 - G[lt[21], lt[3], lt[13], x]/4 - 
         G[lt[21], lt[3], lt[14], x]/4 - G[lt[21], lt[4], lt[13], x]/4 - 
         G[lt[21], lt[4], lt[14], x]/4 + G[lt[21], lt[6], lt[4], x]/4 + 
         G[lt[21], lt[8], lt[13], x]/4 + G[lt[21], lt[8], lt[14], x]/4 - 
         G[lt[21], lt[10], lt[6], x]/4 - G[lt[21], lt[17], lt[4], x]/4 - 
         G[lt[21], lt[17], lt[6], x]/4 + G[lt[21], lt[17], lt[13], x]/4 + 
         G[lt[21], lt[17], lt[14], x]/4 - G[lt[21], lt[18], lt[4], x]/4 - 
         G[lt[21], lt[18], lt[6], x]/4 + G[lt[21], lt[18], lt[13], x]/4 + 
         G[lt[21], lt[18], lt[14], x]/4 - G[lt[22], lt[1], lt[4], x]/4 - 
         G[lt[22], lt[1], lt[6], x]/4 + G[lt[22], lt[1], lt[13], x]/4 + 
         G[lt[22], lt[1], lt[14], x]/4 + G[lt[22], lt[5], lt[1], x]/2 - 
         G[lt[22], lt[5], lt[13], x]/4 - G[lt[22], lt[5], lt[14], x]/4 - 
         G[lt[22], lt[6], lt[1], x]/2 + G[lt[22], lt[6], lt[13], x]/4 + 
         G[lt[22], lt[6], lt[14], x]/4 - G[lt[22], lt[7], lt[1], x]/4 + 
         G[lt[22], lt[7], lt[4], x]/4 + G[lt[22], lt[9], lt[1], x]/2 - 
         G[lt[22], lt[9], lt[13], x]/4 - G[lt[22], lt[9], lt[14], x]/4 - 
         G[lt[22], lt[12], lt[1], x]/4 - G[lt[22], lt[12], lt[4], x]/4 + 
         G[lt[22], lt[12], lt[13], x]/4 + G[lt[22], lt[12], lt[14], x]/4 + 
         G[lt[22], lt[16], lt[1], x]/4 - G[lt[22], lt[16], lt[6], x]/4 + 
         G[lt[22], lt[17], lt[4], x]/4 + G[lt[22], lt[17], lt[6], x]/4 - 
         G[lt[22], lt[17], lt[13], x]/4 - G[lt[22], lt[17], lt[14], x]/4 + 
         G[lt[22], lt[18], lt[4], x]/4 + G[lt[22], lt[18], lt[6], x]/4 - 
         G[lt[22], lt[18], lt[13], x]/4 - G[lt[22], lt[18], lt[14], x]/4 + 
         (G[lt[20], lt[5], x]*Log[mm])/4 - (G[lt[20], lt[6], x]*Log[mm])/4 + 
         (G[lt[20], lt[9], x]*Log[mm])/4 - (G[lt[20], lt[12], x]*Log[mm])/4 + 
         (G[lt[20], lt[16], x]*Log[mm])/4 - (G[lt[22], lt[5], x]*Log[mm])/4 + 
         (G[lt[22], lt[6], x]*Log[mm])/4 - (G[lt[22], lt[9], x]*Log[mm])/4 + 
         (G[lt[22], lt[12], x]*Log[mm])/4 - (G[lt[22], lt[16], x]*Log[mm])/
          4 - (G[lt[20], lt[5], x]*Log[-S12])/4 + 
         (G[lt[20], lt[6], x]*Log[-S12])/4 + (G[lt[20], lt[7], x]*Log[-S12])/
          4 - (G[lt[20], lt[9], x]*Log[-S12])/4 + 
         (G[lt[22], lt[5], x]*Log[-S12])/4 - (G[lt[22], lt[6], x]*Log[-S12])/
          4 - (G[lt[22], lt[7], x]*Log[-S12])/4 + 
         (G[lt[22], lt[9], x]*Log[-S12])/4 - (G[lt[19], lt[6], x]*
           Log[S12 - S34])/4 + (G[lt[19], lt[17], x]*Log[S12 - S34])/4 + 
         (G[lt[19], lt[18], x]*Log[S12 - S34])/4 - 
         (G[lt[20], lt[1], x]*Log[S12 - S34])/4 - 
         (G[lt[20], lt[7], x]*Log[S12 - S34])/4 + 
         (G[lt[20], lt[12], x]*Log[S12 - S34])/4 - 
         (G[lt[20], lt[17], x]*Log[S12 - S34])/4 - 
         (G[lt[20], lt[18], x]*Log[S12 - S34])/4 - 
         (G[lt[20], lt[20], x]*Log[S12 - S34])/4 + 
         (G[lt[20], lt[22], x]*Log[S12 - S34])/4 + 
         (G[lt[21], lt[6], x]*Log[S12 - S34])/4 - 
         (G[lt[21], lt[17], x]*Log[S12 - S34])/4 - 
         (G[lt[21], lt[18], x]*Log[S12 - S34])/4 + 
         (G[lt[22], lt[1], x]*Log[S12 - S34])/4 + 
         (G[lt[22], lt[7], x]*Log[S12 - S34])/4 - 
         (G[lt[22], lt[12], x]*Log[S12 - S34])/4 + 
         (G[lt[22], lt[17], x]*Log[S12 - S34])/4 + 
         (G[lt[22], lt[18], x]*Log[S12 - S34])/4 - 
         (G[lt[22], lt[20], x]*Log[S12 - S34])/4 + 
         (G[lt[22], lt[22], x]*Log[S12 - S34])/4 - 
         (G[lt[20], x]*Log[S12 - S34]^2)/8 + (G[lt[22], x]*Log[S12 - S34]^2)/
          8 - (G[lt[19], lt[2], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[19], lt[4], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[19], lt[8], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[19], lt[10], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[20], lt[5], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[6], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[7], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[20], lt[9], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[12], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[20], lt[16], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[21], lt[2], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[21], lt[4], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[21], lt[8], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[21], lt[10], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[22], lt[5], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[6], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[7], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[22], lt[9], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[12], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[22], lt[16], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[19], x]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 - 
         (G[lt[20], x]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 - 
         (G[lt[21], x]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 + 
         (G[lt[22], x]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 + 
         (G[lt[20], lt[1], x]*Log[-((S12 - S34)/S15)])/2 + 
         (G[lt[20], lt[20], x]*Log[-((S12 - S34)/S15)])/4 - 
         (G[lt[20], lt[22], x]*Log[-((S12 - S34)/S15)])/4 - 
         (G[lt[22], lt[1], x]*Log[-((S12 - S34)/S15)])/2 + 
         (G[lt[22], lt[20], x]*Log[-((S12 - S34)/S15)])/4 - 
         (G[lt[22], lt[22], x]*Log[-((S12 - S34)/S15)])/4 + 
         (G[lt[20], x]*Log[-S12]*Log[-((S12 - S34)/S15)])/4 - 
         (G[lt[22], x]*Log[-S12]*Log[-((S12 - S34)/S15)])/4 + 
         (G[lt[19], lt[6], x]*Log[-S15])/4 - (G[lt[19], lt[17], x]*Log[-S15])/
          4 - (G[lt[19], lt[18], x]*Log[-S15])/4 + 
         (G[lt[20], lt[1], x]*Log[-S15])/4 - (G[lt[20], lt[16], x]*Log[-S15])/
          4 + (G[lt[20], lt[17], x]*Log[-S15])/4 + 
         (G[lt[20], lt[18], x]*Log[-S15])/4 + (G[lt[20], lt[20], x]*
           Log[-S15])/4 - (G[lt[20], lt[22], x]*Log[-S15])/4 - 
         (G[lt[21], lt[6], x]*Log[-S15])/4 + (G[lt[21], lt[17], x]*Log[-S15])/
          4 + (G[lt[21], lt[18], x]*Log[-S15])/4 - 
         (G[lt[22], lt[1], x]*Log[-S15])/4 + (G[lt[22], lt[16], x]*Log[-S15])/
          4 - (G[lt[22], lt[17], x]*Log[-S15])/4 - 
         (G[lt[22], lt[18], x]*Log[-S15])/4 + (G[lt[22], lt[20], x]*
           Log[-S15])/4 - (G[lt[22], lt[22], x]*Log[-S15])/4 - 
         (G[lt[19], x]*Log[(mm - S45)/mm]*Log[-S15])/4 + 
         (G[lt[20], x]*Log[(mm - S45)/mm]*Log[-S15])/4 + 
         (G[lt[21], x]*Log[(mm - S45)/mm]*Log[-S15])/4 - 
         (G[lt[22], x]*Log[(mm - S45)/mm]*Log[-S15])/4 + 
         (G[lt[20], x]*Log[-S15]^2)/8 - (G[lt[22], x]*Log[-S15]^2)/8) + 
       ep^4*(-(G[0, 1, S45/mm]*G[lt[19], lt[2], x])/4 + 
         (G[0, 1, S45/mm]*G[lt[19], lt[4], x])/2 - 
         (G[0, 1, S45/mm]*G[lt[19], lt[8], x])/4 + 
         (G[0, 1, S45/mm]*G[lt[19], lt[10], x])/4 - 
         (G[0, 1, S45/mm]*G[lt[19], lt[11], x])/4 + 
         (G[0, 1, S45/mm]*G[lt[19], lt[15], x])/4 + 
         (G[0, 1, (S12 - S34 + S15)/S15]*G[lt[20], lt[1], x])/2 - 
         (Pi^2*G[lt[20], lt[5], x])/24 + (G[0, 1, S45/mm]*G[lt[20], lt[5], 
            x])/2 + (Pi^2*G[lt[20], lt[6], x])/24 - 
         (G[0, 1, S45/mm]*G[lt[20], lt[6], x])/2 - 
         (G[0, 1, S45/mm]*G[lt[20], lt[7], x])/2 - (Pi^2*G[lt[20], lt[9], x])/
          24 + (G[0, 1, S45/mm]*G[lt[20], lt[9], x])/2 + 
         (Pi^2*G[lt[20], lt[12], x])/24 - (Pi^2*G[lt[20], lt[16], x])/24 + 
         (G[0, 1, (S12 - S34 + S15)/S15]*G[lt[20], lt[20], x])/4 - 
         (G[0, 1, (S12 - S34 + S15)/S15]*G[lt[20], lt[22], x])/4 + 
         (G[0, 1, S45/mm]*G[lt[21], lt[2], x])/4 - 
         (G[0, 1, S45/mm]*G[lt[21], lt[4], x])/2 + 
         (G[0, 1, S45/mm]*G[lt[21], lt[8], x])/4 - 
         (G[0, 1, S45/mm]*G[lt[21], lt[10], x])/4 + 
         (G[0, 1, S45/mm]*G[lt[21], lt[11], x])/4 - 
         (G[0, 1, S45/mm]*G[lt[21], lt[15], x])/4 - 
         (G[0, 1, (S12 - S34 + S15)/S15]*G[lt[22], lt[1], x])/2 + 
         (Pi^2*G[lt[22], lt[5], x])/24 - (G[0, 1, S45/mm]*G[lt[22], lt[5], 
            x])/2 - (Pi^2*G[lt[22], lt[6], x])/24 + 
         (G[0, 1, S45/mm]*G[lt[22], lt[6], x])/2 + 
         (G[0, 1, S45/mm]*G[lt[22], lt[7], x])/2 + (Pi^2*G[lt[22], lt[9], x])/
          24 - (G[0, 1, S45/mm]*G[lt[22], lt[9], x])/2 - 
         (Pi^2*G[lt[22], lt[12], x])/24 + (Pi^2*G[lt[22], lt[16], x])/24 + 
         (G[0, 1, (S12 - S34 + S15)/S15]*G[lt[22], lt[20], x])/4 - 
         (G[0, 1, (S12 - S34 + S15)/S15]*G[lt[22], lt[22], x])/4 - 
         (G[lt[20], x]*G[0, 0, 1, (S12 - S34 + S15)/S15])/4 + 
         (G[lt[22], x]*G[0, 0, 1, (S12 - S34 + S15)/S15])/4 + 
         G[lt[19], lt[1], lt[1], lt[6], x]/4 - G[lt[19], lt[1], lt[1], 
           lt[13], x]/4 - G[lt[19], lt[1], lt[1], lt[14], x]/4 + 
         G[lt[19], lt[1], lt[2], lt[13], x]/2 + 
         G[lt[19], lt[1], lt[2], lt[14], x]/2 - 
         G[lt[19], lt[1], lt[4], lt[13], x]/4 - 
         G[lt[19], lt[1], lt[4], lt[14], x]/4 + 
         G[lt[19], lt[1], lt[6], lt[6], x]/2 + G[lt[19], lt[1], lt[8], 
           lt[13], x]/2 + G[lt[19], lt[1], lt[8], lt[14], x]/2 - 
         G[lt[19], lt[1], lt[10], lt[6], x]/2 - 
         G[lt[19], lt[1], lt[12], lt[1], x]/4 - 
         G[lt[19], lt[1], lt[12], lt[4], x]/4 + 
         G[lt[19], lt[1], lt[12], lt[13], x]/4 + 
         G[lt[19], lt[1], lt[12], lt[14], x]/4 - 
         G[lt[19], lt[1], lt[13], lt[13], x]/2 - 
         G[lt[19], lt[1], lt[13], lt[14], x]/2 - 
         G[lt[19], lt[1], lt[14], lt[13], x]/2 - 
         G[lt[19], lt[1], lt[14], lt[14], x]/2 + 
         G[lt[19], lt[1], lt[16], lt[1], x]/4 - 
         G[lt[19], lt[1], lt[16], lt[6], x]/4 - 
         G[lt[19], lt[2], lt[2], lt[13], x]/4 - 
         G[lt[19], lt[2], lt[2], lt[14], x]/4 - 
         G[lt[19], lt[2], lt[8], lt[13], x]/4 - 
         G[lt[19], lt[2], lt[8], lt[14], x]/4 + 
         G[lt[19], lt[2], lt[13], lt[13], x]/2 + 
         G[lt[19], lt[2], lt[13], lt[14], x]/2 + 
         G[lt[19], lt[2], lt[14], lt[13], x]/2 + 
         G[lt[19], lt[2], lt[14], lt[14], x]/2 + 
         G[lt[19], lt[3], lt[2], lt[13], x]/4 + 
         G[lt[19], lt[3], lt[2], lt[14], x]/4 + 
         G[lt[19], lt[3], lt[6], lt[6], x]/2 + G[lt[19], lt[3], lt[8], 
           lt[13], x]/4 + G[lt[19], lt[3], lt[8], lt[14], x]/4 - 
         G[lt[19], lt[3], lt[10], lt[6], x]/4 - 
         G[lt[19], lt[3], lt[13], lt[13], x]/2 - 
         G[lt[19], lt[3], lt[13], lt[14], x]/2 - 
         G[lt[19], lt[3], lt[14], lt[13], x]/2 - 
         G[lt[19], lt[3], lt[14], lt[14], x]/2 - 
         G[lt[19], lt[4], lt[1], lt[13], x]/4 - 
         G[lt[19], lt[4], lt[1], lt[14], x]/4 + 
         G[lt[19], lt[4], lt[2], lt[13], x]/2 + 
         G[lt[19], lt[4], lt[2], lt[14], x]/2 - 
         G[lt[19], lt[4], lt[4], lt[13], x]/4 - 
         G[lt[19], lt[4], lt[4], lt[14], x]/4 + 
         G[lt[19], lt[4], lt[8], lt[13], x]/2 + 
         G[lt[19], lt[4], lt[8], lt[14], x]/2 - 
         G[lt[19], lt[4], lt[12], lt[1], x]/4 - 
         G[lt[19], lt[4], lt[12], lt[4], x]/4 + 
         G[lt[19], lt[4], lt[12], lt[13], x]/4 + 
         G[lt[19], lt[4], lt[12], lt[14], x]/4 - 
         G[lt[19], lt[4], lt[13], lt[13], x]/2 - 
         G[lt[19], lt[4], lt[13], lt[14], x]/2 - 
         G[lt[19], lt[4], lt[14], lt[13], x]/2 - 
         G[lt[19], lt[4], lt[14], lt[14], x]/2 + 
         G[lt[19], lt[6], lt[1], lt[4], x]/4 + G[lt[19], lt[6], lt[4], lt[1], 
           x]/4 + G[lt[19], lt[6], lt[4], lt[4], x]/4 - 
         G[lt[19], lt[8], lt[2], lt[13], x]/4 - 
         G[lt[19], lt[8], lt[2], lt[14], x]/4 - 
         G[lt[19], lt[8], lt[8], lt[13], x]/4 - 
         G[lt[19], lt[8], lt[8], lt[14], x]/4 + 
         G[lt[19], lt[8], lt[13], lt[13], x]/2 + 
         G[lt[19], lt[8], lt[13], lt[14], x]/2 + 
         G[lt[19], lt[8], lt[14], lt[13], x]/2 + 
         G[lt[19], lt[8], lt[14], lt[14], x]/2 - 
         G[lt[19], lt[10], lt[6], lt[6], x]/2 + 
         G[lt[19], lt[10], lt[10], lt[6], x]/4 + 
         G[lt[19], lt[11], lt[1], lt[13], x]/4 + 
         G[lt[19], lt[11], lt[1], lt[14], x]/4 - 
         G[lt[19], lt[11], lt[2], lt[13], x]/4 - 
         G[lt[19], lt[11], lt[2], lt[14], x]/4 + 
         G[lt[19], lt[11], lt[4], lt[13], x]/4 + 
         G[lt[19], lt[11], lt[4], lt[14], x]/4 - 
         G[lt[19], lt[11], lt[8], lt[13], x]/4 - 
         G[lt[19], lt[11], lt[8], lt[14], x]/4 + 
         G[lt[19], lt[11], lt[12], lt[1], x]/4 + 
         G[lt[19], lt[11], lt[12], lt[4], x]/4 - 
         G[lt[19], lt[11], lt[12], lt[13], x]/4 - 
         G[lt[19], lt[11], lt[12], lt[14], x]/4 - 
         G[lt[19], lt[15], lt[1], lt[6], x]/4 + 
         G[lt[19], lt[15], lt[10], lt[6], x]/4 - 
         G[lt[19], lt[15], lt[16], lt[1], x]/4 + 
         G[lt[19], lt[15], lt[16], lt[6], x]/4 - 
         G[lt[19], lt[17], lt[1], lt[4], x]/4 + 
         G[lt[19], lt[17], lt[1], lt[6], x]/4 - 
         G[lt[19], lt[17], lt[1], lt[13], x]/4 - 
         G[lt[19], lt[17], lt[1], lt[14], x]/4 + 
         G[lt[19], lt[17], lt[3], lt[6], x]/2 - 
         G[lt[19], lt[17], lt[3], lt[13], x]/2 - 
         G[lt[19], lt[17], lt[3], lt[14], x]/2 - 
         G[lt[19], lt[17], lt[4], lt[1], x]/4 - 
         G[lt[19], lt[17], lt[4], lt[4], x]/4 - 
         G[lt[19], lt[17], lt[4], lt[13], x]/4 - 
         G[lt[19], lt[17], lt[4], lt[14], x]/4 + 
         G[lt[19], lt[17], lt[6], lt[4], x]/2 - 
         G[lt[19], lt[17], lt[6], lt[6], x]/2 + 
         G[lt[19], lt[17], lt[12], lt[1], x]/4 + 
         G[lt[19], lt[17], lt[12], lt[4], x]/4 - 
         G[lt[19], lt[17], lt[12], lt[13], x]/4 - 
         G[lt[19], lt[17], lt[12], lt[14], x]/4 + 
         G[lt[19], lt[17], lt[13], lt[13], x]/2 + 
         G[lt[19], lt[17], lt[13], lt[14], x]/2 + 
         G[lt[19], lt[17], lt[14], lt[13], x]/2 + 
         G[lt[19], lt[17], lt[14], lt[14], x]/2 - 
         G[lt[19], lt[17], lt[16], lt[1], x]/4 + 
         G[lt[19], lt[17], lt[16], lt[6], x]/4 - 
         G[lt[19], lt[17], lt[17], lt[4], x]/2 - 
         G[lt[19], lt[17], lt[17], lt[6], x]/2 + 
         G[lt[19], lt[17], lt[17], lt[13], x]/2 + 
         G[lt[19], lt[17], lt[17], lt[14], x]/2 - 
         G[lt[19], lt[17], lt[18], lt[4], x]/2 - 
         G[lt[19], lt[17], lt[18], lt[6], x]/2 + 
         G[lt[19], lt[17], lt[18], lt[13], x]/2 + 
         G[lt[19], lt[17], lt[18], lt[14], x]/2 - 
         G[lt[19], lt[18], lt[1], lt[4], x]/4 + 
         G[lt[19], lt[18], lt[1], lt[6], x]/4 - 
         G[lt[19], lt[18], lt[1], lt[13], x]/4 - 
         G[lt[19], lt[18], lt[1], lt[14], x]/4 + 
         G[lt[19], lt[18], lt[3], lt[6], x]/2 - 
         G[lt[19], lt[18], lt[3], lt[13], x]/2 - 
         G[lt[19], lt[18], lt[3], lt[14], x]/2 - 
         G[lt[19], lt[18], lt[4], lt[1], x]/4 - 
         G[lt[19], lt[18], lt[4], lt[4], x]/4 - 
         G[lt[19], lt[18], lt[4], lt[13], x]/4 - 
         G[lt[19], lt[18], lt[4], lt[14], x]/4 + 
         G[lt[19], lt[18], lt[6], lt[4], x]/2 - 
         G[lt[19], lt[18], lt[6], lt[6], x]/2 + 
         G[lt[19], lt[18], lt[12], lt[1], x]/4 + 
         G[lt[19], lt[18], lt[12], lt[4], x]/4 - 
         G[lt[19], lt[18], lt[12], lt[13], x]/4 - 
         G[lt[19], lt[18], lt[12], lt[14], x]/4 + 
         G[lt[19], lt[18], lt[13], lt[13], x]/2 + 
         G[lt[19], lt[18], lt[13], lt[14], x]/2 + 
         G[lt[19], lt[18], lt[14], lt[13], x]/2 + 
         G[lt[19], lt[18], lt[14], lt[14], x]/2 - 
         G[lt[19], lt[18], lt[16], lt[1], x]/4 + 
         G[lt[19], lt[18], lt[16], lt[6], x]/4 - 
         G[lt[19], lt[18], lt[17], lt[4], x]/2 - 
         G[lt[19], lt[18], lt[17], lt[6], x]/2 + 
         G[lt[19], lt[18], lt[17], lt[13], x]/2 + 
         G[lt[19], lt[18], lt[17], lt[14], x]/2 - 
         G[lt[19], lt[18], lt[18], lt[4], x]/2 - 
         G[lt[19], lt[18], lt[18], lt[6], x]/2 + 
         G[lt[19], lt[18], lt[18], lt[13], x]/2 + 
         G[lt[19], lt[18], lt[18], lt[14], x]/2 - 
         G[lt[19], lt[19], lt[1], lt[6], x]/4 + 
         G[lt[19], lt[19], lt[1], lt[13], x]/4 + 
         G[lt[19], lt[19], lt[1], lt[14], x]/4 - 
         G[lt[19], lt[19], lt[2], lt[13], x]/4 - 
         G[lt[19], lt[19], lt[2], lt[14], x]/4 - 
         G[lt[19], lt[19], lt[3], lt[6], x]/4 + 
         G[lt[19], lt[19], lt[3], lt[13], x]/4 + 
         G[lt[19], lt[19], lt[3], lt[14], x]/4 + 
         G[lt[19], lt[19], lt[4], lt[13], x]/4 + 
         G[lt[19], lt[19], lt[4], lt[14], x]/4 - 
         G[lt[19], lt[19], lt[6], lt[4], x]/4 - 
         G[lt[19], lt[19], lt[8], lt[13], x]/4 - 
         G[lt[19], lt[19], lt[8], lt[14], x]/4 + 
         G[lt[19], lt[19], lt[10], lt[6], x]/4 + 
         G[lt[19], lt[19], lt[17], lt[4], x]/4 + 
         G[lt[19], lt[19], lt[17], lt[6], x]/4 - 
         G[lt[19], lt[19], lt[17], lt[13], x]/4 - 
         G[lt[19], lt[19], lt[17], lt[14], x]/4 + 
         G[lt[19], lt[19], lt[18], lt[4], x]/4 + 
         G[lt[19], lt[19], lt[18], lt[6], x]/4 - 
         G[lt[19], lt[19], lt[18], lt[13], x]/4 - 
         G[lt[19], lt[19], lt[18], lt[14], x]/4 - 
         G[lt[19], lt[21], lt[1], lt[6], x]/4 + 
         G[lt[19], lt[21], lt[1], lt[13], x]/4 + 
         G[lt[19], lt[21], lt[1], lt[14], x]/4 - 
         G[lt[19], lt[21], lt[2], lt[13], x]/4 - 
         G[lt[19], lt[21], lt[2], lt[14], x]/4 - 
         G[lt[19], lt[21], lt[3], lt[6], x]/4 + 
         G[lt[19], lt[21], lt[3], lt[13], x]/4 + 
         G[lt[19], lt[21], lt[3], lt[14], x]/4 + 
         G[lt[19], lt[21], lt[4], lt[13], x]/4 + 
         G[lt[19], lt[21], lt[4], lt[14], x]/4 - 
         G[lt[19], lt[21], lt[6], lt[4], x]/4 - 
         G[lt[19], lt[21], lt[8], lt[13], x]/4 - 
         G[lt[19], lt[21], lt[8], lt[14], x]/4 + 
         G[lt[19], lt[21], lt[10], lt[6], x]/4 + 
         G[lt[19], lt[21], lt[17], lt[4], x]/4 + 
         G[lt[19], lt[21], lt[17], lt[6], x]/4 - 
         G[lt[19], lt[21], lt[17], lt[13], x]/4 - 
         G[lt[19], lt[21], lt[17], lt[14], x]/4 + 
         G[lt[19], lt[21], lt[18], lt[4], x]/4 + 
         G[lt[19], lt[21], lt[18], lt[6], x]/4 - 
         G[lt[19], lt[21], lt[18], lt[13], x]/4 - 
         G[lt[19], lt[21], lt[18], lt[14], x]/4 - 
         (3*G[lt[20], lt[1], lt[1], lt[4], x])/4 - 
         G[lt[20], lt[1], lt[1], lt[6], x]/4 + G[lt[20], lt[1], lt[1], 
           lt[13], x]/4 + G[lt[20], lt[1], lt[1], lt[14], x]/4 - 
         G[lt[20], lt[1], lt[2], lt[13], x]/2 - 
         G[lt[20], lt[1], lt[2], lt[14], x]/2 - 
         G[lt[20], lt[1], lt[4], lt[1], x]/4 - G[lt[20], lt[1], lt[4], lt[4], 
           x]/4 + G[lt[20], lt[1], lt[4], lt[13], x]/4 + 
         G[lt[20], lt[1], lt[4], lt[14], x]/4 + 
         G[lt[20], lt[1], lt[6], lt[4], x]/2 - G[lt[20], lt[1], lt[6], lt[6], 
           x]/2 - G[lt[20], lt[1], lt[8], lt[13], x]/2 - 
         G[lt[20], lt[1], lt[8], lt[14], x]/2 + 
         G[lt[20], lt[1], lt[10], lt[6], x]/2 + 
         G[lt[20], lt[1], lt[12], lt[1], x]/4 + 
         G[lt[20], lt[1], lt[12], lt[4], x]/4 - 
         G[lt[20], lt[1], lt[12], lt[13], x]/4 - 
         G[lt[20], lt[1], lt[12], lt[14], x]/4 + 
         G[lt[20], lt[1], lt[13], lt[13], x]/2 + 
         G[lt[20], lt[1], lt[13], lt[14], x]/2 + 
         G[lt[20], lt[1], lt[14], lt[13], x]/2 + 
         G[lt[20], lt[1], lt[14], lt[14], x]/2 - 
         G[lt[20], lt[1], lt[16], lt[1], x]/4 + 
         G[lt[20], lt[1], lt[16], lt[6], x]/4 + G[lt[20], lt[5], lt[1], 
          lt[1], x] + G[lt[20], lt[5], lt[2], lt[13], x]/2 + 
         G[lt[20], lt[5], lt[2], lt[14], x]/2 + 
         G[lt[20], lt[5], lt[5], lt[1], x]/2 - G[lt[20], lt[5], lt[5], 
           lt[13], x]/4 - G[lt[20], lt[5], lt[5], lt[14], x]/4 - 
         G[lt[20], lt[5], lt[9], lt[1], x]/2 + G[lt[20], lt[5], lt[9], 
           lt[13], x]/4 + G[lt[20], lt[5], lt[9], lt[14], x]/4 - 
         G[lt[20], lt[5], lt[13], lt[13], x]/2 - 
         G[lt[20], lt[5], lt[13], lt[14], x]/2 - 
         G[lt[20], lt[5], lt[14], lt[13], x]/2 - 
         G[lt[20], lt[5], lt[14], lt[14], x]/2 - G[lt[20], lt[6], lt[1], 
          lt[1], x] + G[lt[20], lt[6], lt[3], lt[6], x]/2 - 
         G[lt[20], lt[6], lt[3], lt[13], x]/2 - 
         G[lt[20], lt[6], lt[3], lt[14], x]/2 + 
         G[lt[20], lt[6], lt[5], lt[1], x]/2 - G[lt[20], lt[6], lt[5], 
           lt[13], x]/4 - G[lt[20], lt[6], lt[5], lt[14], x]/4 - 
         G[lt[20], lt[6], lt[6], lt[1], x] + G[lt[20], lt[6], lt[6], lt[13], 
           x]/2 + G[lt[20], lt[6], lt[6], lt[14], x]/2 + 
         G[lt[20], lt[6], lt[9], lt[1], x]/2 - G[lt[20], lt[6], lt[9], 
           lt[13], x]/4 - G[lt[20], lt[6], lt[9], lt[14], x]/4 - 
         G[lt[20], lt[6], lt[10], lt[6], x]/2 + 
         G[lt[20], lt[6], lt[13], lt[13], x]/2 + 
         G[lt[20], lt[6], lt[13], lt[14], x]/2 + 
         G[lt[20], lt[6], lt[14], lt[13], x]/2 + 
         G[lt[20], lt[6], lt[14], lt[14], x]/2 - 
         (3*G[lt[20], lt[7], lt[1], lt[1], x])/4 + 
         G[lt[20], lt[7], lt[1], lt[4], x]/4 + G[lt[20], lt[7], lt[1], 
           lt[13], x]/4 + G[lt[20], lt[7], lt[1], lt[14], x]/4 + 
         G[lt[20], lt[7], lt[4], lt[1], x]/4 + G[lt[20], lt[7], lt[4], lt[4], 
           x]/4 - G[lt[20], lt[7], lt[4], lt[13], x]/4 - 
         G[lt[20], lt[7], lt[4], lt[14], x]/4 + 
         G[lt[20], lt[7], lt[5], lt[1], x]/2 - G[lt[20], lt[7], lt[5], 
           lt[13], x]/4 - G[lt[20], lt[7], lt[5], lt[14], x]/4 - 
         G[lt[20], lt[7], lt[7], lt[1], x]/2 + G[lt[20], lt[7], lt[7], lt[4], 
           x]/2 + G[lt[20], lt[7], lt[9], lt[1], x]/2 - 
         G[lt[20], lt[7], lt[9], lt[13], x]/4 - 
         G[lt[20], lt[7], lt[9], lt[14], x]/4 - 
         G[lt[20], lt[7], lt[12], lt[1], x]/4 - 
         G[lt[20], lt[7], lt[12], lt[4], x]/4 + 
         G[lt[20], lt[7], lt[12], lt[13], x]/4 + 
         G[lt[20], lt[7], lt[12], lt[14], x]/4 + G[lt[20], lt[9], lt[1], 
          lt[1], x] - G[lt[20], lt[9], lt[5], lt[1], x]/2 + 
         G[lt[20], lt[9], lt[5], lt[13], x]/4 + 
         G[lt[20], lt[9], lt[5], lt[14], x]/4 + 
         G[lt[20], lt[9], lt[8], lt[13], x]/2 + 
         G[lt[20], lt[9], lt[8], lt[14], x]/2 + 
         G[lt[20], lt[9], lt[9], lt[1], x]/2 - G[lt[20], lt[9], lt[9], 
           lt[13], x]/4 - G[lt[20], lt[9], lt[9], lt[14], x]/4 - 
         G[lt[20], lt[9], lt[13], lt[13], x]/2 - 
         G[lt[20], lt[9], lt[13], lt[14], x]/2 - 
         G[lt[20], lt[9], lt[14], lt[13], x]/2 - 
         G[lt[20], lt[9], lt[14], lt[14], x]/2 - 
         G[lt[20], lt[12], lt[1], lt[1], x]/4 - 
         G[lt[20], lt[12], lt[1], lt[4], x]/4 - 
         G[lt[20], lt[12], lt[1], lt[13], x]/4 - 
         G[lt[20], lt[12], lt[1], lt[14], x]/4 - 
         G[lt[20], lt[12], lt[4], lt[1], x]/4 - 
         G[lt[20], lt[12], lt[4], lt[4], x]/4 - 
         G[lt[20], lt[12], lt[4], lt[13], x]/4 - 
         G[lt[20], lt[12], lt[4], lt[14], x]/4 - 
         G[lt[20], lt[12], lt[12], lt[1], x]/4 - 
         G[lt[20], lt[12], lt[12], lt[4], x]/4 + 
         G[lt[20], lt[12], lt[12], lt[13], x]/4 + 
         G[lt[20], lt[12], lt[12], lt[14], x]/4 + 
         G[lt[20], lt[12], lt[13], lt[13], x]/2 + 
         G[lt[20], lt[12], lt[13], lt[14], x]/2 + 
         G[lt[20], lt[12], lt[14], lt[13], x]/2 + 
         G[lt[20], lt[12], lt[14], lt[14], x]/2 + 
         G[lt[20], lt[16], lt[1], lt[1], x]/4 + 
         G[lt[20], lt[16], lt[1], lt[6], x]/4 - 
         G[lt[20], lt[16], lt[6], lt[6], x]/2 + 
         G[lt[20], lt[16], lt[16], lt[1], x]/4 - 
         G[lt[20], lt[16], lt[16], lt[6], x]/4 + 
         G[lt[20], lt[17], lt[1], lt[4], x]/4 - 
         G[lt[20], lt[17], lt[1], lt[6], x]/4 + 
         G[lt[20], lt[17], lt[1], lt[13], x]/4 + 
         G[lt[20], lt[17], lt[1], lt[14], x]/4 - 
         G[lt[20], lt[17], lt[3], lt[6], x]/2 + 
         G[lt[20], lt[17], lt[3], lt[13], x]/2 + 
         G[lt[20], lt[17], lt[3], lt[14], x]/2 + 
         G[lt[20], lt[17], lt[4], lt[1], x]/4 + 
         G[lt[20], lt[17], lt[4], lt[4], x]/4 + 
         G[lt[20], lt[17], lt[4], lt[13], x]/4 + 
         G[lt[20], lt[17], lt[4], lt[14], x]/4 - 
         G[lt[20], lt[17], lt[6], lt[4], x]/2 + 
         G[lt[20], lt[17], lt[6], lt[6], x]/2 - 
         G[lt[20], lt[17], lt[12], lt[1], x]/4 - 
         G[lt[20], lt[17], lt[12], lt[4], x]/4 + 
         G[lt[20], lt[17], lt[12], lt[13], x]/4 + 
         G[lt[20], lt[17], lt[12], lt[14], x]/4 - 
         G[lt[20], lt[17], lt[13], lt[13], x]/2 - 
         G[lt[20], lt[17], lt[13], lt[14], x]/2 - 
         G[lt[20], lt[17], lt[14], lt[13], x]/2 - 
         G[lt[20], lt[17], lt[14], lt[14], x]/2 + 
         G[lt[20], lt[17], lt[16], lt[1], x]/4 - 
         G[lt[20], lt[17], lt[16], lt[6], x]/4 + 
         G[lt[20], lt[17], lt[17], lt[4], x]/2 + 
         G[lt[20], lt[17], lt[17], lt[6], x]/2 - 
         G[lt[20], lt[17], lt[17], lt[13], x]/2 - 
         G[lt[20], lt[17], lt[17], lt[14], x]/2 + 
         G[lt[20], lt[17], lt[18], lt[4], x]/2 + 
         G[lt[20], lt[17], lt[18], lt[6], x]/2 - 
         G[lt[20], lt[17], lt[18], lt[13], x]/2 - 
         G[lt[20], lt[17], lt[18], lt[14], x]/2 + 
         G[lt[20], lt[18], lt[1], lt[4], x]/4 - 
         G[lt[20], lt[18], lt[1], lt[6], x]/4 + 
         G[lt[20], lt[18], lt[1], lt[13], x]/4 + 
         G[lt[20], lt[18], lt[1], lt[14], x]/4 - 
         G[lt[20], lt[18], lt[3], lt[6], x]/2 + 
         G[lt[20], lt[18], lt[3], lt[13], x]/2 + 
         G[lt[20], lt[18], lt[3], lt[14], x]/2 + 
         G[lt[20], lt[18], lt[4], lt[1], x]/4 + 
         G[lt[20], lt[18], lt[4], lt[4], x]/4 + 
         G[lt[20], lt[18], lt[4], lt[13], x]/4 + 
         G[lt[20], lt[18], lt[4], lt[14], x]/4 - 
         G[lt[20], lt[18], lt[6], lt[4], x]/2 + 
         G[lt[20], lt[18], lt[6], lt[6], x]/2 - 
         G[lt[20], lt[18], lt[12], lt[1], x]/4 - 
         G[lt[20], lt[18], lt[12], lt[4], x]/4 + 
         G[lt[20], lt[18], lt[12], lt[13], x]/4 + 
         G[lt[20], lt[18], lt[12], lt[14], x]/4 - 
         G[lt[20], lt[18], lt[13], lt[13], x]/2 - 
         G[lt[20], lt[18], lt[13], lt[14], x]/2 - 
         G[lt[20], lt[18], lt[14], lt[13], x]/2 - 
         G[lt[20], lt[18], lt[14], lt[14], x]/2 + 
         G[lt[20], lt[18], lt[16], lt[1], x]/4 - 
         G[lt[20], lt[18], lt[16], lt[6], x]/4 + 
         G[lt[20], lt[18], lt[17], lt[4], x]/2 + 
         G[lt[20], lt[18], lt[17], lt[6], x]/2 - 
         G[lt[20], lt[18], lt[17], lt[13], x]/2 - 
         G[lt[20], lt[18], lt[17], lt[14], x]/2 + 
         G[lt[20], lt[18], lt[18], lt[4], x]/2 + 
         G[lt[20], lt[18], lt[18], lt[6], x]/2 - 
         G[lt[20], lt[18], lt[18], lt[13], x]/2 - 
         G[lt[20], lt[18], lt[18], lt[14], x]/2 + 
         G[lt[20], lt[19], lt[1], lt[6], x]/2 - 
         G[lt[20], lt[19], lt[1], lt[13], x]/2 - 
         G[lt[20], lt[19], lt[1], lt[14], x]/2 + 
         G[lt[20], lt[19], lt[2], lt[13], x]/2 + 
         G[lt[20], lt[19], lt[2], lt[14], x]/2 + 
         G[lt[20], lt[19], lt[3], lt[6], x]/2 - 
         G[lt[20], lt[19], lt[3], lt[13], x]/2 - 
         G[lt[20], lt[19], lt[3], lt[14], x]/2 - 
         G[lt[20], lt[19], lt[4], lt[13], x]/2 - 
         G[lt[20], lt[19], lt[4], lt[14], x]/2 + 
         G[lt[20], lt[19], lt[6], lt[4], x]/2 + 
         G[lt[20], lt[19], lt[8], lt[13], x]/2 + 
         G[lt[20], lt[19], lt[8], lt[14], x]/2 - 
         G[lt[20], lt[19], lt[10], lt[6], x]/2 - 
         G[lt[20], lt[19], lt[17], lt[4], x]/2 - 
         G[lt[20], lt[19], lt[17], lt[6], x]/2 + 
         G[lt[20], lt[19], lt[17], lt[13], x]/2 + 
         G[lt[20], lt[19], lt[17], lt[14], x]/2 - 
         G[lt[20], lt[19], lt[18], lt[4], x]/2 - 
         G[lt[20], lt[19], lt[18], lt[6], x]/2 + 
         G[lt[20], lt[19], lt[18], lt[13], x]/2 + 
         G[lt[20], lt[19], lt[18], lt[14], x]/2 - 
         G[lt[20], lt[20], lt[1], lt[4], x]/4 - 
         G[lt[20], lt[20], lt[1], lt[6], x]/4 + 
         G[lt[20], lt[20], lt[1], lt[13], x]/4 + 
         G[lt[20], lt[20], lt[1], lt[14], x]/4 + 
         G[lt[20], lt[20], lt[5], lt[1], x]/2 - 
         G[lt[20], lt[20], lt[5], lt[13], x]/4 - 
         G[lt[20], lt[20], lt[5], lt[14], x]/4 - 
         G[lt[20], lt[20], lt[6], lt[1], x]/2 + 
         G[lt[20], lt[20], lt[6], lt[13], x]/4 + 
         G[lt[20], lt[20], lt[6], lt[14], x]/4 - 
         G[lt[20], lt[20], lt[7], lt[1], x]/4 + 
         G[lt[20], lt[20], lt[7], lt[4], x]/4 + 
         G[lt[20], lt[20], lt[9], lt[1], x]/2 - 
         G[lt[20], lt[20], lt[9], lt[13], x]/4 - 
         G[lt[20], lt[20], lt[9], lt[14], x]/4 - 
         G[lt[20], lt[20], lt[12], lt[1], x]/4 - 
         G[lt[20], lt[20], lt[12], lt[4], x]/4 + 
         G[lt[20], lt[20], lt[12], lt[13], x]/4 + 
         G[lt[20], lt[20], lt[12], lt[14], x]/4 + 
         G[lt[20], lt[20], lt[16], lt[1], x]/4 - 
         G[lt[20], lt[20], lt[16], lt[6], x]/4 + 
         G[lt[20], lt[20], lt[17], lt[4], x]/4 + 
         G[lt[20], lt[20], lt[17], lt[6], x]/4 - 
         G[lt[20], lt[20], lt[17], lt[13], x]/4 - 
         G[lt[20], lt[20], lt[17], lt[14], x]/4 + 
         G[lt[20], lt[20], lt[18], lt[4], x]/4 + 
         G[lt[20], lt[20], lt[18], lt[6], x]/4 - 
         G[lt[20], lt[20], lt[18], lt[13], x]/4 - 
         G[lt[20], lt[20], lt[18], lt[14], x]/4 + 
         G[lt[20], lt[22], lt[1], lt[4], x]/4 + 
         G[lt[20], lt[22], lt[1], lt[6], x]/4 - 
         G[lt[20], lt[22], lt[1], lt[13], x]/4 - 
         G[lt[20], lt[22], lt[1], lt[14], x]/4 - 
         G[lt[20], lt[22], lt[5], lt[1], x]/2 + 
         G[lt[20], lt[22], lt[5], lt[13], x]/4 + 
         G[lt[20], lt[22], lt[5], lt[14], x]/4 + 
         G[lt[20], lt[22], lt[6], lt[1], x]/2 - 
         G[lt[20], lt[22], lt[6], lt[13], x]/4 - 
         G[lt[20], lt[22], lt[6], lt[14], x]/4 + 
         G[lt[20], lt[22], lt[7], lt[1], x]/4 - 
         G[lt[20], lt[22], lt[7], lt[4], x]/4 - 
         G[lt[20], lt[22], lt[9], lt[1], x]/2 + 
         G[lt[20], lt[22], lt[9], lt[13], x]/4 + 
         G[lt[20], lt[22], lt[9], lt[14], x]/4 + 
         G[lt[20], lt[22], lt[12], lt[1], x]/4 + 
         G[lt[20], lt[22], lt[12], lt[4], x]/4 - 
         G[lt[20], lt[22], lt[12], lt[13], x]/4 - 
         G[lt[20], lt[22], lt[12], lt[14], x]/4 - 
         G[lt[20], lt[22], lt[16], lt[1], x]/4 + 
         G[lt[20], lt[22], lt[16], lt[6], x]/4 - 
         G[lt[20], lt[22], lt[17], lt[4], x]/4 - 
         G[lt[20], lt[22], lt[17], lt[6], x]/4 + 
         G[lt[20], lt[22], lt[17], lt[13], x]/4 + 
         G[lt[20], lt[22], lt[17], lt[14], x]/4 - 
         G[lt[20], lt[22], lt[18], lt[4], x]/4 - 
         G[lt[20], lt[22], lt[18], lt[6], x]/4 + 
         G[lt[20], lt[22], lt[18], lt[13], x]/4 + 
         G[lt[20], lt[22], lt[18], lt[14], x]/4 - 
         G[lt[21], lt[1], lt[1], lt[6], x]/4 + G[lt[21], lt[1], lt[1], 
           lt[13], x]/4 + G[lt[21], lt[1], lt[1], lt[14], x]/4 - 
         G[lt[21], lt[1], lt[2], lt[13], x]/2 - 
         G[lt[21], lt[1], lt[2], lt[14], x]/2 + 
         G[lt[21], lt[1], lt[4], lt[13], x]/4 + 
         G[lt[21], lt[1], lt[4], lt[14], x]/4 - 
         G[lt[21], lt[1], lt[6], lt[6], x]/2 - G[lt[21], lt[1], lt[8], 
           lt[13], x]/2 - G[lt[21], lt[1], lt[8], lt[14], x]/2 + 
         G[lt[21], lt[1], lt[10], lt[6], x]/2 + 
         G[lt[21], lt[1], lt[12], lt[1], x]/4 + 
         G[lt[21], lt[1], lt[12], lt[4], x]/4 - 
         G[lt[21], lt[1], lt[12], lt[13], x]/4 - 
         G[lt[21], lt[1], lt[12], lt[14], x]/4 + 
         G[lt[21], lt[1], lt[13], lt[13], x]/2 + 
         G[lt[21], lt[1], lt[13], lt[14], x]/2 + 
         G[lt[21], lt[1], lt[14], lt[13], x]/2 + 
         G[lt[21], lt[1], lt[14], lt[14], x]/2 - 
         G[lt[21], lt[1], lt[16], lt[1], x]/4 + 
         G[lt[21], lt[1], lt[16], lt[6], x]/4 + 
         G[lt[21], lt[2], lt[2], lt[13], x]/4 + 
         G[lt[21], lt[2], lt[2], lt[14], x]/4 + 
         G[lt[21], lt[2], lt[8], lt[13], x]/4 + 
         G[lt[21], lt[2], lt[8], lt[14], x]/4 - 
         G[lt[21], lt[2], lt[13], lt[13], x]/2 - 
         G[lt[21], lt[2], lt[13], lt[14], x]/2 - 
         G[lt[21], lt[2], lt[14], lt[13], x]/2 - 
         G[lt[21], lt[2], lt[14], lt[14], x]/2 - 
         G[lt[21], lt[3], lt[2], lt[13], x]/4 - 
         G[lt[21], lt[3], lt[2], lt[14], x]/4 - 
         G[lt[21], lt[3], lt[6], lt[6], x]/2 - G[lt[21], lt[3], lt[8], 
           lt[13], x]/4 - G[lt[21], lt[3], lt[8], lt[14], x]/4 + 
         G[lt[21], lt[3], lt[10], lt[6], x]/4 + 
         G[lt[21], lt[3], lt[13], lt[13], x]/2 + 
         G[lt[21], lt[3], lt[13], lt[14], x]/2 + 
         G[lt[21], lt[3], lt[14], lt[13], x]/2 + 
         G[lt[21], lt[3], lt[14], lt[14], x]/2 + 
         G[lt[21], lt[4], lt[1], lt[13], x]/4 + 
         G[lt[21], lt[4], lt[1], lt[14], x]/4 - 
         G[lt[21], lt[4], lt[2], lt[13], x]/2 - 
         G[lt[21], lt[4], lt[2], lt[14], x]/2 + 
         G[lt[21], lt[4], lt[4], lt[13], x]/4 + 
         G[lt[21], lt[4], lt[4], lt[14], x]/4 - 
         G[lt[21], lt[4], lt[8], lt[13], x]/2 - 
         G[lt[21], lt[4], lt[8], lt[14], x]/2 + 
         G[lt[21], lt[4], lt[12], lt[1], x]/4 + 
         G[lt[21], lt[4], lt[12], lt[4], x]/4 - 
         G[lt[21], lt[4], lt[12], lt[13], x]/4 - 
         G[lt[21], lt[4], lt[12], lt[14], x]/4 + 
         G[lt[21], lt[4], lt[13], lt[13], x]/2 + 
         G[lt[21], lt[4], lt[13], lt[14], x]/2 + 
         G[lt[21], lt[4], lt[14], lt[13], x]/2 + 
         G[lt[21], lt[4], lt[14], lt[14], x]/2 - 
         G[lt[21], lt[6], lt[1], lt[4], x]/4 - G[lt[21], lt[6], lt[4], lt[1], 
           x]/4 - G[lt[21], lt[6], lt[4], lt[4], x]/4 + 
         G[lt[21], lt[8], lt[2], lt[13], x]/4 + 
         G[lt[21], lt[8], lt[2], lt[14], x]/4 + 
         G[lt[21], lt[8], lt[8], lt[13], x]/4 + 
         G[lt[21], lt[8], lt[8], lt[14], x]/4 - 
         G[lt[21], lt[8], lt[13], lt[13], x]/2 - 
         G[lt[21], lt[8], lt[13], lt[14], x]/2 - 
         G[lt[21], lt[8], lt[14], lt[13], x]/2 - 
         G[lt[21], lt[8], lt[14], lt[14], x]/2 + 
         G[lt[21], lt[10], lt[6], lt[6], x]/2 - 
         G[lt[21], lt[10], lt[10], lt[6], x]/4 - 
         G[lt[21], lt[11], lt[1], lt[13], x]/4 - 
         G[lt[21], lt[11], lt[1], lt[14], x]/4 + 
         G[lt[21], lt[11], lt[2], lt[13], x]/4 + 
         G[lt[21], lt[11], lt[2], lt[14], x]/4 - 
         G[lt[21], lt[11], lt[4], lt[13], x]/4 - 
         G[lt[21], lt[11], lt[4], lt[14], x]/4 + 
         G[lt[21], lt[11], lt[8], lt[13], x]/4 + 
         G[lt[21], lt[11], lt[8], lt[14], x]/4 - 
         G[lt[21], lt[11], lt[12], lt[1], x]/4 - 
         G[lt[21], lt[11], lt[12], lt[4], x]/4 + 
         G[lt[21], lt[11], lt[12], lt[13], x]/4 + 
         G[lt[21], lt[11], lt[12], lt[14], x]/4 + 
         G[lt[21], lt[15], lt[1], lt[6], x]/4 - 
         G[lt[21], lt[15], lt[10], lt[6], x]/4 + 
         G[lt[21], lt[15], lt[16], lt[1], x]/4 - 
         G[lt[21], lt[15], lt[16], lt[6], x]/4 + 
         G[lt[21], lt[17], lt[1], lt[4], x]/4 - 
         G[lt[21], lt[17], lt[1], lt[6], x]/4 + 
         G[lt[21], lt[17], lt[1], lt[13], x]/4 + 
         G[lt[21], lt[17], lt[1], lt[14], x]/4 - 
         G[lt[21], lt[17], lt[3], lt[6], x]/2 + 
         G[lt[21], lt[17], lt[3], lt[13], x]/2 + 
         G[lt[21], lt[17], lt[3], lt[14], x]/2 + 
         G[lt[21], lt[17], lt[4], lt[1], x]/4 + 
         G[lt[21], lt[17], lt[4], lt[4], x]/4 + 
         G[lt[21], lt[17], lt[4], lt[13], x]/4 + 
         G[lt[21], lt[17], lt[4], lt[14], x]/4 - 
         G[lt[21], lt[17], lt[6], lt[4], x]/2 + 
         G[lt[21], lt[17], lt[6], lt[6], x]/2 - 
         G[lt[21], lt[17], lt[12], lt[1], x]/4 - 
         G[lt[21], lt[17], lt[12], lt[4], x]/4 + 
         G[lt[21], lt[17], lt[12], lt[13], x]/4 + 
         G[lt[21], lt[17], lt[12], lt[14], x]/4 - 
         G[lt[21], lt[17], lt[13], lt[13], x]/2 - 
         G[lt[21], lt[17], lt[13], lt[14], x]/2 - 
         G[lt[21], lt[17], lt[14], lt[13], x]/2 - 
         G[lt[21], lt[17], lt[14], lt[14], x]/2 + 
         G[lt[21], lt[17], lt[16], lt[1], x]/4 - 
         G[lt[21], lt[17], lt[16], lt[6], x]/4 + 
         G[lt[21], lt[17], lt[17], lt[4], x]/2 + 
         G[lt[21], lt[17], lt[17], lt[6], x]/2 - 
         G[lt[21], lt[17], lt[17], lt[13], x]/2 - 
         G[lt[21], lt[17], lt[17], lt[14], x]/2 + 
         G[lt[21], lt[17], lt[18], lt[4], x]/2 + 
         G[lt[21], lt[17], lt[18], lt[6], x]/2 - 
         G[lt[21], lt[17], lt[18], lt[13], x]/2 - 
         G[lt[21], lt[17], lt[18], lt[14], x]/2 + 
         G[lt[21], lt[18], lt[1], lt[4], x]/4 - 
         G[lt[21], lt[18], lt[1], lt[6], x]/4 + 
         G[lt[21], lt[18], lt[1], lt[13], x]/4 + 
         G[lt[21], lt[18], lt[1], lt[14], x]/4 - 
         G[lt[21], lt[18], lt[3], lt[6], x]/2 + 
         G[lt[21], lt[18], lt[3], lt[13], x]/2 + 
         G[lt[21], lt[18], lt[3], lt[14], x]/2 + 
         G[lt[21], lt[18], lt[4], lt[1], x]/4 + 
         G[lt[21], lt[18], lt[4], lt[4], x]/4 + 
         G[lt[21], lt[18], lt[4], lt[13], x]/4 + 
         G[lt[21], lt[18], lt[4], lt[14], x]/4 - 
         G[lt[21], lt[18], lt[6], lt[4], x]/2 + 
         G[lt[21], lt[18], lt[6], lt[6], x]/2 - 
         G[lt[21], lt[18], lt[12], lt[1], x]/4 - 
         G[lt[21], lt[18], lt[12], lt[4], x]/4 + 
         G[lt[21], lt[18], lt[12], lt[13], x]/4 + 
         G[lt[21], lt[18], lt[12], lt[14], x]/4 - 
         G[lt[21], lt[18], lt[13], lt[13], x]/2 - 
         G[lt[21], lt[18], lt[13], lt[14], x]/2 - 
         G[lt[21], lt[18], lt[14], lt[13], x]/2 - 
         G[lt[21], lt[18], lt[14], lt[14], x]/2 + 
         G[lt[21], lt[18], lt[16], lt[1], x]/4 - 
         G[lt[21], lt[18], lt[16], lt[6], x]/4 + 
         G[lt[21], lt[18], lt[17], lt[4], x]/2 + 
         G[lt[21], lt[18], lt[17], lt[6], x]/2 - 
         G[lt[21], lt[18], lt[17], lt[13], x]/2 - 
         G[lt[21], lt[18], lt[17], lt[14], x]/2 + 
         G[lt[21], lt[18], lt[18], lt[4], x]/2 + 
         G[lt[21], lt[18], lt[18], lt[6], x]/2 - 
         G[lt[21], lt[18], lt[18], lt[13], x]/2 - 
         G[lt[21], lt[18], lt[18], lt[14], x]/2 + 
         G[lt[21], lt[19], lt[1], lt[6], x]/4 - 
         G[lt[21], lt[19], lt[1], lt[13], x]/4 - 
         G[lt[21], lt[19], lt[1], lt[14], x]/4 + 
         G[lt[21], lt[19], lt[2], lt[13], x]/4 + 
         G[lt[21], lt[19], lt[2], lt[14], x]/4 + 
         G[lt[21], lt[19], lt[3], lt[6], x]/4 - 
         G[lt[21], lt[19], lt[3], lt[13], x]/4 - 
         G[lt[21], lt[19], lt[3], lt[14], x]/4 - 
         G[lt[21], lt[19], lt[4], lt[13], x]/4 - 
         G[lt[21], lt[19], lt[4], lt[14], x]/4 + 
         G[lt[21], lt[19], lt[6], lt[4], x]/4 + 
         G[lt[21], lt[19], lt[8], lt[13], x]/4 + 
         G[lt[21], lt[19], lt[8], lt[14], x]/4 - 
         G[lt[21], lt[19], lt[10], lt[6], x]/4 - 
         G[lt[21], lt[19], lt[17], lt[4], x]/4 - 
         G[lt[21], lt[19], lt[17], lt[6], x]/4 + 
         G[lt[21], lt[19], lt[17], lt[13], x]/4 + 
         G[lt[21], lt[19], lt[17], lt[14], x]/4 - 
         G[lt[21], lt[19], lt[18], lt[4], x]/4 - 
         G[lt[21], lt[19], lt[18], lt[6], x]/4 + 
         G[lt[21], lt[19], lt[18], lt[13], x]/4 + 
         G[lt[21], lt[19], lt[18], lt[14], x]/4 + 
         G[lt[21], lt[21], lt[1], lt[6], x]/4 - 
         G[lt[21], lt[21], lt[1], lt[13], x]/4 - 
         G[lt[21], lt[21], lt[1], lt[14], x]/4 + 
         G[lt[21], lt[21], lt[2], lt[13], x]/4 + 
         G[lt[21], lt[21], lt[2], lt[14], x]/4 + 
         G[lt[21], lt[21], lt[3], lt[6], x]/4 - 
         G[lt[21], lt[21], lt[3], lt[13], x]/4 - 
         G[lt[21], lt[21], lt[3], lt[14], x]/4 - 
         G[lt[21], lt[21], lt[4], lt[13], x]/4 - 
         G[lt[21], lt[21], lt[4], lt[14], x]/4 + 
         G[lt[21], lt[21], lt[6], lt[4], x]/4 + 
         G[lt[21], lt[21], lt[8], lt[13], x]/4 + 
         G[lt[21], lt[21], lt[8], lt[14], x]/4 - 
         G[lt[21], lt[21], lt[10], lt[6], x]/4 - 
         G[lt[21], lt[21], lt[17], lt[4], x]/4 - 
         G[lt[21], lt[21], lt[17], lt[6], x]/4 + 
         G[lt[21], lt[21], lt[17], lt[13], x]/4 + 
         G[lt[21], lt[21], lt[17], lt[14], x]/4 - 
         G[lt[21], lt[21], lt[18], lt[4], x]/4 - 
         G[lt[21], lt[21], lt[18], lt[6], x]/4 + 
         G[lt[21], lt[21], lt[18], lt[13], x]/4 + 
         G[lt[21], lt[21], lt[18], lt[14], x]/4 + 
         (3*G[lt[22], lt[1], lt[1], lt[4], x])/4 + 
         G[lt[22], lt[1], lt[1], lt[6], x]/4 - G[lt[22], lt[1], lt[1], 
           lt[13], x]/4 - G[lt[22], lt[1], lt[1], lt[14], x]/4 + 
         G[lt[22], lt[1], lt[2], lt[13], x]/2 + 
         G[lt[22], lt[1], lt[2], lt[14], x]/2 + 
         G[lt[22], lt[1], lt[4], lt[1], x]/4 + G[lt[22], lt[1], lt[4], lt[4], 
           x]/4 - G[lt[22], lt[1], lt[4], lt[13], x]/4 - 
         G[lt[22], lt[1], lt[4], lt[14], x]/4 - 
         G[lt[22], lt[1], lt[6], lt[4], x]/2 + G[lt[22], lt[1], lt[6], lt[6], 
           x]/2 + G[lt[22], lt[1], lt[8], lt[13], x]/2 + 
         G[lt[22], lt[1], lt[8], lt[14], x]/2 - 
         G[lt[22], lt[1], lt[10], lt[6], x]/2 - 
         G[lt[22], lt[1], lt[12], lt[1], x]/4 - 
         G[lt[22], lt[1], lt[12], lt[4], x]/4 + 
         G[lt[22], lt[1], lt[12], lt[13], x]/4 + 
         G[lt[22], lt[1], lt[12], lt[14], x]/4 - 
         G[lt[22], lt[1], lt[13], lt[13], x]/2 - 
         G[lt[22], lt[1], lt[13], lt[14], x]/2 - 
         G[lt[22], lt[1], lt[14], lt[13], x]/2 - 
         G[lt[22], lt[1], lt[14], lt[14], x]/2 + 
         G[lt[22], lt[1], lt[16], lt[1], x]/4 - 
         G[lt[22], lt[1], lt[16], lt[6], x]/4 - G[lt[22], lt[5], lt[1], 
          lt[1], x] - G[lt[22], lt[5], lt[2], lt[13], x]/2 - 
         G[lt[22], lt[5], lt[2], lt[14], x]/2 - 
         G[lt[22], lt[5], lt[5], lt[1], x]/2 + G[lt[22], lt[5], lt[5], 
           lt[13], x]/4 + G[lt[22], lt[5], lt[5], lt[14], x]/4 + 
         G[lt[22], lt[5], lt[9], lt[1], x]/2 - G[lt[22], lt[5], lt[9], 
           lt[13], x]/4 - G[lt[22], lt[5], lt[9], lt[14], x]/4 + 
         G[lt[22], lt[5], lt[13], lt[13], x]/2 + 
         G[lt[22], lt[5], lt[13], lt[14], x]/2 + 
         G[lt[22], lt[5], lt[14], lt[13], x]/2 + 
         G[lt[22], lt[5], lt[14], lt[14], x]/2 + G[lt[22], lt[6], lt[1], 
          lt[1], x] - G[lt[22], lt[6], lt[3], lt[6], x]/2 + 
         G[lt[22], lt[6], lt[3], lt[13], x]/2 + 
         G[lt[22], lt[6], lt[3], lt[14], x]/2 - 
         G[lt[22], lt[6], lt[5], lt[1], x]/2 + G[lt[22], lt[6], lt[5], 
           lt[13], x]/4 + G[lt[22], lt[6], lt[5], lt[14], x]/4 + 
         G[lt[22], lt[6], lt[6], lt[1], x] - G[lt[22], lt[6], lt[6], lt[13], 
           x]/2 - G[lt[22], lt[6], lt[6], lt[14], x]/2 - 
         G[lt[22], lt[6], lt[9], lt[1], x]/2 + G[lt[22], lt[6], lt[9], 
           lt[13], x]/4 + G[lt[22], lt[6], lt[9], lt[14], x]/4 + 
         G[lt[22], lt[6], lt[10], lt[6], x]/2 - 
         G[lt[22], lt[6], lt[13], lt[13], x]/2 - 
         G[lt[22], lt[6], lt[13], lt[14], x]/2 - 
         G[lt[22], lt[6], lt[14], lt[13], x]/2 - 
         G[lt[22], lt[6], lt[14], lt[14], x]/2 + 
         (3*G[lt[22], lt[7], lt[1], lt[1], x])/4 - 
         G[lt[22], lt[7], lt[1], lt[4], x]/4 - G[lt[22], lt[7], lt[1], 
           lt[13], x]/4 - G[lt[22], lt[7], lt[1], lt[14], x]/4 - 
         G[lt[22], lt[7], lt[4], lt[1], x]/4 - G[lt[22], lt[7], lt[4], lt[4], 
           x]/4 + G[lt[22], lt[7], lt[4], lt[13], x]/4 + 
         G[lt[22], lt[7], lt[4], lt[14], x]/4 - 
         G[lt[22], lt[7], lt[5], lt[1], x]/2 + G[lt[22], lt[7], lt[5], 
           lt[13], x]/4 + G[lt[22], lt[7], lt[5], lt[14], x]/4 + 
         G[lt[22], lt[7], lt[7], lt[1], x]/2 - G[lt[22], lt[7], lt[7], lt[4], 
           x]/2 - G[lt[22], lt[7], lt[9], lt[1], x]/2 + 
         G[lt[22], lt[7], lt[9], lt[13], x]/4 + 
         G[lt[22], lt[7], lt[9], lt[14], x]/4 + 
         G[lt[22], lt[7], lt[12], lt[1], x]/4 + 
         G[lt[22], lt[7], lt[12], lt[4], x]/4 - 
         G[lt[22], lt[7], lt[12], lt[13], x]/4 - 
         G[lt[22], lt[7], lt[12], lt[14], x]/4 - G[lt[22], lt[9], lt[1], 
          lt[1], x] + G[lt[22], lt[9], lt[5], lt[1], x]/2 - 
         G[lt[22], lt[9], lt[5], lt[13], x]/4 - 
         G[lt[22], lt[9], lt[5], lt[14], x]/4 - 
         G[lt[22], lt[9], lt[8], lt[13], x]/2 - 
         G[lt[22], lt[9], lt[8], lt[14], x]/2 - 
         G[lt[22], lt[9], lt[9], lt[1], x]/2 + G[lt[22], lt[9], lt[9], 
           lt[13], x]/4 + G[lt[22], lt[9], lt[9], lt[14], x]/4 + 
         G[lt[22], lt[9], lt[13], lt[13], x]/2 + 
         G[lt[22], lt[9], lt[13], lt[14], x]/2 + 
         G[lt[22], lt[9], lt[14], lt[13], x]/2 + 
         G[lt[22], lt[9], lt[14], lt[14], x]/2 + 
         G[lt[22], lt[12], lt[1], lt[1], x]/4 + 
         G[lt[22], lt[12], lt[1], lt[4], x]/4 + 
         G[lt[22], lt[12], lt[1], lt[13], x]/4 + 
         G[lt[22], lt[12], lt[1], lt[14], x]/4 + 
         G[lt[22], lt[12], lt[4], lt[1], x]/4 + 
         G[lt[22], lt[12], lt[4], lt[4], x]/4 + 
         G[lt[22], lt[12], lt[4], lt[13], x]/4 + 
         G[lt[22], lt[12], lt[4], lt[14], x]/4 + 
         G[lt[22], lt[12], lt[12], lt[1], x]/4 + 
         G[lt[22], lt[12], lt[12], lt[4], x]/4 - 
         G[lt[22], lt[12], lt[12], lt[13], x]/4 - 
         G[lt[22], lt[12], lt[12], lt[14], x]/4 - 
         G[lt[22], lt[12], lt[13], lt[13], x]/2 - 
         G[lt[22], lt[12], lt[13], lt[14], x]/2 - 
         G[lt[22], lt[12], lt[14], lt[13], x]/2 - 
         G[lt[22], lt[12], lt[14], lt[14], x]/2 - 
         G[lt[22], lt[16], lt[1], lt[1], x]/4 - 
         G[lt[22], lt[16], lt[1], lt[6], x]/4 + 
         G[lt[22], lt[16], lt[6], lt[6], x]/2 - 
         G[lt[22], lt[16], lt[16], lt[1], x]/4 + 
         G[lt[22], lt[16], lt[16], lt[6], x]/4 - 
         G[lt[22], lt[17], lt[1], lt[4], x]/4 + 
         G[lt[22], lt[17], lt[1], lt[6], x]/4 - 
         G[lt[22], lt[17], lt[1], lt[13], x]/4 - 
         G[lt[22], lt[17], lt[1], lt[14], x]/4 + 
         G[lt[22], lt[17], lt[3], lt[6], x]/2 - 
         G[lt[22], lt[17], lt[3], lt[13], x]/2 - 
         G[lt[22], lt[17], lt[3], lt[14], x]/2 - 
         G[lt[22], lt[17], lt[4], lt[1], x]/4 - 
         G[lt[22], lt[17], lt[4], lt[4], x]/4 - 
         G[lt[22], lt[17], lt[4], lt[13], x]/4 - 
         G[lt[22], lt[17], lt[4], lt[14], x]/4 + 
         G[lt[22], lt[17], lt[6], lt[4], x]/2 - 
         G[lt[22], lt[17], lt[6], lt[6], x]/2 + 
         G[lt[22], lt[17], lt[12], lt[1], x]/4 + 
         G[lt[22], lt[17], lt[12], lt[4], x]/4 - 
         G[lt[22], lt[17], lt[12], lt[13], x]/4 - 
         G[lt[22], lt[17], lt[12], lt[14], x]/4 + 
         G[lt[22], lt[17], lt[13], lt[13], x]/2 + 
         G[lt[22], lt[17], lt[13], lt[14], x]/2 + 
         G[lt[22], lt[17], lt[14], lt[13], x]/2 + 
         G[lt[22], lt[17], lt[14], lt[14], x]/2 - 
         G[lt[22], lt[17], lt[16], lt[1], x]/4 + 
         G[lt[22], lt[17], lt[16], lt[6], x]/4 - 
         G[lt[22], lt[17], lt[17], lt[4], x]/2 - 
         G[lt[22], lt[17], lt[17], lt[6], x]/2 + 
         G[lt[22], lt[17], lt[17], lt[13], x]/2 + 
         G[lt[22], lt[17], lt[17], lt[14], x]/2 - 
         G[lt[22], lt[17], lt[18], lt[4], x]/2 - 
         G[lt[22], lt[17], lt[18], lt[6], x]/2 + 
         G[lt[22], lt[17], lt[18], lt[13], x]/2 + 
         G[lt[22], lt[17], lt[18], lt[14], x]/2 - 
         G[lt[22], lt[18], lt[1], lt[4], x]/4 + 
         G[lt[22], lt[18], lt[1], lt[6], x]/4 - 
         G[lt[22], lt[18], lt[1], lt[13], x]/4 - 
         G[lt[22], lt[18], lt[1], lt[14], x]/4 + 
         G[lt[22], lt[18], lt[3], lt[6], x]/2 - 
         G[lt[22], lt[18], lt[3], lt[13], x]/2 - 
         G[lt[22], lt[18], lt[3], lt[14], x]/2 - 
         G[lt[22], lt[18], lt[4], lt[1], x]/4 - 
         G[lt[22], lt[18], lt[4], lt[4], x]/4 - 
         G[lt[22], lt[18], lt[4], lt[13], x]/4 - 
         G[lt[22], lt[18], lt[4], lt[14], x]/4 + 
         G[lt[22], lt[18], lt[6], lt[4], x]/2 - 
         G[lt[22], lt[18], lt[6], lt[6], x]/2 + 
         G[lt[22], lt[18], lt[12], lt[1], x]/4 + 
         G[lt[22], lt[18], lt[12], lt[4], x]/4 - 
         G[lt[22], lt[18], lt[12], lt[13], x]/4 - 
         G[lt[22], lt[18], lt[12], lt[14], x]/4 + 
         G[lt[22], lt[18], lt[13], lt[13], x]/2 + 
         G[lt[22], lt[18], lt[13], lt[14], x]/2 + 
         G[lt[22], lt[18], lt[14], lt[13], x]/2 + 
         G[lt[22], lt[18], lt[14], lt[14], x]/2 - 
         G[lt[22], lt[18], lt[16], lt[1], x]/4 + 
         G[lt[22], lt[18], lt[16], lt[6], x]/4 - 
         G[lt[22], lt[18], lt[17], lt[4], x]/2 - 
         G[lt[22], lt[18], lt[17], lt[6], x]/2 + 
         G[lt[22], lt[18], lt[17], lt[13], x]/2 + 
         G[lt[22], lt[18], lt[17], lt[14], x]/2 - 
         G[lt[22], lt[18], lt[18], lt[4], x]/2 - 
         G[lt[22], lt[18], lt[18], lt[6], x]/2 + 
         G[lt[22], lt[18], lt[18], lt[13], x]/2 + 
         G[lt[22], lt[18], lt[18], lt[14], x]/2 - 
         G[lt[22], lt[20], lt[1], lt[4], x]/4 - 
         G[lt[22], lt[20], lt[1], lt[6], x]/4 + 
         G[lt[22], lt[20], lt[1], lt[13], x]/4 + 
         G[lt[22], lt[20], lt[1], lt[14], x]/4 + 
         G[lt[22], lt[20], lt[5], lt[1], x]/2 - 
         G[lt[22], lt[20], lt[5], lt[13], x]/4 - 
         G[lt[22], lt[20], lt[5], lt[14], x]/4 - 
         G[lt[22], lt[20], lt[6], lt[1], x]/2 + 
         G[lt[22], lt[20], lt[6], lt[13], x]/4 + 
         G[lt[22], lt[20], lt[6], lt[14], x]/4 - 
         G[lt[22], lt[20], lt[7], lt[1], x]/4 + 
         G[lt[22], lt[20], lt[7], lt[4], x]/4 + 
         G[lt[22], lt[20], lt[9], lt[1], x]/2 - 
         G[lt[22], lt[20], lt[9], lt[13], x]/4 - 
         G[lt[22], lt[20], lt[9], lt[14], x]/4 - 
         G[lt[22], lt[20], lt[12], lt[1], x]/4 - 
         G[lt[22], lt[20], lt[12], lt[4], x]/4 + 
         G[lt[22], lt[20], lt[12], lt[13], x]/4 + 
         G[lt[22], lt[20], lt[12], lt[14], x]/4 + 
         G[lt[22], lt[20], lt[16], lt[1], x]/4 - 
         G[lt[22], lt[20], lt[16], lt[6], x]/4 + 
         G[lt[22], lt[20], lt[17], lt[4], x]/4 + 
         G[lt[22], lt[20], lt[17], lt[6], x]/4 - 
         G[lt[22], lt[20], lt[17], lt[13], x]/4 - 
         G[lt[22], lt[20], lt[17], lt[14], x]/4 + 
         G[lt[22], lt[20], lt[18], lt[4], x]/4 + 
         G[lt[22], lt[20], lt[18], lt[6], x]/4 - 
         G[lt[22], lt[20], lt[18], lt[13], x]/4 - 
         G[lt[22], lt[20], lt[18], lt[14], x]/4 - 
         G[lt[22], lt[21], lt[1], lt[6], x]/2 + 
         G[lt[22], lt[21], lt[1], lt[13], x]/2 + 
         G[lt[22], lt[21], lt[1], lt[14], x]/2 - 
         G[lt[22], lt[21], lt[2], lt[13], x]/2 - 
         G[lt[22], lt[21], lt[2], lt[14], x]/2 - 
         G[lt[22], lt[21], lt[3], lt[6], x]/2 + 
         G[lt[22], lt[21], lt[3], lt[13], x]/2 + 
         G[lt[22], lt[21], lt[3], lt[14], x]/2 + 
         G[lt[22], lt[21], lt[4], lt[13], x]/2 + 
         G[lt[22], lt[21], lt[4], lt[14], x]/2 - 
         G[lt[22], lt[21], lt[6], lt[4], x]/2 - 
         G[lt[22], lt[21], lt[8], lt[13], x]/2 - 
         G[lt[22], lt[21], lt[8], lt[14], x]/2 + 
         G[lt[22], lt[21], lt[10], lt[6], x]/2 + 
         G[lt[22], lt[21], lt[17], lt[4], x]/2 + 
         G[lt[22], lt[21], lt[17], lt[6], x]/2 - 
         G[lt[22], lt[21], lt[17], lt[13], x]/2 - 
         G[lt[22], lt[21], lt[17], lt[14], x]/2 + 
         G[lt[22], lt[21], lt[18], lt[4], x]/2 + 
         G[lt[22], lt[21], lt[18], lt[6], x]/2 - 
         G[lt[22], lt[21], lt[18], lt[13], x]/2 - 
         G[lt[22], lt[21], lt[18], lt[14], x]/2 + 
         G[lt[22], lt[22], lt[1], lt[4], x]/4 + 
         G[lt[22], lt[22], lt[1], lt[6], x]/4 - 
         G[lt[22], lt[22], lt[1], lt[13], x]/4 - 
         G[lt[22], lt[22], lt[1], lt[14], x]/4 - 
         G[lt[22], lt[22], lt[5], lt[1], x]/2 + 
         G[lt[22], lt[22], lt[5], lt[13], x]/4 + 
         G[lt[22], lt[22], lt[5], lt[14], x]/4 + 
         G[lt[22], lt[22], lt[6], lt[1], x]/2 - 
         G[lt[22], lt[22], lt[6], lt[13], x]/4 - 
         G[lt[22], lt[22], lt[6], lt[14], x]/4 + 
         G[lt[22], lt[22], lt[7], lt[1], x]/4 - 
         G[lt[22], lt[22], lt[7], lt[4], x]/4 - 
         G[lt[22], lt[22], lt[9], lt[1], x]/2 + 
         G[lt[22], lt[22], lt[9], lt[13], x]/4 + 
         G[lt[22], lt[22], lt[9], lt[14], x]/4 + 
         G[lt[22], lt[22], lt[12], lt[1], x]/4 + 
         G[lt[22], lt[22], lt[12], lt[4], x]/4 - 
         G[lt[22], lt[22], lt[12], lt[13], x]/4 - 
         G[lt[22], lt[22], lt[12], lt[14], x]/4 - 
         G[lt[22], lt[22], lt[16], lt[1], x]/4 + 
         G[lt[22], lt[22], lt[16], lt[6], x]/4 - 
         G[lt[22], lt[22], lt[17], lt[4], x]/4 - 
         G[lt[22], lt[22], lt[17], lt[6], x]/4 + 
         G[lt[22], lt[22], lt[17], lt[13], x]/4 + 
         G[lt[22], lt[22], lt[17], lt[14], x]/4 - 
         G[lt[22], lt[22], lt[18], lt[4], x]/4 - 
         G[lt[22], lt[22], lt[18], lt[6], x]/4 + 
         G[lt[22], lt[22], lt[18], lt[13], x]/4 + 
         G[lt[22], lt[22], lt[18], lt[14], x]/4 + 
         (G[lt[19], lt[1], lt[6], x]*Log[mm])/4 + 
         (G[lt[19], lt[1], lt[12], x]*Log[mm])/4 - 
         (G[lt[19], lt[1], lt[13], x]*Log[mm])/4 - 
         (G[lt[19], lt[1], lt[14], x]*Log[mm])/4 - 
         (G[lt[19], lt[1], lt[16], x]*Log[mm])/4 + 
         (G[lt[19], lt[2], lt[13], x]*Log[mm])/4 + 
         (G[lt[19], lt[2], lt[14], x]*Log[mm])/4 + 
         (G[lt[19], lt[3], lt[6], x]*Log[mm])/4 - 
         (G[lt[19], lt[3], lt[13], x]*Log[mm])/4 - 
         (G[lt[19], lt[3], lt[14], x]*Log[mm])/4 + 
         (G[lt[19], lt[4], lt[12], x]*Log[mm])/4 - 
         (G[lt[19], lt[4], lt[13], x]*Log[mm])/4 - 
         (G[lt[19], lt[4], lt[14], x]*Log[mm])/4 + 
         (G[lt[19], lt[8], lt[13], x]*Log[mm])/4 + 
         (G[lt[19], lt[8], lt[14], x]*Log[mm])/4 - 
         (G[lt[19], lt[10], lt[6], x]*Log[mm])/4 - 
         (G[lt[19], lt[11], lt[12], x]*Log[mm])/4 + 
         (G[lt[19], lt[15], lt[16], x]*Log[mm])/4 - 
         (G[lt[19], lt[17], lt[6], x]*Log[mm])/4 - 
         (G[lt[19], lt[17], lt[12], x]*Log[mm])/4 + 
         (G[lt[19], lt[17], lt[13], x]*Log[mm])/4 + 
         (G[lt[19], lt[17], lt[14], x]*Log[mm])/4 + 
         (G[lt[19], lt[17], lt[16], x]*Log[mm])/4 - 
         (G[lt[19], lt[18], lt[6], x]*Log[mm])/4 - 
         (G[lt[19], lt[18], lt[12], x]*Log[mm])/4 + 
         (G[lt[19], lt[18], lt[13], x]*Log[mm])/4 + 
         (G[lt[19], lt[18], lt[14], x]*Log[mm])/4 + 
         (G[lt[19], lt[18], lt[16], x]*Log[mm])/4 - 
         (G[lt[20], lt[1], lt[6], x]*Log[mm])/4 - 
         (G[lt[20], lt[1], lt[12], x]*Log[mm])/4 + 
         (G[lt[20], lt[1], lt[13], x]*Log[mm])/4 + 
         (G[lt[20], lt[1], lt[14], x]*Log[mm])/4 + 
         (G[lt[20], lt[1], lt[16], x]*Log[mm])/4 - 
         (G[lt[20], lt[5], lt[5], x]*Log[mm])/4 + 
         (G[lt[20], lt[5], lt[9], x]*Log[mm])/4 - 
         (G[lt[20], lt[5], lt[13], x]*Log[mm])/4 - 
         (G[lt[20], lt[5], lt[14], x]*Log[mm])/4 - 
         (G[lt[20], lt[6], lt[5], x]*Log[mm])/4 + 
         (G[lt[20], lt[6], lt[6], x]*Log[mm])/2 - 
         (G[lt[20], lt[6], lt[9], x]*Log[mm])/4 + 
         (G[lt[20], lt[6], lt[13], x]*Log[mm])/4 + 
         (G[lt[20], lt[6], lt[14], x]*Log[mm])/4 - 
         (G[lt[20], lt[7], lt[5], x]*Log[mm])/4 - 
         (G[lt[20], lt[7], lt[9], x]*Log[mm])/4 + 
         (G[lt[20], lt[7], lt[12], x]*Log[mm])/4 + 
         (G[lt[20], lt[9], lt[5], x]*Log[mm])/4 - 
         (G[lt[20], lt[9], lt[9], x]*Log[mm])/4 - 
         (G[lt[20], lt[9], lt[13], x]*Log[mm])/4 - 
         (G[lt[20], lt[9], lt[14], x]*Log[mm])/4 + 
         (G[lt[20], lt[12], lt[12], x]*Log[mm])/4 + 
         (G[lt[20], lt[12], lt[13], x]*Log[mm])/4 + 
         (G[lt[20], lt[12], lt[14], x]*Log[mm])/4 - 
         (G[lt[20], lt[16], lt[6], x]*Log[mm])/4 - 
         (G[lt[20], lt[16], lt[16], x]*Log[mm])/4 + 
         (G[lt[20], lt[17], lt[6], x]*Log[mm])/4 + 
         (G[lt[20], lt[17], lt[12], x]*Log[mm])/4 - 
         (G[lt[20], lt[17], lt[13], x]*Log[mm])/4 - 
         (G[lt[20], lt[17], lt[14], x]*Log[mm])/4 - 
         (G[lt[20], lt[17], lt[16], x]*Log[mm])/4 + 
         (G[lt[20], lt[18], lt[6], x]*Log[mm])/4 + 
         (G[lt[20], lt[18], lt[12], x]*Log[mm])/4 - 
         (G[lt[20], lt[18], lt[13], x]*Log[mm])/4 - 
         (G[lt[20], lt[18], lt[14], x]*Log[mm])/4 - 
         (G[lt[20], lt[18], lt[16], x]*Log[mm])/4 - 
         (G[lt[20], lt[20], lt[5], x]*Log[mm])/4 + 
         (G[lt[20], lt[20], lt[6], x]*Log[mm])/4 - 
         (G[lt[20], lt[20], lt[9], x]*Log[mm])/4 + 
         (G[lt[20], lt[20], lt[12], x]*Log[mm])/4 - 
         (G[lt[20], lt[20], lt[16], x]*Log[mm])/4 + 
         (G[lt[20], lt[22], lt[5], x]*Log[mm])/4 - 
         (G[lt[20], lt[22], lt[6], x]*Log[mm])/4 + 
         (G[lt[20], lt[22], lt[9], x]*Log[mm])/4 - 
         (G[lt[20], lt[22], lt[12], x]*Log[mm])/4 + 
         (G[lt[20], lt[22], lt[16], x]*Log[mm])/4 - 
         (G[lt[21], lt[1], lt[6], x]*Log[mm])/4 - 
         (G[lt[21], lt[1], lt[12], x]*Log[mm])/4 + 
         (G[lt[21], lt[1], lt[13], x]*Log[mm])/4 + 
         (G[lt[21], lt[1], lt[14], x]*Log[mm])/4 + 
         (G[lt[21], lt[1], lt[16], x]*Log[mm])/4 - 
         (G[lt[21], lt[2], lt[13], x]*Log[mm])/4 - 
         (G[lt[21], lt[2], lt[14], x]*Log[mm])/4 - 
         (G[lt[21], lt[3], lt[6], x]*Log[mm])/4 + 
         (G[lt[21], lt[3], lt[13], x]*Log[mm])/4 + 
         (G[lt[21], lt[3], lt[14], x]*Log[mm])/4 - 
         (G[lt[21], lt[4], lt[12], x]*Log[mm])/4 + 
         (G[lt[21], lt[4], lt[13], x]*Log[mm])/4 + 
         (G[lt[21], lt[4], lt[14], x]*Log[mm])/4 - 
         (G[lt[21], lt[8], lt[13], x]*Log[mm])/4 - 
         (G[lt[21], lt[8], lt[14], x]*Log[mm])/4 + 
         (G[lt[21], lt[10], lt[6], x]*Log[mm])/4 + 
         (G[lt[21], lt[11], lt[12], x]*Log[mm])/4 - 
         (G[lt[21], lt[15], lt[16], x]*Log[mm])/4 + 
         (G[lt[21], lt[17], lt[6], x]*Log[mm])/4 + 
         (G[lt[21], lt[17], lt[12], x]*Log[mm])/4 - 
         (G[lt[21], lt[17], lt[13], x]*Log[mm])/4 - 
         (G[lt[21], lt[17], lt[14], x]*Log[mm])/4 - 
         (G[lt[21], lt[17], lt[16], x]*Log[mm])/4 + 
         (G[lt[21], lt[18], lt[6], x]*Log[mm])/4 + 
         (G[lt[21], lt[18], lt[12], x]*Log[mm])/4 - 
         (G[lt[21], lt[18], lt[13], x]*Log[mm])/4 - 
         (G[lt[21], lt[18], lt[14], x]*Log[mm])/4 - 
         (G[lt[21], lt[18], lt[16], x]*Log[mm])/4 + 
         (G[lt[22], lt[1], lt[6], x]*Log[mm])/4 + 
         (G[lt[22], lt[1], lt[12], x]*Log[mm])/4 - 
         (G[lt[22], lt[1], lt[13], x]*Log[mm])/4 - 
         (G[lt[22], lt[1], lt[14], x]*Log[mm])/4 - 
         (G[lt[22], lt[1], lt[16], x]*Log[mm])/4 + 
         (G[lt[22], lt[5], lt[5], x]*Log[mm])/4 - 
         (G[lt[22], lt[5], lt[9], x]*Log[mm])/4 + 
         (G[lt[22], lt[5], lt[13], x]*Log[mm])/4 + 
         (G[lt[22], lt[5], lt[14], x]*Log[mm])/4 + 
         (G[lt[22], lt[6], lt[5], x]*Log[mm])/4 - 
         (G[lt[22], lt[6], lt[6], x]*Log[mm])/2 + 
         (G[lt[22], lt[6], lt[9], x]*Log[mm])/4 - 
         (G[lt[22], lt[6], lt[13], x]*Log[mm])/4 - 
         (G[lt[22], lt[6], lt[14], x]*Log[mm])/4 + 
         (G[lt[22], lt[7], lt[5], x]*Log[mm])/4 + 
         (G[lt[22], lt[7], lt[9], x]*Log[mm])/4 - 
         (G[lt[22], lt[7], lt[12], x]*Log[mm])/4 - 
         (G[lt[22], lt[9], lt[5], x]*Log[mm])/4 + 
         (G[lt[22], lt[9], lt[9], x]*Log[mm])/4 + 
         (G[lt[22], lt[9], lt[13], x]*Log[mm])/4 + 
         (G[lt[22], lt[9], lt[14], x]*Log[mm])/4 - 
         (G[lt[22], lt[12], lt[12], x]*Log[mm])/4 - 
         (G[lt[22], lt[12], lt[13], x]*Log[mm])/4 - 
         (G[lt[22], lt[12], lt[14], x]*Log[mm])/4 + 
         (G[lt[22], lt[16], lt[6], x]*Log[mm])/4 + 
         (G[lt[22], lt[16], lt[16], x]*Log[mm])/4 - 
         (G[lt[22], lt[17], lt[6], x]*Log[mm])/4 - 
         (G[lt[22], lt[17], lt[12], x]*Log[mm])/4 + 
         (G[lt[22], lt[17], lt[13], x]*Log[mm])/4 + 
         (G[lt[22], lt[17], lt[14], x]*Log[mm])/4 + 
         (G[lt[22], lt[17], lt[16], x]*Log[mm])/4 - 
         (G[lt[22], lt[18], lt[6], x]*Log[mm])/4 - 
         (G[lt[22], lt[18], lt[12], x]*Log[mm])/4 + 
         (G[lt[22], lt[18], lt[13], x]*Log[mm])/4 + 
         (G[lt[22], lt[18], lt[14], x]*Log[mm])/4 + 
         (G[lt[22], lt[18], lt[16], x]*Log[mm])/4 - 
         (G[lt[22], lt[20], lt[5], x]*Log[mm])/4 + 
         (G[lt[22], lt[20], lt[6], x]*Log[mm])/4 - 
         (G[lt[22], lt[20], lt[9], x]*Log[mm])/4 + 
         (G[lt[22], lt[20], lt[12], x]*Log[mm])/4 - 
         (G[lt[22], lt[20], lt[16], x]*Log[mm])/4 + 
         (G[lt[22], lt[22], lt[5], x]*Log[mm])/4 - 
         (G[lt[22], lt[22], lt[6], x]*Log[mm])/4 + 
         (G[lt[22], lt[22], lt[9], x]*Log[mm])/4 - 
         (G[lt[22], lt[22], lt[12], x]*Log[mm])/4 + 
         (G[lt[22], lt[22], lt[16], x]*Log[mm])/4 - 
         (G[lt[20], lt[5], x]*Log[mm]^2)/8 + (G[lt[20], lt[6], x]*Log[mm]^2)/
          8 - (G[lt[20], lt[9], x]*Log[mm]^2)/8 + 
         (G[lt[20], lt[12], x]*Log[mm]^2)/8 - (G[lt[20], lt[16], x]*
           Log[mm]^2)/8 + (G[lt[22], lt[5], x]*Log[mm]^2)/8 - 
         (G[lt[22], lt[6], x]*Log[mm]^2)/8 + (G[lt[22], lt[9], x]*Log[mm]^2)/
          8 - (G[lt[22], lt[12], x]*Log[mm]^2)/8 + 
         (G[lt[22], lt[16], x]*Log[mm]^2)/8 + 
         (G[lt[20], x]*G[0, 1, (S12 - S34 + S15)/S15]*Log[-S12])/4 - 
         (G[lt[22], x]*G[0, 1, (S12 - S34 + S15)/S15]*Log[-S12])/4 + 
         (G[lt[20], lt[5], lt[1], x]*Log[-S12])/2 + 
         (G[lt[20], lt[5], lt[5], x]*Log[-S12])/4 - 
         (G[lt[20], lt[5], lt[9], x]*Log[-S12])/4 - 
         (G[lt[20], lt[6], lt[1], x]*Log[-S12])/2 + 
         (G[lt[20], lt[6], lt[5], x]*Log[-S12])/4 - 
         (G[lt[20], lt[6], lt[6], x]*Log[-S12])/2 + 
         (G[lt[20], lt[6], lt[9], x]*Log[-S12])/4 - 
         (G[lt[20], lt[7], lt[1], x]*Log[-S12])/2 + 
         (G[lt[20], lt[7], lt[5], x]*Log[-S12])/4 - 
         (G[lt[20], lt[7], lt[7], x]*Log[-S12])/2 + 
         (G[lt[20], lt[7], lt[9], x]*Log[-S12])/4 + 
         (G[lt[20], lt[9], lt[1], x]*Log[-S12])/2 - 
         (G[lt[20], lt[9], lt[5], x]*Log[-S12])/4 + 
         (G[lt[20], lt[9], lt[9], x]*Log[-S12])/4 + 
         (G[lt[20], lt[20], lt[5], x]*Log[-S12])/4 - 
         (G[lt[20], lt[20], lt[6], x]*Log[-S12])/4 - 
         (G[lt[20], lt[20], lt[7], x]*Log[-S12])/4 + 
         (G[lt[20], lt[20], lt[9], x]*Log[-S12])/4 - 
         (G[lt[20], lt[22], lt[5], x]*Log[-S12])/4 + 
         (G[lt[20], lt[22], lt[6], x]*Log[-S12])/4 + 
         (G[lt[20], lt[22], lt[7], x]*Log[-S12])/4 - 
         (G[lt[20], lt[22], lt[9], x]*Log[-S12])/4 - 
         (G[lt[22], lt[5], lt[1], x]*Log[-S12])/2 - 
         (G[lt[22], lt[5], lt[5], x]*Log[-S12])/4 + 
         (G[lt[22], lt[5], lt[9], x]*Log[-S12])/4 + 
         (G[lt[22], lt[6], lt[1], x]*Log[-S12])/2 - 
         (G[lt[22], lt[6], lt[5], x]*Log[-S12])/4 + 
         (G[lt[22], lt[6], lt[6], x]*Log[-S12])/2 - 
         (G[lt[22], lt[6], lt[9], x]*Log[-S12])/4 + 
         (G[lt[22], lt[7], lt[1], x]*Log[-S12])/2 - 
         (G[lt[22], lt[7], lt[5], x]*Log[-S12])/4 + 
         (G[lt[22], lt[7], lt[7], x]*Log[-S12])/2 - 
         (G[lt[22], lt[7], lt[9], x]*Log[-S12])/4 - 
         (G[lt[22], lt[9], lt[1], x]*Log[-S12])/2 + 
         (G[lt[22], lt[9], lt[5], x]*Log[-S12])/4 - 
         (G[lt[22], lt[9], lt[9], x]*Log[-S12])/4 + 
         (G[lt[22], lt[20], lt[5], x]*Log[-S12])/4 - 
         (G[lt[22], lt[20], lt[6], x]*Log[-S12])/4 - 
         (G[lt[22], lt[20], lt[7], x]*Log[-S12])/4 + 
         (G[lt[22], lt[20], lt[9], x]*Log[-S12])/4 - 
         (G[lt[22], lt[22], lt[5], x]*Log[-S12])/4 + 
         (G[lt[22], lt[22], lt[6], x]*Log[-S12])/4 + 
         (G[lt[22], lt[22], lt[7], x]*Log[-S12])/4 - 
         (G[lt[22], lt[22], lt[9], x]*Log[-S12])/4 + 
         (G[lt[20], lt[5], x]*Log[-S12]^2)/8 - 
         (G[lt[20], lt[6], x]*Log[-S12]^2)/8 - 
         (G[lt[20], lt[7], x]*Log[-S12]^2)/8 + 
         (G[lt[20], lt[9], x]*Log[-S12]^2)/8 - 
         (G[lt[22], lt[5], x]*Log[-S12]^2)/8 + 
         (G[lt[22], lt[6], x]*Log[-S12]^2)/8 + 
         (G[lt[22], lt[7], x]*Log[-S12]^2)/8 - 
         (G[lt[22], lt[9], x]*Log[-S12]^2)/8 - 
         (Pi^2*G[lt[20], x]*Log[S12 - S34])/48 + 
         (Pi^2*G[lt[22], x]*Log[S12 - S34])/48 + 
         (G[lt[19], x]*G[0, 1, S45/mm]*Log[S12 - S34])/2 - 
         (G[lt[20], x]*G[0, 1, S45/mm]*Log[S12 - S34])/2 - 
         (G[lt[21], x]*G[0, 1, S45/mm]*Log[S12 - S34])/2 + 
         (G[lt[22], x]*G[0, 1, S45/mm]*Log[S12 - S34])/2 - 
         (G[lt[19], lt[1], lt[12], x]*Log[S12 - S34])/4 - 
         (G[lt[19], lt[4], lt[12], x]*Log[S12 - S34])/4 + 
         (G[lt[19], lt[6], lt[1], x]*Log[S12 - S34])/4 + 
         (G[lt[19], lt[6], lt[4], x]*Log[S12 - S34])/4 + 
         (G[lt[19], lt[11], lt[12], x]*Log[S12 - S34])/4 - 
         (G[lt[19], lt[17], lt[1], x]*Log[S12 - S34])/4 - 
         (G[lt[19], lt[17], lt[4], x]*Log[S12 - S34])/4 + 
         (G[lt[19], lt[17], lt[6], x]*Log[S12 - S34])/2 + 
         (G[lt[19], lt[17], lt[12], x]*Log[S12 - S34])/4 - 
         (G[lt[19], lt[17], lt[17], x]*Log[S12 - S34])/2 - 
         (G[lt[19], lt[17], lt[18], x]*Log[S12 - S34])/2 - 
         (G[lt[19], lt[18], lt[1], x]*Log[S12 - S34])/4 - 
         (G[lt[19], lt[18], lt[4], x]*Log[S12 - S34])/4 + 
         (G[lt[19], lt[18], lt[6], x]*Log[S12 - S34])/2 + 
         (G[lt[19], lt[18], lt[12], x]*Log[S12 - S34])/4 - 
         (G[lt[19], lt[18], lt[17], x]*Log[S12 - S34])/2 - 
         (G[lt[19], lt[18], lt[18], x]*Log[S12 - S34])/2 - 
         (G[lt[19], lt[19], lt[6], x]*Log[S12 - S34])/4 + 
         (G[lt[19], lt[19], lt[17], x]*Log[S12 - S34])/4 + 
         (G[lt[19], lt[19], lt[18], x]*Log[S12 - S34])/4 - 
         (G[lt[19], lt[21], lt[6], x]*Log[S12 - S34])/4 + 
         (G[lt[19], lt[21], lt[17], x]*Log[S12 - S34])/4 + 
         (G[lt[19], lt[21], lt[18], x]*Log[S12 - S34])/4 + 
         (G[lt[20], lt[1], lt[1], x]*Log[S12 - S34])/4 - 
         (G[lt[20], lt[1], lt[4], x]*Log[S12 - S34])/4 + 
         (G[lt[20], lt[1], lt[6], x]*Log[S12 - S34])/2 + 
         (G[lt[20], lt[1], lt[12], x]*Log[S12 - S34])/4 + 
         (G[lt[20], lt[7], lt[1], x]*Log[S12 - S34])/4 + 
         (G[lt[20], lt[7], lt[4], x]*Log[S12 - S34])/4 + 
         (G[lt[20], lt[7], lt[7], x]*Log[S12 - S34])/2 - 
         (G[lt[20], lt[7], lt[12], x]*Log[S12 - S34])/4 - 
         (G[lt[20], lt[12], lt[1], x]*Log[S12 - S34])/4 - 
         (G[lt[20], lt[12], lt[4], x]*Log[S12 - S34])/4 - 
         (G[lt[20], lt[12], lt[12], x]*Log[S12 - S34])/4 + 
         (G[lt[20], lt[17], lt[1], x]*Log[S12 - S34])/4 + 
         (G[lt[20], lt[17], lt[4], x]*Log[S12 - S34])/4 - 
         (G[lt[20], lt[17], lt[6], x]*Log[S12 - S34])/2 - 
         (G[lt[20], lt[17], lt[12], x]*Log[S12 - S34])/4 + 
         (G[lt[20], lt[17], lt[17], x]*Log[S12 - S34])/2 + 
         (G[lt[20], lt[17], lt[18], x]*Log[S12 - S34])/2 + 
         (G[lt[20], lt[18], lt[1], x]*Log[S12 - S34])/4 + 
         (G[lt[20], lt[18], lt[4], x]*Log[S12 - S34])/4 - 
         (G[lt[20], lt[18], lt[6], x]*Log[S12 - S34])/2 - 
         (G[lt[20], lt[18], lt[12], x]*Log[S12 - S34])/4 + 
         (G[lt[20], lt[18], lt[17], x]*Log[S12 - S34])/2 + 
         (G[lt[20], lt[18], lt[18], x]*Log[S12 - S34])/2 + 
         (G[lt[20], lt[19], lt[6], x]*Log[S12 - S34])/2 - 
         (G[lt[20], lt[19], lt[17], x]*Log[S12 - S34])/2 - 
         (G[lt[20], lt[19], lt[18], x]*Log[S12 - S34])/2 + 
         (G[lt[20], lt[20], lt[1], x]*Log[S12 - S34])/4 + 
         (G[lt[20], lt[20], lt[7], x]*Log[S12 - S34])/4 - 
         (G[lt[20], lt[20], lt[12], x]*Log[S12 - S34])/4 + 
         (G[lt[20], lt[20], lt[17], x]*Log[S12 - S34])/4 + 
         (G[lt[20], lt[20], lt[18], x]*Log[S12 - S34])/4 + 
         (G[lt[20], lt[20], lt[20], x]*Log[S12 - S34])/4 - 
         (G[lt[20], lt[20], lt[22], x]*Log[S12 - S34])/4 - 
         (G[lt[20], lt[22], lt[1], x]*Log[S12 - S34])/4 - 
         (G[lt[20], lt[22], lt[7], x]*Log[S12 - S34])/4 + 
         (G[lt[20], lt[22], lt[12], x]*Log[S12 - S34])/4 - 
         (G[lt[20], lt[22], lt[17], x]*Log[S12 - S34])/4 - 
         (G[lt[20], lt[22], lt[18], x]*Log[S12 - S34])/4 + 
         (G[lt[20], lt[22], lt[20], x]*Log[S12 - S34])/4 - 
         (G[lt[20], lt[22], lt[22], x]*Log[S12 - S34])/4 + 
         (G[lt[21], lt[1], lt[12], x]*Log[S12 - S34])/4 + 
         (G[lt[21], lt[4], lt[12], x]*Log[S12 - S34])/4 - 
         (G[lt[21], lt[6], lt[1], x]*Log[S12 - S34])/4 - 
         (G[lt[21], lt[6], lt[4], x]*Log[S12 - S34])/4 - 
         (G[lt[21], lt[11], lt[12], x]*Log[S12 - S34])/4 + 
         (G[lt[21], lt[17], lt[1], x]*Log[S12 - S34])/4 + 
         (G[lt[21], lt[17], lt[4], x]*Log[S12 - S34])/4 - 
         (G[lt[21], lt[17], lt[6], x]*Log[S12 - S34])/2 - 
         (G[lt[21], lt[17], lt[12], x]*Log[S12 - S34])/4 + 
         (G[lt[21], lt[17], lt[17], x]*Log[S12 - S34])/2 + 
         (G[lt[21], lt[17], lt[18], x]*Log[S12 - S34])/2 + 
         (G[lt[21], lt[18], lt[1], x]*Log[S12 - S34])/4 + 
         (G[lt[21], lt[18], lt[4], x]*Log[S12 - S34])/4 - 
         (G[lt[21], lt[18], lt[6], x]*Log[S12 - S34])/2 - 
         (G[lt[21], lt[18], lt[12], x]*Log[S12 - S34])/4 + 
         (G[lt[21], lt[18], lt[17], x]*Log[S12 - S34])/2 + 
         (G[lt[21], lt[18], lt[18], x]*Log[S12 - S34])/2 + 
         (G[lt[21], lt[19], lt[6], x]*Log[S12 - S34])/4 - 
         (G[lt[21], lt[19], lt[17], x]*Log[S12 - S34])/4 - 
         (G[lt[21], lt[19], lt[18], x]*Log[S12 - S34])/4 + 
         (G[lt[21], lt[21], lt[6], x]*Log[S12 - S34])/4 - 
         (G[lt[21], lt[21], lt[17], x]*Log[S12 - S34])/4 - 
         (G[lt[21], lt[21], lt[18], x]*Log[S12 - S34])/4 - 
         (G[lt[22], lt[1], lt[1], x]*Log[S12 - S34])/4 + 
         (G[lt[22], lt[1], lt[4], x]*Log[S12 - S34])/4 - 
         (G[lt[22], lt[1], lt[6], x]*Log[S12 - S34])/2 - 
         (G[lt[22], lt[1], lt[12], x]*Log[S12 - S34])/4 - 
         (G[lt[22], lt[7], lt[1], x]*Log[S12 - S34])/4 - 
         (G[lt[22], lt[7], lt[4], x]*Log[S12 - S34])/4 - 
         (G[lt[22], lt[7], lt[7], x]*Log[S12 - S34])/2 + 
         (G[lt[22], lt[7], lt[12], x]*Log[S12 - S34])/4 + 
         (G[lt[22], lt[12], lt[1], x]*Log[S12 - S34])/4 + 
         (G[lt[22], lt[12], lt[4], x]*Log[S12 - S34])/4 + 
         (G[lt[22], lt[12], lt[12], x]*Log[S12 - S34])/4 - 
         (G[lt[22], lt[17], lt[1], x]*Log[S12 - S34])/4 - 
         (G[lt[22], lt[17], lt[4], x]*Log[S12 - S34])/4 + 
         (G[lt[22], lt[17], lt[6], x]*Log[S12 - S34])/2 + 
         (G[lt[22], lt[17], lt[12], x]*Log[S12 - S34])/4 - 
         (G[lt[22], lt[17], lt[17], x]*Log[S12 - S34])/2 - 
         (G[lt[22], lt[17], lt[18], x]*Log[S12 - S34])/2 - 
         (G[lt[22], lt[18], lt[1], x]*Log[S12 - S34])/4 - 
         (G[lt[22], lt[18], lt[4], x]*Log[S12 - S34])/4 + 
         (G[lt[22], lt[18], lt[6], x]*Log[S12 - S34])/2 + 
         (G[lt[22], lt[18], lt[12], x]*Log[S12 - S34])/4 - 
         (G[lt[22], lt[18], lt[17], x]*Log[S12 - S34])/2 - 
         (G[lt[22], lt[18], lt[18], x]*Log[S12 - S34])/2 + 
         (G[lt[22], lt[20], lt[1], x]*Log[S12 - S34])/4 + 
         (G[lt[22], lt[20], lt[7], x]*Log[S12 - S34])/4 - 
         (G[lt[22], lt[20], lt[12], x]*Log[S12 - S34])/4 + 
         (G[lt[22], lt[20], lt[17], x]*Log[S12 - S34])/4 + 
         (G[lt[22], lt[20], lt[18], x]*Log[S12 - S34])/4 + 
         (G[lt[22], lt[20], lt[20], x]*Log[S12 - S34])/4 - 
         (G[lt[22], lt[20], lt[22], x]*Log[S12 - S34])/4 - 
         (G[lt[22], lt[21], lt[6], x]*Log[S12 - S34])/2 + 
         (G[lt[22], lt[21], lt[17], x]*Log[S12 - S34])/2 + 
         (G[lt[22], lt[21], lt[18], x]*Log[S12 - S34])/2 - 
         (G[lt[22], lt[22], lt[1], x]*Log[S12 - S34])/4 - 
         (G[lt[22], lt[22], lt[7], x]*Log[S12 - S34])/4 + 
         (G[lt[22], lt[22], lt[12], x]*Log[S12 - S34])/4 - 
         (G[lt[22], lt[22], lt[17], x]*Log[S12 - S34])/4 - 
         (G[lt[22], lt[22], lt[18], x]*Log[S12 - S34])/4 + 
         (G[lt[22], lt[22], lt[20], x]*Log[S12 - S34])/4 - 
         (G[lt[22], lt[22], lt[22], x]*Log[S12 - S34])/4 + 
         (G[lt[19], lt[6], x]*Log[S12 - S34]^2)/8 - 
         (G[lt[19], lt[17], x]*Log[S12 - S34]^2)/8 - 
         (G[lt[19], lt[18], x]*Log[S12 - S34]^2)/8 + 
         (G[lt[20], lt[1], x]*Log[S12 - S34]^2)/8 + 
         (G[lt[20], lt[7], x]*Log[S12 - S34]^2)/8 - 
         (G[lt[20], lt[12], x]*Log[S12 - S34]^2)/8 + 
         (G[lt[20], lt[17], x]*Log[S12 - S34]^2)/8 + 
         (G[lt[20], lt[18], x]*Log[S12 - S34]^2)/8 + 
         (G[lt[20], lt[20], x]*Log[S12 - S34]^2)/8 - 
         (G[lt[20], lt[22], x]*Log[S12 - S34]^2)/8 - 
         (G[lt[21], lt[6], x]*Log[S12 - S34]^2)/8 + 
         (G[lt[21], lt[17], x]*Log[S12 - S34]^2)/8 + 
         (G[lt[21], lt[18], x]*Log[S12 - S34]^2)/8 - 
         (G[lt[22], lt[1], x]*Log[S12 - S34]^2)/8 - 
         (G[lt[22], lt[7], x]*Log[S12 - S34]^2)/8 + 
         (G[lt[22], lt[12], x]*Log[S12 - S34]^2)/8 - 
         (G[lt[22], lt[17], x]*Log[S12 - S34]^2)/8 - 
         (G[lt[22], lt[18], x]*Log[S12 - S34]^2)/8 + 
         (G[lt[22], lt[20], x]*Log[S12 - S34]^2)/8 - 
         (G[lt[22], lt[22], x]*Log[S12 - S34]^2)/8 + 
         (G[lt[20], x]*Log[S12 - S34]^3)/24 - (G[lt[22], x]*Log[S12 - S34]^3)/
          24 + (G[lt[19], lt[1], lt[2], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[19], lt[1], lt[4], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[19], lt[1], lt[6], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[19], lt[1], lt[8], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[19], lt[1], lt[10], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[19], lt[1], lt[12], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[19], lt[1], lt[13], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[19], lt[1], lt[14], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[19], lt[1], lt[16], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[19], lt[2], lt[2], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[19], lt[2], lt[8], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[19], lt[2], lt[13], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[19], lt[2], lt[14], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[19], lt[3], lt[2], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[19], lt[3], lt[6], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[19], lt[3], lt[8], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[19], lt[3], lt[10], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[19], lt[3], lt[13], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[19], lt[3], lt[14], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[19], lt[4], lt[1], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[19], lt[4], lt[2], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[19], lt[4], lt[4], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[19], lt[4], lt[8], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[19], lt[4], lt[12], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[19], lt[4], lt[13], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[19], lt[4], lt[14], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[19], lt[8], lt[2], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[19], lt[8], lt[8], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[19], lt[8], lt[13], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[19], lt[8], lt[14], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[19], lt[10], lt[6], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[19], lt[10], lt[10], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[19], lt[11], lt[1], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[19], lt[11], lt[2], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[19], lt[11], lt[4], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[19], lt[11], lt[8], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[19], lt[11], lt[12], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[19], lt[15], lt[1], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[19], lt[15], lt[10], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[19], lt[15], lt[16], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[19], lt[17], lt[4], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[19], lt[17], lt[6], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[19], lt[17], lt[12], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[19], lt[17], lt[13], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[19], lt[17], lt[14], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[19], lt[17], lt[16], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[19], lt[18], lt[4], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[19], lt[18], lt[6], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[19], lt[18], lt[12], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[19], lt[18], lt[13], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[19], lt[18], lt[14], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[19], lt[18], lt[16], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[19], lt[19], lt[2], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[19], lt[19], lt[4], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[19], lt[19], lt[8], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[19], lt[19], lt[10], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[19], lt[21], lt[2], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[19], lt[21], lt[4], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[19], lt[21], lt[8], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[19], lt[21], lt[10], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[20], lt[1], lt[2], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[20], lt[1], lt[4], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[20], lt[1], lt[6], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[1], lt[8], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[20], lt[1], lt[10], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[1], lt[12], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[20], lt[1], lt[13], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[20], lt[1], lt[14], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[20], lt[1], lt[16], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[20], lt[5], lt[2], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[5], lt[5], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[20], lt[5], lt[9], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[5], lt[13], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[5], lt[14], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[6], lt[5], x]*Log[(mm - S45)/mm])/2 + 
         G[lt[20], lt[6], lt[6], x]*Log[(mm - S45)/mm] - 
         (G[lt[20], lt[6], lt[9], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[6], lt[10], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[20], lt[6], lt[13], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[20], lt[6], lt[14], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[20], lt[7], lt[1], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[20], lt[7], lt[4], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[20], lt[7], lt[5], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[20], lt[7], lt[7], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[7], lt[9], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[20], lt[7], lt[12], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[20], lt[9], lt[5], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[20], lt[9], lt[8], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[9], lt[9], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[9], lt[13], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[9], lt[14], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[12], lt[1], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[20], lt[12], lt[4], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[20], lt[12], lt[12], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[20], lt[12], lt[13], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[20], lt[12], lt[14], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[20], lt[16], lt[1], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[20], lt[16], lt[6], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[16], lt[16], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[20], lt[17], lt[4], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[20], lt[17], lt[6], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[20], lt[17], lt[12], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[20], lt[17], lt[13], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[17], lt[14], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[17], lt[16], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[20], lt[18], lt[4], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[20], lt[18], lt[6], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[20], lt[18], lt[12], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[20], lt[18], lt[13], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[18], lt[14], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[18], lt[16], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[20], lt[19], lt[2], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[19], lt[4], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[20], lt[19], lt[8], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[19], lt[10], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[20], lt[5], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[20], lt[20], lt[6], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[20], lt[20], lt[7], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[20], lt[20], lt[9], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[20], lt[20], lt[12], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[20], lt[20], lt[16], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[20], lt[22], lt[5], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[22], lt[6], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[22], lt[7], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[20], lt[22], lt[9], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[22], lt[12], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[20], lt[22], lt[16], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[21], lt[1], lt[2], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[21], lt[1], lt[4], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[21], lt[1], lt[6], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[21], lt[1], lt[8], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[21], lt[1], lt[10], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[21], lt[1], lt[12], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[21], lt[1], lt[13], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[21], lt[1], lt[14], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[21], lt[1], lt[16], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[21], lt[2], lt[2], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[21], lt[2], lt[8], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[21], lt[2], lt[13], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[21], lt[2], lt[14], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[21], lt[3], lt[2], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[21], lt[3], lt[6], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[21], lt[3], lt[8], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[21], lt[3], lt[10], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[21], lt[3], lt[13], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[21], lt[3], lt[14], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[21], lt[4], lt[1], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[21], lt[4], lt[2], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[21], lt[4], lt[4], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[21], lt[4], lt[8], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[21], lt[4], lt[12], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[21], lt[4], lt[13], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[21], lt[4], lt[14], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[21], lt[8], lt[2], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[21], lt[8], lt[8], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[21], lt[8], lt[13], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[21], lt[8], lt[14], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[21], lt[10], lt[6], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[21], lt[10], lt[10], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[21], lt[11], lt[1], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[21], lt[11], lt[2], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[21], lt[11], lt[4], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[21], lt[11], lt[8], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[21], lt[11], lt[12], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[21], lt[15], lt[1], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[21], lt[15], lt[10], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[21], lt[15], lt[16], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[21], lt[17], lt[4], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[21], lt[17], lt[6], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[21], lt[17], lt[12], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[21], lt[17], lt[13], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[21], lt[17], lt[14], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[21], lt[17], lt[16], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[21], lt[18], lt[4], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[21], lt[18], lt[6], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[21], lt[18], lt[12], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[21], lt[18], lt[13], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[21], lt[18], lt[14], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[21], lt[18], lt[16], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[21], lt[19], lt[2], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[21], lt[19], lt[4], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[21], lt[19], lt[8], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[21], lt[19], lt[10], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[21], lt[21], lt[2], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[21], lt[21], lt[4], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[21], lt[21], lt[8], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[21], lt[21], lt[10], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[22], lt[1], lt[2], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[22], lt[1], lt[4], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[22], lt[1], lt[6], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[1], lt[8], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[22], lt[1], lt[10], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[1], lt[12], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[22], lt[1], lt[13], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[22], lt[1], lt[14], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[22], lt[1], lt[16], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[22], lt[5], lt[2], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[5], lt[5], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[22], lt[5], lt[9], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[5], lt[13], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[5], lt[14], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[6], lt[5], x]*Log[(mm - S45)/mm])/2 - 
         G[lt[22], lt[6], lt[6], x]*Log[(mm - S45)/mm] + 
         (G[lt[22], lt[6], lt[9], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[6], lt[10], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[22], lt[6], lt[13], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[22], lt[6], lt[14], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[22], lt[7], lt[1], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[22], lt[7], lt[4], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[22], lt[7], lt[5], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[22], lt[7], lt[7], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[7], lt[9], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[22], lt[7], lt[12], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[22], lt[9], lt[5], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[22], lt[9], lt[8], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[9], lt[9], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[9], lt[13], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[9], lt[14], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[12], lt[1], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[22], lt[12], lt[4], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[22], lt[12], lt[12], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[22], lt[12], lt[13], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[22], lt[12], lt[14], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[22], lt[16], lt[1], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[22], lt[16], lt[6], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[16], lt[16], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[22], lt[17], lt[4], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[22], lt[17], lt[6], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[22], lt[17], lt[12], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[22], lt[17], lt[13], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[17], lt[14], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[17], lt[16], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[22], lt[18], lt[4], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[22], lt[18], lt[6], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[22], lt[18], lt[12], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[22], lt[18], lt[13], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[18], lt[14], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[18], lt[16], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[22], lt[20], lt[5], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[20], lt[6], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[20], lt[7], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[22], lt[20], lt[9], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[20], lt[12], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[22], lt[20], lt[16], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[22], lt[21], lt[2], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[21], lt[4], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[22], lt[21], lt[8], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[21], lt[10], x]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[22], lt[5], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[22], lt[22], lt[6], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[22], lt[22], lt[7], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[22], lt[22], lt[9], x]*Log[(mm - S45)/mm])/2 - 
         (G[lt[22], lt[22], lt[12], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[22], lt[22], lt[16], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[19], lt[2], x]*Log[mm]*Log[(mm - S45)/mm])/4 + 
         (G[lt[19], lt[8], x]*Log[mm]*Log[(mm - S45)/mm])/4 - 
         (G[lt[19], lt[10], x]*Log[mm]*Log[(mm - S45)/mm])/4 - 
         (G[lt[19], lt[11], x]*Log[mm]*Log[(mm - S45)/mm])/4 + 
         (G[lt[19], lt[15], x]*Log[mm]*Log[(mm - S45)/mm])/4 - 
         (G[lt[20], lt[5], x]*Log[mm]*Log[(mm - S45)/mm])/2 + 
         (G[lt[20], lt[6], x]*Log[mm]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[9], x]*Log[mm]*Log[(mm - S45)/mm])/2 + 
         (G[lt[20], lt[12], x]*Log[mm]*Log[(mm - S45)/mm])/2 - 
         (G[lt[20], lt[16], x]*Log[mm]*Log[(mm - S45)/mm])/2 - 
         (G[lt[21], lt[2], x]*Log[mm]*Log[(mm - S45)/mm])/4 - 
         (G[lt[21], lt[8], x]*Log[mm]*Log[(mm - S45)/mm])/4 + 
         (G[lt[21], lt[10], x]*Log[mm]*Log[(mm - S45)/mm])/4 + 
         (G[lt[21], lt[11], x]*Log[mm]*Log[(mm - S45)/mm])/4 - 
         (G[lt[21], lt[15], x]*Log[mm]*Log[(mm - S45)/mm])/4 + 
         (G[lt[22], lt[5], x]*Log[mm]*Log[(mm - S45)/mm])/2 - 
         (G[lt[22], lt[6], x]*Log[mm]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[9], x]*Log[mm]*Log[(mm - S45)/mm])/2 - 
         (G[lt[22], lt[12], x]*Log[mm]*Log[(mm - S45)/mm])/2 + 
         (G[lt[22], lt[16], x]*Log[mm]*Log[(mm - S45)/mm])/2 - 
         (G[lt[19], lt[1], x]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 - 
         (G[lt[19], lt[4], x]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 + 
         (G[lt[19], lt[11], x]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 - 
         (G[lt[19], lt[17], x]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 - 
         (G[lt[19], lt[18], x]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 + 
         (G[lt[19], lt[19], x]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 + 
         (G[lt[19], lt[21], x]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 + 
         (G[lt[20], lt[1], x]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 + 
         (G[lt[20], lt[7], x]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 - 
         (G[lt[20], lt[12], x]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 + 
         (G[lt[20], lt[17], x]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 + 
         (G[lt[20], lt[18], x]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 - 
         (G[lt[20], lt[19], x]*Log[S12 - S34]*Log[(mm - S45)/mm])/2 + 
         (G[lt[20], lt[20], x]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 - 
         (G[lt[20], lt[22], x]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 + 
         (G[lt[21], lt[1], x]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 + 
         (G[lt[21], lt[4], x]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 - 
         (G[lt[21], lt[11], x]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 + 
         (G[lt[21], lt[17], x]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 + 
         (G[lt[21], lt[18], x]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 - 
         (G[lt[21], lt[19], x]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 - 
         (G[lt[21], lt[21], x]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 - 
         (G[lt[22], lt[1], x]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 - 
         (G[lt[22], lt[7], x]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 + 
         (G[lt[22], lt[12], x]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 - 
         (G[lt[22], lt[17], x]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 - 
         (G[lt[22], lt[18], x]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 + 
         (G[lt[22], lt[20], x]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 + 
         (G[lt[22], lt[21], x]*Log[S12 - S34]*Log[(mm - S45)/mm])/2 - 
         (G[lt[22], lt[22], x]*Log[S12 - S34]*Log[(mm - S45)/mm])/4 - 
         (G[lt[19], x]*Log[S12 - S34]^2*Log[(mm - S45)/mm])/8 + 
         (G[lt[20], x]*Log[S12 - S34]^2*Log[(mm - S45)/mm])/8 + 
         (G[lt[21], x]*Log[S12 - S34]^2*Log[(mm - S45)/mm])/8 - 
         (G[lt[22], x]*Log[S12 - S34]^2*Log[(mm - S45)/mm])/8 + 
         (G[lt[19], lt[2], x]*Log[(mm - S45)/mm]^2)/4 - 
         (G[lt[19], lt[4], x]*Log[(mm - S45)/mm]^2)/8 + 
         (G[lt[19], lt[8], x]*Log[(mm - S45)/mm]^2)/4 - 
         (G[lt[19], lt[10], x]*Log[(mm - S45)/mm]^2)/4 - 
         (G[lt[19], lt[11], x]*Log[(mm - S45)/mm]^2)/8 + 
         (G[lt[19], lt[15], x]*Log[(mm - S45)/mm]^2)/8 - 
         (G[lt[20], lt[5], x]*Log[(mm - S45)/mm]^2)/2 + 
         (G[lt[20], lt[6], x]*Log[(mm - S45)/mm]^2)/2 + 
         (G[lt[20], lt[7], x]*Log[(mm - S45)/mm]^2)/8 - 
         (G[lt[20], lt[9], x]*Log[(mm - S45)/mm]^2)/2 + 
         (3*G[lt[20], lt[12], x]*Log[(mm - S45)/mm]^2)/8 - 
         (3*G[lt[20], lt[16], x]*Log[(mm - S45)/mm]^2)/8 - 
         (G[lt[21], lt[2], x]*Log[(mm - S45)/mm]^2)/4 + 
         (G[lt[21], lt[4], x]*Log[(mm - S45)/mm]^2)/8 - 
         (G[lt[21], lt[8], x]*Log[(mm - S45)/mm]^2)/4 + 
         (G[lt[21], lt[10], x]*Log[(mm - S45)/mm]^2)/4 + 
         (G[lt[21], lt[11], x]*Log[(mm - S45)/mm]^2)/8 - 
         (G[lt[21], lt[15], x]*Log[(mm - S45)/mm]^2)/8 + 
         (G[lt[22], lt[5], x]*Log[(mm - S45)/mm]^2)/2 - 
         (G[lt[22], lt[6], x]*Log[(mm - S45)/mm]^2)/2 - 
         (G[lt[22], lt[7], x]*Log[(mm - S45)/mm]^2)/8 + 
         (G[lt[22], lt[9], x]*Log[(mm - S45)/mm]^2)/2 - 
         (3*G[lt[22], lt[12], x]*Log[(mm - S45)/mm]^2)/8 + 
         (3*G[lt[22], lt[16], x]*Log[(mm - S45)/mm]^2)/8 - 
         (G[lt[19], x]*Log[S12 - S34]*Log[(mm - S45)/mm]^2)/8 + 
         (G[lt[20], x]*Log[S12 - S34]*Log[(mm - S45)/mm]^2)/8 + 
         (G[lt[21], x]*Log[S12 - S34]*Log[(mm - S45)/mm]^2)/8 - 
         (G[lt[22], x]*Log[S12 - S34]*Log[(mm - S45)/mm]^2)/8 + 
         (Pi^2*G[lt[20], x]*Log[-((S12 - S34)/S15)])/48 - 
         (Pi^2*G[lt[22], x]*Log[-((S12 - S34)/S15)])/48 - 
         G[lt[20], lt[1], lt[1], x]*Log[-((S12 - S34)/S15)] - 
         (G[lt[20], lt[20], lt[1], x]*Log[-((S12 - S34)/S15)])/2 - 
         (G[lt[20], lt[20], lt[20], x]*Log[-((S12 - S34)/S15)])/4 + 
         (G[lt[20], lt[20], lt[22], x]*Log[-((S12 - S34)/S15)])/4 + 
         (G[lt[20], lt[22], lt[1], x]*Log[-((S12 - S34)/S15)])/2 - 
         (G[lt[20], lt[22], lt[20], x]*Log[-((S12 - S34)/S15)])/4 + 
         (G[lt[20], lt[22], lt[22], x]*Log[-((S12 - S34)/S15)])/4 + 
         G[lt[22], lt[1], lt[1], x]*Log[-((S12 - S34)/S15)] - 
         (G[lt[22], lt[20], lt[1], x]*Log[-((S12 - S34)/S15)])/2 - 
         (G[lt[22], lt[20], lt[20], x]*Log[-((S12 - S34)/S15)])/4 + 
         (G[lt[22], lt[20], lt[22], x]*Log[-((S12 - S34)/S15)])/4 + 
         (G[lt[22], lt[22], lt[1], x]*Log[-((S12 - S34)/S15)])/2 - 
         (G[lt[22], lt[22], lt[20], x]*Log[-((S12 - S34)/S15)])/4 + 
         (G[lt[22], lt[22], lt[22], x]*Log[-((S12 - S34)/S15)])/4 - 
         (G[lt[20], lt[1], x]*Log[-S12]*Log[-((S12 - S34)/S15)])/2 - 
         (G[lt[20], lt[20], x]*Log[-S12]*Log[-((S12 - S34)/S15)])/4 + 
         (G[lt[20], lt[22], x]*Log[-S12]*Log[-((S12 - S34)/S15)])/4 + 
         (G[lt[22], lt[1], x]*Log[-S12]*Log[-((S12 - S34)/S15)])/2 - 
         (G[lt[22], lt[20], x]*Log[-S12]*Log[-((S12 - S34)/S15)])/4 + 
         (G[lt[22], lt[22], x]*Log[-S12]*Log[-((S12 - S34)/S15)])/4 - 
         (G[lt[20], x]*Log[-S12]^2*Log[-((S12 - S34)/S15)])/8 + 
         (G[lt[22], x]*Log[-S12]^2*Log[-((S12 - S34)/S15)])/8 + 
         (Pi^2*G[lt[20], x]*Log[-S15])/48 - (Pi^2*G[lt[22], x]*Log[-S15])/
          48 - (G[lt[19], x]*G[0, 1, S45/mm]*Log[-S15])/2 + 
         (G[lt[20], x]*G[0, 1, S45/mm]*Log[-S15])/2 + 
         (G[lt[21], x]*G[0, 1, S45/mm]*Log[-S15])/2 - 
         (G[lt[22], x]*G[0, 1, S45/mm]*Log[-S15])/2 + 
         (G[lt[19], lt[1], lt[16], x]*Log[-S15])/4 - 
         (G[lt[19], lt[6], lt[1], x]*Log[-S15])/4 - 
         (G[lt[19], lt[15], lt[16], x]*Log[-S15])/4 + 
         (G[lt[19], lt[17], lt[1], x]*Log[-S15])/4 - 
         (G[lt[19], lt[17], lt[6], x]*Log[-S15])/2 - 
         (G[lt[19], lt[17], lt[16], x]*Log[-S15])/4 + 
         (G[lt[19], lt[17], lt[17], x]*Log[-S15])/2 + 
         (G[lt[19], lt[17], lt[18], x]*Log[-S15])/2 + 
         (G[lt[19], lt[18], lt[1], x]*Log[-S15])/4 - 
         (G[lt[19], lt[18], lt[6], x]*Log[-S15])/2 - 
         (G[lt[19], lt[18], lt[16], x]*Log[-S15])/4 + 
         (G[lt[19], lt[18], lt[17], x]*Log[-S15])/2 + 
         (G[lt[19], lt[18], lt[18], x]*Log[-S15])/2 + 
         (G[lt[19], lt[19], lt[6], x]*Log[-S15])/4 - 
         (G[lt[19], lt[19], lt[17], x]*Log[-S15])/4 - 
         (G[lt[19], lt[19], lt[18], x]*Log[-S15])/4 + 
         (G[lt[19], lt[21], lt[6], x]*Log[-S15])/4 - 
         (G[lt[19], lt[21], lt[17], x]*Log[-S15])/4 - 
         (G[lt[19], lt[21], lt[18], x]*Log[-S15])/4 - 
         (G[lt[20], lt[1], lt[1], x]*Log[-S15])/4 - 
         (G[lt[20], lt[1], lt[6], x]*Log[-S15])/2 - 
         (G[lt[20], lt[1], lt[16], x]*Log[-S15])/4 + 
         (G[lt[20], lt[16], lt[1], x]*Log[-S15])/4 + 
         (G[lt[20], lt[16], lt[16], x]*Log[-S15])/4 - 
         (G[lt[20], lt[17], lt[1], x]*Log[-S15])/4 + 
         (G[lt[20], lt[17], lt[6], x]*Log[-S15])/2 + 
         (G[lt[20], lt[17], lt[16], x]*Log[-S15])/4 - 
         (G[lt[20], lt[17], lt[17], x]*Log[-S15])/2 - 
         (G[lt[20], lt[17], lt[18], x]*Log[-S15])/2 - 
         (G[lt[20], lt[18], lt[1], x]*Log[-S15])/4 + 
         (G[lt[20], lt[18], lt[6], x]*Log[-S15])/2 + 
         (G[lt[20], lt[18], lt[16], x]*Log[-S15])/4 - 
         (G[lt[20], lt[18], lt[17], x]*Log[-S15])/2 - 
         (G[lt[20], lt[18], lt[18], x]*Log[-S15])/2 - 
         (G[lt[20], lt[19], lt[6], x]*Log[-S15])/2 + 
         (G[lt[20], lt[19], lt[17], x]*Log[-S15])/2 + 
         (G[lt[20], lt[19], lt[18], x]*Log[-S15])/2 - 
         (G[lt[20], lt[20], lt[1], x]*Log[-S15])/4 + 
         (G[lt[20], lt[20], lt[16], x]*Log[-S15])/4 - 
         (G[lt[20], lt[20], lt[17], x]*Log[-S15])/4 - 
         (G[lt[20], lt[20], lt[18], x]*Log[-S15])/4 - 
         (G[lt[20], lt[20], lt[20], x]*Log[-S15])/4 + 
         (G[lt[20], lt[20], lt[22], x]*Log[-S15])/4 + 
         (G[lt[20], lt[22], lt[1], x]*Log[-S15])/4 - 
         (G[lt[20], lt[22], lt[16], x]*Log[-S15])/4 + 
         (G[lt[20], lt[22], lt[17], x]*Log[-S15])/4 + 
         (G[lt[20], lt[22], lt[18], x]*Log[-S15])/4 - 
         (G[lt[20], lt[22], lt[20], x]*Log[-S15])/4 + 
         (G[lt[20], lt[22], lt[22], x]*Log[-S15])/4 - 
         (G[lt[21], lt[1], lt[16], x]*Log[-S15])/4 + 
         (G[lt[21], lt[6], lt[1], x]*Log[-S15])/4 + 
         (G[lt[21], lt[15], lt[16], x]*Log[-S15])/4 - 
         (G[lt[21], lt[17], lt[1], x]*Log[-S15])/4 + 
         (G[lt[21], lt[17], lt[6], x]*Log[-S15])/2 + 
         (G[lt[21], lt[17], lt[16], x]*Log[-S15])/4 - 
         (G[lt[21], lt[17], lt[17], x]*Log[-S15])/2 - 
         (G[lt[21], lt[17], lt[18], x]*Log[-S15])/2 - 
         (G[lt[21], lt[18], lt[1], x]*Log[-S15])/4 + 
         (G[lt[21], lt[18], lt[6], x]*Log[-S15])/2 + 
         (G[lt[21], lt[18], lt[16], x]*Log[-S15])/4 - 
         (G[lt[21], lt[18], lt[17], x]*Log[-S15])/2 - 
         (G[lt[21], lt[18], lt[18], x]*Log[-S15])/2 - 
         (G[lt[21], lt[19], lt[6], x]*Log[-S15])/4 + 
         (G[lt[21], lt[19], lt[17], x]*Log[-S15])/4 + 
         (G[lt[21], lt[19], lt[18], x]*Log[-S15])/4 - 
         (G[lt[21], lt[21], lt[6], x]*Log[-S15])/4 + 
         (G[lt[21], lt[21], lt[17], x]*Log[-S15])/4 + 
         (G[lt[21], lt[21], lt[18], x]*Log[-S15])/4 + 
         (G[lt[22], lt[1], lt[1], x]*Log[-S15])/4 + 
         (G[lt[22], lt[1], lt[6], x]*Log[-S15])/2 + 
         (G[lt[22], lt[1], lt[16], x]*Log[-S15])/4 - 
         (G[lt[22], lt[16], lt[1], x]*Log[-S15])/4 - 
         (G[lt[22], lt[16], lt[16], x]*Log[-S15])/4 + 
         (G[lt[22], lt[17], lt[1], x]*Log[-S15])/4 - 
         (G[lt[22], lt[17], lt[6], x]*Log[-S15])/2 - 
         (G[lt[22], lt[17], lt[16], x]*Log[-S15])/4 + 
         (G[lt[22], lt[17], lt[17], x]*Log[-S15])/2 + 
         (G[lt[22], lt[17], lt[18], x]*Log[-S15])/2 + 
         (G[lt[22], lt[18], lt[1], x]*Log[-S15])/4 - 
         (G[lt[22], lt[18], lt[6], x]*Log[-S15])/2 - 
         (G[lt[22], lt[18], lt[16], x]*Log[-S15])/4 + 
         (G[lt[22], lt[18], lt[17], x]*Log[-S15])/2 + 
         (G[lt[22], lt[18], lt[18], x]*Log[-S15])/2 - 
         (G[lt[22], lt[20], lt[1], x]*Log[-S15])/4 + 
         (G[lt[22], lt[20], lt[16], x]*Log[-S15])/4 - 
         (G[lt[22], lt[20], lt[17], x]*Log[-S15])/4 - 
         (G[lt[22], lt[20], lt[18], x]*Log[-S15])/4 - 
         (G[lt[22], lt[20], lt[20], x]*Log[-S15])/4 + 
         (G[lt[22], lt[20], lt[22], x]*Log[-S15])/4 + 
         (G[lt[22], lt[21], lt[6], x]*Log[-S15])/2 - 
         (G[lt[22], lt[21], lt[17], x]*Log[-S15])/2 - 
         (G[lt[22], lt[21], lt[18], x]*Log[-S15])/2 + 
         (G[lt[22], lt[22], lt[1], x]*Log[-S15])/4 - 
         (G[lt[22], lt[22], lt[16], x]*Log[-S15])/4 + 
         (G[lt[22], lt[22], lt[17], x]*Log[-S15])/4 + 
         (G[lt[22], lt[22], lt[18], x]*Log[-S15])/4 - 
         (G[lt[22], lt[22], lt[20], x]*Log[-S15])/4 + 
         (G[lt[22], lt[22], lt[22], x]*Log[-S15])/4 + 
         (G[lt[19], lt[1], x]*Log[(mm - S45)/mm]*Log[-S15])/4 - 
         (G[lt[19], lt[15], x]*Log[(mm - S45)/mm]*Log[-S15])/4 + 
         (G[lt[19], lt[17], x]*Log[(mm - S45)/mm]*Log[-S15])/4 + 
         (G[lt[19], lt[18], x]*Log[(mm - S45)/mm]*Log[-S15])/4 - 
         (G[lt[19], lt[19], x]*Log[(mm - S45)/mm]*Log[-S15])/4 - 
         (G[lt[19], lt[21], x]*Log[(mm - S45)/mm]*Log[-S15])/4 - 
         (G[lt[20], lt[1], x]*Log[(mm - S45)/mm]*Log[-S15])/4 + 
         (G[lt[20], lt[16], x]*Log[(mm - S45)/mm]*Log[-S15])/4 - 
         (G[lt[20], lt[17], x]*Log[(mm - S45)/mm]*Log[-S15])/4 - 
         (G[lt[20], lt[18], x]*Log[(mm - S45)/mm]*Log[-S15])/4 + 
         (G[lt[20], lt[19], x]*Log[(mm - S45)/mm]*Log[-S15])/2 - 
         (G[lt[20], lt[20], x]*Log[(mm - S45)/mm]*Log[-S15])/4 + 
         (G[lt[20], lt[22], x]*Log[(mm - S45)/mm]*Log[-S15])/4 - 
         (G[lt[21], lt[1], x]*Log[(mm - S45)/mm]*Log[-S15])/4 + 
         (G[lt[21], lt[15], x]*Log[(mm - S45)/mm]*Log[-S15])/4 - 
         (G[lt[21], lt[17], x]*Log[(mm - S45)/mm]*Log[-S15])/4 - 
         (G[lt[21], lt[18], x]*Log[(mm - S45)/mm]*Log[-S15])/4 + 
         (G[lt[21], lt[19], x]*Log[(mm - S45)/mm]*Log[-S15])/4 + 
         (G[lt[21], lt[21], x]*Log[(mm - S45)/mm]*Log[-S15])/4 + 
         (G[lt[22], lt[1], x]*Log[(mm - S45)/mm]*Log[-S15])/4 - 
         (G[lt[22], lt[16], x]*Log[(mm - S45)/mm]*Log[-S15])/4 + 
         (G[lt[22], lt[17], x]*Log[(mm - S45)/mm]*Log[-S15])/4 + 
         (G[lt[22], lt[18], x]*Log[(mm - S45)/mm]*Log[-S15])/4 - 
         (G[lt[22], lt[20], x]*Log[(mm - S45)/mm]*Log[-S15])/4 - 
         (G[lt[22], lt[21], x]*Log[(mm - S45)/mm]*Log[-S15])/2 + 
         (G[lt[22], lt[22], x]*Log[(mm - S45)/mm]*Log[-S15])/4 + 
         (G[lt[19], x]*Log[(mm - S45)/mm]^2*Log[-S15])/8 - 
         (G[lt[20], x]*Log[(mm - S45)/mm]^2*Log[-S15])/8 - 
         (G[lt[21], x]*Log[(mm - S45)/mm]^2*Log[-S15])/8 + 
         (G[lt[22], x]*Log[(mm - S45)/mm]^2*Log[-S15])/8 - 
         (G[lt[19], lt[6], x]*Log[-S15]^2)/8 + 
         (G[lt[19], lt[17], x]*Log[-S15]^2)/8 + 
         (G[lt[19], lt[18], x]*Log[-S15]^2)/8 - 
         (G[lt[20], lt[1], x]*Log[-S15]^2)/8 + 
         (G[lt[20], lt[16], x]*Log[-S15]^2)/8 - 
         (G[lt[20], lt[17], x]*Log[-S15]^2)/8 - 
         (G[lt[20], lt[18], x]*Log[-S15]^2)/8 - 
         (G[lt[20], lt[20], x]*Log[-S15]^2)/8 + 
         (G[lt[20], lt[22], x]*Log[-S15]^2)/8 + 
         (G[lt[21], lt[6], x]*Log[-S15]^2)/8 - 
         (G[lt[21], lt[17], x]*Log[-S15]^2)/8 - 
         (G[lt[21], lt[18], x]*Log[-S15]^2)/8 + 
         (G[lt[22], lt[1], x]*Log[-S15]^2)/8 - 
         (G[lt[22], lt[16], x]*Log[-S15]^2)/8 + 
         (G[lt[22], lt[17], x]*Log[-S15]^2)/8 + 
         (G[lt[22], lt[18], x]*Log[-S15]^2)/8 - 
         (G[lt[22], lt[20], x]*Log[-S15]^2)/8 + 
         (G[lt[22], lt[22], x]*Log[-S15]^2)/8 + 
         (G[lt[19], x]*Log[(mm - S45)/mm]*Log[-S15]^2)/8 - 
         (G[lt[20], x]*Log[(mm - S45)/mm]*Log[-S15]^2)/8 - 
         (G[lt[21], x]*Log[(mm - S45)/mm]*Log[-S15]^2)/8 + 
         (G[lt[22], x]*Log[(mm - S45)/mm]*Log[-S15]^2)/8 - 
         (G[lt[20], x]*Log[-S15]^3)/24 + (G[lt[22], x]*Log[-S15]^3)/24)}


==> anc/H.m <==
basis[fH] = {gb[1] -> ep*G[1, {2, 0, 0, 0, 0}], 
     gb[2] -> ep*S12*x^2*G[1, {2, 0, 1, 0, 0}], 
     gb[3] -> ep*S45*G[1, {2, 0, 0, 1, 0}], 
     gb[4] -> ep*mm5*G[1, {2, 0, 0, 0, 1}], 
     gb[5] -> ep*(S45 + S23*x - S45*x)*G[1, {0, 2, 0, 1, 0}], 
     gb[6] -> ep*(mm5 - mm5*x + S15*x)*G[1, {0, 2, 0, 0, 1}], 
     gb[7] -> ep*(-1 + x)*(-S45 + S12*x)*G[1, {0, 0, 2, 1, 0}], 
     gb[8] -> ep*(mm5 - mm5*x + (S34 + S12*(-1 + x))*x)*
       G[1, {0, 0, 2, 0, 1}], gb[9] -> ep^2*(-S23 + S45)*x*
       G[1, {1, 1, 0, 1, 0}], gb[10] -> ep^2*(mm5 - S15)*x*
       G[1, {1, 1, 0, 0, 1}], gb[11] -> ep^2*(S12 - S45)*x*
       G[1, {1, 0, 1, 1, 0}], gb[12] -> 
      ep^2*Sqrt[mm5^2 + (S12 - S34)^2 - 2*mm5*(S12 + S34)]*x*
       G[1, {1, 0, 1, 0, 1}], gb[13] -> ep^2*x*(-(mm*(S12 + S23 - S12*x)) + 
        S12*x*(S45 + S23*x - S45*x))*G[1, {1, 1, 1, 1, 0}], 
     gb[14] -> ep^2*x*(mm*(S34 - S15 + S12*(-1 + x)) + 
        S12*x*(mm5 - mm5*x + S15*x))*G[1, {1, 1, 1, 0, 1}], 
     gb[15] -> ep^2*(-(mm5*S23*x) + S45*S15*x + 
        mm*(S45 + mm5*(-1 + x) + S23*x - S45*x - S15*x))*
       G[1, {1, 1, 0, 1, 1}], gb[16] -> 
      ep^2*(mm*(S45 + mm5*(-1 + x) - S34*x - S45*x) + 
        x*(S45*(S34 + S12*(-1 + x)) + mm5*(S12 - S12*x)))*
       G[1, {1, 0, 1, 1, 1}], gb[17] -> 
      ep^2*((-1 + x)*(-S45 + S12*x)*(mm5 - mm5*x + S15*x) - 
        (S45 + S23*x - S45*x)*(mm5 - mm5*x + (S34 + S12*(-1 + x))*x))*
       G[1, {0, 1, 1, 1, 1}], gb[18] -> 
      (ep^2*(2*mm*(S23 + S34 - S15) + (-(mm5*S23) - S12*S23 + S23*S34 - 
            S34*S45 + S12*S15 + S45*S15)*x)*(S34*S45 - S45*S15 + S23*S34*x - 
          S34*S45*x + S45*S15*x - mm5*(-1 + x)*(S12 + S23 - S12*x) - 
          S12*(-1 + x)*(S45*(-1 + x) + (-S23 + S15)*x))*
         G[1, {0, 1, 1, 1, 1}])/(8*Sqrt[mm5^2*S23^2 + S12^2*(S23 - S15)^2 - 
           2*mm5*S23*(S23*S34 - S34*S45 + S12*(S23 + 2*S34 - S15) + 
             S45*S15) + (S23*S34 + S45*(-S34 + S15))^2 + 
           2*S12*(-(S23^2*S34) + S23*S45*S15 + S45*(S34 - S15)*S15 + 
             S23*S34*(S45 + S15))]) - 
       (ep^2*(mm*(-(S12*S23*S45) - 2*S12*S34*S45 + S23*S34*S45 + 
            2*S34^2*S45 + S34*S45^2 + S12*S45*S15 - 2*S34*S45*S15 - 
            S45^2*S15 + mm5^2*S23*(-1 + x) - S12*S23*S34*x + S23*S34^2*x + 
            S12*S23*S45*x + 2*S12*S34*S45*x + S23*S34*S45*x - S34^2*S45*x - 
            S34*S45^2*x + S12*S34*S15*x - S12*S45*S15*x + S34*S45*S15*x + 
            S45^2*S15*x + mm5*(S45*(S34 - S15)*(-1 + x) - S12*(S23 + 2*S34 - 
                S15)*(-1 + x) + S23*(S34 + S45 - 2*S34*x - S45*x))) + 
          x*(-(mm5^2*S12*S23*(-1 + x)) + mm5*(-(S23*S34*S45) + 
              S12^2*(S23 - S15)*(-1 + x) + S12*S45*(S34 + S15)*(-1 + x) + 
              S12*S23*(S45*(-1 + x) + S34*(1 + x))) + 
            S45*(S34*(S23*S34 + S45*(-S34 + S15)) - S12^2*(S23 - S15)*(-1 + 
                x) + S12*(S23*S34*(-2 + x) - S45*S15*(-1 + x) + 
                S34*(S45 + S15 - S45*x - 2*S15*x)))))*G[1, {1, 0, 1, 1, 1}])/
        (8*Sqrt[mm5^2*S23^2 + S12^2*(S23 - S15)^2 - 2*mm5*S23*
            (S23*S34 - S34*S45 + S12*(S23 + 2*S34 - S15) + S45*S15) + 
           (S23*S34 + S45*(-S34 + S15))^2 + 2*S12*(-(S23^2*S34) + 
             S23*S45*S15 + S45*(S34 - S15)*S15 + S23*S34*(S45 + S15))]) + 
       (ep^2*((mm5*S23 - S45*S15)*x*(-(S23*S34) + S34*S45 - S45*S15 + 
            mm5*(S23 - 2*S12*(-1 + x)) + S12*(S23 + 2*S45*(-1 + x) - 
              2*S23*x + S15*(-1 + 2*x))) + mm*(-(S23*S34*S45) + S34*S45^2 + 
            2*S23*S45*S15 + 2*S34*S45*S15 - S45^2*S15 - 2*S45*S15^2 + 
            mm5^2*S23*(-1 + x) - S23^2*S34*x + 2*S23*S34*S45*x - 
            S34*S45^2*x + S23*S34*S15*x - S23*S45*S15*x - S34*S45*S15*x + 
            S45^2*S15*x + S45*S15^2*x + S12*(S23 - S15)*(S45 - S45*x + 
              (S23 - S15)*x) + mm5*(S23^2*(-2 + x) + S12*(S23 - S15)*(-1 + 
                x) + S45*(S34 - S15)*(-1 + x) - S23*(S15*(-2 + x) + 
                S45*(-1 + x) + S34*(1 + x)))))*G[1, {1, 1, 0, 1, 1}])/
        (8*Sqrt[mm5^2*S23^2 + S12^2*(S23 - S15)^2 - 2*mm5*S23*
            (S23*S34 - S34*S45 + S12*(S23 + 2*S34 - S15) + S45*S15) + 
           (S23*S34 + S45*(-S34 + S15))^2 + 2*S12*(-(S23^2*S34) + 
             S23*S45*S15 + S45*(S34 - S15)*S15 + S23*S34*(S45 + S15))]) + 
       (ep^2*x*(-(S12*x*(mm5^2*(S23 - S23*x) - S15*(-(S34*S45*(-2 + x)) + S45*
                S15*(-2 + x) + 2*S12*S45*(-1 + x) + S23*S34*x + S12*
                (-S23 + S15)*x) + mm5*(-(S45*(S34 - S15)*(-1 + x)) + S12*
                (S23 + S15)*(-1 + x) + S23*(S34 - 2*S15 + S34*x + S15*x)))) + 
          mm*(-((S34 - S15)*(S23*S34 + S45*(-S34 + S15))) + 
            mm5*(S23*(S34 - S15) - S12*(S23 + 2*S34 - 2*S15)*(-1 + x)) + 
            S12^2*(S23 - S15)*(-1 + x) + S12*(-(S23*(S15 + S34*(-2 + x) - 
                 2*S15*x)) + (S34 - S15)*(S45*(-1 + x) + S15*(-1 + 2*x)))))*
         G[1, {1, 1, 1, 0, 1}])/(8*Sqrt[mm5^2*S23^2 + S12^2*(S23 - S15)^2 - 
           2*mm5*S23*(S23*S34 - S34*S45 + S12*(S23 + 2*S34 - S15) + 
             S45*S15) + (S23*S34 + S45*(-S34 + S15))^2 + 
           2*S12*(-(S23^2*S34) + S23*S45*S15 + S45*(S34 - S15)*S15 + 
             S23*S34*(S45 + S15))]) + 
       (ep^2*x*(-(mm*(S23*(S23*S34 + S45*(-S34 + S15)) + S12^2*(S23 - S15)*
              (-1 + x) - mm5*S23*(S12 + S23 - S12*x) + 
             S12*(-(S45*(S34 - S15)*(-1 + x)) + S23^2*(-1 + 2*x) + S23*
                (S34 + 2*S45 + S15 + S34*x - 2*S45*x - 2*S15*x)))) + 
          S12*x*(-(S23*S34*S45) + S34*S45^2 + 2*S23*S45*S15 - S45^2*S15 - 
            S23^2*S34*x + 2*S23*S34*S45*x - S34*S45^2*x - S23*S45*S15*x + 
            S45^2*S15*x + mm5*S23*(S45 + S23*(-2 + x) + 2*S12*(-1 + x) - 
              S45*x) + S12*(-(S45*S15*(-1 + x)) + S23^2*x + S23*(S45 - 
                S45*x - S15*x))))*G[1, {1, 1, 1, 1, 0}])/
        (8*Sqrt[mm5^2*S23^2 + S12^2*(S23 - S15)^2 - 2*mm5*S23*
            (S23*S34 - S34*S45 + S12*(S23 + 2*S34 - S15) + S45*S15) + 
           (S23*S34 + S45*(-S34 + S15))^2 + 2*S12*(-(S23^2*S34) + 
             S23*S45*S15 + S45*(S34 - S15)*S15 + S23*S34*(S45 + S15))]) + 
       (ep^2*(mm^2*(S23 + S34 - S15) + mm*(-(mm5*S23) - S12*S23 + S23*S34 - 
            S34*S45 + S12*S15 + S45*S15)*x + S12*(mm5*S23 - S45*S15)*x^2)*
         (S34*S45 - S45*S15 + S23*S34*x - S34*S45*x + S45*S15*x - 
          mm5*(-1 + x)*(S12 + S23 - S12*x) - S12*(-1 + x)*
           (S45*(-1 + x) + (-S23 + S15)*x))*G[1, {1, 1, 1, 1, 1}])/
        (4*Sqrt[mm5^2*S23^2 + S12^2*(S23 - S15)^2 - 2*mm5*S23*
            (S23*S34 - S34*S45 + S12*(S23 + 2*S34 - S15) + S45*S15) + 
           (S23*S34 + S45*(-S34 + S15))^2 + 2*S12*(-(S23^2*S34) + 
             S23*S45*S15 + S45*(S34 - S15)*S15 + S23*S34*(S45 + S15))])}
 
bounds[fH] = {gb[1] -> (E^(ep*EulerGamma)*ep*Gamma[ep])/mm^ep, gb[2] -> 0, 
     gb[3] -> (E^(ep*EulerGamma)*ep*mm^(-1 - ep)*S45*Gamma[1 + ep]*
        Hypergeometric2F1[1, 1 + ep, 2 - ep, S45/mm])/(-1 + ep), 
     gb[4] -> (E^(ep*EulerGamma)*ep*mm^(-1 - ep)*mm5*Gamma[1 + ep]*
        Hypergeometric2F1[1, 1 + ep, 2 - ep, mm5/mm])/(-1 + ep), 
     gb[5] -> (E^(ep*EulerGamma)*ep*Gamma[1 - ep]*Gamma[-ep]*Gamma[1 + ep])/
       ((-S45)^ep*Gamma[1 - 2*ep]), 
     gb[6] -> (E^(ep*EulerGamma)*ep*Gamma[1 - ep]*Gamma[-ep]*Gamma[1 + ep])/
       ((-mm5)^ep*Gamma[1 - 2*ep]), 
     gb[7] -> (E^(ep*EulerGamma)*ep*Gamma[1 - ep]*Gamma[-ep]*Gamma[1 + ep])/
       ((-S45)^ep*Gamma[1 - 2*ep]), 
     gb[8] -> (E^(ep*EulerGamma)*ep*Gamma[1 - ep]*Gamma[-ep]*Gamma[1 + ep])/
       ((-mm5)^ep*Gamma[1 - 2*ep]), gb[9] -> 0, gb[10] -> 0, gb[11] -> 0, 
     gb[12] -> 0, gb[13] -> 0, gb[14] -> 0, 
     gb[15] -> E^(ep*EulerGamma)*ep*Gamma[1 + ep]*
       ((((-mm5)^ep - (-S45)^ep)*Gamma[1 - ep]*Gamma[-ep])/
         ((-mm5)^ep*(-S45)^ep*Gamma[1 - 2*ep]) + 
        (mm^(-1 - ep)*(mm5*Hypergeometric2F1[1, 1 + ep, 2 - ep, mm5/mm] - 
           S45*Hypergeometric2F1[1, 1 + ep, 2 - ep, S45/mm]))/(-1 + ep)), 
     gb[16] -> E^(ep*EulerGamma)*ep*Gamma[1 + ep]*
       ((((-mm5)^ep - (-S45)^ep)*Gamma[1 - ep]*Gamma[-ep])/
         ((-mm5)^ep*(-S45)^ep*Gamma[1 - 2*ep]) + 
        (mm^(-1 - ep)*(mm5*Hypergeometric2F1[1, 1 + ep, 2 - ep, mm5/mm] - 
           S45*Hypergeometric2F1[1, 1 + ep, 2 - ep, S45/mm]))/(-1 + ep)), 
     gb[17] -> 0, gb[18] -> 0}
 
alphabet[fH] = {lt[1] -> 0, lt[2] -> 1, lt[3] -> mm/S12, 
     lt[4] -> -(Sqrt[mm]/Sqrt[S12]), lt[5] -> Sqrt[mm]/Sqrt[S12], 
     lt[6] -> (S12 + S23)/S12, lt[7] -> 
      (mm5 + S12 - S34 - Sqrt[\[CapitalDelta][1]])/(2*S12), 
     lt[8] -> (mm5 + S12 - S34 + Sqrt[\[CapitalDelta][1]])/(2*S12), 
     lt[9] -> (mm*(mm5 + S12 - S34 - Sqrt[\[CapitalDelta][1]]))/(2*mm5*S12), 
     lt[10] -> (mm*(mm5 + S12 - S34 + Sqrt[\[CapitalDelta][1]]))/(2*mm5*S12), 
     lt[11] -> -(mm/(S23 - S45)), lt[12] -> (mm5 - S45)/(mm5 - S34 - S45), 
     lt[13] -> mm/S45, lt[14] -> S45/S12, lt[15] -> -(S45/(S23 - S45)), 
     lt[16] -> (-(mm*S12) - S12*S45 + Sqrt[\[CapitalDelta][2]])/
       (2*S12*(S23 - S45)), lt[17] -> 
      -(mm*S12 + S12*S45 + Sqrt[\[CapitalDelta][2]])/(2*S12*(S23 - S45)), 
     lt[18] -> -(-(mm*mm5) - mm5*S12 + mm*S34 + mm*S45 + S12*S45 - S34*S45 + 
         Sqrt[\[CapitalDelta][3]])/(2*S12*(mm5 - S45)), 
     lt[19] -> (mm*mm5 + mm5*S12 - mm*S34 - mm*S45 - S12*S45 + S34*S45 + 
        Sqrt[\[CapitalDelta][3]])/(2*S12*(mm5 - S45)), 
     lt[20] -> mm/(mm5 - S15), lt[21] -> mm5/(mm5 - S15), 
     lt[22] -> (mm5 - S45)/(mm5 + S23 - S45 - S15), 
     lt[23] -> (S12 - S34 + S15)/S12, lt[24] -> (mm*(mm5 - S45))/
       (-(mm5*S23) + mm*(mm5 + S23 - S45 - S15) + S45*S15), 
     lt[25] -> (mm*S12 + mm5*S12 - Sqrt[\[CapitalDelta][4]])/
       (2*S12*(mm5 - S15)), lt[26] -> (mm*S12 + mm5*S12 + 
        Sqrt[\[CapitalDelta][4]])/(2*S12*(mm5 - S15)), 
     lt[27] -> (mm*mm5*S23 + mm*S12*S23 - mm*S23*S34 + mm*S34*S45 - 
        mm*S12*S15 - mm*S45*S15 + Sqrt[\[CapitalDelta][5]])/
       (2*S12*(mm5*S23 - S45*S15)), lt[28] -> 
      -(-(mm*mm5*S23) - mm*S12*S23 + mm*S23*S34 - mm*S34*S45 + mm*S12*S15 + 
         mm*S45*S15 + Sqrt[\[CapitalDelta][5]])/(2*S12*(mm5*S23 - S45*S15)), 
     lt[29] -> (2*mm5*S12 + mm5*S23 + S12*S23 - S23*S34 - 2*S12*S45 + 
        S34*S45 - S12*S15 - S45*S15 + Sqrt[\[CapitalDelta][6]])/
       (2*S12*(mm5 + S23 - S45 - S15)), 
     lt[30] -> -(-2*mm5*S12 - mm5*S23 - S12*S23 + S23*S34 + 2*S12*S45 - 
         S34*S45 + S12*S15 + S45*S15 + Sqrt[\[CapitalDelta][6]])/
       (2*S12*(mm5 + S23 - S45 - S15))}
 
toroots[fH] = {mm5^2 + (S12 - S34)^2 - 2*mm5*(S12 + S34) -> 
      \[CapitalDelta][1], S12*(mm^2*S12 + 4*mm*S23*(S12 + S23) - 
        2*mm*(S12 + 2*S23)*S45 + S12*S45^2) -> \[CapitalDelta][2], 
     mm^2*(-mm5 + S34 + S45)^2 + (mm5*S12 + (-S12 + S34)*S45)^2 + 
       2*mm*(-(mm5*S12*(mm5 + S34)) + (S12 - S34)*S34*S45 + 
         mm5*(2*S12 + S34)*S45 - (S12 + S34)*S45^2) -> \[CapitalDelta][3], 
     S12*(mm^2*S12 + mm5^2*S12 + 4*mm*S15*(S12 - S34 + S15) - 
        2*mm*mm5*(S12 - 2*S34 + 2*S15)) -> \[CapitalDelta][4], 
     mm^2*(mm5^2*S23^2 + (S12*S23 + S34*(-S23 + S45))^2 + 
        2*(-(S12^2*S23) + S12*S23*S34 + S12*(S23 + S34)*S45 + 
          S34*(S23 - S45)*S45)*S15 + (S12 - S45)^2*S15^2 - 
        2*mm5*S23*(S23*S34 - S34*S45 + S12*(S23 + 2*S34 - S15) + S45*S15)) -> 
      \[CapitalDelta][5], mm5^2*S23^2 + (S12*S23 + S34*(-S23 + S45))^2 + 
       2*(-(S12^2*S23) + S12*S23*S34 + S12*(S23 + S34)*S45 + 
         S34*(S23 - S45)*S45)*S15 + (S12 - S45)^2*S15^2 - 
       2*mm5*S23*(S23*S34 - S34*S45 + S12*(S23 + 2*S34 - S15) + S45*S15) -> 
      \[CapitalDelta][6]}
 
rootsto[fH] = {\[CapitalDelta][1] -> mm5^2 + (S12 - S34)^2 - 
       2*mm5*(S12 + S34), \[CapitalDelta][2] -> 
      S12*(mm^2*S12 + 4*mm*S23*(S12 + S23) - 2*mm*(S12 + 2*S23)*S45 + 
        S12*S45^2), \[CapitalDelta][3] -> mm^2*(-mm5 + S34 + S45)^2 + 
       (mm5*S12 + (-S12 + S34)*S45)^2 + 2*mm*(-(mm5*S12*(mm5 + S34)) + 
         (S12 - S34)*S34*S45 + mm5*(2*S12 + S34)*S45 - (S12 + S34)*S45^2), 
     \[CapitalDelta][4] -> S12*(mm^2*S12 + mm5^2*S12 + 
        4*mm*S15*(S12 - S34 + S15) - 2*mm*mm5*(S12 - 2*S34 + 2*S15)), 
     \[CapitalDelta][5] -> mm^2*(mm5^2*S23^2 + (S12*S23 + S34*(-S23 + S45))^
         2 + 2*(-(S12^2*S23) + S12*S23*S34 + S12*(S23 + S34)*S45 + 
          S34*(S23 - S45)*S45)*S15 + (S12 - S45)^2*S15^2 - 
        2*mm5*S23*(S23*S34 - S34*S45 + S12*(S23 + 2*S34 - S15) + S45*S15)), 
     \[CapitalDelta][6] -> mm5^2*S23^2 + (S12*S23 + S34*(-S23 + S45))^2 + 
       2*(-(S12^2*S23) + S12*S23*S34 + S12*(S23 + S34)*S45 + 
         S34*(S23 - S45)*S45)*S15 + (S12 - S45)^2*S15^2 - 
       2*mm5*S23*(S23*S34 - S34*S45 + S12*(S23 + 2*S34 - S15) + S45*S15)}
 
masters[fH] = {G[1, {2, 0, 0, 0, 0}], G[1, {2, 0, 1, 0, 0}], 
     G[1, {2, 0, 0, 1, 0}], G[1, {2, 0, 0, 0, 1}], G[1, {0, 2, 0, 1, 0}], 
     G[1, {0, 2, 0, 0, 1}], G[1, {0, 0, 2, 1, 0}], G[1, {0, 0, 2, 0, 1}], 
     G[1, {1, 1, 0, 1, 0}], G[1, {1, 1, 0, 0, 1}], G[1, {1, 0, 1, 1, 0}], 
     G[1, {1, 0, 1, 0, 1}], G[1, {1, 1, 1, 1, 0}], G[1, {1, 1, 1, 0, 1}], 
     G[1, {1, 1, 0, 1, 1}], G[1, {1, 0, 1, 1, 1}], G[1, {0, 1, 1, 1, 1}], 
     G[1, {1, 1, 1, 1, 1}]}
 
rmat[fH, 1] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 2*ep, 0, -2*ep, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 2*ep, 0, -2*ep, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0}, 
     {0, 0, 2*ep, -2*ep, -2*ep, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0}, 
     {0, 0, 2*ep, -2*ep, 0, 0, -2*ep, 2*ep, 0, 0, 0, 0, 0, 0, 0, 2*ep, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*ep}}
 
rmat[fH, 2] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -ep, ep, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -ep, ep, 0, 0, 0, -ep, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, ep, -ep, 0, 0, 0, -ep, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fH, 3] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-ep, ep, ep, 0, 0, 0, -ep, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {ep, -ep, -ep, 0, 0, 0, ep, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {ep, -ep, -ep, 0, 0, 0, ep, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fH, 4] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {ep, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-ep, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-ep, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fH, 5] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {ep, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-ep, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-ep, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fH, 6] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, -2*ep, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 2*ep, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fH, 7] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, ep, 0, -ep, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -ep, 0, ep, 0, 0, 0, -ep, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -ep, 0, ep, 0, 0, 0, ep, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fH, 8] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -ep, 0, ep, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -ep, 0, ep, 0, 0, 0, -ep, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -ep, 0, ep, 0, 0, 0, ep, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fH, 9] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-ep, ep, 0, ep, 0, 0, 0, -ep, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {ep, -ep, 0, -ep, 0, 0, 0, ep, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-ep, ep, 0, ep, 0, 0, 0, -ep, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fH, 10] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {ep, -ep, 0, -ep, 0, 0, 0, ep, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {ep, -ep, 0, -ep, 0, 0, 0, ep, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-ep, ep, 0, ep, 0, 0, 0, -ep, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fH, 11] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-ep, 0, ep, 0, -ep, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-ep, 0, ep, 0, -ep, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {ep, 0, -ep, 0, ep, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fH, 12] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 2*ep, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, -2*ep, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fH, 13] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {ep, -ep, -ep, 0, 0, 0, ep, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {ep, -ep, -ep, 0, 0, 0, ep, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {ep, -ep, -ep, 0, 0, 0, ep, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fH, 14] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, ep, -ep, 0, 0, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -ep, ep, 0, 0, 0, -ep, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, ep, -ep, 0, 0, 0, -ep, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fH, 15] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, -ep, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, -ep, 0, ep, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, -ep, 0, -ep, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fH, 16] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fH, 17] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fH, 18] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fH, 19] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fH, 20] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-ep, 0, 0, ep, 0, -ep, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-ep, 0, 0, ep, 0, -ep, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {-ep, 0, 0, ep, 0, -ep, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fH, 21] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, -ep, 0, 0, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, -ep, 0, ep, 0, 0, 0, -ep, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, ep, 0, ep, 0, 0, 0, ep, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fH, 22] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 2*ep, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 2*ep, -2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fH, 23] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, -2*ep, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, -2*ep, 0, 2*ep, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fH, 24] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fH, 25] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fH, 26] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*ep, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}
 
rmat[fH, 27] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/8, -ep/8, -ep/8, ep/8, ep/8, 
      -ep}}
 
rmat[fH, 28] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/8, ep/8, ep/8, -ep/8, -ep/8, 
      -ep}}
 
rmat[fH, 29] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ep/8, -ep/8, ep/8, -ep/8, 0, -ep}}
 
rmat[fH, 30] = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -ep/8, ep/8, -ep/8, ep/8, 0, -ep}}
 
result[fH] = {gb[1] -> 1 - ep*Log[mm] + ep^2*(Pi^2/12 + Log[mm]^2/2) + 
       ep^3*(-(Pi^2*Log[mm])/12 - Log[mm]^3/6 - Zeta[3]/3) + 
       ep^4*(Pi^4/160 + (Pi^2*Log[mm]^2)/24 + Log[mm]^4/24 + 
         (Log[mm]*Zeta[3])/3), gb[2] -> ep*(G[lt[4], x] + G[lt[5], x]) + 
       ep^2*(2*G[lt[1], lt[4], x] + 2*G[lt[1], lt[5], x] - 
         2*G[lt[4], lt[4], x] - 2*G[lt[4], lt[5], x] - 2*G[lt[5], lt[4], x] - 
         2*G[lt[5], lt[5], x] - G[lt[4], x]*Log[mm] - G[lt[5], x]*Log[mm]) + 
       ep^3*((Pi^2*G[lt[4], x])/12 + (Pi^2*G[lt[5], x])/12 + 
         4*G[lt[1], lt[1], lt[4], x] + 4*G[lt[1], lt[1], lt[5], x] - 
         4*G[lt[1], lt[4], lt[4], x] - 4*G[lt[1], lt[4], lt[5], x] - 
         4*G[lt[1], lt[5], lt[4], x] - 4*G[lt[1], lt[5], lt[5], x] - 
         4*G[lt[4], lt[1], lt[4], x] - 4*G[lt[4], lt[1], lt[5], x] + 
         4*G[lt[4], lt[4], lt[4], x] + 4*G[lt[4], lt[4], lt[5], x] + 
         4*G[lt[4], lt[5], lt[4], x] + 4*G[lt[4], lt[5], lt[5], x] - 
         4*G[lt[5], lt[1], lt[4], x] - 4*G[lt[5], lt[1], lt[5], x] + 
         4*G[lt[5], lt[4], lt[4], x] + 4*G[lt[5], lt[4], lt[5], x] + 
         4*G[lt[5], lt[5], lt[4], x] + 4*G[lt[5], lt[5], lt[5], x] - 
         2*G[lt[1], lt[4], x]*Log[mm] - 2*G[lt[1], lt[5], x]*Log[mm] + 
         2*G[lt[4], lt[4], x]*Log[mm] + 2*G[lt[4], lt[5], x]*Log[mm] + 
         2*G[lt[5], lt[4], x]*Log[mm] + 2*G[lt[5], lt[5], x]*Log[mm] + 
         (G[lt[4], x]*Log[mm]^2)/2 + (G[lt[5], x]*Log[mm]^2)/2) + 
       ep^4*((Pi^2*G[lt[1], lt[4], x])/6 + (Pi^2*G[lt[1], lt[5], x])/6 - 
         (Pi^2*G[lt[4], lt[4], x])/6 - (Pi^2*G[lt[4], lt[5], x])/6 - 
         (Pi^2*G[lt[5], lt[4], x])/6 - (Pi^2*G[lt[5], lt[5], x])/6 + 
         8*G[lt[1], lt[1], lt[1], lt[4], x] + 8*G[lt[1], lt[1], lt[1], lt[5], 
           x] - 8*G[lt[1], lt[1], lt[4], lt[4], x] - 
         8*G[lt[1], lt[1], lt[4], lt[5], x] - 8*G[lt[1], lt[1], lt[5], lt[4], 
           x] - 8*G[lt[1], lt[1], lt[5], lt[5], x] - 
         8*G[lt[1], lt[4], lt[1], lt[4], x] - 8*G[lt[1], lt[4], lt[1], lt[5], 
           x] + 8*G[lt[1], lt[4], lt[4], lt[4], x] + 
         8*G[lt[1], lt[4], lt[4], lt[5], x] + 8*G[lt[1], lt[4], lt[5], lt[4], 
           x] + 8*G[lt[1], lt[4], lt[5], lt[5], x] - 
         8*G[lt[1], lt[5], lt[1], lt[4], x] - 8*G[lt[1], lt[5], lt[1], lt[5], 
           x] + 8*G[lt[1], lt[5], lt[4], lt[4], x] + 
         8*G[lt[1], lt[5], lt[4], lt[5], x] + 8*G[lt[1], lt[5], lt[5], lt[4], 
           x] + 8*G[lt[1], lt[5], lt[5], lt[5], x] - 
         8*G[lt[4], lt[1], lt[1], lt[4], x] - 8*G[lt[4], lt[1], lt[1], lt[5], 
           x] + 8*G[lt[4], lt[1], lt[4], lt[4], x] + 
         8*G[lt[4], lt[1], lt[4], lt[5], x] + 8*G[lt[4], lt[1], lt[5], lt[4], 
           x] + 8*G[lt[4], lt[1], lt[5], lt[5], x] + 
         8*G[lt[4], lt[4], lt[1], lt[4], x] + 8*G[lt[4], lt[4], lt[1], lt[5], 
           x] - 8*G[lt[4], lt[4], lt[4], lt[4], x] - 
         8*G[lt[4], lt[4], lt[4], lt[5], x] - 8*G[lt[4], lt[4], lt[5], lt[4], 
           x] - 8*G[lt[4], lt[4], lt[5], lt[5], x] + 
         8*G[lt[4], lt[5], lt[1], lt[4], x] + 8*G[lt[4], lt[5], lt[1], lt[5], 
           x] - 8*G[lt[4], lt[5], lt[4], lt[4], x] - 
         8*G[lt[4], lt[5], lt[4], lt[5], x] - 8*G[lt[4], lt[5], lt[5], lt[4], 
           x] - 8*G[lt[4], lt[5], lt[5], lt[5], x] - 
         8*G[lt[5], lt[1], lt[1], lt[4], x] - 8*G[lt[5], lt[1], lt[1], lt[5], 
           x] + 8*G[lt[5], lt[1], lt[4], lt[4], x] + 
         8*G[lt[5], lt[1], lt[4], lt[5], x] + 8*G[lt[5], lt[1], lt[5], lt[4], 
           x] + 8*G[lt[5], lt[1], lt[5], lt[5], x] + 
         8*G[lt[5], lt[4], lt[1], lt[4], x] + 8*G[lt[5], lt[4], lt[1], lt[5], 
           x] - 8*G[lt[5], lt[4], lt[4], lt[4], x] - 
         8*G[lt[5], lt[4], lt[4], lt[5], x] - 8*G[lt[5], lt[4], lt[5], lt[4], 
           x] - 8*G[lt[5], lt[4], lt[5], lt[5], x] + 
         8*G[lt[5], lt[5], lt[1], lt[4], x] + 8*G[lt[5], lt[5], lt[1], lt[5], 
           x] - 8*G[lt[5], lt[5], lt[4], lt[4], x] - 
         8*G[lt[5], lt[5], lt[4], lt[5], x] - 8*G[lt[5], lt[5], lt[5], lt[4], 
           x] - 8*G[lt[5], lt[5], lt[5], lt[5], x] - 
         (Pi^2*G[lt[4], x]*Log[mm])/12 - (Pi^2*G[lt[5], x]*Log[mm])/12 - 
         4*G[lt[1], lt[1], lt[4], x]*Log[mm] - 4*G[lt[1], lt[1], lt[5], x]*
          Log[mm] + 4*G[lt[1], lt[4], lt[4], x]*Log[mm] + 
         4*G[lt[1], lt[4], lt[5], x]*Log[mm] + 4*G[lt[1], lt[5], lt[4], x]*
          Log[mm] + 4*G[lt[1], lt[5], lt[5], x]*Log[mm] + 
         4*G[lt[4], lt[1], lt[4], x]*Log[mm] + 4*G[lt[4], lt[1], lt[5], x]*
          Log[mm] - 4*G[lt[4], lt[4], lt[4], x]*Log[mm] - 
         4*G[lt[4], lt[4], lt[5], x]*Log[mm] - 4*G[lt[4], lt[5], lt[4], x]*
          Log[mm] - 4*G[lt[4], lt[5], lt[5], x]*Log[mm] + 
         4*G[lt[5], lt[1], lt[4], x]*Log[mm] + 4*G[lt[5], lt[1], lt[5], x]*
          Log[mm] - 4*G[lt[5], lt[4], lt[4], x]*Log[mm] - 
         4*G[lt[5], lt[4], lt[5], x]*Log[mm] - 4*G[lt[5], lt[5], lt[4], x]*
          Log[mm] - 4*G[lt[5], lt[5], lt[5], x]*Log[mm] + 
         G[lt[1], lt[4], x]*Log[mm]^2 + G[lt[1], lt[5], x]*Log[mm]^2 - 
         G[lt[4], lt[4], x]*Log[mm]^2 - G[lt[4], lt[5], x]*Log[mm]^2 - 
         G[lt[5], lt[4], x]*Log[mm]^2 - G[lt[5], lt[5], x]*Log[mm]^2 - 
         (G[lt[4], x]*Log[mm]^3)/6 - (G[lt[5], x]*Log[mm]^3)/6 - 
         (G[lt[4], x]*Zeta[3])/3 - (G[lt[5], x]*Zeta[3])/3), 
     gb[3] -> ep^2*(G[0, 1, S45/mm] - Log[mm]*Log[(mm - S45)/mm] - 
         Log[(mm - S45)/mm]^2) + ep*Log[1 - S45/mm] + 
       ep^3*(2*G[0, 0, 1, (mm - S45)/mm] + G[0, 0, 1, S45/mm] - 
         G[0, 1, S45/mm]*Log[mm] + (Pi^2*Log[(mm - S45)/mm])/12 - 
         2*G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] - 2*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] + (Log[mm]^2*Log[(mm - S45)/mm])/2 + 
         Log[mm]*Log[(mm - S45)/mm]^2 + (2*Log[(mm - S45)/mm]^3)/3 + 
         Log[(mm - S45)/mm]^2*Log[S45/mm] + 2*Zeta[3]) + 
       ep^4*((-2*Pi^4)/45 + (Pi^2*G[0, 1, S45/mm])/12 - 
         4*G[0, 0, 0, 1, (mm - S45)/mm] + G[0, 0, 0, 1, S45/mm] + 
         2*G[0, 0, 1, 1, S45/mm] - 2*G[0, 0, 1, (mm - S45)/mm]*Log[mm] - 
         G[0, 0, 1, S45/mm]*Log[mm] + (G[0, 1, S45/mm]*Log[mm]^2)/2 - 
         2*G[0, 0, 1, S45/mm]*Log[(mm - S45)/mm] - 
         (Pi^2*Log[mm]*Log[(mm - S45)/mm])/12 + 2*G[0, 1, (mm - S45)/mm]*
          Log[mm]*Log[(mm - S45)/mm] + 2*G[0, 1, S45/mm]*Log[mm]*
          Log[(mm - S45)/mm] - (Log[mm]^3*Log[(mm - S45)/mm])/6 - 
         (Pi^2*Log[(mm - S45)/mm]^2)/12 + 2*G[0, 1, (mm - S45)/mm]*
          Log[(mm - S45)/mm]^2 + 2*G[0, 1, S45/mm]*Log[(mm - S45)/mm]^2 - 
         (Log[mm]^2*Log[(mm - S45)/mm]^2)/2 - 
         (2*Log[mm]*Log[(mm - S45)/mm]^3)/3 - Log[(mm - S45)/mm]^4/3 - 
         Log[mm]*Log[(mm - S45)/mm]^2*Log[S45/mm] - 
         (4*Log[(mm - S45)/mm]^3*Log[S45/mm])/3 - 2*Log[mm]*Zeta[3] - 
         (13*Log[(mm - S45)/mm]*Zeta[3])/3), 
     gb[4] -> ep^2*(G[0, 1, mm5/mm] - Log[mm]*Log[(mm - mm5)/mm] - 
         Log[(mm - mm5)/mm]^2) + ep*Log[1 - mm5/mm] + 
       ep^3*(2*G[0, 0, 1, (mm - mm5)/mm] + G[0, 0, 1, mm5/mm] - 
         G[0, 1, mm5/mm]*Log[mm] + (Pi^2*Log[(mm - mm5)/mm])/12 - 
         2*G[0, 1, (mm - mm5)/mm]*Log[(mm - mm5)/mm] - 2*G[0, 1, mm5/mm]*
          Log[(mm - mm5)/mm] + (Log[mm]^2*Log[(mm - mm5)/mm])/2 + 
         Log[mm]*Log[(mm - mm5)/mm]^2 + (2*Log[(mm - mm5)/mm]^3)/3 + 
         Log[(mm - mm5)/mm]^2*Log[mm5/mm] + 2*Zeta[3]) + 
       ep^4*((-2*Pi^4)/45 + (Pi^2*G[0, 1, mm5/mm])/12 - 
         4*G[0, 0, 0, 1, (mm - mm5)/mm] + G[0, 0, 0, 1, mm5/mm] + 
         2*G[0, 0, 1, 1, mm5/mm] - 2*G[0, 0, 1, (mm - mm5)/mm]*Log[mm] - 
         G[0, 0, 1, mm5/mm]*Log[mm] + (G[0, 1, mm5/mm]*Log[mm]^2)/2 - 
         2*G[0, 0, 1, mm5/mm]*Log[(mm - mm5)/mm] - 
         (Pi^2*Log[mm]*Log[(mm - mm5)/mm])/12 + 2*G[0, 1, (mm - mm5)/mm]*
          Log[mm]*Log[(mm - mm5)/mm] + 2*G[0, 1, mm5/mm]*Log[mm]*
          Log[(mm - mm5)/mm] - (Log[mm]^3*Log[(mm - mm5)/mm])/6 - 
         (Pi^2*Log[(mm - mm5)/mm]^2)/12 + 2*G[0, 1, (mm - mm5)/mm]*
          Log[(mm - mm5)/mm]^2 + 2*G[0, 1, mm5/mm]*Log[(mm - mm5)/mm]^2 - 
         (Log[mm]^2*Log[(mm - mm5)/mm]^2)/2 - 
         (2*Log[mm]*Log[(mm - mm5)/mm]^3)/3 - Log[(mm - mm5)/mm]^4/3 - 
         Log[mm]*Log[(mm - mm5)/mm]^2*Log[mm5/mm] - 
         (4*Log[(mm - mm5)/mm]^3*Log[mm5/mm])/3 - 2*Log[mm]*Zeta[3] - 
         (13*Log[(mm - mm5)/mm]*Zeta[3])/3), 
     gb[5] -> -1 + ep*(G[lt[15], x] + Log[-S45]) + 
       ep^2*(Pi^2/12 - G[lt[15], lt[15], x] - G[lt[15], x]*Log[-S45] - 
         Log[-S45]^2/2) + ep^3*(-(Pi^2*G[lt[15], x])/12 + 
         G[lt[15], lt[15], lt[15], x] - (Pi^2*Log[-S45])/12 + 
         G[lt[15], lt[15], x]*Log[-S45] + (G[lt[15], x]*Log[-S45]^2)/2 + 
         Log[-S45]^3/6 + (7*Zeta[3])/3) + ep^4*((47*Pi^4)/1440 + 
         (Pi^2*G[lt[15], lt[15], x])/12 - G[lt[15], lt[15], lt[15], lt[15], 
          x] + (Pi^2*G[lt[15], x]*Log[-S45])/12 - 
         G[lt[15], lt[15], lt[15], x]*Log[-S45] + (Pi^2*Log[-S45]^2)/24 - 
         (G[lt[15], lt[15], x]*Log[-S45]^2)/2 - (G[lt[15], x]*Log[-S45]^3)/
          6 - Log[-S45]^4/24 - (7*G[lt[15], x]*Zeta[3])/3 - 
         (7*Log[-S45]*Zeta[3])/3), gb[6] -> 
      -1 + ep*(G[lt[21], x] + Log[-mm5]) + 
       ep^2*(Pi^2/12 - G[lt[21], lt[21], x] - G[lt[21], x]*Log[-mm5] - 
         Log[-mm5]^2/2) + ep^3*(-(Pi^2*G[lt[21], x])/12 + 
         G[lt[21], lt[21], lt[21], x] - (Pi^2*Log[-mm5])/12 + 
         G[lt[21], lt[21], x]*Log[-mm5] + (G[lt[21], x]*Log[-mm5]^2)/2 + 
         Log[-mm5]^3/6 + (7*Zeta[3])/3) + ep^4*((47*Pi^4)/1440 + 
         (Pi^2*G[lt[21], lt[21], x])/12 - G[lt[21], lt[21], lt[21], lt[21], 
          x] + (Pi^2*G[lt[21], x]*Log[-mm5])/12 - 
         G[lt[21], lt[21], lt[21], x]*Log[-mm5] + (Pi^2*Log[-mm5]^2)/24 - 
         (G[lt[21], lt[21], x]*Log[-mm5]^2)/2 - (G[lt[21], x]*Log[-mm5]^3)/
          6 - Log[-mm5]^4/24 - (7*G[lt[21], x]*Zeta[3])/3 - 
         (7*Log[-mm5]*Zeta[3])/3), gb[7] -> 
      -1 + ep*(G[lt[2], x] + G[lt[14], x] + Log[-S45]) + 
       ep^2*(Pi^2/12 - G[lt[2], lt[2], x] - G[lt[2], lt[14], x] - 
         G[lt[14], lt[2], x] - G[lt[14], lt[14], x] - G[lt[2], x]*Log[-S45] - 
         G[lt[14], x]*Log[-S45] - Log[-S45]^2/2) + 
       ep^3*(-(Pi^2*G[lt[2], x])/12 - (Pi^2*G[lt[14], x])/12 + 
         G[lt[2], lt[2], lt[2], x] + G[lt[2], lt[2], lt[14], x] + 
         G[lt[2], lt[14], lt[2], x] + G[lt[2], lt[14], lt[14], x] + 
         G[lt[14], lt[2], lt[2], x] + G[lt[14], lt[2], lt[14], x] + 
         G[lt[14], lt[14], lt[2], x] + G[lt[14], lt[14], lt[14], x] - 
         (Pi^2*Log[-S45])/12 + G[lt[2], lt[2], x]*Log[-S45] + 
         G[lt[2], lt[14], x]*Log[-S45] + G[lt[14], lt[2], x]*Log[-S45] + 
         G[lt[14], lt[14], x]*Log[-S45] + (G[lt[2], x]*Log[-S45]^2)/2 + 
         (G[lt[14], x]*Log[-S45]^2)/2 + Log[-S45]^3/6 + (7*Zeta[3])/3) + 
       ep^4*((47*Pi^4)/1440 + (Pi^2*G[lt[2], lt[2], x])/12 + 
         (Pi^2*G[lt[2], lt[14], x])/12 + (Pi^2*G[lt[14], lt[2], x])/12 + 
         (Pi^2*G[lt[14], lt[14], x])/12 - G[lt[2], lt[2], lt[2], lt[2], x] - 
         G[lt[2], lt[2], lt[2], lt[14], x] - G[lt[2], lt[2], lt[14], lt[2], 
          x] - G[lt[2], lt[2], lt[14], lt[14], x] - G[lt[2], lt[14], lt[2], 
          lt[2], x] - G[lt[2], lt[14], lt[2], lt[14], x] - 
         G[lt[2], lt[14], lt[14], lt[2], x] - G[lt[2], lt[14], lt[14], 
          lt[14], x] - G[lt[14], lt[2], lt[2], lt[2], x] - 
         G[lt[14], lt[2], lt[2], lt[14], x] - G[lt[14], lt[2], lt[14], lt[2], 
          x] - G[lt[14], lt[2], lt[14], lt[14], x] - G[lt[14], lt[14], lt[2], 
          lt[2], x] - G[lt[14], lt[14], lt[2], lt[14], x] - 
         G[lt[14], lt[14], lt[14], lt[2], x] - G[lt[14], lt[14], lt[14], 
          lt[14], x] + (Pi^2*G[lt[2], x]*Log[-S45])/12 + 
         (Pi^2*G[lt[14], x]*Log[-S45])/12 - G[lt[2], lt[2], lt[2], x]*
          Log[-S45] - G[lt[2], lt[2], lt[14], x]*Log[-S45] - 
         G[lt[2], lt[14], lt[2], x]*Log[-S45] - G[lt[2], lt[14], lt[14], x]*
          Log[-S45] - G[lt[14], lt[2], lt[2], x]*Log[-S45] - 
         G[lt[14], lt[2], lt[14], x]*Log[-S45] - G[lt[14], lt[14], lt[2], x]*
          Log[-S45] - G[lt[14], lt[14], lt[14], x]*Log[-S45] + 
         (Pi^2*Log[-S45]^2)/24 - (G[lt[2], lt[2], x]*Log[-S45]^2)/2 - 
         (G[lt[2], lt[14], x]*Log[-S45]^2)/2 - 
         (G[lt[14], lt[2], x]*Log[-S45]^2)/2 - 
         (G[lt[14], lt[14], x]*Log[-S45]^2)/2 - (G[lt[2], x]*Log[-S45]^3)/6 - 
         (G[lt[14], x]*Log[-S45]^3)/6 - Log[-S45]^4/24 - 
         (7*G[lt[2], x]*Zeta[3])/3 - (7*G[lt[14], x]*Zeta[3])/3 - 
         (7*Log[-S45]*Zeta[3])/3), gb[8] -> 
      -1 + ep*(G[lt[7], x] + G[lt[8], x] + Log[-mm5]) + 
       ep^2*(Pi^2/12 - G[lt[7], lt[7], x] - G[lt[7], lt[8], x] - 
         G[lt[8], lt[7], x] - G[lt[8], lt[8], x] - G[lt[7], x]*Log[-mm5] - 
         G[lt[8], x]*Log[-mm5] - Log[-mm5]^2/2) + 
       ep^3*(-(Pi^2*G[lt[7], x])/12 - (Pi^2*G[lt[8], x])/12 + 
         G[lt[7], lt[7], lt[7], x] + G[lt[7], lt[7], lt[8], x] + 
         G[lt[7], lt[8], lt[7], x] + G[lt[7], lt[8], lt[8], x] + 
         G[lt[8], lt[7], lt[7], x] + G[lt[8], lt[7], lt[8], x] + 
         G[lt[8], lt[8], lt[7], x] + G[lt[8], lt[8], lt[8], x] - 
         (Pi^2*Log[-mm5])/12 + G[lt[7], lt[7], x]*Log[-mm5] + 
         G[lt[7], lt[8], x]*Log[-mm5] + G[lt[8], lt[7], x]*Log[-mm5] + 
         G[lt[8], lt[8], x]*Log[-mm5] + (G[lt[7], x]*Log[-mm5]^2)/2 + 
         (G[lt[8], x]*Log[-mm5]^2)/2 + Log[-mm5]^3/6 + (7*Zeta[3])/3) + 
       ep^4*((47*Pi^4)/1440 + (Pi^2*G[lt[7], lt[7], x])/12 + 
         (Pi^2*G[lt[7], lt[8], x])/12 + (Pi^2*G[lt[8], lt[7], x])/12 + 
         (Pi^2*G[lt[8], lt[8], x])/12 - G[lt[7], lt[7], lt[7], lt[7], x] - 
         G[lt[7], lt[7], lt[7], lt[8], x] - G[lt[7], lt[7], lt[8], lt[7], 
          x] - G[lt[7], lt[7], lt[8], lt[8], x] - G[lt[7], lt[8], lt[7], 
          lt[7], x] - G[lt[7], lt[8], lt[7], lt[8], x] - 
         G[lt[7], lt[8], lt[8], lt[7], x] - G[lt[7], lt[8], lt[8], lt[8], 
          x] - G[lt[8], lt[7], lt[7], lt[7], x] - G[lt[8], lt[7], lt[7], 
          lt[8], x] - G[lt[8], lt[7], lt[8], lt[7], x] - 
         G[lt[8], lt[7], lt[8], lt[8], x] - G[lt[8], lt[8], lt[7], lt[7], 
          x] - G[lt[8], lt[8], lt[7], lt[8], x] - G[lt[8], lt[8], lt[8], 
          lt[7], x] - G[lt[8], lt[8], lt[8], lt[8], x] + 
         (Pi^2*G[lt[7], x]*Log[-mm5])/12 + (Pi^2*G[lt[8], x]*Log[-mm5])/12 - 
         G[lt[7], lt[7], lt[7], x]*Log[-mm5] - G[lt[7], lt[7], lt[8], x]*
          Log[-mm5] - G[lt[7], lt[8], lt[7], x]*Log[-mm5] - 
         G[lt[7], lt[8], lt[8], x]*Log[-mm5] - G[lt[8], lt[7], lt[7], x]*
          Log[-mm5] - G[lt[8], lt[7], lt[8], x]*Log[-mm5] - 
         G[lt[8], lt[8], lt[7], x]*Log[-mm5] - G[lt[8], lt[8], lt[8], x]*
          Log[-mm5] + (Pi^2*Log[-mm5]^2)/24 - 
         (G[lt[7], lt[7], x]*Log[-mm5]^2)/2 - 
         (G[lt[7], lt[8], x]*Log[-mm5]^2)/2 - 
         (G[lt[8], lt[7], x]*Log[-mm5]^2)/2 - 
         (G[lt[8], lt[8], x]*Log[-mm5]^2)/2 - (G[lt[7], x]*Log[-mm5]^3)/6 - 
         (G[lt[8], x]*Log[-mm5]^3)/6 - Log[-mm5]^4/24 - 
         (7*G[lt[7], x]*Zeta[3])/3 - (7*G[lt[8], x]*Zeta[3])/3 - 
         (7*Log[-mm5]*Zeta[3])/3), gb[9] -> 
      ep^2*(-G[lt[11], lt[15], x] + G[lt[11], x]*Log[mm] + 
         G[lt[11], x]*Log[(mm - S45)/mm] - G[lt[15], x]*Log[(mm - S45)/mm] - 
         G[lt[11], x]*Log[-S45]) + ep^3*(-(Pi^2*G[lt[11], x])/6 + 
         G[lt[11], x]*G[0, 1, S45/mm] - G[lt[15], x]*G[0, 1, S45/mm] - 
         2*G[lt[1], lt[11], lt[15], x] + G[lt[11], lt[11], lt[15], x] + 
         G[lt[11], lt[15], lt[15], x] + G[lt[15], lt[11], lt[15], x] + 
         2*G[lt[1], lt[11], x]*Log[mm] - G[lt[11], lt[11], x]*Log[mm] - 
         G[lt[15], lt[11], x]*Log[mm] - (G[lt[11], x]*Log[mm]^2)/2 + 
         2*G[lt[1], lt[11], x]*Log[(mm - S45)/mm] - 2*G[lt[1], lt[15], x]*
          Log[(mm - S45)/mm] - G[lt[11], lt[11], x]*Log[(mm - S45)/mm] + 
         G[lt[11], lt[15], x]*Log[(mm - S45)/mm] - G[lt[15], lt[11], x]*
          Log[(mm - S45)/mm] + G[lt[15], lt[15], x]*Log[(mm - S45)/mm] - 
         G[lt[11], x]*Log[mm]*Log[(mm - S45)/mm] + G[lt[15], x]*Log[mm]*
          Log[(mm - S45)/mm] - G[lt[11], x]*Log[(mm - S45)/mm]^2 + 
         G[lt[15], x]*Log[(mm - S45)/mm]^2 - 2*G[lt[1], lt[11], x]*
          Log[-S45] + G[lt[11], lt[11], x]*Log[-S45] + G[lt[11], lt[15], x]*
          Log[-S45] + G[lt[15], lt[11], x]*Log[-S45] + 
         (G[lt[11], x]*Log[-S45]^2)/2) + 
       ep^4*(-(Pi^2*G[lt[1], lt[11], x])/3 + 2*G[0, 1, S45/mm]*
          G[lt[1], lt[11], x] - 2*G[0, 1, S45/mm]*G[lt[1], lt[15], x] + 
         (Pi^2*G[lt[11], lt[11], x])/6 - G[0, 1, S45/mm]*G[lt[11], lt[11], 
           x] + (Pi^2*G[lt[11], lt[15], x])/12 + G[0, 1, S45/mm]*
          G[lt[11], lt[15], x] + (Pi^2*G[lt[15], lt[11], x])/6 - 
         G[0, 1, S45/mm]*G[lt[15], lt[11], x] + G[0, 1, S45/mm]*
          G[lt[15], lt[15], x] + 2*G[lt[11], x]*G[0, 0, 1, (mm - S45)/mm] - 
         2*G[lt[15], x]*G[0, 0, 1, (mm - S45)/mm] + G[lt[11], x]*
          G[0, 0, 1, S45/mm] - G[lt[15], x]*G[0, 0, 1, S45/mm] - 
         4*G[lt[1], lt[1], lt[11], lt[15], x] + 
         2*G[lt[1], lt[11], lt[11], lt[15], x] + 
         2*G[lt[1], lt[11], lt[15], lt[15], x] + 
         2*G[lt[1], lt[15], lt[11], lt[15], x] + 
         2*G[lt[11], lt[1], lt[11], lt[15], x] - G[lt[11], lt[11], lt[11], 
          lt[15], x] - G[lt[11], lt[11], lt[15], lt[15], x] - 
         G[lt[11], lt[15], lt[11], lt[15], x] - G[lt[11], lt[15], lt[15], 
          lt[15], x] + 2*G[lt[15], lt[1], lt[11], lt[15], x] - 
         G[lt[15], lt[11], lt[11], lt[15], x] - G[lt[15], lt[11], lt[15], 
          lt[15], x] - G[lt[15], lt[15], lt[11], lt[15], x] + 
         (Pi^2*G[lt[11], x]*Log[mm])/12 - G[lt[11], x]*G[0, 1, S45/mm]*
          Log[mm] + G[lt[15], x]*G[0, 1, S45/mm]*Log[mm] + 
         4*G[lt[1], lt[1], lt[11], x]*Log[mm] - 2*G[lt[1], lt[11], lt[11], x]*
          Log[mm] - 2*G[lt[1], lt[15], lt[11], x]*Log[mm] - 
         2*G[lt[11], lt[1], lt[11], x]*Log[mm] + G[lt[11], lt[11], lt[11], x]*
          Log[mm] + G[lt[11], lt[15], lt[11], x]*Log[mm] - 
         2*G[lt[15], lt[1], lt[11], x]*Log[mm] + G[lt[15], lt[11], lt[11], x]*
          Log[mm] + G[lt[15], lt[15], lt[11], x]*Log[mm] - 
         G[lt[1], lt[11], x]*Log[mm]^2 + (G[lt[11], lt[11], x]*Log[mm]^2)/2 + 
         (G[lt[15], lt[11], x]*Log[mm]^2)/2 + (G[lt[11], x]*Log[mm]^3)/6 + 
         (Pi^2*G[lt[11], x]*Log[(mm - S45)/mm])/12 - 
         (Pi^2*G[lt[15], x]*Log[(mm - S45)/mm])/12 - 2*G[lt[11], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] + 2*G[lt[15], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] - 2*G[lt[11], x]*
          G[0, 1, S45/mm]*Log[(mm - S45)/mm] + 2*G[lt[15], x]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] + 4*G[lt[1], lt[1], lt[11], x]*
          Log[(mm - S45)/mm] - 4*G[lt[1], lt[1], lt[15], x]*
          Log[(mm - S45)/mm] - 2*G[lt[1], lt[11], lt[11], x]*
          Log[(mm - S45)/mm] + 2*G[lt[1], lt[11], lt[15], x]*
          Log[(mm - S45)/mm] - 2*G[lt[1], lt[15], lt[11], x]*
          Log[(mm - S45)/mm] + 2*G[lt[1], lt[15], lt[15], x]*
          Log[(mm - S45)/mm] - 2*G[lt[11], lt[1], lt[11], x]*
          Log[(mm - S45)/mm] + 2*G[lt[11], lt[1], lt[15], x]*
          Log[(mm - S45)/mm] + G[lt[11], lt[11], lt[11], x]*
          Log[(mm - S45)/mm] - G[lt[11], lt[11], lt[15], x]*
          Log[(mm - S45)/mm] + G[lt[11], lt[15], lt[11], x]*
          Log[(mm - S45)/mm] - G[lt[11], lt[15], lt[15], x]*
          Log[(mm - S45)/mm] - 2*G[lt[15], lt[1], lt[11], x]*
          Log[(mm - S45)/mm] + 2*G[lt[15], lt[1], lt[15], x]*
          Log[(mm - S45)/mm] + G[lt[15], lt[11], lt[11], x]*
          Log[(mm - S45)/mm] - G[lt[15], lt[11], lt[15], x]*
          Log[(mm - S45)/mm] + G[lt[15], lt[15], lt[11], x]*
          Log[(mm - S45)/mm] - G[lt[15], lt[15], lt[15], x]*
          Log[(mm - S45)/mm] - 2*G[lt[1], lt[11], x]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[1], lt[15], x]*Log[mm]*
          Log[(mm - S45)/mm] + G[lt[11], lt[11], x]*Log[mm]*
          Log[(mm - S45)/mm] - G[lt[11], lt[15], x]*Log[mm]*
          Log[(mm - S45)/mm] + G[lt[15], lt[11], x]*Log[mm]*
          Log[(mm - S45)/mm] - G[lt[15], lt[15], x]*Log[mm]*
          Log[(mm - S45)/mm] + (G[lt[11], x]*Log[mm]^2*Log[(mm - S45)/mm])/
          2 - (G[lt[15], x]*Log[mm]^2*Log[(mm - S45)/mm])/2 - 
         2*G[lt[1], lt[11], x]*Log[(mm - S45)/mm]^2 + 2*G[lt[1], lt[15], x]*
          Log[(mm - S45)/mm]^2 + G[lt[11], lt[11], x]*Log[(mm - S45)/mm]^2 - 
         G[lt[11], lt[15], x]*Log[(mm - S45)/mm]^2 + G[lt[15], lt[11], x]*
          Log[(mm - S45)/mm]^2 - G[lt[15], lt[15], x]*Log[(mm - S45)/mm]^2 + 
         G[lt[11], x]*Log[mm]*Log[(mm - S45)/mm]^2 - G[lt[15], x]*Log[mm]*
          Log[(mm - S45)/mm]^2 + (2*G[lt[11], x]*Log[(mm - S45)/mm]^3)/3 - 
         (2*G[lt[15], x]*Log[(mm - S45)/mm]^3)/3 + 
         (Pi^2*G[lt[11], x]*Log[-S45])/12 - 4*G[lt[1], lt[1], lt[11], x]*
          Log[-S45] + 2*G[lt[1], lt[11], lt[11], x]*Log[-S45] + 
         2*G[lt[1], lt[11], lt[15], x]*Log[-S45] + 
         2*G[lt[1], lt[15], lt[11], x]*Log[-S45] + 
         2*G[lt[11], lt[1], lt[11], x]*Log[-S45] - 
         G[lt[11], lt[11], lt[11], x]*Log[-S45] - 
         G[lt[11], lt[11], lt[15], x]*Log[-S45] - 
         G[lt[11], lt[15], lt[11], x]*Log[-S45] - 
         G[lt[11], lt[15], lt[15], x]*Log[-S45] + 
         2*G[lt[15], lt[1], lt[11], x]*Log[-S45] - 
         G[lt[15], lt[11], lt[11], x]*Log[-S45] - 
         G[lt[15], lt[11], lt[15], x]*Log[-S45] - 
         G[lt[15], lt[15], lt[11], x]*Log[-S45] + G[lt[1], lt[11], x]*
          Log[-S45]^2 - (G[lt[11], lt[11], x]*Log[-S45]^2)/2 - 
         (G[lt[11], lt[15], x]*Log[-S45]^2)/2 - 
         (G[lt[15], lt[11], x]*Log[-S45]^2)/2 - (G[lt[11], x]*Log[-S45]^3)/
          6 + G[lt[11], x]*Log[(mm - S45)/mm]^2*Log[S45/mm] - 
         G[lt[15], x]*Log[(mm - S45)/mm]^2*Log[S45/mm] - 
         2*G[lt[15], x]*Zeta[3]), gb[10] -> 
      ep^2*(-G[lt[20], lt[21], x] + G[lt[20], x]*Log[mm] + 
         G[lt[20], x]*Log[(mm - mm5)/mm] - G[lt[21], x]*Log[(mm - mm5)/mm] - 
         G[lt[20], x]*Log[-mm5]) + ep^3*(-(Pi^2*G[lt[20], x])/6 + 
         G[lt[20], x]*G[0, 1, mm5/mm] - G[lt[21], x]*G[0, 1, mm5/mm] - 
         2*G[lt[1], lt[20], lt[21], x] + G[lt[20], lt[20], lt[21], x] + 
         G[lt[20], lt[21], lt[21], x] + G[lt[21], lt[20], lt[21], x] + 
         2*G[lt[1], lt[20], x]*Log[mm] - G[lt[20], lt[20], x]*Log[mm] - 
         G[lt[21], lt[20], x]*Log[mm] - (G[lt[20], x]*Log[mm]^2)/2 + 
         2*G[lt[1], lt[20], x]*Log[(mm - mm5)/mm] - 2*G[lt[1], lt[21], x]*
          Log[(mm - mm5)/mm] - G[lt[20], lt[20], x]*Log[(mm - mm5)/mm] + 
         G[lt[20], lt[21], x]*Log[(mm - mm5)/mm] - G[lt[21], lt[20], x]*
          Log[(mm - mm5)/mm] + G[lt[21], lt[21], x]*Log[(mm - mm5)/mm] - 
         G[lt[20], x]*Log[mm]*Log[(mm - mm5)/mm] + G[lt[21], x]*Log[mm]*
          Log[(mm - mm5)/mm] - G[lt[20], x]*Log[(mm - mm5)/mm]^2 + 
         G[lt[21], x]*Log[(mm - mm5)/mm]^2 - 2*G[lt[1], lt[20], x]*
          Log[-mm5] + G[lt[20], lt[20], x]*Log[-mm5] + G[lt[20], lt[21], x]*
          Log[-mm5] + G[lt[21], lt[20], x]*Log[-mm5] + 
         (G[lt[20], x]*Log[-mm5]^2)/2) + 
       ep^4*(-(Pi^2*G[lt[1], lt[20], x])/3 + 2*G[0, 1, mm5/mm]*
          G[lt[1], lt[20], x] - 2*G[0, 1, mm5/mm]*G[lt[1], lt[21], x] + 
         (Pi^2*G[lt[20], lt[20], x])/6 - G[0, 1, mm5/mm]*G[lt[20], lt[20], 
           x] + (Pi^2*G[lt[20], lt[21], x])/12 + G[0, 1, mm5/mm]*
          G[lt[20], lt[21], x] + (Pi^2*G[lt[21], lt[20], x])/6 - 
         G[0, 1, mm5/mm]*G[lt[21], lt[20], x] + G[0, 1, mm5/mm]*
          G[lt[21], lt[21], x] + 2*G[lt[20], x]*G[0, 0, 1, (mm - mm5)/mm] - 
         2*G[lt[21], x]*G[0, 0, 1, (mm - mm5)/mm] + G[lt[20], x]*
          G[0, 0, 1, mm5/mm] - G[lt[21], x]*G[0, 0, 1, mm5/mm] - 
         4*G[lt[1], lt[1], lt[20], lt[21], x] + 
         2*G[lt[1], lt[20], lt[20], lt[21], x] + 
         2*G[lt[1], lt[20], lt[21], lt[21], x] + 
         2*G[lt[1], lt[21], lt[20], lt[21], x] + 
         2*G[lt[20], lt[1], lt[20], lt[21], x] - G[lt[20], lt[20], lt[20], 
          lt[21], x] - G[lt[20], lt[20], lt[21], lt[21], x] - 
         G[lt[20], lt[21], lt[20], lt[21], x] - G[lt[20], lt[21], lt[21], 
          lt[21], x] + 2*G[lt[21], lt[1], lt[20], lt[21], x] - 
         G[lt[21], lt[20], lt[20], lt[21], x] - G[lt[21], lt[20], lt[21], 
          lt[21], x] - G[lt[21], lt[21], lt[20], lt[21], x] + 
         (Pi^2*G[lt[20], x]*Log[mm])/12 - G[lt[20], x]*G[0, 1, mm5/mm]*
          Log[mm] + G[lt[21], x]*G[0, 1, mm5/mm]*Log[mm] + 
         4*G[lt[1], lt[1], lt[20], x]*Log[mm] - 2*G[lt[1], lt[20], lt[20], x]*
          Log[mm] - 2*G[lt[1], lt[21], lt[20], x]*Log[mm] - 
         2*G[lt[20], lt[1], lt[20], x]*Log[mm] + G[lt[20], lt[20], lt[20], x]*
          Log[mm] + G[lt[20], lt[21], lt[20], x]*Log[mm] - 
         2*G[lt[21], lt[1], lt[20], x]*Log[mm] + G[lt[21], lt[20], lt[20], x]*
          Log[mm] + G[lt[21], lt[21], lt[20], x]*Log[mm] - 
         G[lt[1], lt[20], x]*Log[mm]^2 + (G[lt[20], lt[20], x]*Log[mm]^2)/2 + 
         (G[lt[21], lt[20], x]*Log[mm]^2)/2 + (G[lt[20], x]*Log[mm]^3)/6 + 
         (Pi^2*G[lt[20], x]*Log[(mm - mm5)/mm])/12 - 
         (Pi^2*G[lt[21], x]*Log[(mm - mm5)/mm])/12 - 2*G[lt[20], x]*
          G[0, 1, (mm - mm5)/mm]*Log[(mm - mm5)/mm] + 2*G[lt[21], x]*
          G[0, 1, (mm - mm5)/mm]*Log[(mm - mm5)/mm] - 2*G[lt[20], x]*
          G[0, 1, mm5/mm]*Log[(mm - mm5)/mm] + 2*G[lt[21], x]*G[0, 1, mm5/mm]*
          Log[(mm - mm5)/mm] + 4*G[lt[1], lt[1], lt[20], x]*
          Log[(mm - mm5)/mm] - 4*G[lt[1], lt[1], lt[21], x]*
          Log[(mm - mm5)/mm] - 2*G[lt[1], lt[20], lt[20], x]*
          Log[(mm - mm5)/mm] + 2*G[lt[1], lt[20], lt[21], x]*
          Log[(mm - mm5)/mm] - 2*G[lt[1], lt[21], lt[20], x]*
          Log[(mm - mm5)/mm] + 2*G[lt[1], lt[21], lt[21], x]*
          Log[(mm - mm5)/mm] - 2*G[lt[20], lt[1], lt[20], x]*
          Log[(mm - mm5)/mm] + 2*G[lt[20], lt[1], lt[21], x]*
          Log[(mm - mm5)/mm] + G[lt[20], lt[20], lt[20], x]*
          Log[(mm - mm5)/mm] - G[lt[20], lt[20], lt[21], x]*
          Log[(mm - mm5)/mm] + G[lt[20], lt[21], lt[20], x]*
          Log[(mm - mm5)/mm] - G[lt[20], lt[21], lt[21], x]*
          Log[(mm - mm5)/mm] - 2*G[lt[21], lt[1], lt[20], x]*
          Log[(mm - mm5)/mm] + 2*G[lt[21], lt[1], lt[21], x]*
          Log[(mm - mm5)/mm] + G[lt[21], lt[20], lt[20], x]*
          Log[(mm - mm5)/mm] - G[lt[21], lt[20], lt[21], x]*
          Log[(mm - mm5)/mm] + G[lt[21], lt[21], lt[20], x]*
          Log[(mm - mm5)/mm] - G[lt[21], lt[21], lt[21], x]*
          Log[(mm - mm5)/mm] - 2*G[lt[1], lt[20], x]*Log[mm]*
          Log[(mm - mm5)/mm] + 2*G[lt[1], lt[21], x]*Log[mm]*
          Log[(mm - mm5)/mm] + G[lt[20], lt[20], x]*Log[mm]*
          Log[(mm - mm5)/mm] - G[lt[20], lt[21], x]*Log[mm]*
          Log[(mm - mm5)/mm] + G[lt[21], lt[20], x]*Log[mm]*
          Log[(mm - mm5)/mm] - G[lt[21], lt[21], x]*Log[mm]*
          Log[(mm - mm5)/mm] + (G[lt[20], x]*Log[mm]^2*Log[(mm - mm5)/mm])/
          2 - (G[lt[21], x]*Log[mm]^2*Log[(mm - mm5)/mm])/2 - 
         2*G[lt[1], lt[20], x]*Log[(mm - mm5)/mm]^2 + 2*G[lt[1], lt[21], x]*
          Log[(mm - mm5)/mm]^2 + G[lt[20], lt[20], x]*Log[(mm - mm5)/mm]^2 - 
         G[lt[20], lt[21], x]*Log[(mm - mm5)/mm]^2 + G[lt[21], lt[20], x]*
          Log[(mm - mm5)/mm]^2 - G[lt[21], lt[21], x]*Log[(mm - mm5)/mm]^2 + 
         G[lt[20], x]*Log[mm]*Log[(mm - mm5)/mm]^2 - G[lt[21], x]*Log[mm]*
          Log[(mm - mm5)/mm]^2 + (2*G[lt[20], x]*Log[(mm - mm5)/mm]^3)/3 - 
         (2*G[lt[21], x]*Log[(mm - mm5)/mm]^3)/3 + 
         (Pi^2*G[lt[20], x]*Log[-mm5])/12 - 4*G[lt[1], lt[1], lt[20], x]*
          Log[-mm5] + 2*G[lt[1], lt[20], lt[20], x]*Log[-mm5] + 
         2*G[lt[1], lt[20], lt[21], x]*Log[-mm5] + 
         2*G[lt[1], lt[21], lt[20], x]*Log[-mm5] + 
         2*G[lt[20], lt[1], lt[20], x]*Log[-mm5] - 
         G[lt[20], lt[20], lt[20], x]*Log[-mm5] - 
         G[lt[20], lt[20], lt[21], x]*Log[-mm5] - 
         G[lt[20], lt[21], lt[20], x]*Log[-mm5] - 
         G[lt[20], lt[21], lt[21], x]*Log[-mm5] + 
         2*G[lt[21], lt[1], lt[20], x]*Log[-mm5] - 
         G[lt[21], lt[20], lt[20], x]*Log[-mm5] - 
         G[lt[21], lt[20], lt[21], x]*Log[-mm5] - 
         G[lt[21], lt[21], lt[20], x]*Log[-mm5] + G[lt[1], lt[20], x]*
          Log[-mm5]^2 - (G[lt[20], lt[20], x]*Log[-mm5]^2)/2 - 
         (G[lt[20], lt[21], x]*Log[-mm5]^2)/2 - 
         (G[lt[21], lt[20], x]*Log[-mm5]^2)/2 - (G[lt[20], x]*Log[-mm5]^3)/
          6 + G[lt[20], x]*Log[(mm - mm5)/mm]^2*Log[mm5/mm] - 
         G[lt[21], x]*Log[(mm - mm5)/mm]^2*Log[mm5/mm] - 
         2*G[lt[21], x]*Zeta[3]), gb[11] -> 
      ep^2*(-G[lt[2], lt[4], x] - G[lt[2], lt[5], x] - G[lt[3], lt[2], x] + 
         G[lt[3], lt[4], x] + G[lt[3], lt[5], x] - G[lt[3], lt[14], x] + 
         G[lt[13], lt[2], x] - G[lt[13], lt[4], x] - G[lt[13], lt[5], x] + 
         G[lt[13], lt[14], x] + G[lt[14], lt[4], x] + G[lt[14], lt[5], x] + 
         G[lt[3], x]*Log[mm] - G[lt[13], x]*Log[mm] + 
         G[lt[2], x]*Log[(mm - S45)/mm] + G[lt[3], x]*Log[(mm - S45)/mm] - 
         G[lt[13], x]*Log[(mm - S45)/mm] - G[lt[14], x]*Log[(mm - S45)/mm] - 
         G[lt[3], x]*Log[-S45] + G[lt[13], x]*Log[-S45]) + 
       ep^3*(-(Pi^2*G[lt[3], x])/6 + (Pi^2*G[lt[13], x])/6 + 
         G[lt[2], x]*G[0, 1, S45/mm] + G[lt[3], x]*G[0, 1, S45/mm] - 
         G[lt[13], x]*G[0, 1, S45/mm] - G[lt[14], x]*G[0, 1, S45/mm] - 
         2*G[lt[1], lt[2], lt[4], x] - 2*G[lt[1], lt[2], lt[5], x] - 
         2*G[lt[1], lt[3], lt[2], x] + 2*G[lt[1], lt[3], lt[4], x] + 
         2*G[lt[1], lt[3], lt[5], x] - 2*G[lt[1], lt[3], lt[14], x] + 
         2*G[lt[1], lt[13], lt[2], x] - 2*G[lt[1], lt[13], lt[4], x] - 
         2*G[lt[1], lt[13], lt[5], x] + 2*G[lt[1], lt[13], lt[14], x] + 
         2*G[lt[1], lt[14], lt[4], x] + 2*G[lt[1], lt[14], lt[5], x] - 
         2*G[lt[2], lt[1], lt[4], x] - 2*G[lt[2], lt[1], lt[5], x] + 
         G[lt[2], lt[2], lt[4], x] + G[lt[2], lt[2], lt[5], x] + 
         G[lt[2], lt[3], lt[2], x] - G[lt[2], lt[3], lt[4], x] - 
         G[lt[2], lt[3], lt[5], x] + G[lt[2], lt[3], lt[14], x] + 
         2*G[lt[2], lt[4], lt[4], x] + 2*G[lt[2], lt[4], lt[5], x] + 
         2*G[lt[2], lt[5], lt[4], x] + 2*G[lt[2], lt[5], lt[5], x] - 
         G[lt[2], lt[13], lt[2], x] + G[lt[2], lt[13], lt[4], x] + 
         G[lt[2], lt[13], lt[5], x] - G[lt[2], lt[13], lt[14], x] - 
         G[lt[2], lt[14], lt[4], x] - G[lt[2], lt[14], lt[5], x] + 
         2*G[lt[3], lt[1], lt[4], x] + 2*G[lt[3], lt[1], lt[5], x] + 
         G[lt[3], lt[2], lt[2], x] + G[lt[3], lt[2], lt[4], x] + 
         G[lt[3], lt[2], lt[5], x] + G[lt[3], lt[2], lt[14], x] + 
         G[lt[3], lt[3], lt[2], x] - G[lt[3], lt[3], lt[4], x] - 
         G[lt[3], lt[3], lt[5], x] + G[lt[3], lt[3], lt[14], x] - 
         2*G[lt[3], lt[4], lt[4], x] - 2*G[lt[3], lt[4], lt[5], x] - 
         2*G[lt[3], lt[5], lt[4], x] - 2*G[lt[3], lt[5], lt[5], x] - 
         G[lt[3], lt[13], lt[2], x] + G[lt[3], lt[13], lt[4], x] + 
         G[lt[3], lt[13], lt[5], x] - G[lt[3], lt[13], lt[14], x] + 
         G[lt[3], lt[14], lt[2], x] - G[lt[3], lt[14], lt[4], x] - 
         G[lt[3], lt[14], lt[5], x] + G[lt[3], lt[14], lt[14], x] - 
         2*G[lt[13], lt[1], lt[4], x] - 2*G[lt[13], lt[1], lt[5], x] - 
         G[lt[13], lt[2], lt[2], x] + G[lt[13], lt[2], lt[4], x] + 
         G[lt[13], lt[2], lt[5], x] - G[lt[13], lt[2], lt[14], x] + 
         G[lt[13], lt[3], lt[2], x] - G[lt[13], lt[3], lt[4], x] - 
         G[lt[13], lt[3], lt[5], x] + G[lt[13], lt[3], lt[14], x] + 
         2*G[lt[13], lt[4], lt[4], x] + 2*G[lt[13], lt[4], lt[5], x] + 
         2*G[lt[13], lt[5], lt[4], x] + 2*G[lt[13], lt[5], lt[5], x] - 
         G[lt[13], lt[13], lt[2], x] + G[lt[13], lt[13], lt[4], x] + 
         G[lt[13], lt[13], lt[5], x] - G[lt[13], lt[13], lt[14], x] - 
         G[lt[13], lt[14], lt[2], x] - G[lt[13], lt[14], lt[4], x] - 
         G[lt[13], lt[14], lt[5], x] - G[lt[13], lt[14], lt[14], x] + 
         2*G[lt[14], lt[1], lt[4], x] + 2*G[lt[14], lt[1], lt[5], x] + 
         G[lt[14], lt[2], lt[4], x] + G[lt[14], lt[2], lt[5], x] + 
         G[lt[14], lt[3], lt[2], x] - G[lt[14], lt[3], lt[4], x] - 
         G[lt[14], lt[3], lt[5], x] + G[lt[14], lt[3], lt[14], x] - 
         2*G[lt[14], lt[4], lt[4], x] - 2*G[lt[14], lt[4], lt[5], x] - 
         2*G[lt[14], lt[5], lt[4], x] - 2*G[lt[14], lt[5], lt[5], x] - 
         G[lt[14], lt[13], lt[2], x] + G[lt[14], lt[13], lt[4], x] + 
         G[lt[14], lt[13], lt[5], x] - G[lt[14], lt[13], lt[14], x] - 
         G[lt[14], lt[14], lt[4], x] - G[lt[14], lt[14], lt[5], x] + 
         2*G[lt[1], lt[3], x]*Log[mm] - 2*G[lt[1], lt[13], x]*Log[mm] - 
         G[lt[2], lt[3], x]*Log[mm] + G[lt[2], lt[4], x]*Log[mm] + 
         G[lt[2], lt[5], x]*Log[mm] + G[lt[2], lt[13], x]*Log[mm] - 
         G[lt[3], lt[3], x]*Log[mm] - G[lt[3], lt[4], x]*Log[mm] - 
         G[lt[3], lt[5], x]*Log[mm] + G[lt[3], lt[13], x]*Log[mm] - 
         G[lt[13], lt[3], x]*Log[mm] + G[lt[13], lt[4], x]*Log[mm] + 
         G[lt[13], lt[5], x]*Log[mm] + G[lt[13], lt[13], x]*Log[mm] - 
         G[lt[14], lt[3], x]*Log[mm] - G[lt[14], lt[4], x]*Log[mm] - 
         G[lt[14], lt[5], x]*Log[mm] + G[lt[14], lt[13], x]*Log[mm] - 
         (G[lt[3], x]*Log[mm]^2)/2 + (G[lt[13], x]*Log[mm]^2)/2 + 
         2*G[lt[1], lt[2], x]*Log[(mm - S45)/mm] + 2*G[lt[1], lt[3], x]*
          Log[(mm - S45)/mm] - 2*G[lt[1], lt[13], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[14], x]*Log[(mm - S45)/mm] - G[lt[2], lt[2], x]*
          Log[(mm - S45)/mm] - G[lt[2], lt[3], x]*Log[(mm - S45)/mm] + 
         G[lt[2], lt[13], x]*Log[(mm - S45)/mm] + G[lt[2], lt[14], x]*
          Log[(mm - S45)/mm] - G[lt[3], lt[2], x]*Log[(mm - S45)/mm] - 
         G[lt[3], lt[3], x]*Log[(mm - S45)/mm] + G[lt[3], lt[13], x]*
          Log[(mm - S45)/mm] + G[lt[3], lt[14], x]*Log[(mm - S45)/mm] - 
         G[lt[13], lt[2], x]*Log[(mm - S45)/mm] - G[lt[13], lt[3], x]*
          Log[(mm - S45)/mm] + G[lt[13], lt[13], x]*Log[(mm - S45)/mm] + 
         G[lt[13], lt[14], x]*Log[(mm - S45)/mm] - G[lt[14], lt[2], x]*
          Log[(mm - S45)/mm] - G[lt[14], lt[3], x]*Log[(mm - S45)/mm] + 
         G[lt[14], lt[13], x]*Log[(mm - S45)/mm] + G[lt[14], lt[14], x]*
          Log[(mm - S45)/mm] - G[lt[2], x]*Log[mm]*Log[(mm - S45)/mm] - 
         G[lt[3], x]*Log[mm]*Log[(mm - S45)/mm] + G[lt[13], x]*Log[mm]*
          Log[(mm - S45)/mm] + G[lt[14], x]*Log[mm]*Log[(mm - S45)/mm] - 
         G[lt[2], x]*Log[(mm - S45)/mm]^2 - G[lt[3], x]*Log[(mm - S45)/mm]^
           2 + G[lt[13], x]*Log[(mm - S45)/mm]^2 + G[lt[14], x]*
          Log[(mm - S45)/mm]^2 - 2*G[lt[1], lt[3], x]*Log[-S45] + 
         2*G[lt[1], lt[13], x]*Log[-S45] + G[lt[2], lt[3], x]*Log[-S45] - 
         G[lt[2], lt[13], x]*Log[-S45] + G[lt[3], lt[2], x]*Log[-S45] + 
         G[lt[3], lt[3], x]*Log[-S45] - G[lt[3], lt[13], x]*Log[-S45] + 
         G[lt[3], lt[14], x]*Log[-S45] - G[lt[13], lt[2], x]*Log[-S45] + 
         G[lt[13], lt[3], x]*Log[-S45] - G[lt[13], lt[13], x]*Log[-S45] - 
         G[lt[13], lt[14], x]*Log[-S45] + G[lt[14], lt[3], x]*Log[-S45] - 
         G[lt[14], lt[13], x]*Log[-S45] + (G[lt[3], x]*Log[-S45]^2)/2 - 
         (G[lt[13], x]*Log[-S45]^2)/2) + 
       ep^4*(2*G[0, 1, S45/mm]*G[lt[1], lt[2], x] - (Pi^2*G[lt[1], lt[3], x])/
          3 + 2*G[0, 1, S45/mm]*G[lt[1], lt[3], x] + 
         (Pi^2*G[lt[1], lt[13], x])/3 - 2*G[0, 1, S45/mm]*
          G[lt[1], lt[13], x] - 2*G[0, 1, S45/mm]*G[lt[1], lt[14], x] - 
         G[0, 1, S45/mm]*G[lt[2], lt[2], x] + (Pi^2*G[lt[2], lt[3], x])/6 - 
         G[0, 1, S45/mm]*G[lt[2], lt[3], x] - (Pi^2*G[lt[2], lt[4], x])/12 - 
         (Pi^2*G[lt[2], lt[5], x])/12 - (Pi^2*G[lt[2], lt[13], x])/6 + 
         G[0, 1, S45/mm]*G[lt[2], lt[13], x] + G[0, 1, S45/mm]*
          G[lt[2], lt[14], x] + (Pi^2*G[lt[3], lt[2], x])/12 - 
         G[0, 1, S45/mm]*G[lt[3], lt[2], x] + (Pi^2*G[lt[3], lt[3], x])/6 - 
         G[0, 1, S45/mm]*G[lt[3], lt[3], x] + (Pi^2*G[lt[3], lt[4], x])/12 + 
         (Pi^2*G[lt[3], lt[5], x])/12 - (Pi^2*G[lt[3], lt[13], x])/6 + 
         G[0, 1, S45/mm]*G[lt[3], lt[13], x] + (Pi^2*G[lt[3], lt[14], x])/
          12 + G[0, 1, S45/mm]*G[lt[3], lt[14], x] - 
         (Pi^2*G[lt[13], lt[2], x])/12 - G[0, 1, S45/mm]*
          G[lt[13], lt[2], x] + (Pi^2*G[lt[13], lt[3], x])/6 - 
         G[0, 1, S45/mm]*G[lt[13], lt[3], x] - (Pi^2*G[lt[13], lt[4], x])/
          12 - (Pi^2*G[lt[13], lt[5], x])/12 - (Pi^2*G[lt[13], lt[13], x])/
          6 + G[0, 1, S45/mm]*G[lt[13], lt[13], x] - 
         (Pi^2*G[lt[13], lt[14], x])/12 + G[0, 1, S45/mm]*
          G[lt[13], lt[14], x] - G[0, 1, S45/mm]*G[lt[14], lt[2], x] + 
         (Pi^2*G[lt[14], lt[3], x])/6 - G[0, 1, S45/mm]*G[lt[14], lt[3], x] + 
         (Pi^2*G[lt[14], lt[4], x])/12 + (Pi^2*G[lt[14], lt[5], x])/12 - 
         (Pi^2*G[lt[14], lt[13], x])/6 + G[0, 1, S45/mm]*G[lt[14], lt[13], 
           x] + G[0, 1, S45/mm]*G[lt[14], lt[14], x] + 
         2*G[lt[2], x]*G[0, 0, 1, (mm - S45)/mm] + 2*G[lt[3], x]*
          G[0, 0, 1, (mm - S45)/mm] - 2*G[lt[13], x]*G[0, 0, 1, 
           (mm - S45)/mm] - 2*G[lt[14], x]*G[0, 0, 1, (mm - S45)/mm] + 
         G[lt[2], x]*G[0, 0, 1, S45/mm] + G[lt[3], x]*G[0, 0, 1, S45/mm] - 
         G[lt[13], x]*G[0, 0, 1, S45/mm] - G[lt[14], x]*G[0, 0, 1, S45/mm] - 
         4*G[lt[1], lt[1], lt[2], lt[4], x] - 4*G[lt[1], lt[1], lt[2], lt[5], 
           x] - 4*G[lt[1], lt[1], lt[3], lt[2], x] + 
         4*G[lt[1], lt[1], lt[3], lt[4], x] + 4*G[lt[1], lt[1], lt[3], lt[5], 
           x] - 4*G[lt[1], lt[1], lt[3], lt[14], x] + 
         4*G[lt[1], lt[1], lt[13], lt[2], x] - 4*G[lt[1], lt[1], lt[13], 
           lt[4], x] - 4*G[lt[1], lt[1], lt[13], lt[5], x] + 
         4*G[lt[1], lt[1], lt[13], lt[14], x] + 
         4*G[lt[1], lt[1], lt[14], lt[4], x] + 4*G[lt[1], lt[1], lt[14], 
           lt[5], x] - 4*G[lt[1], lt[2], lt[1], lt[4], x] - 
         4*G[lt[1], lt[2], lt[1], lt[5], x] + 2*G[lt[1], lt[2], lt[2], lt[4], 
           x] + 2*G[lt[1], lt[2], lt[2], lt[5], x] + 
         2*G[lt[1], lt[2], lt[3], lt[2], x] - 2*G[lt[1], lt[2], lt[3], lt[4], 
           x] - 2*G[lt[1], lt[2], lt[3], lt[5], x] + 
         2*G[lt[1], lt[2], lt[3], lt[14], x] + 4*G[lt[1], lt[2], lt[4], 
           lt[4], x] + 4*G[lt[1], lt[2], lt[4], lt[5], x] + 
         4*G[lt[1], lt[2], lt[5], lt[4], x] + 4*G[lt[1], lt[2], lt[5], lt[5], 
           x] - 2*G[lt[1], lt[2], lt[13], lt[2], x] + 
         2*G[lt[1], lt[2], lt[13], lt[4], x] + 2*G[lt[1], lt[2], lt[13], 
           lt[5], x] - 2*G[lt[1], lt[2], lt[13], lt[14], x] - 
         2*G[lt[1], lt[2], lt[14], lt[4], x] - 2*G[lt[1], lt[2], lt[14], 
           lt[5], x] + 4*G[lt[1], lt[3], lt[1], lt[4], x] + 
         4*G[lt[1], lt[3], lt[1], lt[5], x] + 2*G[lt[1], lt[3], lt[2], lt[2], 
           x] + 2*G[lt[1], lt[3], lt[2], lt[4], x] + 
         2*G[lt[1], lt[3], lt[2], lt[5], x] + 2*G[lt[1], lt[3], lt[2], 
           lt[14], x] + 2*G[lt[1], lt[3], lt[3], lt[2], x] - 
         2*G[lt[1], lt[3], lt[3], lt[4], x] - 2*G[lt[1], lt[3], lt[3], lt[5], 
           x] + 2*G[lt[1], lt[3], lt[3], lt[14], x] - 
         4*G[lt[1], lt[3], lt[4], lt[4], x] - 4*G[lt[1], lt[3], lt[4], lt[5], 
           x] - 4*G[lt[1], lt[3], lt[5], lt[4], x] - 
         4*G[lt[1], lt[3], lt[5], lt[5], x] - 2*G[lt[1], lt[3], lt[13], 
           lt[2], x] + 2*G[lt[1], lt[3], lt[13], lt[4], x] + 
         2*G[lt[1], lt[3], lt[13], lt[5], x] - 2*G[lt[1], lt[3], lt[13], 
           lt[14], x] + 2*G[lt[1], lt[3], lt[14], lt[2], x] - 
         2*G[lt[1], lt[3], lt[14], lt[4], x] - 2*G[lt[1], lt[3], lt[14], 
           lt[5], x] + 2*G[lt[1], lt[3], lt[14], lt[14], x] - 
         4*G[lt[1], lt[13], lt[1], lt[4], x] - 4*G[lt[1], lt[13], lt[1], 
           lt[5], x] - 2*G[lt[1], lt[13], lt[2], lt[2], x] + 
         2*G[lt[1], lt[13], lt[2], lt[4], x] + 2*G[lt[1], lt[13], lt[2], 
           lt[5], x] - 2*G[lt[1], lt[13], lt[2], lt[14], x] + 
         2*G[lt[1], lt[13], lt[3], lt[2], x] - 2*G[lt[1], lt[13], lt[3], 
           lt[4], x] - 2*G[lt[1], lt[13], lt[3], lt[5], x] + 
         2*G[lt[1], lt[13], lt[3], lt[14], x] + 
         4*G[lt[1], lt[13], lt[4], lt[4], x] + 4*G[lt[1], lt[13], lt[4], 
           lt[5], x] + 4*G[lt[1], lt[13], lt[5], lt[4], x] + 
         4*G[lt[1], lt[13], lt[5], lt[5], x] - 2*G[lt[1], lt[13], lt[13], 
           lt[2], x] + 2*G[lt[1], lt[13], lt[13], lt[4], x] + 
         2*G[lt[1], lt[13], lt[13], lt[5], x] - 
         2*G[lt[1], lt[13], lt[13], lt[14], x] - 
         2*G[lt[1], lt[13], lt[14], lt[2], x] - 
         2*G[lt[1], lt[13], lt[14], lt[4], x] - 
         2*G[lt[1], lt[13], lt[14], lt[5], x] - 
         2*G[lt[1], lt[13], lt[14], lt[14], x] + 
         4*G[lt[1], lt[14], lt[1], lt[4], x] + 4*G[lt[1], lt[14], lt[1], 
           lt[5], x] + 2*G[lt[1], lt[14], lt[2], lt[4], x] + 
         2*G[lt[1], lt[14], lt[2], lt[5], x] + 2*G[lt[1], lt[14], lt[3], 
           lt[2], x] - 2*G[lt[1], lt[14], lt[3], lt[4], x] - 
         2*G[lt[1], lt[14], lt[3], lt[5], x] + 2*G[lt[1], lt[14], lt[3], 
           lt[14], x] - 4*G[lt[1], lt[14], lt[4], lt[4], x] - 
         4*G[lt[1], lt[14], lt[4], lt[5], x] - 4*G[lt[1], lt[14], lt[5], 
           lt[4], x] - 4*G[lt[1], lt[14], lt[5], lt[5], x] - 
         2*G[lt[1], lt[14], lt[13], lt[2], x] + 
         2*G[lt[1], lt[14], lt[13], lt[4], x] + 
         2*G[lt[1], lt[14], lt[13], lt[5], x] - 
         2*G[lt[1], lt[14], lt[13], lt[14], x] - 
         2*G[lt[1], lt[14], lt[14], lt[4], x] - 
         2*G[lt[1], lt[14], lt[14], lt[5], x] - 
         4*G[lt[2], lt[1], lt[1], lt[4], x] - 4*G[lt[2], lt[1], lt[1], lt[5], 
           x] + 2*G[lt[2], lt[1], lt[2], lt[4], x] + 
         2*G[lt[2], lt[1], lt[2], lt[5], x] + 2*G[lt[2], lt[1], lt[3], lt[2], 
           x] - 2*G[lt[2], lt[1], lt[3], lt[4], x] - 
         2*G[lt[2], lt[1], lt[3], lt[5], x] + 2*G[lt[2], lt[1], lt[3], 
           lt[14], x] + 4*G[lt[2], lt[1], lt[4], lt[4], x] + 
         4*G[lt[2], lt[1], lt[4], lt[5], x] + 4*G[lt[2], lt[1], lt[5], lt[4], 
           x] + 4*G[lt[2], lt[1], lt[5], lt[5], x] - 
         2*G[lt[2], lt[1], lt[13], lt[2], x] + 2*G[lt[2], lt[1], lt[13], 
           lt[4], x] + 2*G[lt[2], lt[1], lt[13], lt[5], x] - 
         2*G[lt[2], lt[1], lt[13], lt[14], x] - 
         2*G[lt[2], lt[1], lt[14], lt[4], x] - 2*G[lt[2], lt[1], lt[14], 
           lt[5], x] + 2*G[lt[2], lt[2], lt[1], lt[4], x] + 
         2*G[lt[2], lt[2], lt[1], lt[5], x] - G[lt[2], lt[2], lt[2], lt[4], 
          x] - G[lt[2], lt[2], lt[2], lt[5], x] - G[lt[2], lt[2], lt[3], 
          lt[2], x] + G[lt[2], lt[2], lt[3], lt[4], x] + 
         G[lt[2], lt[2], lt[3], lt[5], x] - G[lt[2], lt[2], lt[3], lt[14], 
          x] - 2*G[lt[2], lt[2], lt[4], lt[4], x] - 
         2*G[lt[2], lt[2], lt[4], lt[5], x] - 2*G[lt[2], lt[2], lt[5], lt[4], 
           x] - 2*G[lt[2], lt[2], lt[5], lt[5], x] + G[lt[2], lt[2], lt[13], 
          lt[2], x] - G[lt[2], lt[2], lt[13], lt[4], x] - 
         G[lt[2], lt[2], lt[13], lt[5], x] + G[lt[2], lt[2], lt[13], lt[14], 
          x] + G[lt[2], lt[2], lt[14], lt[4], x] + G[lt[2], lt[2], lt[14], 
          lt[5], x] - 2*G[lt[2], lt[3], lt[1], lt[4], x] - 
         2*G[lt[2], lt[3], lt[1], lt[5], x] - G[lt[2], lt[3], lt[2], lt[2], 
          x] - G[lt[2], lt[3], lt[2], lt[4], x] - G[lt[2], lt[3], lt[2], 
          lt[5], x] - G[lt[2], lt[3], lt[2], lt[14], x] - 
         G[lt[2], lt[3], lt[3], lt[2], x] + G[lt[2], lt[3], lt[3], lt[4], 
          x] + G[lt[2], lt[3], lt[3], lt[5], x] - G[lt[2], lt[3], lt[3], 
          lt[14], x] + 2*G[lt[2], lt[3], lt[4], lt[4], x] + 
         2*G[lt[2], lt[3], lt[4], lt[5], x] + 2*G[lt[2], lt[3], lt[5], lt[4], 
           x] + 2*G[lt[2], lt[3], lt[5], lt[5], x] + G[lt[2], lt[3], lt[13], 
          lt[2], x] - G[lt[2], lt[3], lt[13], lt[4], x] - 
         G[lt[2], lt[3], lt[13], lt[5], x] + G[lt[2], lt[3], lt[13], lt[14], 
          x] - G[lt[2], lt[3], lt[14], lt[2], x] + G[lt[2], lt[3], lt[14], 
          lt[4], x] + G[lt[2], lt[3], lt[14], lt[5], x] - 
         G[lt[2], lt[3], lt[14], lt[14], x] + 4*G[lt[2], lt[4], lt[1], lt[4], 
           x] + 4*G[lt[2], lt[4], lt[1], lt[5], x] - 
         4*G[lt[2], lt[4], lt[4], lt[4], x] - 4*G[lt[2], lt[4], lt[4], lt[5], 
           x] - 4*G[lt[2], lt[4], lt[5], lt[4], x] - 
         4*G[lt[2], lt[4], lt[5], lt[5], x] + 4*G[lt[2], lt[5], lt[1], lt[4], 
           x] + 4*G[lt[2], lt[5], lt[1], lt[5], x] - 
         4*G[lt[2], lt[5], lt[4], lt[4], x] - 4*G[lt[2], lt[5], lt[4], lt[5], 
           x] - 4*G[lt[2], lt[5], lt[5], lt[4], x] - 
         4*G[lt[2], lt[5], lt[5], lt[5], x] + 2*G[lt[2], lt[13], lt[1], 
           lt[4], x] + 2*G[lt[2], lt[13], lt[1], lt[5], x] + 
         G[lt[2], lt[13], lt[2], lt[2], x] - G[lt[2], lt[13], lt[2], lt[4], 
          x] - G[lt[2], lt[13], lt[2], lt[5], x] + G[lt[2], lt[13], lt[2], 
          lt[14], x] - G[lt[2], lt[13], lt[3], lt[2], x] + 
         G[lt[2], lt[13], lt[3], lt[4], x] + G[lt[2], lt[13], lt[3], lt[5], 
          x] - G[lt[2], lt[13], lt[3], lt[14], x] - 
         2*G[lt[2], lt[13], lt[4], lt[4], x] - 2*G[lt[2], lt[13], lt[4], 
           lt[5], x] - 2*G[lt[2], lt[13], lt[5], lt[4], x] - 
         2*G[lt[2], lt[13], lt[5], lt[5], x] + G[lt[2], lt[13], lt[13], 
          lt[2], x] - G[lt[2], lt[13], lt[13], lt[4], x] - 
         G[lt[2], lt[13], lt[13], lt[5], x] + G[lt[2], lt[13], lt[13], 
          lt[14], x] + G[lt[2], lt[13], lt[14], lt[2], x] + 
         G[lt[2], lt[13], lt[14], lt[4], x] + G[lt[2], lt[13], lt[14], lt[5], 
          x] + G[lt[2], lt[13], lt[14], lt[14], x] - 
         2*G[lt[2], lt[14], lt[1], lt[4], x] - 2*G[lt[2], lt[14], lt[1], 
           lt[5], x] - G[lt[2], lt[14], lt[2], lt[4], x] - 
         G[lt[2], lt[14], lt[2], lt[5], x] - G[lt[2], lt[14], lt[3], lt[2], 
          x] + G[lt[2], lt[14], lt[3], lt[4], x] + G[lt[2], lt[14], lt[3], 
          lt[5], x] - G[lt[2], lt[14], lt[3], lt[14], x] + 
         2*G[lt[2], lt[14], lt[4], lt[4], x] + 2*G[lt[2], lt[14], lt[4], 
           lt[5], x] + 2*G[lt[2], lt[14], lt[5], lt[4], x] + 
         2*G[lt[2], lt[14], lt[5], lt[5], x] + G[lt[2], lt[14], lt[13], 
          lt[2], x] - G[lt[2], lt[14], lt[13], lt[4], x] - 
         G[lt[2], lt[14], lt[13], lt[5], x] + G[lt[2], lt[14], lt[13], 
          lt[14], x] + G[lt[2], lt[14], lt[14], lt[4], x] + 
         G[lt[2], lt[14], lt[14], lt[5], x] + 4*G[lt[3], lt[1], lt[1], lt[4], 
           x] + 4*G[lt[3], lt[1], lt[1], lt[5], x] + 
         2*G[lt[3], lt[1], lt[2], lt[4], x] + 2*G[lt[3], lt[1], lt[2], lt[5], 
           x] + 2*G[lt[3], lt[1], lt[3], lt[2], x] - 
         2*G[lt[3], lt[1], lt[3], lt[4], x] - 2*G[lt[3], lt[1], lt[3], lt[5], 
           x] + 2*G[lt[3], lt[1], lt[3], lt[14], x] - 
         4*G[lt[3], lt[1], lt[4], lt[4], x] - 4*G[lt[3], lt[1], lt[4], lt[5], 
           x] - 4*G[lt[3], lt[1], lt[5], lt[4], x] - 
         4*G[lt[3], lt[1], lt[5], lt[5], x] - 2*G[lt[3], lt[1], lt[13], 
           lt[2], x] + 2*G[lt[3], lt[1], lt[13], lt[4], x] + 
         2*G[lt[3], lt[1], lt[13], lt[5], x] - 2*G[lt[3], lt[1], lt[13], 
           lt[14], x] - 2*G[lt[3], lt[1], lt[14], lt[4], x] - 
         2*G[lt[3], lt[1], lt[14], lt[5], x] + 2*G[lt[3], lt[2], lt[1], 
           lt[4], x] + 2*G[lt[3], lt[2], lt[1], lt[5], x] - 
         G[lt[3], lt[2], lt[2], lt[2], x] - G[lt[3], lt[2], lt[2], lt[4], 
          x] - G[lt[3], lt[2], lt[2], lt[5], x] - G[lt[3], lt[2], lt[2], 
          lt[14], x] - G[lt[3], lt[2], lt[3], lt[2], x] + 
         G[lt[3], lt[2], lt[3], lt[4], x] + G[lt[3], lt[2], lt[3], lt[5], 
          x] - G[lt[3], lt[2], lt[3], lt[14], x] - 
         2*G[lt[3], lt[2], lt[4], lt[4], x] - 2*G[lt[3], lt[2], lt[4], lt[5], 
           x] - 2*G[lt[3], lt[2], lt[5], lt[4], x] - 
         2*G[lt[3], lt[2], lt[5], lt[5], x] + G[lt[3], lt[2], lt[13], lt[2], 
          x] - G[lt[3], lt[2], lt[13], lt[4], x] - G[lt[3], lt[2], lt[13], 
          lt[5], x] + G[lt[3], lt[2], lt[13], lt[14], x] - 
         G[lt[3], lt[2], lt[14], lt[2], x] + G[lt[3], lt[2], lt[14], lt[4], 
          x] + G[lt[3], lt[2], lt[14], lt[5], x] - G[lt[3], lt[2], lt[14], 
          lt[14], x] - 2*G[lt[3], lt[3], lt[1], lt[4], x] - 
         2*G[lt[3], lt[3], lt[1], lt[5], x] - G[lt[3], lt[3], lt[2], lt[2], 
          x] - G[lt[3], lt[3], lt[2], lt[4], x] - G[lt[3], lt[3], lt[2], 
          lt[5], x] - G[lt[3], lt[3], lt[2], lt[14], x] - 
         G[lt[3], lt[3], lt[3], lt[2], x] + G[lt[3], lt[3], lt[3], lt[4], 
          x] + G[lt[3], lt[3], lt[3], lt[5], x] - G[lt[3], lt[3], lt[3], 
          lt[14], x] + 2*G[lt[3], lt[3], lt[4], lt[4], x] + 
         2*G[lt[3], lt[3], lt[4], lt[5], x] + 2*G[lt[3], lt[3], lt[5], lt[4], 
           x] + 2*G[lt[3], lt[3], lt[5], lt[5], x] + G[lt[3], lt[3], lt[13], 
          lt[2], x] - G[lt[3], lt[3], lt[13], lt[4], x] - 
         G[lt[3], lt[3], lt[13], lt[5], x] + G[lt[3], lt[3], lt[13], lt[14], 
          x] - G[lt[3], lt[3], lt[14], lt[2], x] + G[lt[3], lt[3], lt[14], 
          lt[4], x] + G[lt[3], lt[3], lt[14], lt[5], x] - 
         G[lt[3], lt[3], lt[14], lt[14], x] - 4*G[lt[3], lt[4], lt[1], lt[4], 
           x] - 4*G[lt[3], lt[4], lt[1], lt[5], x] + 
         4*G[lt[3], lt[4], lt[4], lt[4], x] + 4*G[lt[3], lt[4], lt[4], lt[5], 
           x] + 4*G[lt[3], lt[4], lt[5], lt[4], x] + 
         4*G[lt[3], lt[4], lt[5], lt[5], x] - 4*G[lt[3], lt[5], lt[1], lt[4], 
           x] - 4*G[lt[3], lt[5], lt[1], lt[5], x] + 
         4*G[lt[3], lt[5], lt[4], lt[4], x] + 4*G[lt[3], lt[5], lt[4], lt[5], 
           x] + 4*G[lt[3], lt[5], lt[5], lt[4], x] + 
         4*G[lt[3], lt[5], lt[5], lt[5], x] + 2*G[lt[3], lt[13], lt[1], 
           lt[4], x] + 2*G[lt[3], lt[13], lt[1], lt[5], x] + 
         G[lt[3], lt[13], lt[2], lt[2], x] - G[lt[3], lt[13], lt[2], lt[4], 
          x] - G[lt[3], lt[13], lt[2], lt[5], x] + G[lt[3], lt[13], lt[2], 
          lt[14], x] - G[lt[3], lt[13], lt[3], lt[2], x] + 
         G[lt[3], lt[13], lt[3], lt[4], x] + G[lt[3], lt[13], lt[3], lt[5], 
          x] - G[lt[3], lt[13], lt[3], lt[14], x] - 
         2*G[lt[3], lt[13], lt[4], lt[4], x] - 2*G[lt[3], lt[13], lt[4], 
           lt[5], x] - 2*G[lt[3], lt[13], lt[5], lt[4], x] - 
         2*G[lt[3], lt[13], lt[5], lt[5], x] + G[lt[3], lt[13], lt[13], 
          lt[2], x] - G[lt[3], lt[13], lt[13], lt[4], x] - 
         G[lt[3], lt[13], lt[13], lt[5], x] + G[lt[3], lt[13], lt[13], 
          lt[14], x] + G[lt[3], lt[13], lt[14], lt[2], x] + 
         G[lt[3], lt[13], lt[14], lt[4], x] + G[lt[3], lt[13], lt[14], lt[5], 
          x] + G[lt[3], lt[13], lt[14], lt[14], x] - 
         2*G[lt[3], lt[14], lt[1], lt[4], x] - 2*G[lt[3], lt[14], lt[1], 
           lt[5], x] - G[lt[3], lt[14], lt[2], lt[2], x] - 
         G[lt[3], lt[14], lt[2], lt[4], x] - G[lt[3], lt[14], lt[2], lt[5], 
          x] - G[lt[3], lt[14], lt[2], lt[14], x] - G[lt[3], lt[14], lt[3], 
          lt[2], x] + G[lt[3], lt[14], lt[3], lt[4], x] + 
         G[lt[3], lt[14], lt[3], lt[5], x] - G[lt[3], lt[14], lt[3], lt[14], 
          x] + 2*G[lt[3], lt[14], lt[4], lt[4], x] + 
         2*G[lt[3], lt[14], lt[4], lt[5], x] + 2*G[lt[3], lt[14], lt[5], 
           lt[4], x] + 2*G[lt[3], lt[14], lt[5], lt[5], x] + 
         G[lt[3], lt[14], lt[13], lt[2], x] - G[lt[3], lt[14], lt[13], lt[4], 
          x] - G[lt[3], lt[14], lt[13], lt[5], x] + G[lt[3], lt[14], lt[13], 
          lt[14], x] - G[lt[3], lt[14], lt[14], lt[2], x] + 
         G[lt[3], lt[14], lt[14], lt[4], x] + G[lt[3], lt[14], lt[14], lt[5], 
          x] - G[lt[3], lt[14], lt[14], lt[14], x] - 
         4*G[lt[13], lt[1], lt[1], lt[4], x] - 4*G[lt[13], lt[1], lt[1], 
           lt[5], x] + 2*G[lt[13], lt[1], lt[2], lt[4], x] + 
         2*G[lt[13], lt[1], lt[2], lt[5], x] + 2*G[lt[13], lt[1], lt[3], 
           lt[2], x] - 2*G[lt[13], lt[1], lt[3], lt[4], x] - 
         2*G[lt[13], lt[1], lt[3], lt[5], x] + 2*G[lt[13], lt[1], lt[3], 
           lt[14], x] + 4*G[lt[13], lt[1], lt[4], lt[4], x] + 
         4*G[lt[13], lt[1], lt[4], lt[5], x] + 4*G[lt[13], lt[1], lt[5], 
           lt[4], x] + 4*G[lt[13], lt[1], lt[5], lt[5], x] - 
         2*G[lt[13], lt[1], lt[13], lt[2], x] + 
         2*G[lt[13], lt[1], lt[13], lt[4], x] + 
         2*G[lt[13], lt[1], lt[13], lt[5], x] - 
         2*G[lt[13], lt[1], lt[13], lt[14], x] - 
         2*G[lt[13], lt[1], lt[14], lt[4], x] - 
         2*G[lt[13], lt[1], lt[14], lt[5], x] + 
         2*G[lt[13], lt[2], lt[1], lt[4], x] + 2*G[lt[13], lt[2], lt[1], 
           lt[5], x] + G[lt[13], lt[2], lt[2], lt[2], x] - 
         G[lt[13], lt[2], lt[2], lt[4], x] - G[lt[13], lt[2], lt[2], lt[5], 
          x] + G[lt[13], lt[2], lt[2], lt[14], x] - G[lt[13], lt[2], lt[3], 
          lt[2], x] + G[lt[13], lt[2], lt[3], lt[4], x] + 
         G[lt[13], lt[2], lt[3], lt[5], x] - G[lt[13], lt[2], lt[3], lt[14], 
          x] - 2*G[lt[13], lt[2], lt[4], lt[4], x] - 
         2*G[lt[13], lt[2], lt[4], lt[5], x] - 2*G[lt[13], lt[2], lt[5], 
           lt[4], x] - 2*G[lt[13], lt[2], lt[5], lt[5], x] + 
         G[lt[13], lt[2], lt[13], lt[2], x] - G[lt[13], lt[2], lt[13], lt[4], 
          x] - G[lt[13], lt[2], lt[13], lt[5], x] + G[lt[13], lt[2], lt[13], 
          lt[14], x] + G[lt[13], lt[2], lt[14], lt[2], x] + 
         G[lt[13], lt[2], lt[14], lt[4], x] + G[lt[13], lt[2], lt[14], lt[5], 
          x] + G[lt[13], lt[2], lt[14], lt[14], x] - 
         2*G[lt[13], lt[3], lt[1], lt[4], x] - 2*G[lt[13], lt[3], lt[1], 
           lt[5], x] - G[lt[13], lt[3], lt[2], lt[2], x] - 
         G[lt[13], lt[3], lt[2], lt[4], x] - G[lt[13], lt[3], lt[2], lt[5], 
          x] - G[lt[13], lt[3], lt[2], lt[14], x] - G[lt[13], lt[3], lt[3], 
          lt[2], x] + G[lt[13], lt[3], lt[3], lt[4], x] + 
         G[lt[13], lt[3], lt[3], lt[5], x] - G[lt[13], lt[3], lt[3], lt[14], 
          x] + 2*G[lt[13], lt[3], lt[4], lt[4], x] + 
         2*G[lt[13], lt[3], lt[4], lt[5], x] + 2*G[lt[13], lt[3], lt[5], 
           lt[4], x] + 2*G[lt[13], lt[3], lt[5], lt[5], x] + 
         G[lt[13], lt[3], lt[13], lt[2], x] - G[lt[13], lt[3], lt[13], lt[4], 
          x] - G[lt[13], lt[3], lt[13], lt[5], x] + G[lt[13], lt[3], lt[13], 
          lt[14], x] - G[lt[13], lt[3], lt[14], lt[2], x] + 
         G[lt[13], lt[3], lt[14], lt[4], x] + G[lt[13], lt[3], lt[14], lt[5], 
          x] - G[lt[13], lt[3], lt[14], lt[14], x] + 
         4*G[lt[13], lt[4], lt[1], lt[4], x] + 4*G[lt[13], lt[4], lt[1], 
           lt[5], x] - 4*G[lt[13], lt[4], lt[4], lt[4], x] - 
         4*G[lt[13], lt[4], lt[4], lt[5], x] - 4*G[lt[13], lt[4], lt[5], 
           lt[4], x] - 4*G[lt[13], lt[4], lt[5], lt[5], x] + 
         4*G[lt[13], lt[5], lt[1], lt[4], x] + 4*G[lt[13], lt[5], lt[1], 
           lt[5], x] - 4*G[lt[13], lt[5], lt[4], lt[4], x] - 
         4*G[lt[13], lt[5], lt[4], lt[5], x] - 4*G[lt[13], lt[5], lt[5], 
           lt[4], x] - 4*G[lt[13], lt[5], lt[5], lt[5], x] + 
         2*G[lt[13], lt[13], lt[1], lt[4], x] + 
         2*G[lt[13], lt[13], lt[1], lt[5], x] + G[lt[13], lt[13], lt[2], 
          lt[2], x] - G[lt[13], lt[13], lt[2], lt[4], x] - 
         G[lt[13], lt[13], lt[2], lt[5], x] + G[lt[13], lt[13], lt[2], 
          lt[14], x] - G[lt[13], lt[13], lt[3], lt[2], x] + 
         G[lt[13], lt[13], lt[3], lt[4], x] + G[lt[13], lt[13], lt[3], lt[5], 
          x] - G[lt[13], lt[13], lt[3], lt[14], x] - 
         2*G[lt[13], lt[13], lt[4], lt[4], x] - 
         2*G[lt[13], lt[13], lt[4], lt[5], x] - 
         2*G[lt[13], lt[13], lt[5], lt[4], x] - 
         2*G[lt[13], lt[13], lt[5], lt[5], x] + G[lt[13], lt[13], lt[13], 
          lt[2], x] - G[lt[13], lt[13], lt[13], lt[4], x] - 
         G[lt[13], lt[13], lt[13], lt[5], x] + G[lt[13], lt[13], lt[13], 
          lt[14], x] + G[lt[13], lt[13], lt[14], lt[2], x] + 
         G[lt[13], lt[13], lt[14], lt[4], x] + G[lt[13], lt[13], lt[14], 
          lt[5], x] + G[lt[13], lt[13], lt[14], lt[14], x] - 
         2*G[lt[13], lt[14], lt[1], lt[4], x] - 
         2*G[lt[13], lt[14], lt[1], lt[5], x] + G[lt[13], lt[14], lt[2], 
          lt[2], x] - G[lt[13], lt[14], lt[2], lt[4], x] - 
         G[lt[13], lt[14], lt[2], lt[5], x] + G[lt[13], lt[14], lt[2], 
          lt[14], x] - G[lt[13], lt[14], lt[3], lt[2], x] + 
         G[lt[13], lt[14], lt[3], lt[4], x] + G[lt[13], lt[14], lt[3], lt[5], 
          x] - G[lt[13], lt[14], lt[3], lt[14], x] + 
         2*G[lt[13], lt[14], lt[4], lt[4], x] + 
         2*G[lt[13], lt[14], lt[4], lt[5], x] + 
         2*G[lt[13], lt[14], lt[5], lt[4], x] + 
         2*G[lt[13], lt[14], lt[5], lt[5], x] + G[lt[13], lt[14], lt[13], 
          lt[2], x] - G[lt[13], lt[14], lt[13], lt[4], x] - 
         G[lt[13], lt[14], lt[13], lt[5], x] + G[lt[13], lt[14], lt[13], 
          lt[14], x] + G[lt[13], lt[14], lt[14], lt[2], x] + 
         G[lt[13], lt[14], lt[14], lt[4], x] + G[lt[13], lt[14], lt[14], 
          lt[5], x] + G[lt[13], lt[14], lt[14], lt[14], x] + 
         4*G[lt[14], lt[1], lt[1], lt[4], x] + 4*G[lt[14], lt[1], lt[1], 
           lt[5], x] + 2*G[lt[14], lt[1], lt[2], lt[4], x] + 
         2*G[lt[14], lt[1], lt[2], lt[5], x] + 2*G[lt[14], lt[1], lt[3], 
           lt[2], x] - 2*G[lt[14], lt[1], lt[3], lt[4], x] - 
         2*G[lt[14], lt[1], lt[3], lt[5], x] + 2*G[lt[14], lt[1], lt[3], 
           lt[14], x] - 4*G[lt[14], lt[1], lt[4], lt[4], x] - 
         4*G[lt[14], lt[1], lt[4], lt[5], x] - 4*G[lt[14], lt[1], lt[5], 
           lt[4], x] - 4*G[lt[14], lt[1], lt[5], lt[5], x] - 
         2*G[lt[14], lt[1], lt[13], lt[2], x] + 
         2*G[lt[14], lt[1], lt[13], lt[4], x] + 
         2*G[lt[14], lt[1], lt[13], lt[5], x] - 
         2*G[lt[14], lt[1], lt[13], lt[14], x] - 
         2*G[lt[14], lt[1], lt[14], lt[4], x] - 
         2*G[lt[14], lt[1], lt[14], lt[5], x] + 
         2*G[lt[14], lt[2], lt[1], lt[4], x] + 2*G[lt[14], lt[2], lt[1], 
           lt[5], x] - G[lt[14], lt[2], lt[2], lt[4], x] - 
         G[lt[14], lt[2], lt[2], lt[5], x] - G[lt[14], lt[2], lt[3], lt[2], 
          x] + G[lt[14], lt[2], lt[3], lt[4], x] + G[lt[14], lt[2], lt[3], 
          lt[5], x] - G[lt[14], lt[2], lt[3], lt[14], x] - 
         2*G[lt[14], lt[2], lt[4], lt[4], x] - 2*G[lt[14], lt[2], lt[4], 
           lt[5], x] - 2*G[lt[14], lt[2], lt[5], lt[4], x] - 
         2*G[lt[14], lt[2], lt[5], lt[5], x] + G[lt[14], lt[2], lt[13], 
          lt[2], x] - G[lt[14], lt[2], lt[13], lt[4], x] - 
         G[lt[14], lt[2], lt[13], lt[5], x] + G[lt[14], lt[2], lt[13], 
          lt[14], x] + G[lt[14], lt[2], lt[14], lt[4], x] + 
         G[lt[14], lt[2], lt[14], lt[5], x] - 2*G[lt[14], lt[3], lt[1], 
           lt[4], x] - 2*G[lt[14], lt[3], lt[1], lt[5], x] - 
         G[lt[14], lt[3], lt[2], lt[2], x] - G[lt[14], lt[3], lt[2], lt[4], 
          x] - G[lt[14], lt[3], lt[2], lt[5], x] - G[lt[14], lt[3], lt[2], 
          lt[14], x] - G[lt[14], lt[3], lt[3], lt[2], x] + 
         G[lt[14], lt[3], lt[3], lt[4], x] + G[lt[14], lt[3], lt[3], lt[5], 
          x] - G[lt[14], lt[3], lt[3], lt[14], x] + 
         2*G[lt[14], lt[3], lt[4], lt[4], x] + 2*G[lt[14], lt[3], lt[4], 
           lt[5], x] + 2*G[lt[14], lt[3], lt[5], lt[4], x] + 
         2*G[lt[14], lt[3], lt[5], lt[5], x] + G[lt[14], lt[3], lt[13], 
          lt[2], x] - G[lt[14], lt[3], lt[13], lt[4], x] - 
         G[lt[14], lt[3], lt[13], lt[5], x] + G[lt[14], lt[3], lt[13], 
          lt[14], x] - G[lt[14], lt[3], lt[14], lt[2], x] + 
         G[lt[14], lt[3], lt[14], lt[4], x] + G[lt[14], lt[3], lt[14], lt[5], 
          x] - G[lt[14], lt[3], lt[14], lt[14], x] - 
         4*G[lt[14], lt[4], lt[1], lt[4], x] - 4*G[lt[14], lt[4], lt[1], 
           lt[5], x] + 4*G[lt[14], lt[4], lt[4], lt[4], x] + 
         4*G[lt[14], lt[4], lt[4], lt[5], x] + 4*G[lt[14], lt[4], lt[5], 
           lt[4], x] + 4*G[lt[14], lt[4], lt[5], lt[5], x] - 
         4*G[lt[14], lt[5], lt[1], lt[4], x] - 4*G[lt[14], lt[5], lt[1], 
           lt[5], x] + 4*G[lt[14], lt[5], lt[4], lt[4], x] + 
         4*G[lt[14], lt[5], lt[4], lt[5], x] + 4*G[lt[14], lt[5], lt[5], 
           lt[4], x] + 4*G[lt[14], lt[5], lt[5], lt[5], x] + 
         2*G[lt[14], lt[13], lt[1], lt[4], x] + 
         2*G[lt[14], lt[13], lt[1], lt[5], x] + G[lt[14], lt[13], lt[2], 
          lt[2], x] - G[lt[14], lt[13], lt[2], lt[4], x] - 
         G[lt[14], lt[13], lt[2], lt[5], x] + G[lt[14], lt[13], lt[2], 
          lt[14], x] - G[lt[14], lt[13], lt[3], lt[2], x] + 
         G[lt[14], lt[13], lt[3], lt[4], x] + G[lt[14], lt[13], lt[3], lt[5], 
          x] - G[lt[14], lt[13], lt[3], lt[14], x] - 
         2*G[lt[14], lt[13], lt[4], lt[4], x] - 
         2*G[lt[14], lt[13], lt[4], lt[5], x] - 
         2*G[lt[14], lt[13], lt[5], lt[4], x] - 
         2*G[lt[14], lt[13], lt[5], lt[5], x] + G[lt[14], lt[13], lt[13], 
          lt[2], x] - G[lt[14], lt[13], lt[13], lt[4], x] - 
         G[lt[14], lt[13], lt[13], lt[5], x] + G[lt[14], lt[13], lt[13], 
          lt[14], x] + G[lt[14], lt[13], lt[14], lt[2], x] + 
         G[lt[14], lt[13], lt[14], lt[4], x] + G[lt[14], lt[13], lt[14], 
          lt[5], x] + G[lt[14], lt[13], lt[14], lt[14], x] - 
         2*G[lt[14], lt[14], lt[1], lt[4], x] - 
         2*G[lt[14], lt[14], lt[1], lt[5], x] - G[lt[14], lt[14], lt[2], 
          lt[4], x] - G[lt[14], lt[14], lt[2], lt[5], x] - 
         G[lt[14], lt[14], lt[3], lt[2], x] + G[lt[14], lt[14], lt[3], lt[4], 
          x] + G[lt[14], lt[14], lt[3], lt[5], x] - G[lt[14], lt[14], lt[3], 
          lt[14], x] + 2*G[lt[14], lt[14], lt[4], lt[4], x] + 
         2*G[lt[14], lt[14], lt[4], lt[5], x] + 
         2*G[lt[14], lt[14], lt[5], lt[4], x] + 
         2*G[lt[14], lt[14], lt[5], lt[5], x] + G[lt[14], lt[14], lt[13], 
          lt[2], x] - G[lt[14], lt[14], lt[13], lt[4], x] - 
         G[lt[14], lt[14], lt[13], lt[5], x] + G[lt[14], lt[14], lt[13], 
          lt[14], x] + G[lt[14], lt[14], lt[14], lt[4], x] + 
         G[lt[14], lt[14], lt[14], lt[5], x] + (Pi^2*G[lt[3], x]*Log[mm])/
          12 - (Pi^2*G[lt[13], x]*Log[mm])/12 - G[lt[2], x]*G[0, 1, S45/mm]*
          Log[mm] - G[lt[3], x]*G[0, 1, S45/mm]*Log[mm] + 
         G[lt[13], x]*G[0, 1, S45/mm]*Log[mm] + G[lt[14], x]*G[0, 1, S45/mm]*
          Log[mm] + 4*G[lt[1], lt[1], lt[3], x]*Log[mm] - 
         4*G[lt[1], lt[1], lt[13], x]*Log[mm] - 2*G[lt[1], lt[2], lt[3], x]*
          Log[mm] + 2*G[lt[1], lt[2], lt[4], x]*Log[mm] + 
         2*G[lt[1], lt[2], lt[5], x]*Log[mm] + 2*G[lt[1], lt[2], lt[13], x]*
          Log[mm] - 2*G[lt[1], lt[3], lt[3], x]*Log[mm] - 
         2*G[lt[1], lt[3], lt[4], x]*Log[mm] - 2*G[lt[1], lt[3], lt[5], x]*
          Log[mm] + 2*G[lt[1], lt[3], lt[13], x]*Log[mm] - 
         2*G[lt[1], lt[13], lt[3], x]*Log[mm] + 2*G[lt[1], lt[13], lt[4], x]*
          Log[mm] + 2*G[lt[1], lt[13], lt[5], x]*Log[mm] + 
         2*G[lt[1], lt[13], lt[13], x]*Log[mm] - 2*G[lt[1], lt[14], lt[3], x]*
          Log[mm] - 2*G[lt[1], lt[14], lt[4], x]*Log[mm] - 
         2*G[lt[1], lt[14], lt[5], x]*Log[mm] + 2*G[lt[1], lt[14], lt[13], x]*
          Log[mm] - 2*G[lt[2], lt[1], lt[3], x]*Log[mm] + 
         2*G[lt[2], lt[1], lt[4], x]*Log[mm] + 2*G[lt[2], lt[1], lt[5], x]*
          Log[mm] + 2*G[lt[2], lt[1], lt[13], x]*Log[mm] + 
         G[lt[2], lt[2], lt[3], x]*Log[mm] - G[lt[2], lt[2], lt[4], x]*
          Log[mm] - G[lt[2], lt[2], lt[5], x]*Log[mm] - 
         G[lt[2], lt[2], lt[13], x]*Log[mm] + G[lt[2], lt[3], lt[3], x]*
          Log[mm] + G[lt[2], lt[3], lt[4], x]*Log[mm] + 
         G[lt[2], lt[3], lt[5], x]*Log[mm] - G[lt[2], lt[3], lt[13], x]*
          Log[mm] - 2*G[lt[2], lt[4], lt[4], x]*Log[mm] - 
         2*G[lt[2], lt[4], lt[5], x]*Log[mm] - 2*G[lt[2], lt[5], lt[4], x]*
          Log[mm] - 2*G[lt[2], lt[5], lt[5], x]*Log[mm] + 
         G[lt[2], lt[13], lt[3], x]*Log[mm] - G[lt[2], lt[13], lt[4], x]*
          Log[mm] - G[lt[2], lt[13], lt[5], x]*Log[mm] - 
         G[lt[2], lt[13], lt[13], x]*Log[mm] + G[lt[2], lt[14], lt[3], x]*
          Log[mm] + G[lt[2], lt[14], lt[4], x]*Log[mm] + 
         G[lt[2], lt[14], lt[5], x]*Log[mm] - G[lt[2], lt[14], lt[13], x]*
          Log[mm] - 2*G[lt[3], lt[1], lt[3], x]*Log[mm] - 
         2*G[lt[3], lt[1], lt[4], x]*Log[mm] - 2*G[lt[3], lt[1], lt[5], x]*
          Log[mm] + 2*G[lt[3], lt[1], lt[13], x]*Log[mm] + 
         G[lt[3], lt[2], lt[3], x]*Log[mm] - G[lt[3], lt[2], lt[4], x]*
          Log[mm] - G[lt[3], lt[2], lt[5], x]*Log[mm] - 
         G[lt[3], lt[2], lt[13], x]*Log[mm] + G[lt[3], lt[3], lt[3], x]*
          Log[mm] + G[lt[3], lt[3], lt[4], x]*Log[mm] + 
         G[lt[3], lt[3], lt[5], x]*Log[mm] - G[lt[3], lt[3], lt[13], x]*
          Log[mm] + 2*G[lt[3], lt[4], lt[4], x]*Log[mm] + 
         2*G[lt[3], lt[4], lt[5], x]*Log[mm] + 2*G[lt[3], lt[5], lt[4], x]*
          Log[mm] + 2*G[lt[3], lt[5], lt[5], x]*Log[mm] + 
         G[lt[3], lt[13], lt[3], x]*Log[mm] - G[lt[3], lt[13], lt[4], x]*
          Log[mm] - G[lt[3], lt[13], lt[5], x]*Log[mm] - 
         G[lt[3], lt[13], lt[13], x]*Log[mm] + G[lt[3], lt[14], lt[3], x]*
          Log[mm] + G[lt[3], lt[14], lt[4], x]*Log[mm] + 
         G[lt[3], lt[14], lt[5], x]*Log[mm] - G[lt[3], lt[14], lt[13], x]*
          Log[mm] - 2*G[lt[13], lt[1], lt[3], x]*Log[mm] + 
         2*G[lt[13], lt[1], lt[4], x]*Log[mm] + 2*G[lt[13], lt[1], lt[5], x]*
          Log[mm] + 2*G[lt[13], lt[1], lt[13], x]*Log[mm] + 
         G[lt[13], lt[2], lt[3], x]*Log[mm] - G[lt[13], lt[2], lt[4], x]*
          Log[mm] - G[lt[13], lt[2], lt[5], x]*Log[mm] - 
         G[lt[13], lt[2], lt[13], x]*Log[mm] + G[lt[13], lt[3], lt[3], x]*
          Log[mm] + G[lt[13], lt[3], lt[4], x]*Log[mm] + 
         G[lt[13], lt[3], lt[5], x]*Log[mm] - G[lt[13], lt[3], lt[13], x]*
          Log[mm] - 2*G[lt[13], lt[4], lt[4], x]*Log[mm] - 
         2*G[lt[13], lt[4], lt[5], x]*Log[mm] - 2*G[lt[13], lt[5], lt[4], x]*
          Log[mm] - 2*G[lt[13], lt[5], lt[5], x]*Log[mm] + 
         G[lt[13], lt[13], lt[3], x]*Log[mm] - G[lt[13], lt[13], lt[4], x]*
          Log[mm] - G[lt[13], lt[13], lt[5], x]*Log[mm] - 
         G[lt[13], lt[13], lt[13], x]*Log[mm] + G[lt[13], lt[14], lt[3], x]*
          Log[mm] + G[lt[13], lt[14], lt[4], x]*Log[mm] + 
         G[lt[13], lt[14], lt[5], x]*Log[mm] - G[lt[13], lt[14], lt[13], x]*
          Log[mm] - 2*G[lt[14], lt[1], lt[3], x]*Log[mm] - 
         2*G[lt[14], lt[1], lt[4], x]*Log[mm] - 2*G[lt[14], lt[1], lt[5], x]*
          Log[mm] + 2*G[lt[14], lt[1], lt[13], x]*Log[mm] + 
         G[lt[14], lt[2], lt[3], x]*Log[mm] - G[lt[14], lt[2], lt[4], x]*
          Log[mm] - G[lt[14], lt[2], lt[5], x]*Log[mm] - 
         G[lt[14], lt[2], lt[13], x]*Log[mm] + G[lt[14], lt[3], lt[3], x]*
          Log[mm] + G[lt[14], lt[3], lt[4], x]*Log[mm] + 
         G[lt[14], lt[3], lt[5], x]*Log[mm] - G[lt[14], lt[3], lt[13], x]*
          Log[mm] + 2*G[lt[14], lt[4], lt[4], x]*Log[mm] + 
         2*G[lt[14], lt[4], lt[5], x]*Log[mm] + 2*G[lt[14], lt[5], lt[4], x]*
          Log[mm] + 2*G[lt[14], lt[5], lt[5], x]*Log[mm] + 
         G[lt[14], lt[13], lt[3], x]*Log[mm] - G[lt[14], lt[13], lt[4], x]*
          Log[mm] - G[lt[14], lt[13], lt[5], x]*Log[mm] - 
         G[lt[14], lt[13], lt[13], x]*Log[mm] + G[lt[14], lt[14], lt[3], x]*
          Log[mm] + G[lt[14], lt[14], lt[4], x]*Log[mm] + 
         G[lt[14], lt[14], lt[5], x]*Log[mm] - G[lt[14], lt[14], lt[13], x]*
          Log[mm] - G[lt[1], lt[3], x]*Log[mm]^2 + G[lt[1], lt[13], x]*
          Log[mm]^2 + (G[lt[2], lt[3], x]*Log[mm]^2)/2 - 
         (G[lt[2], lt[4], x]*Log[mm]^2)/2 - (G[lt[2], lt[5], x]*Log[mm]^2)/
          2 - (G[lt[2], lt[13], x]*Log[mm]^2)/2 + 
         (G[lt[3], lt[3], x]*Log[mm]^2)/2 + (G[lt[3], lt[4], x]*Log[mm]^2)/
          2 + (G[lt[3], lt[5], x]*Log[mm]^2)/2 - 
         (G[lt[3], lt[13], x]*Log[mm]^2)/2 + (G[lt[13], lt[3], x]*Log[mm]^2)/
          2 - (G[lt[13], lt[4], x]*Log[mm]^2)/2 - 
         (G[lt[13], lt[5], x]*Log[mm]^2)/2 - (G[lt[13], lt[13], x]*Log[mm]^2)/
          2 + (G[lt[14], lt[3], x]*Log[mm]^2)/2 + 
         (G[lt[14], lt[4], x]*Log[mm]^2)/2 + (G[lt[14], lt[5], x]*Log[mm]^2)/
          2 - (G[lt[14], lt[13], x]*Log[mm]^2)/2 + (G[lt[3], x]*Log[mm]^3)/
          6 - (G[lt[13], x]*Log[mm]^3)/6 + (Pi^2*G[lt[2], x]*
           Log[(mm - S45)/mm])/12 + (Pi^2*G[lt[3], x]*Log[(mm - S45)/mm])/
          12 - (Pi^2*G[lt[13], x]*Log[(mm - S45)/mm])/12 - 
         (Pi^2*G[lt[14], x]*Log[(mm - S45)/mm])/12 - 2*G[lt[2], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] - 2*G[lt[3], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] + 2*G[lt[13], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] + 2*G[lt[14], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] - 2*G[lt[2], x]*
          G[0, 1, S45/mm]*Log[(mm - S45)/mm] - 2*G[lt[3], x]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] + 2*G[lt[13], x]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] + 2*G[lt[14], x]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] + 4*G[lt[1], lt[1], lt[2], x]*
          Log[(mm - S45)/mm] + 4*G[lt[1], lt[1], lt[3], x]*
          Log[(mm - S45)/mm] - 4*G[lt[1], lt[1], lt[13], x]*
          Log[(mm - S45)/mm] - 4*G[lt[1], lt[1], lt[14], x]*
          Log[(mm - S45)/mm] - 2*G[lt[1], lt[2], lt[2], x]*
          Log[(mm - S45)/mm] - 2*G[lt[1], lt[2], lt[3], x]*
          Log[(mm - S45)/mm] + 2*G[lt[1], lt[2], lt[13], x]*
          Log[(mm - S45)/mm] + 2*G[lt[1], lt[2], lt[14], x]*
          Log[(mm - S45)/mm] - 2*G[lt[1], lt[3], lt[2], x]*
          Log[(mm - S45)/mm] - 2*G[lt[1], lt[3], lt[3], x]*
          Log[(mm - S45)/mm] + 2*G[lt[1], lt[3], lt[13], x]*
          Log[(mm - S45)/mm] + 2*G[lt[1], lt[3], lt[14], x]*
          Log[(mm - S45)/mm] - 2*G[lt[1], lt[13], lt[2], x]*
          Log[(mm - S45)/mm] - 2*G[lt[1], lt[13], lt[3], x]*
          Log[(mm - S45)/mm] + 2*G[lt[1], lt[13], lt[13], x]*
          Log[(mm - S45)/mm] + 2*G[lt[1], lt[13], lt[14], x]*
          Log[(mm - S45)/mm] - 2*G[lt[1], lt[14], lt[2], x]*
          Log[(mm - S45)/mm] - 2*G[lt[1], lt[14], lt[3], x]*
          Log[(mm - S45)/mm] + 2*G[lt[1], lt[14], lt[13], x]*
          Log[(mm - S45)/mm] + 2*G[lt[1], lt[14], lt[14], x]*
          Log[(mm - S45)/mm] - 2*G[lt[2], lt[1], lt[2], x]*
          Log[(mm - S45)/mm] - 2*G[lt[2], lt[1], lt[3], x]*
          Log[(mm - S45)/mm] + 2*G[lt[2], lt[1], lt[13], x]*
          Log[(mm - S45)/mm] + 2*G[lt[2], lt[1], lt[14], x]*
          Log[(mm - S45)/mm] + G[lt[2], lt[2], lt[2], x]*Log[(mm - S45)/mm] + 
         G[lt[2], lt[2], lt[3], x]*Log[(mm - S45)/mm] - 
         G[lt[2], lt[2], lt[13], x]*Log[(mm - S45)/mm] - 
         G[lt[2], lt[2], lt[14], x]*Log[(mm - S45)/mm] + 
         G[lt[2], lt[3], lt[2], x]*Log[(mm - S45)/mm] + 
         G[lt[2], lt[3], lt[3], x]*Log[(mm - S45)/mm] - 
         G[lt[2], lt[3], lt[13], x]*Log[(mm - S45)/mm] - 
         G[lt[2], lt[3], lt[14], x]*Log[(mm - S45)/mm] + 
         G[lt[2], lt[13], lt[2], x]*Log[(mm - S45)/mm] + 
         G[lt[2], lt[13], lt[3], x]*Log[(mm - S45)/mm] - 
         G[lt[2], lt[13], lt[13], x]*Log[(mm - S45)/mm] - 
         G[lt[2], lt[13], lt[14], x]*Log[(mm - S45)/mm] + 
         G[lt[2], lt[14], lt[2], x]*Log[(mm - S45)/mm] + 
         G[lt[2], lt[14], lt[3], x]*Log[(mm - S45)/mm] - 
         G[lt[2], lt[14], lt[13], x]*Log[(mm - S45)/mm] - 
         G[lt[2], lt[14], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[3], lt[1], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[3], lt[1], lt[3], x]*Log[(mm - S45)/mm] + 
         2*G[lt[3], lt[1], lt[13], x]*Log[(mm - S45)/mm] + 
         2*G[lt[3], lt[1], lt[14], x]*Log[(mm - S45)/mm] + 
         G[lt[3], lt[2], lt[2], x]*Log[(mm - S45)/mm] + 
         G[lt[3], lt[2], lt[3], x]*Log[(mm - S45)/mm] - 
         G[lt[3], lt[2], lt[13], x]*Log[(mm - S45)/mm] - 
         G[lt[3], lt[2], lt[14], x]*Log[(mm - S45)/mm] + 
         G[lt[3], lt[3], lt[2], x]*Log[(mm - S45)/mm] + 
         G[lt[3], lt[3], lt[3], x]*Log[(mm - S45)/mm] - 
         G[lt[3], lt[3], lt[13], x]*Log[(mm - S45)/mm] - 
         G[lt[3], lt[3], lt[14], x]*Log[(mm - S45)/mm] + 
         G[lt[3], lt[13], lt[2], x]*Log[(mm - S45)/mm] + 
         G[lt[3], lt[13], lt[3], x]*Log[(mm - S45)/mm] - 
         G[lt[3], lt[13], lt[13], x]*Log[(mm - S45)/mm] - 
         G[lt[3], lt[13], lt[14], x]*Log[(mm - S45)/mm] + 
         G[lt[3], lt[14], lt[2], x]*Log[(mm - S45)/mm] + 
         G[lt[3], lt[14], lt[3], x]*Log[(mm - S45)/mm] - 
         G[lt[3], lt[14], lt[13], x]*Log[(mm - S45)/mm] - 
         G[lt[3], lt[14], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[13], lt[1], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[13], lt[1], lt[3], x]*Log[(mm - S45)/mm] + 
         2*G[lt[13], lt[1], lt[13], x]*Log[(mm - S45)/mm] + 
         2*G[lt[13], lt[1], lt[14], x]*Log[(mm - S45)/mm] + 
         G[lt[13], lt[2], lt[2], x]*Log[(mm - S45)/mm] + 
         G[lt[13], lt[2], lt[3], x]*Log[(mm - S45)/mm] - 
         G[lt[13], lt[2], lt[13], x]*Log[(mm - S45)/mm] - 
         G[lt[13], lt[2], lt[14], x]*Log[(mm - S45)/mm] + 
         G[lt[13], lt[3], lt[2], x]*Log[(mm - S45)/mm] + 
         G[lt[13], lt[3], lt[3], x]*Log[(mm - S45)/mm] - 
         G[lt[13], lt[3], lt[13], x]*Log[(mm - S45)/mm] - 
         G[lt[13], lt[3], lt[14], x]*Log[(mm - S45)/mm] + 
         G[lt[13], lt[13], lt[2], x]*Log[(mm - S45)/mm] + 
         G[lt[13], lt[13], lt[3], x]*Log[(mm - S45)/mm] - 
         G[lt[13], lt[13], lt[13], x]*Log[(mm - S45)/mm] - 
         G[lt[13], lt[13], lt[14], x]*Log[(mm - S45)/mm] + 
         G[lt[13], lt[14], lt[2], x]*Log[(mm - S45)/mm] + 
         G[lt[13], lt[14], lt[3], x]*Log[(mm - S45)/mm] - 
         G[lt[13], lt[14], lt[13], x]*Log[(mm - S45)/mm] - 
         G[lt[13], lt[14], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[14], lt[1], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[14], lt[1], lt[3], x]*Log[(mm - S45)/mm] + 
         2*G[lt[14], lt[1], lt[13], x]*Log[(mm - S45)/mm] + 
         2*G[lt[14], lt[1], lt[14], x]*Log[(mm - S45)/mm] + 
         G[lt[14], lt[2], lt[2], x]*Log[(mm - S45)/mm] + 
         G[lt[14], lt[2], lt[3], x]*Log[(mm - S45)/mm] - 
         G[lt[14], lt[2], lt[13], x]*Log[(mm - S45)/mm] - 
         G[lt[14], lt[2], lt[14], x]*Log[(mm - S45)/mm] + 
         G[lt[14], lt[3], lt[2], x]*Log[(mm - S45)/mm] + 
         G[lt[14], lt[3], lt[3], x]*Log[(mm - S45)/mm] - 
         G[lt[14], lt[3], lt[13], x]*Log[(mm - S45)/mm] - 
         G[lt[14], lt[3], lt[14], x]*Log[(mm - S45)/mm] + 
         G[lt[14], lt[13], lt[2], x]*Log[(mm - S45)/mm] + 
         G[lt[14], lt[13], lt[3], x]*Log[(mm - S45)/mm] - 
         G[lt[14], lt[13], lt[13], x]*Log[(mm - S45)/mm] - 
         G[lt[14], lt[13], lt[14], x]*Log[(mm - S45)/mm] + 
         G[lt[14], lt[14], lt[2], x]*Log[(mm - S45)/mm] + 
         G[lt[14], lt[14], lt[3], x]*Log[(mm - S45)/mm] - 
         G[lt[14], lt[14], lt[13], x]*Log[(mm - S45)/mm] - 
         G[lt[14], lt[14], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[2], x]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[3], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[13], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[14], x]*Log[mm]*Log[(mm - S45)/mm] + 
         G[lt[2], lt[2], x]*Log[mm]*Log[(mm - S45)/mm] + 
         G[lt[2], lt[3], x]*Log[mm]*Log[(mm - S45)/mm] - 
         G[lt[2], lt[13], x]*Log[mm]*Log[(mm - S45)/mm] - 
         G[lt[2], lt[14], x]*Log[mm]*Log[(mm - S45)/mm] + 
         G[lt[3], lt[2], x]*Log[mm]*Log[(mm - S45)/mm] + 
         G[lt[3], lt[3], x]*Log[mm]*Log[(mm - S45)/mm] - 
         G[lt[3], lt[13], x]*Log[mm]*Log[(mm - S45)/mm] - 
         G[lt[3], lt[14], x]*Log[mm]*Log[(mm - S45)/mm] + 
         G[lt[13], lt[2], x]*Log[mm]*Log[(mm - S45)/mm] + 
         G[lt[13], lt[3], x]*Log[mm]*Log[(mm - S45)/mm] - 
         G[lt[13], lt[13], x]*Log[mm]*Log[(mm - S45)/mm] - 
         G[lt[13], lt[14], x]*Log[mm]*Log[(mm - S45)/mm] + 
         G[lt[14], lt[2], x]*Log[mm]*Log[(mm - S45)/mm] + 
         G[lt[14], lt[3], x]*Log[mm]*Log[(mm - S45)/mm] - 
         G[lt[14], lt[13], x]*Log[mm]*Log[(mm - S45)/mm] - 
         G[lt[14], lt[14], x]*Log[mm]*Log[(mm - S45)/mm] + 
         (G[lt[2], x]*Log[mm]^2*Log[(mm - S45)/mm])/2 + 
         (G[lt[3], x]*Log[mm]^2*Log[(mm - S45)/mm])/2 - 
         (G[lt[13], x]*Log[mm]^2*Log[(mm - S45)/mm])/2 - 
         (G[lt[14], x]*Log[mm]^2*Log[(mm - S45)/mm])/2 - 
         2*G[lt[1], lt[2], x]*Log[(mm - S45)/mm]^2 - 2*G[lt[1], lt[3], x]*
          Log[(mm - S45)/mm]^2 + 2*G[lt[1], lt[13], x]*Log[(mm - S45)/mm]^2 + 
         2*G[lt[1], lt[14], x]*Log[(mm - S45)/mm]^2 + G[lt[2], lt[2], x]*
          Log[(mm - S45)/mm]^2 + G[lt[2], lt[3], x]*Log[(mm - S45)/mm]^2 - 
         G[lt[2], lt[13], x]*Log[(mm - S45)/mm]^2 - G[lt[2], lt[14], x]*
          Log[(mm - S45)/mm]^2 + G[lt[3], lt[2], x]*Log[(mm - S45)/mm]^2 + 
         G[lt[3], lt[3], x]*Log[(mm - S45)/mm]^2 - G[lt[3], lt[13], x]*
          Log[(mm - S45)/mm]^2 - G[lt[3], lt[14], x]*Log[(mm - S45)/mm]^2 + 
         G[lt[13], lt[2], x]*Log[(mm - S45)/mm]^2 + G[lt[13], lt[3], x]*
          Log[(mm - S45)/mm]^2 - G[lt[13], lt[13], x]*Log[(mm - S45)/mm]^2 - 
         G[lt[13], lt[14], x]*Log[(mm - S45)/mm]^2 + G[lt[14], lt[2], x]*
          Log[(mm - S45)/mm]^2 + G[lt[14], lt[3], x]*Log[(mm - S45)/mm]^2 - 
         G[lt[14], lt[13], x]*Log[(mm - S45)/mm]^2 - G[lt[14], lt[14], x]*
          Log[(mm - S45)/mm]^2 + G[lt[2], x]*Log[mm]*Log[(mm - S45)/mm]^2 + 
         G[lt[3], x]*Log[mm]*Log[(mm - S45)/mm]^2 - G[lt[13], x]*Log[mm]*
          Log[(mm - S45)/mm]^2 - G[lt[14], x]*Log[mm]*Log[(mm - S45)/mm]^2 + 
         (2*G[lt[2], x]*Log[(mm - S45)/mm]^3)/3 + 
         (2*G[lt[3], x]*Log[(mm - S45)/mm]^3)/3 - 
         (2*G[lt[13], x]*Log[(mm - S45)/mm]^3)/3 - 
         (2*G[lt[14], x]*Log[(mm - S45)/mm]^3)/3 + 
         (Pi^2*G[lt[3], x]*Log[-S45])/12 - (Pi^2*G[lt[13], x]*Log[-S45])/12 - 
         4*G[lt[1], lt[1], lt[3], x]*Log[-S45] + 4*G[lt[1], lt[1], lt[13], x]*
          Log[-S45] + 2*G[lt[1], lt[2], lt[3], x]*Log[-S45] - 
         2*G[lt[1], lt[2], lt[13], x]*Log[-S45] + 2*G[lt[1], lt[3], lt[2], x]*
          Log[-S45] + 2*G[lt[1], lt[3], lt[3], x]*Log[-S45] - 
         2*G[lt[1], lt[3], lt[13], x]*Log[-S45] + 
         2*G[lt[1], lt[3], lt[14], x]*Log[-S45] - 
         2*G[lt[1], lt[13], lt[2], x]*Log[-S45] + 
         2*G[lt[1], lt[13], lt[3], x]*Log[-S45] - 
         2*G[lt[1], lt[13], lt[13], x]*Log[-S45] - 
         2*G[lt[1], lt[13], lt[14], x]*Log[-S45] + 
         2*G[lt[1], lt[14], lt[3], x]*Log[-S45] - 
         2*G[lt[1], lt[14], lt[13], x]*Log[-S45] + 
         2*G[lt[2], lt[1], lt[3], x]*Log[-S45] - 2*G[lt[2], lt[1], lt[13], x]*
          Log[-S45] - G[lt[2], lt[2], lt[3], x]*Log[-S45] + 
         G[lt[2], lt[2], lt[13], x]*Log[-S45] - G[lt[2], lt[3], lt[2], x]*
          Log[-S45] - G[lt[2], lt[3], lt[3], x]*Log[-S45] + 
         G[lt[2], lt[3], lt[13], x]*Log[-S45] - G[lt[2], lt[3], lt[14], x]*
          Log[-S45] + G[lt[2], lt[13], lt[2], x]*Log[-S45] - 
         G[lt[2], lt[13], lt[3], x]*Log[-S45] + G[lt[2], lt[13], lt[13], x]*
          Log[-S45] + G[lt[2], lt[13], lt[14], x]*Log[-S45] - 
         G[lt[2], lt[14], lt[3], x]*Log[-S45] + G[lt[2], lt[14], lt[13], x]*
          Log[-S45] + 2*G[lt[3], lt[1], lt[3], x]*Log[-S45] - 
         2*G[lt[3], lt[1], lt[13], x]*Log[-S45] - G[lt[3], lt[2], lt[2], x]*
          Log[-S45] - G[lt[3], lt[2], lt[3], x]*Log[-S45] + 
         G[lt[3], lt[2], lt[13], x]*Log[-S45] - G[lt[3], lt[2], lt[14], x]*
          Log[-S45] - G[lt[3], lt[3], lt[2], x]*Log[-S45] - 
         G[lt[3], lt[3], lt[3], x]*Log[-S45] + G[lt[3], lt[3], lt[13], x]*
          Log[-S45] - G[lt[3], lt[3], lt[14], x]*Log[-S45] + 
         G[lt[3], lt[13], lt[2], x]*Log[-S45] - G[lt[3], lt[13], lt[3], x]*
          Log[-S45] + G[lt[3], lt[13], lt[13], x]*Log[-S45] + 
         G[lt[3], lt[13], lt[14], x]*Log[-S45] - G[lt[3], lt[14], lt[2], x]*
          Log[-S45] - G[lt[3], lt[14], lt[3], x]*Log[-S45] + 
         G[lt[3], lt[14], lt[13], x]*Log[-S45] - G[lt[3], lt[14], lt[14], x]*
          Log[-S45] + 2*G[lt[13], lt[1], lt[3], x]*Log[-S45] - 
         2*G[lt[13], lt[1], lt[13], x]*Log[-S45] + G[lt[13], lt[2], lt[2], x]*
          Log[-S45] - G[lt[13], lt[2], lt[3], x]*Log[-S45] + 
         G[lt[13], lt[2], lt[13], x]*Log[-S45] + G[lt[13], lt[2], lt[14], x]*
          Log[-S45] - G[lt[13], lt[3], lt[2], x]*Log[-S45] - 
         G[lt[13], lt[3], lt[3], x]*Log[-S45] + G[lt[13], lt[3], lt[13], x]*
          Log[-S45] - G[lt[13], lt[3], lt[14], x]*Log[-S45] + 
         G[lt[13], lt[13], lt[2], x]*Log[-S45] - G[lt[13], lt[13], lt[3], x]*
          Log[-S45] + G[lt[13], lt[13], lt[13], x]*Log[-S45] + 
         G[lt[13], lt[13], lt[14], x]*Log[-S45] + G[lt[13], lt[14], lt[2], x]*
          Log[-S45] - G[lt[13], lt[14], lt[3], x]*Log[-S45] + 
         G[lt[13], lt[14], lt[13], x]*Log[-S45] + 
         G[lt[13], lt[14], lt[14], x]*Log[-S45] + 
         2*G[lt[14], lt[1], lt[3], x]*Log[-S45] - 
         2*G[lt[14], lt[1], lt[13], x]*Log[-S45] - G[lt[14], lt[2], lt[3], x]*
          Log[-S45] + G[lt[14], lt[2], lt[13], x]*Log[-S45] - 
         G[lt[14], lt[3], lt[2], x]*Log[-S45] - G[lt[14], lt[3], lt[3], x]*
          Log[-S45] + G[lt[14], lt[3], lt[13], x]*Log[-S45] - 
         G[lt[14], lt[3], lt[14], x]*Log[-S45] + G[lt[14], lt[13], lt[2], x]*
          Log[-S45] - G[lt[14], lt[13], lt[3], x]*Log[-S45] + 
         G[lt[14], lt[13], lt[13], x]*Log[-S45] + 
         G[lt[14], lt[13], lt[14], x]*Log[-S45] - G[lt[14], lt[14], lt[3], x]*
          Log[-S45] + G[lt[14], lt[14], lt[13], x]*Log[-S45] + 
         G[lt[1], lt[3], x]*Log[-S45]^2 - G[lt[1], lt[13], x]*Log[-S45]^2 - 
         (G[lt[2], lt[3], x]*Log[-S45]^2)/2 + (G[lt[2], lt[13], x]*
           Log[-S45]^2)/2 - (G[lt[3], lt[2], x]*Log[-S45]^2)/2 - 
         (G[lt[3], lt[3], x]*Log[-S45]^2)/2 + (G[lt[3], lt[13], x]*
           Log[-S45]^2)/2 - (G[lt[3], lt[14], x]*Log[-S45]^2)/2 + 
         (G[lt[13], lt[2], x]*Log[-S45]^2)/2 - 
         (G[lt[13], lt[3], x]*Log[-S45]^2)/2 + 
         (G[lt[13], lt[13], x]*Log[-S45]^2)/2 + 
         (G[lt[13], lt[14], x]*Log[-S45]^2)/2 - 
         (G[lt[14], lt[3], x]*Log[-S45]^2)/2 + 
         (G[lt[14], lt[13], x]*Log[-S45]^2)/2 - (G[lt[3], x]*Log[-S45]^3)/6 + 
         (G[lt[13], x]*Log[-S45]^3)/6 + G[lt[2], x]*Log[(mm - S45)/mm]^2*
          Log[S45/mm] + G[lt[3], x]*Log[(mm - S45)/mm]^2*Log[S45/mm] - 
         G[lt[13], x]*Log[(mm - S45)/mm]^2*Log[S45/mm] - 
         G[lt[14], x]*Log[(mm - S45)/mm]^2*Log[S45/mm] + 
         2*G[lt[2], x]*Zeta[3] - 2*G[lt[14], x]*Zeta[3]), 
     gb[12] -> ep^2*(G[lt[7], lt[4], x] + G[lt[7], lt[5], x] - 
         G[lt[8], lt[4], x] - G[lt[8], lt[5], x] + G[lt[9], lt[4], x] + 
         G[lt[9], lt[5], x] - G[lt[9], lt[7], x] - G[lt[9], lt[8], x] - 
         G[lt[10], lt[4], x] - G[lt[10], lt[5], x] + G[lt[10], lt[7], x] + 
         G[lt[10], lt[8], x] + G[lt[9], x]*Log[mm] - G[lt[10], x]*Log[mm] - 
         G[lt[7], x]*Log[(mm - mm5)/mm] + G[lt[8], x]*Log[(mm - mm5)/mm] + 
         G[lt[9], x]*Log[(mm - mm5)/mm] - G[lt[10], x]*Log[(mm - mm5)/mm] - 
         G[lt[9], x]*Log[-mm5] + G[lt[10], x]*Log[-mm5]) + 
       ep^3*(-(Pi^2*G[lt[9], x])/6 + (Pi^2*G[lt[10], x])/6 - 
         G[lt[7], x]*G[0, 1, mm5/mm] + G[lt[8], x]*G[0, 1, mm5/mm] + 
         G[lt[9], x]*G[0, 1, mm5/mm] - G[lt[10], x]*G[0, 1, mm5/mm] + 
         2*G[lt[1], lt[7], lt[4], x] + 2*G[lt[1], lt[7], lt[5], x] - 
         2*G[lt[1], lt[8], lt[4], x] - 2*G[lt[1], lt[8], lt[5], x] + 
         2*G[lt[1], lt[9], lt[4], x] + 2*G[lt[1], lt[9], lt[5], x] - 
         2*G[lt[1], lt[9], lt[7], x] - 2*G[lt[1], lt[9], lt[8], x] - 
         2*G[lt[1], lt[10], lt[4], x] - 2*G[lt[1], lt[10], lt[5], x] + 
         2*G[lt[1], lt[10], lt[7], x] + 2*G[lt[1], lt[10], lt[8], x] + 
         2*G[lt[7], lt[1], lt[4], x] + 2*G[lt[7], lt[1], lt[5], x] - 
         2*G[lt[7], lt[4], lt[4], x] - 2*G[lt[7], lt[4], lt[5], x] - 
         2*G[lt[7], lt[5], lt[4], x] - 2*G[lt[7], lt[5], lt[5], x] - 
         G[lt[7], lt[7], lt[4], x] - G[lt[7], lt[7], lt[5], x] + 
         G[lt[7], lt[8], lt[4], x] + G[lt[7], lt[8], lt[5], x] - 
         G[lt[7], lt[9], lt[4], x] - G[lt[7], lt[9], lt[5], x] + 
         G[lt[7], lt[9], lt[7], x] + G[lt[7], lt[9], lt[8], x] + 
         G[lt[7], lt[10], lt[4], x] + G[lt[7], lt[10], lt[5], x] - 
         G[lt[7], lt[10], lt[7], x] - G[lt[7], lt[10], lt[8], x] - 
         2*G[lt[8], lt[1], lt[4], x] - 2*G[lt[8], lt[1], lt[5], x] + 
         2*G[lt[8], lt[4], lt[4], x] + 2*G[lt[8], lt[4], lt[5], x] + 
         2*G[lt[8], lt[5], lt[4], x] + 2*G[lt[8], lt[5], lt[5], x] - 
         G[lt[8], lt[7], lt[4], x] - G[lt[8], lt[7], lt[5], x] + 
         G[lt[8], lt[8], lt[4], x] + G[lt[8], lt[8], lt[5], x] - 
         G[lt[8], lt[9], lt[4], x] - G[lt[8], lt[9], lt[5], x] + 
         G[lt[8], lt[9], lt[7], x] + G[lt[8], lt[9], lt[8], x] + 
         G[lt[8], lt[10], lt[4], x] + G[lt[8], lt[10], lt[5], x] - 
         G[lt[8], lt[10], lt[7], x] - G[lt[8], lt[10], lt[8], x] + 
         2*G[lt[9], lt[1], lt[4], x] + 2*G[lt[9], lt[1], lt[5], x] - 
         2*G[lt[9], lt[4], lt[4], x] - 2*G[lt[9], lt[4], lt[5], x] - 
         2*G[lt[9], lt[5], lt[4], x] - 2*G[lt[9], lt[5], lt[5], x] - 
         G[lt[9], lt[7], lt[4], x] - G[lt[9], lt[7], lt[5], x] + 
         G[lt[9], lt[7], lt[7], x] + G[lt[9], lt[7], lt[8], x] + 
         G[lt[9], lt[8], lt[4], x] + G[lt[9], lt[8], lt[5], x] + 
         G[lt[9], lt[8], lt[7], x] + G[lt[9], lt[8], lt[8], x] - 
         G[lt[9], lt[9], lt[4], x] - G[lt[9], lt[9], lt[5], x] + 
         G[lt[9], lt[9], lt[7], x] + G[lt[9], lt[9], lt[8], x] + 
         G[lt[9], lt[10], lt[4], x] + G[lt[9], lt[10], lt[5], x] - 
         G[lt[9], lt[10], lt[7], x] - G[lt[9], lt[10], lt[8], x] - 
         2*G[lt[10], lt[1], lt[4], x] - 2*G[lt[10], lt[1], lt[5], x] + 
         2*G[lt[10], lt[4], lt[4], x] + 2*G[lt[10], lt[4], lt[5], x] + 
         2*G[lt[10], lt[5], lt[4], x] + 2*G[lt[10], lt[5], lt[5], x] - 
         G[lt[10], lt[7], lt[4], x] - G[lt[10], lt[7], lt[5], x] - 
         G[lt[10], lt[7], lt[7], x] - G[lt[10], lt[7], lt[8], x] + 
         G[lt[10], lt[8], lt[4], x] + G[lt[10], lt[8], lt[5], x] - 
         G[lt[10], lt[8], lt[7], x] - G[lt[10], lt[8], lt[8], x] - 
         G[lt[10], lt[9], lt[4], x] - G[lt[10], lt[9], lt[5], x] + 
         G[lt[10], lt[9], lt[7], x] + G[lt[10], lt[9], lt[8], x] + 
         G[lt[10], lt[10], lt[4], x] + G[lt[10], lt[10], lt[5], x] - 
         G[lt[10], lt[10], lt[7], x] - G[lt[10], lt[10], lt[8], x] + 
         2*G[lt[1], lt[9], x]*Log[mm] - 2*G[lt[1], lt[10], x]*Log[mm] - 
         G[lt[7], lt[4], x]*Log[mm] - G[lt[7], lt[5], x]*Log[mm] - 
         G[lt[7], lt[9], x]*Log[mm] + G[lt[7], lt[10], x]*Log[mm] + 
         G[lt[8], lt[4], x]*Log[mm] + G[lt[8], lt[5], x]*Log[mm] - 
         G[lt[8], lt[9], x]*Log[mm] + G[lt[8], lt[10], x]*Log[mm] - 
         G[lt[9], lt[4], x]*Log[mm] - G[lt[9], lt[5], x]*Log[mm] - 
         G[lt[9], lt[9], x]*Log[mm] + G[lt[9], lt[10], x]*Log[mm] + 
         G[lt[10], lt[4], x]*Log[mm] + G[lt[10], lt[5], x]*Log[mm] - 
         G[lt[10], lt[9], x]*Log[mm] + G[lt[10], lt[10], x]*Log[mm] - 
         (G[lt[9], x]*Log[mm]^2)/2 + (G[lt[10], x]*Log[mm]^2)/2 - 
         2*G[lt[1], lt[7], x]*Log[(mm - mm5)/mm] + 2*G[lt[1], lt[8], x]*
          Log[(mm - mm5)/mm] + 2*G[lt[1], lt[9], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[1], lt[10], x]*Log[(mm - mm5)/mm] + G[lt[7], lt[7], x]*
          Log[(mm - mm5)/mm] - G[lt[7], lt[8], x]*Log[(mm - mm5)/mm] - 
         G[lt[7], lt[9], x]*Log[(mm - mm5)/mm] + G[lt[7], lt[10], x]*
          Log[(mm - mm5)/mm] + G[lt[8], lt[7], x]*Log[(mm - mm5)/mm] - 
         G[lt[8], lt[8], x]*Log[(mm - mm5)/mm] - G[lt[8], lt[9], x]*
          Log[(mm - mm5)/mm] + G[lt[8], lt[10], x]*Log[(mm - mm5)/mm] + 
         G[lt[9], lt[7], x]*Log[(mm - mm5)/mm] - G[lt[9], lt[8], x]*
          Log[(mm - mm5)/mm] - G[lt[9], lt[9], x]*Log[(mm - mm5)/mm] + 
         G[lt[9], lt[10], x]*Log[(mm - mm5)/mm] + G[lt[10], lt[7], x]*
          Log[(mm - mm5)/mm] - G[lt[10], lt[8], x]*Log[(mm - mm5)/mm] - 
         G[lt[10], lt[9], x]*Log[(mm - mm5)/mm] + G[lt[10], lt[10], x]*
          Log[(mm - mm5)/mm] + G[lt[7], x]*Log[mm]*Log[(mm - mm5)/mm] - 
         G[lt[8], x]*Log[mm]*Log[(mm - mm5)/mm] - G[lt[9], x]*Log[mm]*
          Log[(mm - mm5)/mm] + G[lt[10], x]*Log[mm]*Log[(mm - mm5)/mm] + 
         G[lt[7], x]*Log[(mm - mm5)/mm]^2 - G[lt[8], x]*Log[(mm - mm5)/mm]^
           2 - G[lt[9], x]*Log[(mm - mm5)/mm]^2 + G[lt[10], x]*
          Log[(mm - mm5)/mm]^2 - 2*G[lt[1], lt[9], x]*Log[-mm5] + 
         2*G[lt[1], lt[10], x]*Log[-mm5] + G[lt[7], lt[9], x]*Log[-mm5] - 
         G[lt[7], lt[10], x]*Log[-mm5] + G[lt[8], lt[9], x]*Log[-mm5] - 
         G[lt[8], lt[10], x]*Log[-mm5] + G[lt[9], lt[7], x]*Log[-mm5] + 
         G[lt[9], lt[8], x]*Log[-mm5] + G[lt[9], lt[9], x]*Log[-mm5] - 
         G[lt[9], lt[10], x]*Log[-mm5] - G[lt[10], lt[7], x]*Log[-mm5] - 
         G[lt[10], lt[8], x]*Log[-mm5] + G[lt[10], lt[9], x]*Log[-mm5] - 
         G[lt[10], lt[10], x]*Log[-mm5] + (G[lt[9], x]*Log[-mm5]^2)/2 - 
         (G[lt[10], x]*Log[-mm5]^2)/2) + 
       ep^4*(-2*G[0, 1, mm5/mm]*G[lt[1], lt[7], x] + 2*G[0, 1, mm5/mm]*
          G[lt[1], lt[8], x] - (Pi^2*G[lt[1], lt[9], x])/3 + 
         2*G[0, 1, mm5/mm]*G[lt[1], lt[9], x] + (Pi^2*G[lt[1], lt[10], x])/
          3 - 2*G[0, 1, mm5/mm]*G[lt[1], lt[10], x] + 
         (Pi^2*G[lt[7], lt[4], x])/12 + (Pi^2*G[lt[7], lt[5], x])/12 + 
         G[0, 1, mm5/mm]*G[lt[7], lt[7], x] - G[0, 1, mm5/mm]*
          G[lt[7], lt[8], x] + (Pi^2*G[lt[7], lt[9], x])/6 - 
         G[0, 1, mm5/mm]*G[lt[7], lt[9], x] - (Pi^2*G[lt[7], lt[10], x])/6 + 
         G[0, 1, mm5/mm]*G[lt[7], lt[10], x] - (Pi^2*G[lt[8], lt[4], x])/12 - 
         (Pi^2*G[lt[8], lt[5], x])/12 + G[0, 1, mm5/mm]*G[lt[8], lt[7], x] - 
         G[0, 1, mm5/mm]*G[lt[8], lt[8], x] + (Pi^2*G[lt[8], lt[9], x])/6 - 
         G[0, 1, mm5/mm]*G[lt[8], lt[9], x] - (Pi^2*G[lt[8], lt[10], x])/6 + 
         G[0, 1, mm5/mm]*G[lt[8], lt[10], x] + (Pi^2*G[lt[9], lt[4], x])/12 + 
         (Pi^2*G[lt[9], lt[5], x])/12 + (Pi^2*G[lt[9], lt[7], x])/12 + 
         G[0, 1, mm5/mm]*G[lt[9], lt[7], x] + (Pi^2*G[lt[9], lt[8], x])/12 - 
         G[0, 1, mm5/mm]*G[lt[9], lt[8], x] + (Pi^2*G[lt[9], lt[9], x])/6 - 
         G[0, 1, mm5/mm]*G[lt[9], lt[9], x] - (Pi^2*G[lt[9], lt[10], x])/6 + 
         G[0, 1, mm5/mm]*G[lt[9], lt[10], x] - (Pi^2*G[lt[10], lt[4], x])/
          12 - (Pi^2*G[lt[10], lt[5], x])/12 - (Pi^2*G[lt[10], lt[7], x])/
          12 + G[0, 1, mm5/mm]*G[lt[10], lt[7], x] - 
         (Pi^2*G[lt[10], lt[8], x])/12 - G[0, 1, mm5/mm]*
          G[lt[10], lt[8], x] + (Pi^2*G[lt[10], lt[9], x])/6 - 
         G[0, 1, mm5/mm]*G[lt[10], lt[9], x] - (Pi^2*G[lt[10], lt[10], x])/
          6 + G[0, 1, mm5/mm]*G[lt[10], lt[10], x] - 2*G[lt[7], x]*
          G[0, 0, 1, (mm - mm5)/mm] + 2*G[lt[8], x]*G[0, 0, 1, 
           (mm - mm5)/mm] + 2*G[lt[9], x]*G[0, 0, 1, (mm - mm5)/mm] - 
         2*G[lt[10], x]*G[0, 0, 1, (mm - mm5)/mm] - G[lt[7], x]*
          G[0, 0, 1, mm5/mm] + G[lt[8], x]*G[0, 0, 1, mm5/mm] + 
         G[lt[9], x]*G[0, 0, 1, mm5/mm] - G[lt[10], x]*G[0, 0, 1, mm5/mm] + 
         4*G[lt[1], lt[1], lt[7], lt[4], x] + 4*G[lt[1], lt[1], lt[7], lt[5], 
           x] - 4*G[lt[1], lt[1], lt[8], lt[4], x] - 
         4*G[lt[1], lt[1], lt[8], lt[5], x] + 4*G[lt[1], lt[1], lt[9], lt[4], 
           x] + 4*G[lt[1], lt[1], lt[9], lt[5], x] - 
         4*G[lt[1], lt[1], lt[9], lt[7], x] - 4*G[lt[1], lt[1], lt[9], lt[8], 
           x] - 4*G[lt[1], lt[1], lt[10], lt[4], x] - 
         4*G[lt[1], lt[1], lt[10], lt[5], x] + 4*G[lt[1], lt[1], lt[10], 
           lt[7], x] + 4*G[lt[1], lt[1], lt[10], lt[8], x] + 
         4*G[lt[1], lt[7], lt[1], lt[4], x] + 4*G[lt[1], lt[7], lt[1], lt[5], 
           x] - 4*G[lt[1], lt[7], lt[4], lt[4], x] - 
         4*G[lt[1], lt[7], lt[4], lt[5], x] - 4*G[lt[1], lt[7], lt[5], lt[4], 
           x] - 4*G[lt[1], lt[7], lt[5], lt[5], x] - 
         2*G[lt[1], lt[7], lt[7], lt[4], x] - 2*G[lt[1], lt[7], lt[7], lt[5], 
           x] + 2*G[lt[1], lt[7], lt[8], lt[4], x] + 
         2*G[lt[1], lt[7], lt[8], lt[5], x] - 2*G[lt[1], lt[7], lt[9], lt[4], 
           x] - 2*G[lt[1], lt[7], lt[9], lt[5], x] + 
         2*G[lt[1], lt[7], lt[9], lt[7], x] + 2*G[lt[1], lt[7], lt[9], lt[8], 
           x] + 2*G[lt[1], lt[7], lt[10], lt[4], x] + 
         2*G[lt[1], lt[7], lt[10], lt[5], x] - 2*G[lt[1], lt[7], lt[10], 
           lt[7], x] - 2*G[lt[1], lt[7], lt[10], lt[8], x] - 
         4*G[lt[1], lt[8], lt[1], lt[4], x] - 4*G[lt[1], lt[8], lt[1], lt[5], 
           x] + 4*G[lt[1], lt[8], lt[4], lt[4], x] + 
         4*G[lt[1], lt[8], lt[4], lt[5], x] + 4*G[lt[1], lt[8], lt[5], lt[4], 
           x] + 4*G[lt[1], lt[8], lt[5], lt[5], x] - 
         2*G[lt[1], lt[8], lt[7], lt[4], x] - 2*G[lt[1], lt[8], lt[7], lt[5], 
           x] + 2*G[lt[1], lt[8], lt[8], lt[4], x] + 
         2*G[lt[1], lt[8], lt[8], lt[5], x] - 2*G[lt[1], lt[8], lt[9], lt[4], 
           x] - 2*G[lt[1], lt[8], lt[9], lt[5], x] + 
         2*G[lt[1], lt[8], lt[9], lt[7], x] + 2*G[lt[1], lt[8], lt[9], lt[8], 
           x] + 2*G[lt[1], lt[8], lt[10], lt[4], x] + 
         2*G[lt[1], lt[8], lt[10], lt[5], x] - 2*G[lt[1], lt[8], lt[10], 
           lt[7], x] - 2*G[lt[1], lt[8], lt[10], lt[8], x] + 
         4*G[lt[1], lt[9], lt[1], lt[4], x] + 4*G[lt[1], lt[9], lt[1], lt[5], 
           x] - 4*G[lt[1], lt[9], lt[4], lt[4], x] - 
         4*G[lt[1], lt[9], lt[4], lt[5], x] - 4*G[lt[1], lt[9], lt[5], lt[4], 
           x] - 4*G[lt[1], lt[9], lt[5], lt[5], x] - 
         2*G[lt[1], lt[9], lt[7], lt[4], x] - 2*G[lt[1], lt[9], lt[7], lt[5], 
           x] + 2*G[lt[1], lt[9], lt[7], lt[7], x] + 
         2*G[lt[1], lt[9], lt[7], lt[8], x] + 2*G[lt[1], lt[9], lt[8], lt[4], 
           x] + 2*G[lt[1], lt[9], lt[8], lt[5], x] + 
         2*G[lt[1], lt[9], lt[8], lt[7], x] + 2*G[lt[1], lt[9], lt[8], lt[8], 
           x] - 2*G[lt[1], lt[9], lt[9], lt[4], x] - 
         2*G[lt[1], lt[9], lt[9], lt[5], x] + 2*G[lt[1], lt[9], lt[9], lt[7], 
           x] + 2*G[lt[1], lt[9], lt[9], lt[8], x] + 
         2*G[lt[1], lt[9], lt[10], lt[4], x] + 2*G[lt[1], lt[9], lt[10], 
           lt[5], x] - 2*G[lt[1], lt[9], lt[10], lt[7], x] - 
         2*G[lt[1], lt[9], lt[10], lt[8], x] - 4*G[lt[1], lt[10], lt[1], 
           lt[4], x] - 4*G[lt[1], lt[10], lt[1], lt[5], x] + 
         4*G[lt[1], lt[10], lt[4], lt[4], x] + 4*G[lt[1], lt[10], lt[4], 
           lt[5], x] + 4*G[lt[1], lt[10], lt[5], lt[4], x] + 
         4*G[lt[1], lt[10], lt[5], lt[5], x] - 2*G[lt[1], lt[10], lt[7], 
           lt[4], x] - 2*G[lt[1], lt[10], lt[7], lt[5], x] - 
         2*G[lt[1], lt[10], lt[7], lt[7], x] - 2*G[lt[1], lt[10], lt[7], 
           lt[8], x] + 2*G[lt[1], lt[10], lt[8], lt[4], x] + 
         2*G[lt[1], lt[10], lt[8], lt[5], x] - 2*G[lt[1], lt[10], lt[8], 
           lt[7], x] - 2*G[lt[1], lt[10], lt[8], lt[8], x] - 
         2*G[lt[1], lt[10], lt[9], lt[4], x] - 2*G[lt[1], lt[10], lt[9], 
           lt[5], x] + 2*G[lt[1], lt[10], lt[9], lt[7], x] + 
         2*G[lt[1], lt[10], lt[9], lt[8], x] + 2*G[lt[1], lt[10], lt[10], 
           lt[4], x] + 2*G[lt[1], lt[10], lt[10], lt[5], x] - 
         2*G[lt[1], lt[10], lt[10], lt[7], x] - 
         2*G[lt[1], lt[10], lt[10], lt[8], x] + 
         4*G[lt[7], lt[1], lt[1], lt[4], x] + 4*G[lt[7], lt[1], lt[1], lt[5], 
           x] - 4*G[lt[7], lt[1], lt[4], lt[4], x] - 
         4*G[lt[7], lt[1], lt[4], lt[5], x] - 4*G[lt[7], lt[1], lt[5], lt[4], 
           x] - 4*G[lt[7], lt[1], lt[5], lt[5], x] - 
         2*G[lt[7], lt[1], lt[7], lt[4], x] - 2*G[lt[7], lt[1], lt[7], lt[5], 
           x] + 2*G[lt[7], lt[1], lt[8], lt[4], x] + 
         2*G[lt[7], lt[1], lt[8], lt[5], x] - 2*G[lt[7], lt[1], lt[9], lt[4], 
           x] - 2*G[lt[7], lt[1], lt[9], lt[5], x] + 
         2*G[lt[7], lt[1], lt[9], lt[7], x] + 2*G[lt[7], lt[1], lt[9], lt[8], 
           x] + 2*G[lt[7], lt[1], lt[10], lt[4], x] + 
         2*G[lt[7], lt[1], lt[10], lt[5], x] - 2*G[lt[7], lt[1], lt[10], 
           lt[7], x] - 2*G[lt[7], lt[1], lt[10], lt[8], x] - 
         4*G[lt[7], lt[4], lt[1], lt[4], x] - 4*G[lt[7], lt[4], lt[1], lt[5], 
           x] + 4*G[lt[7], lt[4], lt[4], lt[4], x] + 
         4*G[lt[7], lt[4], lt[4], lt[5], x] + 4*G[lt[7], lt[4], lt[5], lt[4], 
           x] + 4*G[lt[7], lt[4], lt[5], lt[5], x] - 
         4*G[lt[7], lt[5], lt[1], lt[4], x] - 4*G[lt[7], lt[5], lt[1], lt[5], 
           x] + 4*G[lt[7], lt[5], lt[4], lt[4], x] + 
         4*G[lt[7], lt[5], lt[4], lt[5], x] + 4*G[lt[7], lt[5], lt[5], lt[4], 
           x] + 4*G[lt[7], lt[5], lt[5], lt[5], x] - 
         2*G[lt[7], lt[7], lt[1], lt[4], x] - 2*G[lt[7], lt[7], lt[1], lt[5], 
           x] + 2*G[lt[7], lt[7], lt[4], lt[4], x] + 
         2*G[lt[7], lt[7], lt[4], lt[5], x] + 2*G[lt[7], lt[7], lt[5], lt[4], 
           x] + 2*G[lt[7], lt[7], lt[5], lt[5], x] + G[lt[7], lt[7], lt[7], 
          lt[4], x] + G[lt[7], lt[7], lt[7], lt[5], x] - 
         G[lt[7], lt[7], lt[8], lt[4], x] - G[lt[7], lt[7], lt[8], lt[5], 
          x] + G[lt[7], lt[7], lt[9], lt[4], x] + G[lt[7], lt[7], lt[9], 
          lt[5], x] - G[lt[7], lt[7], lt[9], lt[7], x] - 
         G[lt[7], lt[7], lt[9], lt[8], x] - G[lt[7], lt[7], lt[10], lt[4], 
          x] - G[lt[7], lt[7], lt[10], lt[5], x] + G[lt[7], lt[7], lt[10], 
          lt[7], x] + G[lt[7], lt[7], lt[10], lt[8], x] + 
         2*G[lt[7], lt[8], lt[1], lt[4], x] + 2*G[lt[7], lt[8], lt[1], lt[5], 
           x] - 2*G[lt[7], lt[8], lt[4], lt[4], x] - 
         2*G[lt[7], lt[8], lt[4], lt[5], x] - 2*G[lt[7], lt[8], lt[5], lt[4], 
           x] - 2*G[lt[7], lt[8], lt[5], lt[5], x] + G[lt[7], lt[8], lt[7], 
          lt[4], x] + G[lt[7], lt[8], lt[7], lt[5], x] - 
         G[lt[7], lt[8], lt[8], lt[4], x] - G[lt[7], lt[8], lt[8], lt[5], 
          x] + G[lt[7], lt[8], lt[9], lt[4], x] + G[lt[7], lt[8], lt[9], 
          lt[5], x] - G[lt[7], lt[8], lt[9], lt[7], x] - 
         G[lt[7], lt[8], lt[9], lt[8], x] - G[lt[7], lt[8], lt[10], lt[4], 
          x] - G[lt[7], lt[8], lt[10], lt[5], x] + G[lt[7], lt[8], lt[10], 
          lt[7], x] + G[lt[7], lt[8], lt[10], lt[8], x] - 
         2*G[lt[7], lt[9], lt[1], lt[4], x] - 2*G[lt[7], lt[9], lt[1], lt[5], 
           x] + 2*G[lt[7], lt[9], lt[4], lt[4], x] + 
         2*G[lt[7], lt[9], lt[4], lt[5], x] + 2*G[lt[7], lt[9], lt[5], lt[4], 
           x] + 2*G[lt[7], lt[9], lt[5], lt[5], x] + G[lt[7], lt[9], lt[7], 
          lt[4], x] + G[lt[7], lt[9], lt[7], lt[5], x] - 
         G[lt[7], lt[9], lt[7], lt[7], x] - G[lt[7], lt[9], lt[7], lt[8], 
          x] - G[lt[7], lt[9], lt[8], lt[4], x] - G[lt[7], lt[9], lt[8], 
          lt[5], x] - G[lt[7], lt[9], lt[8], lt[7], x] - 
         G[lt[7], lt[9], lt[8], lt[8], x] + G[lt[7], lt[9], lt[9], lt[4], 
          x] + G[lt[7], lt[9], lt[9], lt[5], x] - G[lt[7], lt[9], lt[9], 
          lt[7], x] - G[lt[7], lt[9], lt[9], lt[8], x] - 
         G[lt[7], lt[9], lt[10], lt[4], x] - G[lt[7], lt[9], lt[10], lt[5], 
          x] + G[lt[7], lt[9], lt[10], lt[7], x] + G[lt[7], lt[9], lt[10], 
          lt[8], x] + 2*G[lt[7], lt[10], lt[1], lt[4], x] + 
         2*G[lt[7], lt[10], lt[1], lt[5], x] - 2*G[lt[7], lt[10], lt[4], 
           lt[4], x] - 2*G[lt[7], lt[10], lt[4], lt[5], x] - 
         2*G[lt[7], lt[10], lt[5], lt[4], x] - 2*G[lt[7], lt[10], lt[5], 
           lt[5], x] + G[lt[7], lt[10], lt[7], lt[4], x] + 
         G[lt[7], lt[10], lt[7], lt[5], x] + G[lt[7], lt[10], lt[7], lt[7], 
          x] + G[lt[7], lt[10], lt[7], lt[8], x] - G[lt[7], lt[10], lt[8], 
          lt[4], x] - G[lt[7], lt[10], lt[8], lt[5], x] + 
         G[lt[7], lt[10], lt[8], lt[7], x] + G[lt[7], lt[10], lt[8], lt[8], 
          x] + G[lt[7], lt[10], lt[9], lt[4], x] + G[lt[7], lt[10], lt[9], 
          lt[5], x] - G[lt[7], lt[10], lt[9], lt[7], x] - 
         G[lt[7], lt[10], lt[9], lt[8], x] - G[lt[7], lt[10], lt[10], lt[4], 
          x] - G[lt[7], lt[10], lt[10], lt[5], x] + G[lt[7], lt[10], lt[10], 
          lt[7], x] + G[lt[7], lt[10], lt[10], lt[8], x] - 
         4*G[lt[8], lt[1], lt[1], lt[4], x] - 4*G[lt[8], lt[1], lt[1], lt[5], 
           x] + 4*G[lt[8], lt[1], lt[4], lt[4], x] + 
         4*G[lt[8], lt[1], lt[4], lt[5], x] + 4*G[lt[8], lt[1], lt[5], lt[4], 
           x] + 4*G[lt[8], lt[1], lt[5], lt[5], x] - 
         2*G[lt[8], lt[1], lt[7], lt[4], x] - 2*G[lt[8], lt[1], lt[7], lt[5], 
           x] + 2*G[lt[8], lt[1], lt[8], lt[4], x] + 
         2*G[lt[8], lt[1], lt[8], lt[5], x] - 2*G[lt[8], lt[1], lt[9], lt[4], 
           x] - 2*G[lt[8], lt[1], lt[9], lt[5], x] + 
         2*G[lt[8], lt[1], lt[9], lt[7], x] + 2*G[lt[8], lt[1], lt[9], lt[8], 
           x] + 2*G[lt[8], lt[1], lt[10], lt[4], x] + 
         2*G[lt[8], lt[1], lt[10], lt[5], x] - 2*G[lt[8], lt[1], lt[10], 
           lt[7], x] - 2*G[lt[8], lt[1], lt[10], lt[8], x] + 
         4*G[lt[8], lt[4], lt[1], lt[4], x] + 4*G[lt[8], lt[4], lt[1], lt[5], 
           x] - 4*G[lt[8], lt[4], lt[4], lt[4], x] - 
         4*G[lt[8], lt[4], lt[4], lt[5], x] - 4*G[lt[8], lt[4], lt[5], lt[4], 
           x] - 4*G[lt[8], lt[4], lt[5], lt[5], x] + 
         4*G[lt[8], lt[5], lt[1], lt[4], x] + 4*G[lt[8], lt[5], lt[1], lt[5], 
           x] - 4*G[lt[8], lt[5], lt[4], lt[4], x] - 
         4*G[lt[8], lt[5], lt[4], lt[5], x] - 4*G[lt[8], lt[5], lt[5], lt[4], 
           x] - 4*G[lt[8], lt[5], lt[5], lt[5], x] - 
         2*G[lt[8], lt[7], lt[1], lt[4], x] - 2*G[lt[8], lt[7], lt[1], lt[5], 
           x] + 2*G[lt[8], lt[7], lt[4], lt[4], x] + 
         2*G[lt[8], lt[7], lt[4], lt[5], x] + 2*G[lt[8], lt[7], lt[5], lt[4], 
           x] + 2*G[lt[8], lt[7], lt[5], lt[5], x] + G[lt[8], lt[7], lt[7], 
          lt[4], x] + G[lt[8], lt[7], lt[7], lt[5], x] - 
         G[lt[8], lt[7], lt[8], lt[4], x] - G[lt[8], lt[7], lt[8], lt[5], 
          x] + G[lt[8], lt[7], lt[9], lt[4], x] + G[lt[8], lt[7], lt[9], 
          lt[5], x] - G[lt[8], lt[7], lt[9], lt[7], x] - 
         G[lt[8], lt[7], lt[9], lt[8], x] - G[lt[8], lt[7], lt[10], lt[4], 
          x] - G[lt[8], lt[7], lt[10], lt[5], x] + G[lt[8], lt[7], lt[10], 
          lt[7], x] + G[lt[8], lt[7], lt[10], lt[8], x] + 
         2*G[lt[8], lt[8], lt[1], lt[4], x] + 2*G[lt[8], lt[8], lt[1], lt[5], 
           x] - 2*G[lt[8], lt[8], lt[4], lt[4], x] - 
         2*G[lt[8], lt[8], lt[4], lt[5], x] - 2*G[lt[8], lt[8], lt[5], lt[4], 
           x] - 2*G[lt[8], lt[8], lt[5], lt[5], x] + G[lt[8], lt[8], lt[7], 
          lt[4], x] + G[lt[8], lt[8], lt[7], lt[5], x] - 
         G[lt[8], lt[8], lt[8], lt[4], x] - G[lt[8], lt[8], lt[8], lt[5], 
          x] + G[lt[8], lt[8], lt[9], lt[4], x] + G[lt[8], lt[8], lt[9], 
          lt[5], x] - G[lt[8], lt[8], lt[9], lt[7], x] - 
         G[lt[8], lt[8], lt[9], lt[8], x] - G[lt[8], lt[8], lt[10], lt[4], 
          x] - G[lt[8], lt[8], lt[10], lt[5], x] + G[lt[8], lt[8], lt[10], 
          lt[7], x] + G[lt[8], lt[8], lt[10], lt[8], x] - 
         2*G[lt[8], lt[9], lt[1], lt[4], x] - 2*G[lt[8], lt[9], lt[1], lt[5], 
           x] + 2*G[lt[8], lt[9], lt[4], lt[4], x] + 
         2*G[lt[8], lt[9], lt[4], lt[5], x] + 2*G[lt[8], lt[9], lt[5], lt[4], 
           x] + 2*G[lt[8], lt[9], lt[5], lt[5], x] + G[lt[8], lt[9], lt[7], 
          lt[4], x] + G[lt[8], lt[9], lt[7], lt[5], x] - 
         G[lt[8], lt[9], lt[7], lt[7], x] - G[lt[8], lt[9], lt[7], lt[8], 
          x] - G[lt[8], lt[9], lt[8], lt[4], x] - G[lt[8], lt[9], lt[8], 
          lt[5], x] - G[lt[8], lt[9], lt[8], lt[7], x] - 
         G[lt[8], lt[9], lt[8], lt[8], x] + G[lt[8], lt[9], lt[9], lt[4], 
          x] + G[lt[8], lt[9], lt[9], lt[5], x] - G[lt[8], lt[9], lt[9], 
          lt[7], x] - G[lt[8], lt[9], lt[9], lt[8], x] - 
         G[lt[8], lt[9], lt[10], lt[4], x] - G[lt[8], lt[9], lt[10], lt[5], 
          x] + G[lt[8], lt[9], lt[10], lt[7], x] + G[lt[8], lt[9], lt[10], 
          lt[8], x] + 2*G[lt[8], lt[10], lt[1], lt[4], x] + 
         2*G[lt[8], lt[10], lt[1], lt[5], x] - 2*G[lt[8], lt[10], lt[4], 
           lt[4], x] - 2*G[lt[8], lt[10], lt[4], lt[5], x] - 
         2*G[lt[8], lt[10], lt[5], lt[4], x] - 2*G[lt[8], lt[10], lt[5], 
           lt[5], x] + G[lt[8], lt[10], lt[7], lt[4], x] + 
         G[lt[8], lt[10], lt[7], lt[5], x] + G[lt[8], lt[10], lt[7], lt[7], 
          x] + G[lt[8], lt[10], lt[7], lt[8], x] - G[lt[8], lt[10], lt[8], 
          lt[4], x] - G[lt[8], lt[10], lt[8], lt[5], x] + 
         G[lt[8], lt[10], lt[8], lt[7], x] + G[lt[8], lt[10], lt[8], lt[8], 
          x] + G[lt[8], lt[10], lt[9], lt[4], x] + G[lt[8], lt[10], lt[9], 
          lt[5], x] - G[lt[8], lt[10], lt[9], lt[7], x] - 
         G[lt[8], lt[10], lt[9], lt[8], x] - G[lt[8], lt[10], lt[10], lt[4], 
          x] - G[lt[8], lt[10], lt[10], lt[5], x] + G[lt[8], lt[10], lt[10], 
          lt[7], x] + G[lt[8], lt[10], lt[10], lt[8], x] + 
         4*G[lt[9], lt[1], lt[1], lt[4], x] + 4*G[lt[9], lt[1], lt[1], lt[5], 
           x] - 4*G[lt[9], lt[1], lt[4], lt[4], x] - 
         4*G[lt[9], lt[1], lt[4], lt[5], x] - 4*G[lt[9], lt[1], lt[5], lt[4], 
           x] - 4*G[lt[9], lt[1], lt[5], lt[5], x] - 
         2*G[lt[9], lt[1], lt[7], lt[4], x] - 2*G[lt[9], lt[1], lt[7], lt[5], 
           x] + 2*G[lt[9], lt[1], lt[8], lt[4], x] + 
         2*G[lt[9], lt[1], lt[8], lt[5], x] - 2*G[lt[9], lt[1], lt[9], lt[4], 
           x] - 2*G[lt[9], lt[1], lt[9], lt[5], x] + 
         2*G[lt[9], lt[1], lt[9], lt[7], x] + 2*G[lt[9], lt[1], lt[9], lt[8], 
           x] + 2*G[lt[9], lt[1], lt[10], lt[4], x] + 
         2*G[lt[9], lt[1], lt[10], lt[5], x] - 2*G[lt[9], lt[1], lt[10], 
           lt[7], x] - 2*G[lt[9], lt[1], lt[10], lt[8], x] - 
         4*G[lt[9], lt[4], lt[1], lt[4], x] - 4*G[lt[9], lt[4], lt[1], lt[5], 
           x] + 4*G[lt[9], lt[4], lt[4], lt[4], x] + 
         4*G[lt[9], lt[4], lt[4], lt[5], x] + 4*G[lt[9], lt[4], lt[5], lt[4], 
           x] + 4*G[lt[9], lt[4], lt[5], lt[5], x] - 
         4*G[lt[9], lt[5], lt[1], lt[4], x] - 4*G[lt[9], lt[5], lt[1], lt[5], 
           x] + 4*G[lt[9], lt[5], lt[4], lt[4], x] + 
         4*G[lt[9], lt[5], lt[4], lt[5], x] + 4*G[lt[9], lt[5], lt[5], lt[4], 
           x] + 4*G[lt[9], lt[5], lt[5], lt[5], x] - 
         2*G[lt[9], lt[7], lt[1], lt[4], x] - 2*G[lt[9], lt[7], lt[1], lt[5], 
           x] + 2*G[lt[9], lt[7], lt[4], lt[4], x] + 
         2*G[lt[9], lt[7], lt[4], lt[5], x] + 2*G[lt[9], lt[7], lt[5], lt[4], 
           x] + 2*G[lt[9], lt[7], lt[5], lt[5], x] + G[lt[9], lt[7], lt[7], 
          lt[4], x] + G[lt[9], lt[7], lt[7], lt[5], x] - 
         G[lt[9], lt[7], lt[7], lt[7], x] - G[lt[9], lt[7], lt[7], lt[8], 
          x] - G[lt[9], lt[7], lt[8], lt[4], x] - G[lt[9], lt[7], lt[8], 
          lt[5], x] - G[lt[9], lt[7], lt[8], lt[7], x] - 
         G[lt[9], lt[7], lt[8], lt[8], x] + G[lt[9], lt[7], lt[9], lt[4], 
          x] + G[lt[9], lt[7], lt[9], lt[5], x] - G[lt[9], lt[7], lt[9], 
          lt[7], x] - G[lt[9], lt[7], lt[9], lt[8], x] - 
         G[lt[9], lt[7], lt[10], lt[4], x] - G[lt[9], lt[7], lt[10], lt[5], 
          x] + G[lt[9], lt[7], lt[10], lt[7], x] + G[lt[9], lt[7], lt[10], 
          lt[8], x] + 2*G[lt[9], lt[8], lt[1], lt[4], x] + 
         2*G[lt[9], lt[8], lt[1], lt[5], x] - 2*G[lt[9], lt[8], lt[4], lt[4], 
           x] - 2*G[lt[9], lt[8], lt[4], lt[5], x] - 
         2*G[lt[9], lt[8], lt[5], lt[4], x] - 2*G[lt[9], lt[8], lt[5], lt[5], 
           x] + G[lt[9], lt[8], lt[7], lt[4], x] + G[lt[9], lt[8], lt[7], 
          lt[5], x] - G[lt[9], lt[8], lt[7], lt[7], x] - 
         G[lt[9], lt[8], lt[7], lt[8], x] - G[lt[9], lt[8], lt[8], lt[4], 
          x] - G[lt[9], lt[8], lt[8], lt[5], x] - G[lt[9], lt[8], lt[8], 
          lt[7], x] - G[lt[9], lt[8], lt[8], lt[8], x] + 
         G[lt[9], lt[8], lt[9], lt[4], x] + G[lt[9], lt[8], lt[9], lt[5], 
          x] - G[lt[9], lt[8], lt[9], lt[7], x] - G[lt[9], lt[8], lt[9], 
          lt[8], x] - G[lt[9], lt[8], lt[10], lt[4], x] - 
         G[lt[9], lt[8], lt[10], lt[5], x] + G[lt[9], lt[8], lt[10], lt[7], 
          x] + G[lt[9], lt[8], lt[10], lt[8], x] - 
         2*G[lt[9], lt[9], lt[1], lt[4], x] - 2*G[lt[9], lt[9], lt[1], lt[5], 
           x] + 2*G[lt[9], lt[9], lt[4], lt[4], x] + 
         2*G[lt[9], lt[9], lt[4], lt[5], x] + 2*G[lt[9], lt[9], lt[5], lt[4], 
           x] + 2*G[lt[9], lt[9], lt[5], lt[5], x] + G[lt[9], lt[9], lt[7], 
          lt[4], x] + G[lt[9], lt[9], lt[7], lt[5], x] - 
         G[lt[9], lt[9], lt[7], lt[7], x] - G[lt[9], lt[9], lt[7], lt[8], 
          x] - G[lt[9], lt[9], lt[8], lt[4], x] - G[lt[9], lt[9], lt[8], 
          lt[5], x] - G[lt[9], lt[9], lt[8], lt[7], x] - 
         G[lt[9], lt[9], lt[8], lt[8], x] + G[lt[9], lt[9], lt[9], lt[4], 
          x] + G[lt[9], lt[9], lt[9], lt[5], x] - G[lt[9], lt[9], lt[9], 
          lt[7], x] - G[lt[9], lt[9], lt[9], lt[8], x] - 
         G[lt[9], lt[9], lt[10], lt[4], x] - G[lt[9], lt[9], lt[10], lt[5], 
          x] + G[lt[9], lt[9], lt[10], lt[7], x] + G[lt[9], lt[9], lt[10], 
          lt[8], x] + 2*G[lt[9], lt[10], lt[1], lt[4], x] + 
         2*G[lt[9], lt[10], lt[1], lt[5], x] - 2*G[lt[9], lt[10], lt[4], 
           lt[4], x] - 2*G[lt[9], lt[10], lt[4], lt[5], x] - 
         2*G[lt[9], lt[10], lt[5], lt[4], x] - 2*G[lt[9], lt[10], lt[5], 
           lt[5], x] + G[lt[9], lt[10], lt[7], lt[4], x] + 
         G[lt[9], lt[10], lt[7], lt[5], x] + G[lt[9], lt[10], lt[7], lt[7], 
          x] + G[lt[9], lt[10], lt[7], lt[8], x] - G[lt[9], lt[10], lt[8], 
          lt[4], x] - G[lt[9], lt[10], lt[8], lt[5], x] + 
         G[lt[9], lt[10], lt[8], lt[7], x] + G[lt[9], lt[10], lt[8], lt[8], 
          x] + G[lt[9], lt[10], lt[9], lt[4], x] + G[lt[9], lt[10], lt[9], 
          lt[5], x] - G[lt[9], lt[10], lt[9], lt[7], x] - 
         G[lt[9], lt[10], lt[9], lt[8], x] - G[lt[9], lt[10], lt[10], lt[4], 
          x] - G[lt[9], lt[10], lt[10], lt[5], x] + G[lt[9], lt[10], lt[10], 
          lt[7], x] + G[lt[9], lt[10], lt[10], lt[8], x] - 
         4*G[lt[10], lt[1], lt[1], lt[4], x] - 4*G[lt[10], lt[1], lt[1], 
           lt[5], x] + 4*G[lt[10], lt[1], lt[4], lt[4], x] + 
         4*G[lt[10], lt[1], lt[4], lt[5], x] + 4*G[lt[10], lt[1], lt[5], 
           lt[4], x] + 4*G[lt[10], lt[1], lt[5], lt[5], x] - 
         2*G[lt[10], lt[1], lt[7], lt[4], x] - 2*G[lt[10], lt[1], lt[7], 
           lt[5], x] + 2*G[lt[10], lt[1], lt[8], lt[4], x] + 
         2*G[lt[10], lt[1], lt[8], lt[5], x] - 2*G[lt[10], lt[1], lt[9], 
           lt[4], x] - 2*G[lt[10], lt[1], lt[9], lt[5], x] + 
         2*G[lt[10], lt[1], lt[9], lt[7], x] + 2*G[lt[10], lt[1], lt[9], 
           lt[8], x] + 2*G[lt[10], lt[1], lt[10], lt[4], x] + 
         2*G[lt[10], lt[1], lt[10], lt[5], x] - 
         2*G[lt[10], lt[1], lt[10], lt[7], x] - 
         2*G[lt[10], lt[1], lt[10], lt[8], x] + 
         4*G[lt[10], lt[4], lt[1], lt[4], x] + 4*G[lt[10], lt[4], lt[1], 
           lt[5], x] - 4*G[lt[10], lt[4], lt[4], lt[4], x] - 
         4*G[lt[10], lt[4], lt[4], lt[5], x] - 4*G[lt[10], lt[4], lt[5], 
           lt[4], x] - 4*G[lt[10], lt[4], lt[5], lt[5], x] + 
         4*G[lt[10], lt[5], lt[1], lt[4], x] + 4*G[lt[10], lt[5], lt[1], 
           lt[5], x] - 4*G[lt[10], lt[5], lt[4], lt[4], x] - 
         4*G[lt[10], lt[5], lt[4], lt[5], x] - 4*G[lt[10], lt[5], lt[5], 
           lt[4], x] - 4*G[lt[10], lt[5], lt[5], lt[5], x] - 
         2*G[lt[10], lt[7], lt[1], lt[4], x] - 2*G[lt[10], lt[7], lt[1], 
           lt[5], x] + 2*G[lt[10], lt[7], lt[4], lt[4], x] + 
         2*G[lt[10], lt[7], lt[4], lt[5], x] + 2*G[lt[10], lt[7], lt[5], 
           lt[4], x] + 2*G[lt[10], lt[7], lt[5], lt[5], x] + 
         G[lt[10], lt[7], lt[7], lt[4], x] + G[lt[10], lt[7], lt[7], lt[5], 
          x] + G[lt[10], lt[7], lt[7], lt[7], x] + G[lt[10], lt[7], lt[7], 
          lt[8], x] - G[lt[10], lt[7], lt[8], lt[4], x] - 
         G[lt[10], lt[7], lt[8], lt[5], x] + G[lt[10], lt[7], lt[8], lt[7], 
          x] + G[lt[10], lt[7], lt[8], lt[8], x] + G[lt[10], lt[7], lt[9], 
          lt[4], x] + G[lt[10], lt[7], lt[9], lt[5], x] - 
         G[lt[10], lt[7], lt[9], lt[7], x] - G[lt[10], lt[7], lt[9], lt[8], 
          x] - G[lt[10], lt[7], lt[10], lt[4], x] - G[lt[10], lt[7], lt[10], 
          lt[5], x] + G[lt[10], lt[7], lt[10], lt[7], x] + 
         G[lt[10], lt[7], lt[10], lt[8], x] + 2*G[lt[10], lt[8], lt[1], 
           lt[4], x] + 2*G[lt[10], lt[8], lt[1], lt[5], x] - 
         2*G[lt[10], lt[8], lt[4], lt[4], x] - 2*G[lt[10], lt[8], lt[4], 
           lt[5], x] - 2*G[lt[10], lt[8], lt[5], lt[4], x] - 
         2*G[lt[10], lt[8], lt[5], lt[5], x] + G[lt[10], lt[8], lt[7], lt[4], 
          x] + G[lt[10], lt[8], lt[7], lt[5], x] + G[lt[10], lt[8], lt[7], 
          lt[7], x] + G[lt[10], lt[8], lt[7], lt[8], x] - 
         G[lt[10], lt[8], lt[8], lt[4], x] - G[lt[10], lt[8], lt[8], lt[5], 
          x] + G[lt[10], lt[8], lt[8], lt[7], x] + G[lt[10], lt[8], lt[8], 
          lt[8], x] + G[lt[10], lt[8], lt[9], lt[4], x] + 
         G[lt[10], lt[8], lt[9], lt[5], x] - G[lt[10], lt[8], lt[9], lt[7], 
          x] - G[lt[10], lt[8], lt[9], lt[8], x] - G[lt[10], lt[8], lt[10], 
          lt[4], x] - G[lt[10], lt[8], lt[10], lt[5], x] + 
         G[lt[10], lt[8], lt[10], lt[7], x] + G[lt[10], lt[8], lt[10], lt[8], 
          x] - 2*G[lt[10], lt[9], lt[1], lt[4], x] - 
         2*G[lt[10], lt[9], lt[1], lt[5], x] + 2*G[lt[10], lt[9], lt[4], 
           lt[4], x] + 2*G[lt[10], lt[9], lt[4], lt[5], x] + 
         2*G[lt[10], lt[9], lt[5], lt[4], x] + 2*G[lt[10], lt[9], lt[5], 
           lt[5], x] + G[lt[10], lt[9], lt[7], lt[4], x] + 
         G[lt[10], lt[9], lt[7], lt[5], x] - G[lt[10], lt[9], lt[7], lt[7], 
          x] - G[lt[10], lt[9], lt[7], lt[8], x] - G[lt[10], lt[9], lt[8], 
          lt[4], x] - G[lt[10], lt[9], lt[8], lt[5], x] - 
         G[lt[10], lt[9], lt[8], lt[7], x] - G[lt[10], lt[9], lt[8], lt[8], 
          x] + G[lt[10], lt[9], lt[9], lt[4], x] + G[lt[10], lt[9], lt[9], 
          lt[5], x] - G[lt[10], lt[9], lt[9], lt[7], x] - 
         G[lt[10], lt[9], lt[9], lt[8], x] - G[lt[10], lt[9], lt[10], lt[4], 
          x] - G[lt[10], lt[9], lt[10], lt[5], x] + G[lt[10], lt[9], lt[10], 
          lt[7], x] + G[lt[10], lt[9], lt[10], lt[8], x] + 
         2*G[lt[10], lt[10], lt[1], lt[4], x] + 
         2*G[lt[10], lt[10], lt[1], lt[5], x] - 
         2*G[lt[10], lt[10], lt[4], lt[4], x] - 
         2*G[lt[10], lt[10], lt[4], lt[5], x] - 
         2*G[lt[10], lt[10], lt[5], lt[4], x] - 
         2*G[lt[10], lt[10], lt[5], lt[5], x] + G[lt[10], lt[10], lt[7], 
          lt[4], x] + G[lt[10], lt[10], lt[7], lt[5], x] + 
         G[lt[10], lt[10], lt[7], lt[7], x] + G[lt[10], lt[10], lt[7], lt[8], 
          x] - G[lt[10], lt[10], lt[8], lt[4], x] - G[lt[10], lt[10], lt[8], 
          lt[5], x] + G[lt[10], lt[10], lt[8], lt[7], x] + 
         G[lt[10], lt[10], lt[8], lt[8], x] + G[lt[10], lt[10], lt[9], lt[4], 
          x] + G[lt[10], lt[10], lt[9], lt[5], x] - G[lt[10], lt[10], lt[9], 
          lt[7], x] - G[lt[10], lt[10], lt[9], lt[8], x] - 
         G[lt[10], lt[10], lt[10], lt[4], x] - G[lt[10], lt[10], lt[10], 
          lt[5], x] + G[lt[10], lt[10], lt[10], lt[7], x] + 
         G[lt[10], lt[10], lt[10], lt[8], x] + (Pi^2*G[lt[9], x]*Log[mm])/
          12 - (Pi^2*G[lt[10], x]*Log[mm])/12 + G[lt[7], x]*G[0, 1, mm5/mm]*
          Log[mm] - G[lt[8], x]*G[0, 1, mm5/mm]*Log[mm] - 
         G[lt[9], x]*G[0, 1, mm5/mm]*Log[mm] + G[lt[10], x]*G[0, 1, mm5/mm]*
          Log[mm] + 4*G[lt[1], lt[1], lt[9], x]*Log[mm] - 
         4*G[lt[1], lt[1], lt[10], x]*Log[mm] - 2*G[lt[1], lt[7], lt[4], x]*
          Log[mm] - 2*G[lt[1], lt[7], lt[5], x]*Log[mm] - 
         2*G[lt[1], lt[7], lt[9], x]*Log[mm] + 2*G[lt[1], lt[7], lt[10], x]*
          Log[mm] + 2*G[lt[1], lt[8], lt[4], x]*Log[mm] + 
         2*G[lt[1], lt[8], lt[5], x]*Log[mm] - 2*G[lt[1], lt[8], lt[9], x]*
          Log[mm] + 2*G[lt[1], lt[8], lt[10], x]*Log[mm] - 
         2*G[lt[1], lt[9], lt[4], x]*Log[mm] - 2*G[lt[1], lt[9], lt[5], x]*
          Log[mm] - 2*G[lt[1], lt[9], lt[9], x]*Log[mm] + 
         2*G[lt[1], lt[9], lt[10], x]*Log[mm] + 2*G[lt[1], lt[10], lt[4], x]*
          Log[mm] + 2*G[lt[1], lt[10], lt[5], x]*Log[mm] - 
         2*G[lt[1], lt[10], lt[9], x]*Log[mm] + 2*G[lt[1], lt[10], lt[10], x]*
          Log[mm] - 2*G[lt[7], lt[1], lt[4], x]*Log[mm] - 
         2*G[lt[7], lt[1], lt[5], x]*Log[mm] - 2*G[lt[7], lt[1], lt[9], x]*
          Log[mm] + 2*G[lt[7], lt[1], lt[10], x]*Log[mm] + 
         2*G[lt[7], lt[4], lt[4], x]*Log[mm] + 2*G[lt[7], lt[4], lt[5], x]*
          Log[mm] + 2*G[lt[7], lt[5], lt[4], x]*Log[mm] + 
         2*G[lt[7], lt[5], lt[5], x]*Log[mm] + G[lt[7], lt[7], lt[4], x]*
          Log[mm] + G[lt[7], lt[7], lt[5], x]*Log[mm] + 
         G[lt[7], lt[7], lt[9], x]*Log[mm] - G[lt[7], lt[7], lt[10], x]*
          Log[mm] - G[lt[7], lt[8], lt[4], x]*Log[mm] - 
         G[lt[7], lt[8], lt[5], x]*Log[mm] + G[lt[7], lt[8], lt[9], x]*
          Log[mm] - G[lt[7], lt[8], lt[10], x]*Log[mm] + 
         G[lt[7], lt[9], lt[4], x]*Log[mm] + G[lt[7], lt[9], lt[5], x]*
          Log[mm] + G[lt[7], lt[9], lt[9], x]*Log[mm] - 
         G[lt[7], lt[9], lt[10], x]*Log[mm] - G[lt[7], lt[10], lt[4], x]*
          Log[mm] - G[lt[7], lt[10], lt[5], x]*Log[mm] + 
         G[lt[7], lt[10], lt[9], x]*Log[mm] - G[lt[7], lt[10], lt[10], x]*
          Log[mm] + 2*G[lt[8], lt[1], lt[4], x]*Log[mm] + 
         2*G[lt[8], lt[1], lt[5], x]*Log[mm] - 2*G[lt[8], lt[1], lt[9], x]*
          Log[mm] + 2*G[lt[8], lt[1], lt[10], x]*Log[mm] - 
         2*G[lt[8], lt[4], lt[4], x]*Log[mm] - 2*G[lt[8], lt[4], lt[5], x]*
          Log[mm] - 2*G[lt[8], lt[5], lt[4], x]*Log[mm] - 
         2*G[lt[8], lt[5], lt[5], x]*Log[mm] + G[lt[8], lt[7], lt[4], x]*
          Log[mm] + G[lt[8], lt[7], lt[5], x]*Log[mm] + 
         G[lt[8], lt[7], lt[9], x]*Log[mm] - G[lt[8], lt[7], lt[10], x]*
          Log[mm] - G[lt[8], lt[8], lt[4], x]*Log[mm] - 
         G[lt[8], lt[8], lt[5], x]*Log[mm] + G[lt[8], lt[8], lt[9], x]*
          Log[mm] - G[lt[8], lt[8], lt[10], x]*Log[mm] + 
         G[lt[8], lt[9], lt[4], x]*Log[mm] + G[lt[8], lt[9], lt[5], x]*
          Log[mm] + G[lt[8], lt[9], lt[9], x]*Log[mm] - 
         G[lt[8], lt[9], lt[10], x]*Log[mm] - G[lt[8], lt[10], lt[4], x]*
          Log[mm] - G[lt[8], lt[10], lt[5], x]*Log[mm] + 
         G[lt[8], lt[10], lt[9], x]*Log[mm] - G[lt[8], lt[10], lt[10], x]*
          Log[mm] - 2*G[lt[9], lt[1], lt[4], x]*Log[mm] - 
         2*G[lt[9], lt[1], lt[5], x]*Log[mm] - 2*G[lt[9], lt[1], lt[9], x]*
          Log[mm] + 2*G[lt[9], lt[1], lt[10], x]*Log[mm] + 
         2*G[lt[9], lt[4], lt[4], x]*Log[mm] + 2*G[lt[9], lt[4], lt[5], x]*
          Log[mm] + 2*G[lt[9], lt[5], lt[4], x]*Log[mm] + 
         2*G[lt[9], lt[5], lt[5], x]*Log[mm] + G[lt[9], lt[7], lt[4], x]*
          Log[mm] + G[lt[9], lt[7], lt[5], x]*Log[mm] + 
         G[lt[9], lt[7], lt[9], x]*Log[mm] - G[lt[9], lt[7], lt[10], x]*
          Log[mm] - G[lt[9], lt[8], lt[4], x]*Log[mm] - 
         G[lt[9], lt[8], lt[5], x]*Log[mm] + G[lt[9], lt[8], lt[9], x]*
          Log[mm] - G[lt[9], lt[8], lt[10], x]*Log[mm] + 
         G[lt[9], lt[9], lt[4], x]*Log[mm] + G[lt[9], lt[9], lt[5], x]*
          Log[mm] + G[lt[9], lt[9], lt[9], x]*Log[mm] - 
         G[lt[9], lt[9], lt[10], x]*Log[mm] - G[lt[9], lt[10], lt[4], x]*
          Log[mm] - G[lt[9], lt[10], lt[5], x]*Log[mm] + 
         G[lt[9], lt[10], lt[9], x]*Log[mm] - G[lt[9], lt[10], lt[10], x]*
          Log[mm] + 2*G[lt[10], lt[1], lt[4], x]*Log[mm] + 
         2*G[lt[10], lt[1], lt[5], x]*Log[mm] - 2*G[lt[10], lt[1], lt[9], x]*
          Log[mm] + 2*G[lt[10], lt[1], lt[10], x]*Log[mm] - 
         2*G[lt[10], lt[4], lt[4], x]*Log[mm] - 2*G[lt[10], lt[4], lt[5], x]*
          Log[mm] - 2*G[lt[10], lt[5], lt[4], x]*Log[mm] - 
         2*G[lt[10], lt[5], lt[5], x]*Log[mm] + G[lt[10], lt[7], lt[4], x]*
          Log[mm] + G[lt[10], lt[7], lt[5], x]*Log[mm] + 
         G[lt[10], lt[7], lt[9], x]*Log[mm] - G[lt[10], lt[7], lt[10], x]*
          Log[mm] - G[lt[10], lt[8], lt[4], x]*Log[mm] - 
         G[lt[10], lt[8], lt[5], x]*Log[mm] + G[lt[10], lt[8], lt[9], x]*
          Log[mm] - G[lt[10], lt[8], lt[10], x]*Log[mm] + 
         G[lt[10], lt[9], lt[4], x]*Log[mm] + G[lt[10], lt[9], lt[5], x]*
          Log[mm] + G[lt[10], lt[9], lt[9], x]*Log[mm] - 
         G[lt[10], lt[9], lt[10], x]*Log[mm] - G[lt[10], lt[10], lt[4], x]*
          Log[mm] - G[lt[10], lt[10], lt[5], x]*Log[mm] + 
         G[lt[10], lt[10], lt[9], x]*Log[mm] - G[lt[10], lt[10], lt[10], x]*
          Log[mm] - G[lt[1], lt[9], x]*Log[mm]^2 + G[lt[1], lt[10], x]*
          Log[mm]^2 + (G[lt[7], lt[4], x]*Log[mm]^2)/2 + 
         (G[lt[7], lt[5], x]*Log[mm]^2)/2 + (G[lt[7], lt[9], x]*Log[mm]^2)/
          2 - (G[lt[7], lt[10], x]*Log[mm]^2)/2 - 
         (G[lt[8], lt[4], x]*Log[mm]^2)/2 - (G[lt[8], lt[5], x]*Log[mm]^2)/
          2 + (G[lt[8], lt[9], x]*Log[mm]^2)/2 - 
         (G[lt[8], lt[10], x]*Log[mm]^2)/2 + (G[lt[9], lt[4], x]*Log[mm]^2)/
          2 + (G[lt[9], lt[5], x]*Log[mm]^2)/2 + 
         (G[lt[9], lt[9], x]*Log[mm]^2)/2 - (G[lt[9], lt[10], x]*Log[mm]^2)/
          2 - (G[lt[10], lt[4], x]*Log[mm]^2)/2 - 
         (G[lt[10], lt[5], x]*Log[mm]^2)/2 + (G[lt[10], lt[9], x]*Log[mm]^2)/
          2 - (G[lt[10], lt[10], x]*Log[mm]^2)/2 + (G[lt[9], x]*Log[mm]^3)/
          6 - (G[lt[10], x]*Log[mm]^3)/6 - (Pi^2*G[lt[7], x]*
           Log[(mm - mm5)/mm])/12 + (Pi^2*G[lt[8], x]*Log[(mm - mm5)/mm])/
          12 + (Pi^2*G[lt[9], x]*Log[(mm - mm5)/mm])/12 - 
         (Pi^2*G[lt[10], x]*Log[(mm - mm5)/mm])/12 + 2*G[lt[7], x]*
          G[0, 1, (mm - mm5)/mm]*Log[(mm - mm5)/mm] - 2*G[lt[8], x]*
          G[0, 1, (mm - mm5)/mm]*Log[(mm - mm5)/mm] - 2*G[lt[9], x]*
          G[0, 1, (mm - mm5)/mm]*Log[(mm - mm5)/mm] + 2*G[lt[10], x]*
          G[0, 1, (mm - mm5)/mm]*Log[(mm - mm5)/mm] + 2*G[lt[7], x]*
          G[0, 1, mm5/mm]*Log[(mm - mm5)/mm] - 2*G[lt[8], x]*G[0, 1, mm5/mm]*
          Log[(mm - mm5)/mm] - 2*G[lt[9], x]*G[0, 1, mm5/mm]*
          Log[(mm - mm5)/mm] + 2*G[lt[10], x]*G[0, 1, mm5/mm]*
          Log[(mm - mm5)/mm] - 4*G[lt[1], lt[1], lt[7], x]*
          Log[(mm - mm5)/mm] + 4*G[lt[1], lt[1], lt[8], x]*
          Log[(mm - mm5)/mm] + 4*G[lt[1], lt[1], lt[9], x]*
          Log[(mm - mm5)/mm] - 4*G[lt[1], lt[1], lt[10], x]*
          Log[(mm - mm5)/mm] + 2*G[lt[1], lt[7], lt[7], x]*
          Log[(mm - mm5)/mm] - 2*G[lt[1], lt[7], lt[8], x]*
          Log[(mm - mm5)/mm] - 2*G[lt[1], lt[7], lt[9], x]*
          Log[(mm - mm5)/mm] + 2*G[lt[1], lt[7], lt[10], x]*
          Log[(mm - mm5)/mm] + 2*G[lt[1], lt[8], lt[7], x]*
          Log[(mm - mm5)/mm] - 2*G[lt[1], lt[8], lt[8], x]*
          Log[(mm - mm5)/mm] - 2*G[lt[1], lt[8], lt[9], x]*
          Log[(mm - mm5)/mm] + 2*G[lt[1], lt[8], lt[10], x]*
          Log[(mm - mm5)/mm] + 2*G[lt[1], lt[9], lt[7], x]*
          Log[(mm - mm5)/mm] - 2*G[lt[1], lt[9], lt[8], x]*
          Log[(mm - mm5)/mm] - 2*G[lt[1], lt[9], lt[9], x]*
          Log[(mm - mm5)/mm] + 2*G[lt[1], lt[9], lt[10], x]*
          Log[(mm - mm5)/mm] + 2*G[lt[1], lt[10], lt[7], x]*
          Log[(mm - mm5)/mm] - 2*G[lt[1], lt[10], lt[8], x]*
          Log[(mm - mm5)/mm] - 2*G[lt[1], lt[10], lt[9], x]*
          Log[(mm - mm5)/mm] + 2*G[lt[1], lt[10], lt[10], x]*
          Log[(mm - mm5)/mm] + 2*G[lt[7], lt[1], lt[7], x]*
          Log[(mm - mm5)/mm] - 2*G[lt[7], lt[1], lt[8], x]*
          Log[(mm - mm5)/mm] - 2*G[lt[7], lt[1], lt[9], x]*
          Log[(mm - mm5)/mm] + 2*G[lt[7], lt[1], lt[10], x]*
          Log[(mm - mm5)/mm] - G[lt[7], lt[7], lt[7], x]*Log[(mm - mm5)/mm] + 
         G[lt[7], lt[7], lt[8], x]*Log[(mm - mm5)/mm] + 
         G[lt[7], lt[7], lt[9], x]*Log[(mm - mm5)/mm] - 
         G[lt[7], lt[7], lt[10], x]*Log[(mm - mm5)/mm] - 
         G[lt[7], lt[8], lt[7], x]*Log[(mm - mm5)/mm] + 
         G[lt[7], lt[8], lt[8], x]*Log[(mm - mm5)/mm] + 
         G[lt[7], lt[8], lt[9], x]*Log[(mm - mm5)/mm] - 
         G[lt[7], lt[8], lt[10], x]*Log[(mm - mm5)/mm] - 
         G[lt[7], lt[9], lt[7], x]*Log[(mm - mm5)/mm] + 
         G[lt[7], lt[9], lt[8], x]*Log[(mm - mm5)/mm] + 
         G[lt[7], lt[9], lt[9], x]*Log[(mm - mm5)/mm] - 
         G[lt[7], lt[9], lt[10], x]*Log[(mm - mm5)/mm] - 
         G[lt[7], lt[10], lt[7], x]*Log[(mm - mm5)/mm] + 
         G[lt[7], lt[10], lt[8], x]*Log[(mm - mm5)/mm] + 
         G[lt[7], lt[10], lt[9], x]*Log[(mm - mm5)/mm] - 
         G[lt[7], lt[10], lt[10], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[8], lt[1], lt[7], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[8], lt[1], lt[8], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[8], lt[1], lt[9], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[8], lt[1], lt[10], x]*Log[(mm - mm5)/mm] - 
         G[lt[8], lt[7], lt[7], x]*Log[(mm - mm5)/mm] + 
         G[lt[8], lt[7], lt[8], x]*Log[(mm - mm5)/mm] + 
         G[lt[8], lt[7], lt[9], x]*Log[(mm - mm5)/mm] - 
         G[lt[8], lt[7], lt[10], x]*Log[(mm - mm5)/mm] - 
         G[lt[8], lt[8], lt[7], x]*Log[(mm - mm5)/mm] + 
         G[lt[8], lt[8], lt[8], x]*Log[(mm - mm5)/mm] + 
         G[lt[8], lt[8], lt[9], x]*Log[(mm - mm5)/mm] - 
         G[lt[8], lt[8], lt[10], x]*Log[(mm - mm5)/mm] - 
         G[lt[8], lt[9], lt[7], x]*Log[(mm - mm5)/mm] + 
         G[lt[8], lt[9], lt[8], x]*Log[(mm - mm5)/mm] + 
         G[lt[8], lt[9], lt[9], x]*Log[(mm - mm5)/mm] - 
         G[lt[8], lt[9], lt[10], x]*Log[(mm - mm5)/mm] - 
         G[lt[8], lt[10], lt[7], x]*Log[(mm - mm5)/mm] + 
         G[lt[8], lt[10], lt[8], x]*Log[(mm - mm5)/mm] + 
         G[lt[8], lt[10], lt[9], x]*Log[(mm - mm5)/mm] - 
         G[lt[8], lt[10], lt[10], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[9], lt[1], lt[7], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[9], lt[1], lt[8], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[9], lt[1], lt[9], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[9], lt[1], lt[10], x]*Log[(mm - mm5)/mm] - 
         G[lt[9], lt[7], lt[7], x]*Log[(mm - mm5)/mm] + 
         G[lt[9], lt[7], lt[8], x]*Log[(mm - mm5)/mm] + 
         G[lt[9], lt[7], lt[9], x]*Log[(mm - mm5)/mm] - 
         G[lt[9], lt[7], lt[10], x]*Log[(mm - mm5)/mm] - 
         G[lt[9], lt[8], lt[7], x]*Log[(mm - mm5)/mm] + 
         G[lt[9], lt[8], lt[8], x]*Log[(mm - mm5)/mm] + 
         G[lt[9], lt[8], lt[9], x]*Log[(mm - mm5)/mm] - 
         G[lt[9], lt[8], lt[10], x]*Log[(mm - mm5)/mm] - 
         G[lt[9], lt[9], lt[7], x]*Log[(mm - mm5)/mm] + 
         G[lt[9], lt[9], lt[8], x]*Log[(mm - mm5)/mm] + 
         G[lt[9], lt[9], lt[9], x]*Log[(mm - mm5)/mm] - 
         G[lt[9], lt[9], lt[10], x]*Log[(mm - mm5)/mm] - 
         G[lt[9], lt[10], lt[7], x]*Log[(mm - mm5)/mm] + 
         G[lt[9], lt[10], lt[8], x]*Log[(mm - mm5)/mm] + 
         G[lt[9], lt[10], lt[9], x]*Log[(mm - mm5)/mm] - 
         G[lt[9], lt[10], lt[10], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[10], lt[1], lt[7], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[10], lt[1], lt[8], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[10], lt[1], lt[9], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[10], lt[1], lt[10], x]*Log[(mm - mm5)/mm] - 
         G[lt[10], lt[7], lt[7], x]*Log[(mm - mm5)/mm] + 
         G[lt[10], lt[7], lt[8], x]*Log[(mm - mm5)/mm] + 
         G[lt[10], lt[7], lt[9], x]*Log[(mm - mm5)/mm] - 
         G[lt[10], lt[7], lt[10], x]*Log[(mm - mm5)/mm] - 
         G[lt[10], lt[8], lt[7], x]*Log[(mm - mm5)/mm] + 
         G[lt[10], lt[8], lt[8], x]*Log[(mm - mm5)/mm] + 
         G[lt[10], lt[8], lt[9], x]*Log[(mm - mm5)/mm] - 
         G[lt[10], lt[8], lt[10], x]*Log[(mm - mm5)/mm] - 
         G[lt[10], lt[9], lt[7], x]*Log[(mm - mm5)/mm] + 
         G[lt[10], lt[9], lt[8], x]*Log[(mm - mm5)/mm] + 
         G[lt[10], lt[9], lt[9], x]*Log[(mm - mm5)/mm] - 
         G[lt[10], lt[9], lt[10], x]*Log[(mm - mm5)/mm] - 
         G[lt[10], lt[10], lt[7], x]*Log[(mm - mm5)/mm] + 
         G[lt[10], lt[10], lt[8], x]*Log[(mm - mm5)/mm] + 
         G[lt[10], lt[10], lt[9], x]*Log[(mm - mm5)/mm] - 
         G[lt[10], lt[10], lt[10], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[1], lt[7], x]*Log[mm]*Log[(mm - mm5)/mm] - 
         2*G[lt[1], lt[8], x]*Log[mm]*Log[(mm - mm5)/mm] - 
         2*G[lt[1], lt[9], x]*Log[mm]*Log[(mm - mm5)/mm] + 
         2*G[lt[1], lt[10], x]*Log[mm]*Log[(mm - mm5)/mm] - 
         G[lt[7], lt[7], x]*Log[mm]*Log[(mm - mm5)/mm] + 
         G[lt[7], lt[8], x]*Log[mm]*Log[(mm - mm5)/mm] + 
         G[lt[7], lt[9], x]*Log[mm]*Log[(mm - mm5)/mm] - 
         G[lt[7], lt[10], x]*Log[mm]*Log[(mm - mm5)/mm] - 
         G[lt[8], lt[7], x]*Log[mm]*Log[(mm - mm5)/mm] + 
         G[lt[8], lt[8], x]*Log[mm]*Log[(mm - mm5)/mm] + 
         G[lt[8], lt[9], x]*Log[mm]*Log[(mm - mm5)/mm] - 
         G[lt[8], lt[10], x]*Log[mm]*Log[(mm - mm5)/mm] - 
         G[lt[9], lt[7], x]*Log[mm]*Log[(mm - mm5)/mm] + 
         G[lt[9], lt[8], x]*Log[mm]*Log[(mm - mm5)/mm] + 
         G[lt[9], lt[9], x]*Log[mm]*Log[(mm - mm5)/mm] - 
         G[lt[9], lt[10], x]*Log[mm]*Log[(mm - mm5)/mm] - 
         G[lt[10], lt[7], x]*Log[mm]*Log[(mm - mm5)/mm] + 
         G[lt[10], lt[8], x]*Log[mm]*Log[(mm - mm5)/mm] + 
         G[lt[10], lt[9], x]*Log[mm]*Log[(mm - mm5)/mm] - 
         G[lt[10], lt[10], x]*Log[mm]*Log[(mm - mm5)/mm] - 
         (G[lt[7], x]*Log[mm]^2*Log[(mm - mm5)/mm])/2 + 
         (G[lt[8], x]*Log[mm]^2*Log[(mm - mm5)/mm])/2 + 
         (G[lt[9], x]*Log[mm]^2*Log[(mm - mm5)/mm])/2 - 
         (G[lt[10], x]*Log[mm]^2*Log[(mm - mm5)/mm])/2 + 
         2*G[lt[1], lt[7], x]*Log[(mm - mm5)/mm]^2 - 2*G[lt[1], lt[8], x]*
          Log[(mm - mm5)/mm]^2 - 2*G[lt[1], lt[9], x]*Log[(mm - mm5)/mm]^2 + 
         2*G[lt[1], lt[10], x]*Log[(mm - mm5)/mm]^2 - G[lt[7], lt[7], x]*
          Log[(mm - mm5)/mm]^2 + G[lt[7], lt[8], x]*Log[(mm - mm5)/mm]^2 + 
         G[lt[7], lt[9], x]*Log[(mm - mm5)/mm]^2 - G[lt[7], lt[10], x]*
          Log[(mm - mm5)/mm]^2 - G[lt[8], lt[7], x]*Log[(mm - mm5)/mm]^2 + 
         G[lt[8], lt[8], x]*Log[(mm - mm5)/mm]^2 + G[lt[8], lt[9], x]*
          Log[(mm - mm5)/mm]^2 - G[lt[8], lt[10], x]*Log[(mm - mm5)/mm]^2 - 
         G[lt[9], lt[7], x]*Log[(mm - mm5)/mm]^2 + G[lt[9], lt[8], x]*
          Log[(mm - mm5)/mm]^2 + G[lt[9], lt[9], x]*Log[(mm - mm5)/mm]^2 - 
         G[lt[9], lt[10], x]*Log[(mm - mm5)/mm]^2 - G[lt[10], lt[7], x]*
          Log[(mm - mm5)/mm]^2 + G[lt[10], lt[8], x]*Log[(mm - mm5)/mm]^2 + 
         G[lt[10], lt[9], x]*Log[(mm - mm5)/mm]^2 - G[lt[10], lt[10], x]*
          Log[(mm - mm5)/mm]^2 - G[lt[7], x]*Log[mm]*Log[(mm - mm5)/mm]^2 + 
         G[lt[8], x]*Log[mm]*Log[(mm - mm5)/mm]^2 + G[lt[9], x]*Log[mm]*
          Log[(mm - mm5)/mm]^2 - G[lt[10], x]*Log[mm]*Log[(mm - mm5)/mm]^2 - 
         (2*G[lt[7], x]*Log[(mm - mm5)/mm]^3)/3 + 
         (2*G[lt[8], x]*Log[(mm - mm5)/mm]^3)/3 + 
         (2*G[lt[9], x]*Log[(mm - mm5)/mm]^3)/3 - 
         (2*G[lt[10], x]*Log[(mm - mm5)/mm]^3)/3 + 
         (Pi^2*G[lt[9], x]*Log[-mm5])/12 - (Pi^2*G[lt[10], x]*Log[-mm5])/12 - 
         4*G[lt[1], lt[1], lt[9], x]*Log[-mm5] + 4*G[lt[1], lt[1], lt[10], x]*
          Log[-mm5] + 2*G[lt[1], lt[7], lt[9], x]*Log[-mm5] - 
         2*G[lt[1], lt[7], lt[10], x]*Log[-mm5] + 2*G[lt[1], lt[8], lt[9], x]*
          Log[-mm5] - 2*G[lt[1], lt[8], lt[10], x]*Log[-mm5] + 
         2*G[lt[1], lt[9], lt[7], x]*Log[-mm5] + 2*G[lt[1], lt[9], lt[8], x]*
          Log[-mm5] + 2*G[lt[1], lt[9], lt[9], x]*Log[-mm5] - 
         2*G[lt[1], lt[9], lt[10], x]*Log[-mm5] - 
         2*G[lt[1], lt[10], lt[7], x]*Log[-mm5] - 
         2*G[lt[1], lt[10], lt[8], x]*Log[-mm5] + 
         2*G[lt[1], lt[10], lt[9], x]*Log[-mm5] - 
         2*G[lt[1], lt[10], lt[10], x]*Log[-mm5] + 
         2*G[lt[7], lt[1], lt[9], x]*Log[-mm5] - 2*G[lt[7], lt[1], lt[10], x]*
          Log[-mm5] - G[lt[7], lt[7], lt[9], x]*Log[-mm5] + 
         G[lt[7], lt[7], lt[10], x]*Log[-mm5] - G[lt[7], lt[8], lt[9], x]*
          Log[-mm5] + G[lt[7], lt[8], lt[10], x]*Log[-mm5] - 
         G[lt[7], lt[9], lt[7], x]*Log[-mm5] - G[lt[7], lt[9], lt[8], x]*
          Log[-mm5] - G[lt[7], lt[9], lt[9], x]*Log[-mm5] + 
         G[lt[7], lt[9], lt[10], x]*Log[-mm5] + G[lt[7], lt[10], lt[7], x]*
          Log[-mm5] + G[lt[7], lt[10], lt[8], x]*Log[-mm5] - 
         G[lt[7], lt[10], lt[9], x]*Log[-mm5] + G[lt[7], lt[10], lt[10], x]*
          Log[-mm5] + 2*G[lt[8], lt[1], lt[9], x]*Log[-mm5] - 
         2*G[lt[8], lt[1], lt[10], x]*Log[-mm5] - G[lt[8], lt[7], lt[9], x]*
          Log[-mm5] + G[lt[8], lt[7], lt[10], x]*Log[-mm5] - 
         G[lt[8], lt[8], lt[9], x]*Log[-mm5] + G[lt[8], lt[8], lt[10], x]*
          Log[-mm5] - G[lt[8], lt[9], lt[7], x]*Log[-mm5] - 
         G[lt[8], lt[9], lt[8], x]*Log[-mm5] - G[lt[8], lt[9], lt[9], x]*
          Log[-mm5] + G[lt[8], lt[9], lt[10], x]*Log[-mm5] + 
         G[lt[8], lt[10], lt[7], x]*Log[-mm5] + G[lt[8], lt[10], lt[8], x]*
          Log[-mm5] - G[lt[8], lt[10], lt[9], x]*Log[-mm5] + 
         G[lt[8], lt[10], lt[10], x]*Log[-mm5] + 2*G[lt[9], lt[1], lt[9], x]*
          Log[-mm5] - 2*G[lt[9], lt[1], lt[10], x]*Log[-mm5] - 
         G[lt[9], lt[7], lt[7], x]*Log[-mm5] - G[lt[9], lt[7], lt[8], x]*
          Log[-mm5] - G[lt[9], lt[7], lt[9], x]*Log[-mm5] + 
         G[lt[9], lt[7], lt[10], x]*Log[-mm5] - G[lt[9], lt[8], lt[7], x]*
          Log[-mm5] - G[lt[9], lt[8], lt[8], x]*Log[-mm5] - 
         G[lt[9], lt[8], lt[9], x]*Log[-mm5] + G[lt[9], lt[8], lt[10], x]*
          Log[-mm5] - G[lt[9], lt[9], lt[7], x]*Log[-mm5] - 
         G[lt[9], lt[9], lt[8], x]*Log[-mm5] - G[lt[9], lt[9], lt[9], x]*
          Log[-mm5] + G[lt[9], lt[9], lt[10], x]*Log[-mm5] + 
         G[lt[9], lt[10], lt[7], x]*Log[-mm5] + G[lt[9], lt[10], lt[8], x]*
          Log[-mm5] - G[lt[9], lt[10], lt[9], x]*Log[-mm5] + 
         G[lt[9], lt[10], lt[10], x]*Log[-mm5] + 2*G[lt[10], lt[1], lt[9], x]*
          Log[-mm5] - 2*G[lt[10], lt[1], lt[10], x]*Log[-mm5] + 
         G[lt[10], lt[7], lt[7], x]*Log[-mm5] + G[lt[10], lt[7], lt[8], x]*
          Log[-mm5] - G[lt[10], lt[7], lt[9], x]*Log[-mm5] + 
         G[lt[10], lt[7], lt[10], x]*Log[-mm5] + G[lt[10], lt[8], lt[7], x]*
          Log[-mm5] + G[lt[10], lt[8], lt[8], x]*Log[-mm5] - 
         G[lt[10], lt[8], lt[9], x]*Log[-mm5] + G[lt[10], lt[8], lt[10], x]*
          Log[-mm5] - G[lt[10], lt[9], lt[7], x]*Log[-mm5] - 
         G[lt[10], lt[9], lt[8], x]*Log[-mm5] - G[lt[10], lt[9], lt[9], x]*
          Log[-mm5] + G[lt[10], lt[9], lt[10], x]*Log[-mm5] + 
         G[lt[10], lt[10], lt[7], x]*Log[-mm5] + G[lt[10], lt[10], lt[8], x]*
          Log[-mm5] - G[lt[10], lt[10], lt[9], x]*Log[-mm5] + 
         G[lt[10], lt[10], lt[10], x]*Log[-mm5] + G[lt[1], lt[9], x]*
          Log[-mm5]^2 - G[lt[1], lt[10], x]*Log[-mm5]^2 - 
         (G[lt[7], lt[9], x]*Log[-mm5]^2)/2 + (G[lt[7], lt[10], x]*
           Log[-mm5]^2)/2 - (G[lt[8], lt[9], x]*Log[-mm5]^2)/2 + 
         (G[lt[8], lt[10], x]*Log[-mm5]^2)/2 - 
         (G[lt[9], lt[7], x]*Log[-mm5]^2)/2 - 
         (G[lt[9], lt[8], x]*Log[-mm5]^2)/2 - 
         (G[lt[9], lt[9], x]*Log[-mm5]^2)/2 + (G[lt[9], lt[10], x]*
           Log[-mm5]^2)/2 + (G[lt[10], lt[7], x]*Log[-mm5]^2)/2 + 
         (G[lt[10], lt[8], x]*Log[-mm5]^2)/2 - 
         (G[lt[10], lt[9], x]*Log[-mm5]^2)/2 + 
         (G[lt[10], lt[10], x]*Log[-mm5]^2)/2 - (G[lt[9], x]*Log[-mm5]^3)/6 + 
         (G[lt[10], x]*Log[-mm5]^3)/6 - G[lt[7], x]*Log[(mm - mm5)/mm]^2*
          Log[mm5/mm] + G[lt[8], x]*Log[(mm - mm5)/mm]^2*Log[mm5/mm] + 
         G[lt[9], x]*Log[(mm - mm5)/mm]^2*Log[mm5/mm] - 
         G[lt[10], x]*Log[(mm - mm5)/mm]^2*Log[mm5/mm] - 
         2*G[lt[7], x]*Zeta[3] + 2*G[lt[8], x]*Zeta[3]), 
     gb[13] -> ep*(G[lt[2], x] - G[lt[4], x] - G[lt[5], x] + G[lt[14], x] - 
         G[lt[15], x]) + ep^2*(-2*G[lt[1], lt[4], x] - 2*G[lt[1], lt[5], x] - 
         G[lt[2], lt[2], x] - G[lt[2], lt[4], x] - G[lt[2], lt[5], x] - 
         G[lt[2], lt[14], x] + G[lt[3], lt[2], x] - G[lt[3], lt[4], x] - 
         G[lt[3], lt[5], x] + G[lt[3], lt[14], x] + 2*G[lt[4], lt[4], x] + 
         2*G[lt[4], lt[5], x] + 2*G[lt[5], lt[4], x] + 2*G[lt[5], lt[5], x] + 
         2*G[lt[6], lt[2], x] + 2*G[lt[6], lt[14], x] - 
         2*G[lt[6], lt[15], x] - G[lt[11], lt[15], x] + G[lt[13], lt[2], x] - 
         G[lt[13], lt[4], x] - G[lt[13], lt[5], x] + G[lt[13], lt[14], x] - 
         G[lt[14], lt[2], x] - G[lt[14], lt[4], x] - G[lt[14], lt[5], x] - 
         G[lt[14], lt[14], x] + G[lt[15], lt[15], x] - 
         2*G[lt[16], lt[2], x] + 2*G[lt[16], lt[4], x] + 
         2*G[lt[16], lt[5], x] - 2*G[lt[16], lt[14], x] + 
         2*G[lt[16], lt[15], x] - 2*G[lt[17], lt[2], x] + 
         2*G[lt[17], lt[4], x] + 2*G[lt[17], lt[5], x] - 
         2*G[lt[17], lt[14], x] + 2*G[lt[17], lt[15], x] - 
         G[lt[3], x]*Log[mm] + G[lt[4], x]*Log[mm] + G[lt[5], x]*Log[mm] + 
         G[lt[11], x]*Log[mm] - G[lt[13], x]*Log[mm] + 
         G[lt[2], x]*Log[(mm - S45)/mm] - G[lt[3], x]*Log[(mm - S45)/mm] + 
         G[lt[11], x]*Log[(mm - S45)/mm] - G[lt[13], x]*Log[(mm - S45)/mm] + 
         G[lt[14], x]*Log[(mm - S45)/mm] - G[lt[15], x]*Log[(mm - S45)/mm] - 
         G[lt[2], x]*Log[-S45] + G[lt[3], x]*Log[-S45] - 
         G[lt[11], x]*Log[-S45] + G[lt[13], x]*Log[-S45] - 
         G[lt[14], x]*Log[-S45] + G[lt[15], x]*Log[-S45]) + 
       ep^3*(-(Pi^2*G[lt[2], x])/12 + (Pi^2*G[lt[3], x])/6 - 
         (Pi^2*G[lt[4], x])/12 - (Pi^2*G[lt[5], x])/12 - 
         (Pi^2*G[lt[11], x])/6 + (Pi^2*G[lt[13], x])/6 - 
         (Pi^2*G[lt[14], x])/12 + (Pi^2*G[lt[15], x])/12 + 
         G[lt[2], x]*G[0, 1, S45/mm] - G[lt[3], x]*G[0, 1, S45/mm] + 
         G[lt[11], x]*G[0, 1, S45/mm] - G[lt[13], x]*G[0, 1, S45/mm] + 
         G[lt[14], x]*G[0, 1, S45/mm] - G[lt[15], x]*G[0, 1, S45/mm] - 
         4*G[lt[1], lt[1], lt[4], x] - 4*G[lt[1], lt[1], lt[5], x] - 
         2*G[lt[1], lt[2], lt[4], x] - 2*G[lt[1], lt[2], lt[5], x] + 
         2*G[lt[1], lt[3], lt[2], x] - 2*G[lt[1], lt[3], lt[4], x] - 
         2*G[lt[1], lt[3], lt[5], x] + 2*G[lt[1], lt[3], lt[14], x] + 
         4*G[lt[1], lt[4], lt[4], x] + 4*G[lt[1], lt[4], lt[5], x] + 
         4*G[lt[1], lt[5], lt[4], x] + 4*G[lt[1], lt[5], lt[5], x] + 
         4*G[lt[1], lt[6], lt[2], x] + 4*G[lt[1], lt[6], lt[14], x] - 
         4*G[lt[1], lt[6], lt[15], x] - 2*G[lt[1], lt[11], lt[15], x] + 
         2*G[lt[1], lt[13], lt[2], x] - 2*G[lt[1], lt[13], lt[4], x] - 
         2*G[lt[1], lt[13], lt[5], x] + 2*G[lt[1], lt[13], lt[14], x] - 
         2*G[lt[1], lt[14], lt[4], x] - 2*G[lt[1], lt[14], lt[5], x] - 
         4*G[lt[1], lt[16], lt[2], x] + 4*G[lt[1], lt[16], lt[4], x] + 
         4*G[lt[1], lt[16], lt[5], x] - 4*G[lt[1], lt[16], lt[14], x] + 
         4*G[lt[1], lt[16], lt[15], x] - 4*G[lt[1], lt[17], lt[2], x] + 
         4*G[lt[1], lt[17], lt[4], x] + 4*G[lt[1], lt[17], lt[5], x] - 
         4*G[lt[1], lt[17], lt[14], x] + 4*G[lt[1], lt[17], lt[15], x] - 
         2*G[lt[2], lt[1], lt[4], x] - 2*G[lt[2], lt[1], lt[5], x] + 
         G[lt[2], lt[2], lt[2], x] + G[lt[2], lt[2], lt[4], x] + 
         G[lt[2], lt[2], lt[5], x] + G[lt[2], lt[2], lt[14], x] + 
         G[lt[2], lt[3], lt[2], x] - G[lt[2], lt[3], lt[4], x] - 
         G[lt[2], lt[3], lt[5], x] + G[lt[2], lt[3], lt[14], x] + 
         2*G[lt[2], lt[4], lt[4], x] + 2*G[lt[2], lt[4], lt[5], x] + 
         2*G[lt[2], lt[5], lt[4], x] + 2*G[lt[2], lt[5], lt[5], x] - 
         G[lt[2], lt[13], lt[2], x] + G[lt[2], lt[13], lt[4], x] + 
         G[lt[2], lt[13], lt[5], x] - G[lt[2], lt[13], lt[14], x] + 
         G[lt[2], lt[14], lt[2], x] - G[lt[2], lt[14], lt[4], x] - 
         G[lt[2], lt[14], lt[5], x] + G[lt[2], lt[14], lt[14], x] - 
         2*G[lt[3], lt[1], lt[4], x] - 2*G[lt[3], lt[1], lt[5], x] - 
         G[lt[3], lt[2], lt[2], x] - G[lt[3], lt[2], lt[4], x] - 
         G[lt[3], lt[2], lt[5], x] - G[lt[3], lt[2], lt[14], x] - 
         G[lt[3], lt[3], lt[2], x] + G[lt[3], lt[3], lt[4], x] + 
         G[lt[3], lt[3], lt[5], x] - G[lt[3], lt[3], lt[14], x] + 
         2*G[lt[3], lt[4], lt[4], x] + 2*G[lt[3], lt[4], lt[5], x] + 
         2*G[lt[3], lt[5], lt[4], x] + 2*G[lt[3], lt[5], lt[5], x] + 
         G[lt[3], lt[13], lt[2], x] - G[lt[3], lt[13], lt[4], x] - 
         G[lt[3], lt[13], lt[5], x] + G[lt[3], lt[13], lt[14], x] - 
         G[lt[3], lt[14], lt[2], x] + G[lt[3], lt[14], lt[4], x] + 
         G[lt[3], lt[14], lt[5], x] - G[lt[3], lt[14], lt[14], x] + 
         4*G[lt[4], lt[1], lt[4], x] + 4*G[lt[4], lt[1], lt[5], x] - 
         4*G[lt[4], lt[4], lt[4], x] - 4*G[lt[4], lt[4], lt[5], x] - 
         4*G[lt[4], lt[5], lt[4], x] - 4*G[lt[4], lt[5], lt[5], x] + 
         4*G[lt[5], lt[1], lt[4], x] + 4*G[lt[5], lt[1], lt[5], x] - 
         4*G[lt[5], lt[4], lt[4], x] - 4*G[lt[5], lt[4], lt[5], x] - 
         4*G[lt[5], lt[5], lt[4], x] - 4*G[lt[5], lt[5], lt[5], x] - 
         2*G[lt[6], lt[2], lt[2], x] - 2*G[lt[6], lt[2], lt[14], x] - 
         2*G[lt[6], lt[14], lt[2], x] - 2*G[lt[6], lt[14], lt[14], x] + 
         2*G[lt[6], lt[15], lt[15], x] + G[lt[11], lt[11], lt[15], x] + 
         G[lt[11], lt[15], lt[15], x] - 2*G[lt[13], lt[1], lt[4], x] - 
         2*G[lt[13], lt[1], lt[5], x] - G[lt[13], lt[2], lt[2], x] + 
         G[lt[13], lt[2], lt[4], x] + G[lt[13], lt[2], lt[5], x] - 
         G[lt[13], lt[2], lt[14], x] + G[lt[13], lt[3], lt[2], x] - 
         G[lt[13], lt[3], lt[4], x] - G[lt[13], lt[3], lt[5], x] + 
         G[lt[13], lt[3], lt[14], x] + 2*G[lt[13], lt[4], lt[4], x] + 
         2*G[lt[13], lt[4], lt[5], x] + 2*G[lt[13], lt[5], lt[4], x] + 
         2*G[lt[13], lt[5], lt[5], x] - G[lt[13], lt[13], lt[2], x] + 
         G[lt[13], lt[13], lt[4], x] + G[lt[13], lt[13], lt[5], x] - 
         G[lt[13], lt[13], lt[14], x] - G[lt[13], lt[14], lt[2], x] - 
         G[lt[13], lt[14], lt[4], x] - G[lt[13], lt[14], lt[5], x] - 
         G[lt[13], lt[14], lt[14], x] - 2*G[lt[14], lt[1], lt[4], x] - 
         2*G[lt[14], lt[1], lt[5], x] + G[lt[14], lt[2], lt[2], x] - 
         G[lt[14], lt[2], lt[4], x] - G[lt[14], lt[2], lt[5], x] + 
         G[lt[14], lt[2], lt[14], x] - G[lt[14], lt[3], lt[2], x] + 
         G[lt[14], lt[3], lt[4], x] + G[lt[14], lt[3], lt[5], x] - 
         G[lt[14], lt[3], lt[14], x] + 2*G[lt[14], lt[4], lt[4], x] + 
         2*G[lt[14], lt[4], lt[5], x] + 2*G[lt[14], lt[5], lt[4], x] + 
         2*G[lt[14], lt[5], lt[5], x] + G[lt[14], lt[13], lt[2], x] - 
         G[lt[14], lt[13], lt[4], x] - G[lt[14], lt[13], lt[5], x] + 
         G[lt[14], lt[13], lt[14], x] + G[lt[14], lt[14], lt[2], x] + 
         G[lt[14], lt[14], lt[4], x] + G[lt[14], lt[14], lt[5], x] + 
         G[lt[14], lt[14], lt[14], x] + G[lt[15], lt[11], lt[15], x] - 
         G[lt[15], lt[15], lt[15], x] + 4*G[lt[16], lt[1], lt[4], x] + 
         4*G[lt[16], lt[1], lt[5], x] + 2*G[lt[16], lt[2], lt[2], x] + 
         2*G[lt[16], lt[2], lt[4], x] + 2*G[lt[16], lt[2], lt[5], x] + 
         2*G[lt[16], lt[2], lt[14], x] - 2*G[lt[16], lt[3], lt[2], x] + 
         2*G[lt[16], lt[3], lt[4], x] + 2*G[lt[16], lt[3], lt[5], x] - 
         2*G[lt[16], lt[3], lt[14], x] - 4*G[lt[16], lt[4], lt[4], x] - 
         4*G[lt[16], lt[4], lt[5], x] - 4*G[lt[16], lt[5], lt[4], x] - 
         4*G[lt[16], lt[5], lt[5], x] - 4*G[lt[16], lt[6], lt[2], x] - 
         4*G[lt[16], lt[6], lt[14], x] + 4*G[lt[16], lt[6], lt[15], x] + 
         2*G[lt[16], lt[11], lt[15], x] - 2*G[lt[16], lt[13], lt[2], x] + 
         2*G[lt[16], lt[13], lt[4], x] + 2*G[lt[16], lt[13], lt[5], x] - 
         2*G[lt[16], lt[13], lt[14], x] + 2*G[lt[16], lt[14], lt[2], x] + 
         2*G[lt[16], lt[14], lt[4], x] + 2*G[lt[16], lt[14], lt[5], x] + 
         2*G[lt[16], lt[14], lt[14], x] - 2*G[lt[16], lt[15], lt[15], x] + 
         4*G[lt[16], lt[16], lt[2], x] - 4*G[lt[16], lt[16], lt[4], x] - 
         4*G[lt[16], lt[16], lt[5], x] + 4*G[lt[16], lt[16], lt[14], x] - 
         4*G[lt[16], lt[16], lt[15], x] + 4*G[lt[16], lt[17], lt[2], x] - 
         4*G[lt[16], lt[17], lt[4], x] - 4*G[lt[16], lt[17], lt[5], x] + 
         4*G[lt[16], lt[17], lt[14], x] - 4*G[lt[16], lt[17], lt[15], x] + 
         4*G[lt[17], lt[1], lt[4], x] + 4*G[lt[17], lt[1], lt[5], x] + 
         2*G[lt[17], lt[2], lt[2], x] + 2*G[lt[17], lt[2], lt[4], x] + 
         2*G[lt[17], lt[2], lt[5], x] + 2*G[lt[17], lt[2], lt[14], x] - 
         2*G[lt[17], lt[3], lt[2], x] + 2*G[lt[17], lt[3], lt[4], x] + 
         2*G[lt[17], lt[3], lt[5], x] - 2*G[lt[17], lt[3], lt[14], x] - 
         4*G[lt[17], lt[4], lt[4], x] - 4*G[lt[17], lt[4], lt[5], x] - 
         4*G[lt[17], lt[5], lt[4], x] - 4*G[lt[17], lt[5], lt[5], x] - 
         4*G[lt[17], lt[6], lt[2], x] - 4*G[lt[17], lt[6], lt[14], x] + 
         4*G[lt[17], lt[6], lt[15], x] + 2*G[lt[17], lt[11], lt[15], x] - 
         2*G[lt[17], lt[13], lt[2], x] + 2*G[lt[17], lt[13], lt[4], x] + 
         2*G[lt[17], lt[13], lt[5], x] - 2*G[lt[17], lt[13], lt[14], x] + 
         2*G[lt[17], lt[14], lt[2], x] + 2*G[lt[17], lt[14], lt[4], x] + 
         2*G[lt[17], lt[14], lt[5], x] + 2*G[lt[17], lt[14], lt[14], x] - 
         2*G[lt[17], lt[15], lt[15], x] + 4*G[lt[17], lt[16], lt[2], x] - 
         4*G[lt[17], lt[16], lt[4], x] - 4*G[lt[17], lt[16], lt[5], x] + 
         4*G[lt[17], lt[16], lt[14], x] - 4*G[lt[17], lt[16], lt[15], x] + 
         4*G[lt[17], lt[17], lt[2], x] - 4*G[lt[17], lt[17], lt[4], x] - 
         4*G[lt[17], lt[17], lt[5], x] + 4*G[lt[17], lt[17], lt[14], x] - 
         4*G[lt[17], lt[17], lt[15], x] - 2*G[lt[1], lt[3], x]*Log[mm] + 
         2*G[lt[1], lt[4], x]*Log[mm] + 2*G[lt[1], lt[5], x]*Log[mm] + 
         2*G[lt[1], lt[11], x]*Log[mm] - 2*G[lt[1], lt[13], x]*Log[mm] - 
         G[lt[2], lt[3], x]*Log[mm] + G[lt[2], lt[4], x]*Log[mm] + 
         G[lt[2], lt[5], x]*Log[mm] + G[lt[2], lt[13], x]*Log[mm] + 
         G[lt[3], lt[3], x]*Log[mm] + G[lt[3], lt[4], x]*Log[mm] + 
         G[lt[3], lt[5], x]*Log[mm] - G[lt[3], lt[13], x]*Log[mm] - 
         2*G[lt[4], lt[4], x]*Log[mm] - 2*G[lt[4], lt[5], x]*Log[mm] - 
         2*G[lt[5], lt[4], x]*Log[mm] - 2*G[lt[5], lt[5], x]*Log[mm] - 
         G[lt[11], lt[11], x]*Log[mm] - G[lt[13], lt[3], x]*Log[mm] + 
         G[lt[13], lt[4], x]*Log[mm] + G[lt[13], lt[5], x]*Log[mm] + 
         G[lt[13], lt[13], x]*Log[mm] + G[lt[14], lt[3], x]*Log[mm] + 
         G[lt[14], lt[4], x]*Log[mm] + G[lt[14], lt[5], x]*Log[mm] - 
         G[lt[14], lt[13], x]*Log[mm] - G[lt[15], lt[11], x]*Log[mm] + 
         2*G[lt[16], lt[3], x]*Log[mm] - 2*G[lt[16], lt[4], x]*Log[mm] - 
         2*G[lt[16], lt[5], x]*Log[mm] - 2*G[lt[16], lt[11], x]*Log[mm] + 
         2*G[lt[16], lt[13], x]*Log[mm] + 2*G[lt[17], lt[3], x]*Log[mm] - 
         2*G[lt[17], lt[4], x]*Log[mm] - 2*G[lt[17], lt[5], x]*Log[mm] - 
         2*G[lt[17], lt[11], x]*Log[mm] + 2*G[lt[17], lt[13], x]*Log[mm] + 
         (G[lt[3], x]*Log[mm]^2)/2 - (G[lt[4], x]*Log[mm]^2)/2 - 
         (G[lt[5], x]*Log[mm]^2)/2 - (G[lt[11], x]*Log[mm]^2)/2 + 
         (G[lt[13], x]*Log[mm]^2)/2 + 2*G[lt[1], lt[2], x]*
          Log[(mm - S45)/mm] - 2*G[lt[1], lt[3], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[11], x]*Log[(mm - S45)/mm] - 2*G[lt[1], lt[13], x]*
          Log[(mm - S45)/mm] + 2*G[lt[1], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[15], x]*Log[(mm - S45)/mm] - G[lt[2], lt[2], x]*
          Log[(mm - S45)/mm] - G[lt[2], lt[3], x]*Log[(mm - S45)/mm] + 
         G[lt[2], lt[13], x]*Log[(mm - S45)/mm] + G[lt[2], lt[14], x]*
          Log[(mm - S45)/mm] + G[lt[3], lt[2], x]*Log[(mm - S45)/mm] + 
         G[lt[3], lt[3], x]*Log[(mm - S45)/mm] - G[lt[3], lt[13], x]*
          Log[(mm - S45)/mm] - G[lt[3], lt[14], x]*Log[(mm - S45)/mm] - 
         G[lt[11], lt[11], x]*Log[(mm - S45)/mm] + G[lt[11], lt[15], x]*
          Log[(mm - S45)/mm] - G[lt[13], lt[2], x]*Log[(mm - S45)/mm] - 
         G[lt[13], lt[3], x]*Log[(mm - S45)/mm] + G[lt[13], lt[13], x]*
          Log[(mm - S45)/mm] + G[lt[13], lt[14], x]*Log[(mm - S45)/mm] + 
         G[lt[14], lt[2], x]*Log[(mm - S45)/mm] + G[lt[14], lt[3], x]*
          Log[(mm - S45)/mm] - G[lt[14], lt[13], x]*Log[(mm - S45)/mm] - 
         G[lt[14], lt[14], x]*Log[(mm - S45)/mm] - G[lt[15], lt[11], x]*
          Log[(mm - S45)/mm] + G[lt[15], lt[15], x]*Log[(mm - S45)/mm] - 
         2*G[lt[16], lt[2], x]*Log[(mm - S45)/mm] + 2*G[lt[16], lt[3], x]*
          Log[(mm - S45)/mm] - 2*G[lt[16], lt[11], x]*Log[(mm - S45)/mm] + 
         2*G[lt[16], lt[13], x]*Log[(mm - S45)/mm] - 2*G[lt[16], lt[14], x]*
          Log[(mm - S45)/mm] + 2*G[lt[16], lt[15], x]*Log[(mm - S45)/mm] - 
         2*G[lt[17], lt[2], x]*Log[(mm - S45)/mm] + 2*G[lt[17], lt[3], x]*
          Log[(mm - S45)/mm] - 2*G[lt[17], lt[11], x]*Log[(mm - S45)/mm] + 
         2*G[lt[17], lt[13], x]*Log[(mm - S45)/mm] - 2*G[lt[17], lt[14], x]*
          Log[(mm - S45)/mm] + 2*G[lt[17], lt[15], x]*Log[(mm - S45)/mm] - 
         G[lt[2], x]*Log[mm]*Log[(mm - S45)/mm] + G[lt[3], x]*Log[mm]*
          Log[(mm - S45)/mm] - G[lt[11], x]*Log[mm]*Log[(mm - S45)/mm] + 
         G[lt[13], x]*Log[mm]*Log[(mm - S45)/mm] - G[lt[14], x]*Log[mm]*
          Log[(mm - S45)/mm] + G[lt[15], x]*Log[mm]*Log[(mm - S45)/mm] - 
         G[lt[2], x]*Log[(mm - S45)/mm]^2 + G[lt[3], x]*Log[(mm - S45)/mm]^
           2 - G[lt[11], x]*Log[(mm - S45)/mm]^2 + G[lt[13], x]*
          Log[(mm - S45)/mm]^2 - G[lt[14], x]*Log[(mm - S45)/mm]^2 + 
         G[lt[15], x]*Log[(mm - S45)/mm]^2 + 2*G[lt[1], lt[3], x]*Log[-S45] - 
         2*G[lt[1], lt[11], x]*Log[-S45] + 2*G[lt[1], lt[13], x]*Log[-S45] + 
         G[lt[2], lt[2], x]*Log[-S45] + G[lt[2], lt[3], x]*Log[-S45] - 
         G[lt[2], lt[13], x]*Log[-S45] + G[lt[2], lt[14], x]*Log[-S45] - 
         G[lt[3], lt[2], x]*Log[-S45] - G[lt[3], lt[3], x]*Log[-S45] + 
         G[lt[3], lt[13], x]*Log[-S45] - G[lt[3], lt[14], x]*Log[-S45] - 
         2*G[lt[6], lt[2], x]*Log[-S45] - 2*G[lt[6], lt[14], x]*Log[-S45] + 
         2*G[lt[6], lt[15], x]*Log[-S45] + G[lt[11], lt[11], x]*Log[-S45] + 
         G[lt[11], lt[15], x]*Log[-S45] - G[lt[13], lt[2], x]*Log[-S45] + 
         G[lt[13], lt[3], x]*Log[-S45] - G[lt[13], lt[13], x]*Log[-S45] - 
         G[lt[13], lt[14], x]*Log[-S45] + G[lt[14], lt[2], x]*Log[-S45] - 
         G[lt[14], lt[3], x]*Log[-S45] + G[lt[14], lt[13], x]*Log[-S45] + 
         G[lt[14], lt[14], x]*Log[-S45] + G[lt[15], lt[11], x]*Log[-S45] - 
         G[lt[15], lt[15], x]*Log[-S45] + 2*G[lt[16], lt[2], x]*Log[-S45] - 
         2*G[lt[16], lt[3], x]*Log[-S45] + 2*G[lt[16], lt[11], x]*Log[-S45] - 
         2*G[lt[16], lt[13], x]*Log[-S45] + 2*G[lt[16], lt[14], x]*
          Log[-S45] - 2*G[lt[16], lt[15], x]*Log[-S45] + 
         2*G[lt[17], lt[2], x]*Log[-S45] - 2*G[lt[17], lt[3], x]*Log[-S45] + 
         2*G[lt[17], lt[11], x]*Log[-S45] - 2*G[lt[17], lt[13], x]*
          Log[-S45] + 2*G[lt[17], lt[14], x]*Log[-S45] - 
         2*G[lt[17], lt[15], x]*Log[-S45] + (G[lt[2], x]*Log[-S45]^2)/2 - 
         (G[lt[3], x]*Log[-S45]^2)/2 + (G[lt[11], x]*Log[-S45]^2)/2 - 
         (G[lt[13], x]*Log[-S45]^2)/2 + (G[lt[14], x]*Log[-S45]^2)/2 - 
         (G[lt[15], x]*Log[-S45]^2)/2) + 
       ep^4*(2*G[0, 1, S45/mm]*G[lt[1], lt[2], x] + (Pi^2*G[lt[1], lt[3], x])/
          3 - 2*G[0, 1, S45/mm]*G[lt[1], lt[3], x] - 
         (Pi^2*G[lt[1], lt[4], x])/6 - (Pi^2*G[lt[1], lt[5], x])/6 - 
         (Pi^2*G[lt[1], lt[11], x])/3 + 2*G[0, 1, S45/mm]*
          G[lt[1], lt[11], x] + (Pi^2*G[lt[1], lt[13], x])/3 - 
         2*G[0, 1, S45/mm]*G[lt[1], lt[13], x] + 2*G[0, 1, S45/mm]*
          G[lt[1], lt[14], x] - 2*G[0, 1, S45/mm]*G[lt[1], lt[15], x] + 
         (Pi^2*G[lt[2], lt[2], x])/12 - G[0, 1, S45/mm]*G[lt[2], lt[2], x] + 
         (Pi^2*G[lt[2], lt[3], x])/6 - G[0, 1, S45/mm]*G[lt[2], lt[3], x] - 
         (Pi^2*G[lt[2], lt[4], x])/12 - (Pi^2*G[lt[2], lt[5], x])/12 - 
         (Pi^2*G[lt[2], lt[13], x])/6 + G[0, 1, S45/mm]*G[lt[2], lt[13], x] + 
         (Pi^2*G[lt[2], lt[14], x])/12 + G[0, 1, S45/mm]*
          G[lt[2], lt[14], x] - (Pi^2*G[lt[3], lt[2], x])/12 + 
         G[0, 1, S45/mm]*G[lt[3], lt[2], x] - (Pi^2*G[lt[3], lt[3], x])/6 + 
         G[0, 1, S45/mm]*G[lt[3], lt[3], x] - (Pi^2*G[lt[3], lt[4], x])/12 - 
         (Pi^2*G[lt[3], lt[5], x])/12 + (Pi^2*G[lt[3], lt[13], x])/6 - 
         G[0, 1, S45/mm]*G[lt[3], lt[13], x] - (Pi^2*G[lt[3], lt[14], x])/
          12 - G[0, 1, S45/mm]*G[lt[3], lt[14], x] + 
         (Pi^2*G[lt[4], lt[4], x])/6 + (Pi^2*G[lt[4], lt[5], x])/6 + 
         (Pi^2*G[lt[5], lt[4], x])/6 + (Pi^2*G[lt[5], lt[5], x])/6 - 
         (Pi^2*G[lt[6], lt[2], x])/6 - (Pi^2*G[lt[6], lt[14], x])/6 + 
         (Pi^2*G[lt[6], lt[15], x])/6 + (Pi^2*G[lt[11], lt[11], x])/6 - 
         G[0, 1, S45/mm]*G[lt[11], lt[11], x] + (Pi^2*G[lt[11], lt[15], x])/
          12 + G[0, 1, S45/mm]*G[lt[11], lt[15], x] - 
         (Pi^2*G[lt[13], lt[2], x])/12 - G[0, 1, S45/mm]*
          G[lt[13], lt[2], x] + (Pi^2*G[lt[13], lt[3], x])/6 - 
         G[0, 1, S45/mm]*G[lt[13], lt[3], x] - (Pi^2*G[lt[13], lt[4], x])/
          12 - (Pi^2*G[lt[13], lt[5], x])/12 - (Pi^2*G[lt[13], lt[13], x])/
          6 + G[0, 1, S45/mm]*G[lt[13], lt[13], x] - 
         (Pi^2*G[lt[13], lt[14], x])/12 + G[0, 1, S45/mm]*
          G[lt[13], lt[14], x] + (Pi^2*G[lt[14], lt[2], x])/12 + 
         G[0, 1, S45/mm]*G[lt[14], lt[2], x] - (Pi^2*G[lt[14], lt[3], x])/6 + 
         G[0, 1, S45/mm]*G[lt[14], lt[3], x] - (Pi^2*G[lt[14], lt[4], x])/
          12 - (Pi^2*G[lt[14], lt[5], x])/12 + (Pi^2*G[lt[14], lt[13], x])/
          6 - G[0, 1, S45/mm]*G[lt[14], lt[13], x] + 
         (Pi^2*G[lt[14], lt[14], x])/12 - G[0, 1, S45/mm]*
          G[lt[14], lt[14], x] + (Pi^2*G[lt[15], lt[11], x])/6 - 
         G[0, 1, S45/mm]*G[lt[15], lt[11], x] - (Pi^2*G[lt[15], lt[15], x])/
          12 + G[0, 1, S45/mm]*G[lt[15], lt[15], x] + 
         (Pi^2*G[lt[16], lt[2], x])/6 - 2*G[0, 1, S45/mm]*
          G[lt[16], lt[2], x] - (Pi^2*G[lt[16], lt[3], x])/3 + 
         2*G[0, 1, S45/mm]*G[lt[16], lt[3], x] + (Pi^2*G[lt[16], lt[4], x])/
          6 + (Pi^2*G[lt[16], lt[5], x])/6 + (Pi^2*G[lt[16], lt[11], x])/3 - 
         2*G[0, 1, S45/mm]*G[lt[16], lt[11], x] - (Pi^2*G[lt[16], lt[13], x])/
          3 + 2*G[0, 1, S45/mm]*G[lt[16], lt[13], x] + 
         (Pi^2*G[lt[16], lt[14], x])/6 - 2*G[0, 1, S45/mm]*
          G[lt[16], lt[14], x] - (Pi^2*G[lt[16], lt[15], x])/6 + 
         2*G[0, 1, S45/mm]*G[lt[16], lt[15], x] + (Pi^2*G[lt[17], lt[2], x])/
          6 - 2*G[0, 1, S45/mm]*G[lt[17], lt[2], x] - 
         (Pi^2*G[lt[17], lt[3], x])/3 + 2*G[0, 1, S45/mm]*
          G[lt[17], lt[3], x] + (Pi^2*G[lt[17], lt[4], x])/6 + 
         (Pi^2*G[lt[17], lt[5], x])/6 + (Pi^2*G[lt[17], lt[11], x])/3 - 
         2*G[0, 1, S45/mm]*G[lt[17], lt[11], x] - (Pi^2*G[lt[17], lt[13], x])/
          3 + 2*G[0, 1, S45/mm]*G[lt[17], lt[13], x] + 
         (Pi^2*G[lt[17], lt[14], x])/6 - 2*G[0, 1, S45/mm]*
          G[lt[17], lt[14], x] - (Pi^2*G[lt[17], lt[15], x])/6 + 
         2*G[0, 1, S45/mm]*G[lt[17], lt[15], x] + 2*G[lt[2], x]*
          G[0, 0, 1, (mm - S45)/mm] - 2*G[lt[3], x]*G[0, 0, 1, 
           (mm - S45)/mm] + 2*G[lt[11], x]*G[0, 0, 1, (mm - S45)/mm] - 
         2*G[lt[13], x]*G[0, 0, 1, (mm - S45)/mm] + 2*G[lt[14], x]*
          G[0, 0, 1, (mm - S45)/mm] - 2*G[lt[15], x]*G[0, 0, 1, 
           (mm - S45)/mm] + G[lt[2], x]*G[0, 0, 1, S45/mm] - 
         G[lt[3], x]*G[0, 0, 1, S45/mm] + G[lt[11], x]*G[0, 0, 1, S45/mm] - 
         G[lt[13], x]*G[0, 0, 1, S45/mm] + G[lt[14], x]*G[0, 0, 1, S45/mm] - 
         G[lt[15], x]*G[0, 0, 1, S45/mm] - 8*G[lt[1], lt[1], lt[1], lt[4], 
           x] - 8*G[lt[1], lt[1], lt[1], lt[5], x] - 
         4*G[lt[1], lt[1], lt[2], lt[4], x] - 4*G[lt[1], lt[1], lt[2], lt[5], 
           x] + 4*G[lt[1], lt[1], lt[3], lt[2], x] - 
         4*G[lt[1], lt[1], lt[3], lt[4], x] - 4*G[lt[1], lt[1], lt[3], lt[5], 
           x] + 4*G[lt[1], lt[1], lt[3], lt[14], x] + 
         8*G[lt[1], lt[1], lt[4], lt[4], x] + 8*G[lt[1], lt[1], lt[4], lt[5], 
           x] + 8*G[lt[1], lt[1], lt[5], lt[4], x] + 
         8*G[lt[1], lt[1], lt[5], lt[5], x] + 8*G[lt[1], lt[1], lt[6], lt[2], 
           x] + 8*G[lt[1], lt[1], lt[6], lt[14], x] - 
         8*G[lt[1], lt[1], lt[6], lt[15], x] - 4*G[lt[1], lt[1], lt[11], 
           lt[15], x] + 4*G[lt[1], lt[1], lt[13], lt[2], x] - 
         4*G[lt[1], lt[1], lt[13], lt[4], x] - 4*G[lt[1], lt[1], lt[13], 
           lt[5], x] + 4*G[lt[1], lt[1], lt[13], lt[14], x] - 
         4*G[lt[1], lt[1], lt[14], lt[4], x] - 4*G[lt[1], lt[1], lt[14], 
           lt[5], x] - 8*G[lt[1], lt[1], lt[16], lt[2], x] + 
         8*G[lt[1], lt[1], lt[16], lt[4], x] + 8*G[lt[1], lt[1], lt[16], 
           lt[5], x] - 8*G[lt[1], lt[1], lt[16], lt[14], x] + 
         8*G[lt[1], lt[1], lt[16], lt[15], x] - 
         8*G[lt[1], lt[1], lt[17], lt[2], x] + 8*G[lt[1], lt[1], lt[17], 
           lt[4], x] + 8*G[lt[1], lt[1], lt[17], lt[5], x] - 
         8*G[lt[1], lt[1], lt[17], lt[14], x] + 
         8*G[lt[1], lt[1], lt[17], lt[15], x] - 
         4*G[lt[1], lt[2], lt[1], lt[4], x] - 4*G[lt[1], lt[2], lt[1], lt[5], 
           x] + 2*G[lt[1], lt[2], lt[2], lt[4], x] + 
         2*G[lt[1], lt[2], lt[2], lt[5], x] + 2*G[lt[1], lt[2], lt[3], lt[2], 
           x] - 2*G[lt[1], lt[2], lt[3], lt[4], x] - 
         2*G[lt[1], lt[2], lt[3], lt[5], x] + 2*G[lt[1], lt[2], lt[3], 
           lt[14], x] + 4*G[lt[1], lt[2], lt[4], lt[4], x] + 
         4*G[lt[1], lt[2], lt[4], lt[5], x] + 4*G[lt[1], lt[2], lt[5], lt[4], 
           x] + 4*G[lt[1], lt[2], lt[5], lt[5], x] - 
         2*G[lt[1], lt[2], lt[13], lt[2], x] + 2*G[lt[1], lt[2], lt[13], 
           lt[4], x] + 2*G[lt[1], lt[2], lt[13], lt[5], x] - 
         2*G[lt[1], lt[2], lt[13], lt[14], x] - 
         2*G[lt[1], lt[2], lt[14], lt[4], x] - 2*G[lt[1], lt[2], lt[14], 
           lt[5], x] - 4*G[lt[1], lt[3], lt[1], lt[4], x] - 
         4*G[lt[1], lt[3], lt[1], lt[5], x] - 2*G[lt[1], lt[3], lt[2], lt[2], 
           x] - 2*G[lt[1], lt[3], lt[2], lt[4], x] - 
         2*G[lt[1], lt[3], lt[2], lt[5], x] - 2*G[lt[1], lt[3], lt[2], 
           lt[14], x] - 2*G[lt[1], lt[3], lt[3], lt[2], x] + 
         2*G[lt[1], lt[3], lt[3], lt[4], x] + 2*G[lt[1], lt[3], lt[3], lt[5], 
           x] - 2*G[lt[1], lt[3], lt[3], lt[14], x] + 
         4*G[lt[1], lt[3], lt[4], lt[4], x] + 4*G[lt[1], lt[3], lt[4], lt[5], 
           x] + 4*G[lt[1], lt[3], lt[5], lt[4], x] + 
         4*G[lt[1], lt[3], lt[5], lt[5], x] + 2*G[lt[1], lt[3], lt[13], 
           lt[2], x] - 2*G[lt[1], lt[3], lt[13], lt[4], x] - 
         2*G[lt[1], lt[3], lt[13], lt[5], x] + 2*G[lt[1], lt[3], lt[13], 
           lt[14], x] - 2*G[lt[1], lt[3], lt[14], lt[2], x] + 
         2*G[lt[1], lt[3], lt[14], lt[4], x] + 2*G[lt[1], lt[3], lt[14], 
           lt[5], x] - 2*G[lt[1], lt[3], lt[14], lt[14], x] + 
         8*G[lt[1], lt[4], lt[1], lt[4], x] + 8*G[lt[1], lt[4], lt[1], lt[5], 
           x] - 8*G[lt[1], lt[4], lt[4], lt[4], x] - 
         8*G[lt[1], lt[4], lt[4], lt[5], x] - 8*G[lt[1], lt[4], lt[5], lt[4], 
           x] - 8*G[lt[1], lt[4], lt[5], lt[5], x] + 
         8*G[lt[1], lt[5], lt[1], lt[4], x] + 8*G[lt[1], lt[5], lt[1], lt[5], 
           x] - 8*G[lt[1], lt[5], lt[4], lt[4], x] - 
         8*G[lt[1], lt[5], lt[4], lt[5], x] - 8*G[lt[1], lt[5], lt[5], lt[4], 
           x] - 8*G[lt[1], lt[5], lt[5], lt[5], x] - 
         4*G[lt[1], lt[6], lt[2], lt[2], x] - 4*G[lt[1], lt[6], lt[2], 
           lt[14], x] - 4*G[lt[1], lt[6], lt[14], lt[2], x] - 
         4*G[lt[1], lt[6], lt[14], lt[14], x] + 
         4*G[lt[1], lt[6], lt[15], lt[15], x] + 
         2*G[lt[1], lt[11], lt[11], lt[15], x] + 
         2*G[lt[1], lt[11], lt[15], lt[15], x] - 
         4*G[lt[1], lt[13], lt[1], lt[4], x] - 4*G[lt[1], lt[13], lt[1], 
           lt[5], x] - 2*G[lt[1], lt[13], lt[2], lt[2], x] + 
         2*G[lt[1], lt[13], lt[2], lt[4], x] + 2*G[lt[1], lt[13], lt[2], 
           lt[5], x] - 2*G[lt[1], lt[13], lt[2], lt[14], x] + 
         2*G[lt[1], lt[13], lt[3], lt[2], x] - 2*G[lt[1], lt[13], lt[3], 
           lt[4], x] - 2*G[lt[1], lt[13], lt[3], lt[5], x] + 
         2*G[lt[1], lt[13], lt[3], lt[14], x] + 
         4*G[lt[1], lt[13], lt[4], lt[4], x] + 4*G[lt[1], lt[13], lt[4], 
           lt[5], x] + 4*G[lt[1], lt[13], lt[5], lt[4], x] + 
         4*G[lt[1], lt[13], lt[5], lt[5], x] - 2*G[lt[1], lt[13], lt[13], 
           lt[2], x] + 2*G[lt[1], lt[13], lt[13], lt[4], x] + 
         2*G[lt[1], lt[13], lt[13], lt[5], x] - 
         2*G[lt[1], lt[13], lt[13], lt[14], x] - 
         2*G[lt[1], lt[13], lt[14], lt[2], x] - 
         2*G[lt[1], lt[13], lt[14], lt[4], x] - 
         2*G[lt[1], lt[13], lt[14], lt[5], x] - 
         2*G[lt[1], lt[13], lt[14], lt[14], x] - 
         4*G[lt[1], lt[14], lt[1], lt[4], x] - 4*G[lt[1], lt[14], lt[1], 
           lt[5], x] - 2*G[lt[1], lt[14], lt[2], lt[4], x] - 
         2*G[lt[1], lt[14], lt[2], lt[5], x] - 2*G[lt[1], lt[14], lt[3], 
           lt[2], x] + 2*G[lt[1], lt[14], lt[3], lt[4], x] + 
         2*G[lt[1], lt[14], lt[3], lt[5], x] - 2*G[lt[1], lt[14], lt[3], 
           lt[14], x] + 4*G[lt[1], lt[14], lt[4], lt[4], x] + 
         4*G[lt[1], lt[14], lt[4], lt[5], x] + 4*G[lt[1], lt[14], lt[5], 
           lt[4], x] + 4*G[lt[1], lt[14], lt[5], lt[5], x] + 
         2*G[lt[1], lt[14], lt[13], lt[2], x] - 
         2*G[lt[1], lt[14], lt[13], lt[4], x] - 
         2*G[lt[1], lt[14], lt[13], lt[5], x] + 
         2*G[lt[1], lt[14], lt[13], lt[14], x] + 
         2*G[lt[1], lt[14], lt[14], lt[4], x] + 
         2*G[lt[1], lt[14], lt[14], lt[5], x] + 
         2*G[lt[1], lt[15], lt[11], lt[15], x] + 
         8*G[lt[1], lt[16], lt[1], lt[4], x] + 8*G[lt[1], lt[16], lt[1], 
           lt[5], x] + 4*G[lt[1], lt[16], lt[2], lt[2], x] + 
         4*G[lt[1], lt[16], lt[2], lt[4], x] + 4*G[lt[1], lt[16], lt[2], 
           lt[5], x] + 4*G[lt[1], lt[16], lt[2], lt[14], x] - 
         4*G[lt[1], lt[16], lt[3], lt[2], x] + 4*G[lt[1], lt[16], lt[3], 
           lt[4], x] + 4*G[lt[1], lt[16], lt[3], lt[5], x] - 
         4*G[lt[1], lt[16], lt[3], lt[14], x] - 
         8*G[lt[1], lt[16], lt[4], lt[4], x] - 8*G[lt[1], lt[16], lt[4], 
           lt[5], x] - 8*G[lt[1], lt[16], lt[5], lt[4], x] - 
         8*G[lt[1], lt[16], lt[5], lt[5], x] - 8*G[lt[1], lt[16], lt[6], 
           lt[2], x] - 8*G[lt[1], lt[16], lt[6], lt[14], x] + 
         8*G[lt[1], lt[16], lt[6], lt[15], x] + 
         4*G[lt[1], lt[16], lt[11], lt[15], x] - 
         4*G[lt[1], lt[16], lt[13], lt[2], x] + 
         4*G[lt[1], lt[16], lt[13], lt[4], x] + 
         4*G[lt[1], lt[16], lt[13], lt[5], x] - 
         4*G[lt[1], lt[16], lt[13], lt[14], x] + 
         4*G[lt[1], lt[16], lt[14], lt[2], x] + 
         4*G[lt[1], lt[16], lt[14], lt[4], x] + 
         4*G[lt[1], lt[16], lt[14], lt[5], x] + 
         4*G[lt[1], lt[16], lt[14], lt[14], x] - 
         4*G[lt[1], lt[16], lt[15], lt[15], x] + 
         8*G[lt[1], lt[16], lt[16], lt[2], x] - 
         8*G[lt[1], lt[16], lt[16], lt[4], x] - 
         8*G[lt[1], lt[16], lt[16], lt[5], x] + 
         8*G[lt[1], lt[16], lt[16], lt[14], x] - 
         8*G[lt[1], lt[16], lt[16], lt[15], x] + 
         8*G[lt[1], lt[16], lt[17], lt[2], x] - 
         8*G[lt[1], lt[16], lt[17], lt[4], x] - 
         8*G[lt[1], lt[16], lt[17], lt[5], x] + 
         8*G[lt[1], lt[16], lt[17], lt[14], x] - 
         8*G[lt[1], lt[16], lt[17], lt[15], x] + 
         8*G[lt[1], lt[17], lt[1], lt[4], x] + 8*G[lt[1], lt[17], lt[1], 
           lt[5], x] + 4*G[lt[1], lt[17], lt[2], lt[2], x] + 
         4*G[lt[1], lt[17], lt[2], lt[4], x] + 4*G[lt[1], lt[17], lt[2], 
           lt[5], x] + 4*G[lt[1], lt[17], lt[2], lt[14], x] - 
         4*G[lt[1], lt[17], lt[3], lt[2], x] + 4*G[lt[1], lt[17], lt[3], 
           lt[4], x] + 4*G[lt[1], lt[17], lt[3], lt[5], x] - 
         4*G[lt[1], lt[17], lt[3], lt[14], x] - 
         8*G[lt[1], lt[17], lt[4], lt[4], x] - 8*G[lt[1], lt[17], lt[4], 
           lt[5], x] - 8*G[lt[1], lt[17], lt[5], lt[4], x] - 
         8*G[lt[1], lt[17], lt[5], lt[5], x] - 8*G[lt[1], lt[17], lt[6], 
           lt[2], x] - 8*G[lt[1], lt[17], lt[6], lt[14], x] + 
         8*G[lt[1], lt[17], lt[6], lt[15], x] + 
         4*G[lt[1], lt[17], lt[11], lt[15], x] - 
         4*G[lt[1], lt[17], lt[13], lt[2], x] + 
         4*G[lt[1], lt[17], lt[13], lt[4], x] + 
         4*G[lt[1], lt[17], lt[13], lt[5], x] - 
         4*G[lt[1], lt[17], lt[13], lt[14], x] + 
         4*G[lt[1], lt[17], lt[14], lt[2], x] + 
         4*G[lt[1], lt[17], lt[14], lt[4], x] + 
         4*G[lt[1], lt[17], lt[14], lt[5], x] + 
         4*G[lt[1], lt[17], lt[14], lt[14], x] - 
         4*G[lt[1], lt[17], lt[15], lt[15], x] + 
         8*G[lt[1], lt[17], lt[16], lt[2], x] - 
         8*G[lt[1], lt[17], lt[16], lt[4], x] - 
         8*G[lt[1], lt[17], lt[16], lt[5], x] + 
         8*G[lt[1], lt[17], lt[16], lt[14], x] - 
         8*G[lt[1], lt[17], lt[16], lt[15], x] + 
         8*G[lt[1], lt[17], lt[17], lt[2], x] - 
         8*G[lt[1], lt[17], lt[17], lt[4], x] - 
         8*G[lt[1], lt[17], lt[17], lt[5], x] + 
         8*G[lt[1], lt[17], lt[17], lt[14], x] - 
         8*G[lt[1], lt[17], lt[17], lt[15], x] - 
         4*G[lt[2], lt[1], lt[1], lt[4], x] - 4*G[lt[2], lt[1], lt[1], lt[5], 
           x] + 2*G[lt[2], lt[1], lt[2], lt[4], x] + 
         2*G[lt[2], lt[1], lt[2], lt[5], x] + 2*G[lt[2], lt[1], lt[3], lt[2], 
           x] - 2*G[lt[2], lt[1], lt[3], lt[4], x] - 
         2*G[lt[2], lt[1], lt[3], lt[5], x] + 2*G[lt[2], lt[1], lt[3], 
           lt[14], x] + 4*G[lt[2], lt[1], lt[4], lt[4], x] + 
         4*G[lt[2], lt[1], lt[4], lt[5], x] + 4*G[lt[2], lt[1], lt[5], lt[4], 
           x] + 4*G[lt[2], lt[1], lt[5], lt[5], x] - 
         2*G[lt[2], lt[1], lt[13], lt[2], x] + 2*G[lt[2], lt[1], lt[13], 
           lt[4], x] + 2*G[lt[2], lt[1], lt[13], lt[5], x] - 
         2*G[lt[2], lt[1], lt[13], lt[14], x] - 
         2*G[lt[2], lt[1], lt[14], lt[4], x] - 2*G[lt[2], lt[1], lt[14], 
           lt[5], x] + 2*G[lt[2], lt[2], lt[1], lt[4], x] + 
         2*G[lt[2], lt[2], lt[1], lt[5], x] - G[lt[2], lt[2], lt[2], lt[2], 
          x] - G[lt[2], lt[2], lt[2], lt[4], x] - G[lt[2], lt[2], lt[2], 
          lt[5], x] - G[lt[2], lt[2], lt[2], lt[14], x] - 
         G[lt[2], lt[2], lt[3], lt[2], x] + G[lt[2], lt[2], lt[3], lt[4], 
          x] + G[lt[2], lt[2], lt[3], lt[5], x] - G[lt[2], lt[2], lt[3], 
          lt[14], x] - 2*G[lt[2], lt[2], lt[4], lt[4], x] - 
         2*G[lt[2], lt[2], lt[4], lt[5], x] - 2*G[lt[2], lt[2], lt[5], lt[4], 
           x] - 2*G[lt[2], lt[2], lt[5], lt[5], x] + G[lt[2], lt[2], lt[13], 
          lt[2], x] - G[lt[2], lt[2], lt[13], lt[4], x] - 
         G[lt[2], lt[2], lt[13], lt[5], x] + G[lt[2], lt[2], lt[13], lt[14], 
          x] - G[lt[2], lt[2], lt[14], lt[2], x] + G[lt[2], lt[2], lt[14], 
          lt[4], x] + G[lt[2], lt[2], lt[14], lt[5], x] - 
         G[lt[2], lt[2], lt[14], lt[14], x] - 2*G[lt[2], lt[3], lt[1], lt[4], 
           x] - 2*G[lt[2], lt[3], lt[1], lt[5], x] - G[lt[2], lt[3], lt[2], 
          lt[2], x] - G[lt[2], lt[3], lt[2], lt[4], x] - 
         G[lt[2], lt[3], lt[2], lt[5], x] - G[lt[2], lt[3], lt[2], lt[14], 
          x] - G[lt[2], lt[3], lt[3], lt[2], x] + G[lt[2], lt[3], lt[3], 
          lt[4], x] + G[lt[2], lt[3], lt[3], lt[5], x] - 
         G[lt[2], lt[3], lt[3], lt[14], x] + 2*G[lt[2], lt[3], lt[4], lt[4], 
           x] + 2*G[lt[2], lt[3], lt[4], lt[5], x] + 
         2*G[lt[2], lt[3], lt[5], lt[4], x] + 2*G[lt[2], lt[3], lt[5], lt[5], 
           x] + G[lt[2], lt[3], lt[13], lt[2], x] - G[lt[2], lt[3], lt[13], 
          lt[4], x] - G[lt[2], lt[3], lt[13], lt[5], x] + 
         G[lt[2], lt[3], lt[13], lt[14], x] - G[lt[2], lt[3], lt[14], lt[2], 
          x] + G[lt[2], lt[3], lt[14], lt[4], x] + G[lt[2], lt[3], lt[14], 
          lt[5], x] - G[lt[2], lt[3], lt[14], lt[14], x] + 
         4*G[lt[2], lt[4], lt[1], lt[4], x] + 4*G[lt[2], lt[4], lt[1], lt[5], 
           x] - 4*G[lt[2], lt[4], lt[4], lt[4], x] - 
         4*G[lt[2], lt[4], lt[4], lt[5], x] - 4*G[lt[2], lt[4], lt[5], lt[4], 
           x] - 4*G[lt[2], lt[4], lt[5], lt[5], x] + 
         4*G[lt[2], lt[5], lt[1], lt[4], x] + 4*G[lt[2], lt[5], lt[1], lt[5], 
           x] - 4*G[lt[2], lt[5], lt[4], lt[4], x] - 
         4*G[lt[2], lt[5], lt[4], lt[5], x] - 4*G[lt[2], lt[5], lt[5], lt[4], 
           x] - 4*G[lt[2], lt[5], lt[5], lt[5], x] + 
         2*G[lt[2], lt[13], lt[1], lt[4], x] + 2*G[lt[2], lt[13], lt[1], 
           lt[5], x] + G[lt[2], lt[13], lt[2], lt[2], x] - 
         G[lt[2], lt[13], lt[2], lt[4], x] - G[lt[2], lt[13], lt[2], lt[5], 
          x] + G[lt[2], lt[13], lt[2], lt[14], x] - G[lt[2], lt[13], lt[3], 
          lt[2], x] + G[lt[2], lt[13], lt[3], lt[4], x] + 
         G[lt[2], lt[13], lt[3], lt[5], x] - G[lt[2], lt[13], lt[3], lt[14], 
          x] - 2*G[lt[2], lt[13], lt[4], lt[4], x] - 
         2*G[lt[2], lt[13], lt[4], lt[5], x] - 2*G[lt[2], lt[13], lt[5], 
           lt[4], x] - 2*G[lt[2], lt[13], lt[5], lt[5], x] + 
         G[lt[2], lt[13], lt[13], lt[2], x] - G[lt[2], lt[13], lt[13], lt[4], 
          x] - G[lt[2], lt[13], lt[13], lt[5], x] + G[lt[2], lt[13], lt[13], 
          lt[14], x] + G[lt[2], lt[13], lt[14], lt[2], x] + 
         G[lt[2], lt[13], lt[14], lt[4], x] + G[lt[2], lt[13], lt[14], lt[5], 
          x] + G[lt[2], lt[13], lt[14], lt[14], x] - 
         2*G[lt[2], lt[14], lt[1], lt[4], x] - 2*G[lt[2], lt[14], lt[1], 
           lt[5], x] - G[lt[2], lt[14], lt[2], lt[2], x] - 
         G[lt[2], lt[14], lt[2], lt[4], x] - G[lt[2], lt[14], lt[2], lt[5], 
          x] - G[lt[2], lt[14], lt[2], lt[14], x] - G[lt[2], lt[14], lt[3], 
          lt[2], x] + G[lt[2], lt[14], lt[3], lt[4], x] + 
         G[lt[2], lt[14], lt[3], lt[5], x] - G[lt[2], lt[14], lt[3], lt[14], 
          x] + 2*G[lt[2], lt[14], lt[4], lt[4], x] + 
         2*G[lt[2], lt[14], lt[4], lt[5], x] + 2*G[lt[2], lt[14], lt[5], 
           lt[4], x] + 2*G[lt[2], lt[14], lt[5], lt[5], x] + 
         G[lt[2], lt[14], lt[13], lt[2], x] - G[lt[2], lt[14], lt[13], lt[4], 
          x] - G[lt[2], lt[14], lt[13], lt[5], x] + G[lt[2], lt[14], lt[13], 
          lt[14], x] - G[lt[2], lt[14], lt[14], lt[2], x] + 
         G[lt[2], lt[14], lt[14], lt[4], x] + G[lt[2], lt[14], lt[14], lt[5], 
          x] - G[lt[2], lt[14], lt[14], lt[14], x] - 
         4*G[lt[3], lt[1], lt[1], lt[4], x] - 4*G[lt[3], lt[1], lt[1], lt[5], 
           x] - 2*G[lt[3], lt[1], lt[2], lt[4], x] - 
         2*G[lt[3], lt[1], lt[2], lt[5], x] - 2*G[lt[3], lt[1], lt[3], lt[2], 
           x] + 2*G[lt[3], lt[1], lt[3], lt[4], x] + 
         2*G[lt[3], lt[1], lt[3], lt[5], x] - 2*G[lt[3], lt[1], lt[3], 
           lt[14], x] + 4*G[lt[3], lt[1], lt[4], lt[4], x] + 
         4*G[lt[3], lt[1], lt[4], lt[5], x] + 4*G[lt[3], lt[1], lt[5], lt[4], 
           x] + 4*G[lt[3], lt[1], lt[5], lt[5], x] + 
         2*G[lt[3], lt[1], lt[13], lt[2], x] - 2*G[lt[3], lt[1], lt[13], 
           lt[4], x] - 2*G[lt[3], lt[1], lt[13], lt[5], x] + 
         2*G[lt[3], lt[1], lt[13], lt[14], x] + 
         2*G[lt[3], lt[1], lt[14], lt[4], x] + 2*G[lt[3], lt[1], lt[14], 
           lt[5], x] - 2*G[lt[3], lt[2], lt[1], lt[4], x] - 
         2*G[lt[3], lt[2], lt[1], lt[5], x] + G[lt[3], lt[2], lt[2], lt[2], 
          x] + G[lt[3], lt[2], lt[2], lt[4], x] + G[lt[3], lt[2], lt[2], 
          lt[5], x] + G[lt[3], lt[2], lt[2], lt[14], x] + 
         G[lt[3], lt[2], lt[3], lt[2], x] - G[lt[3], lt[2], lt[3], lt[4], 
          x] - G[lt[3], lt[2], lt[3], lt[5], x] + G[lt[3], lt[2], lt[3], 
          lt[14], x] + 2*G[lt[3], lt[2], lt[4], lt[4], x] + 
         2*G[lt[3], lt[2], lt[4], lt[5], x] + 2*G[lt[3], lt[2], lt[5], lt[4], 
           x] + 2*G[lt[3], lt[2], lt[5], lt[5], x] - G[lt[3], lt[2], lt[13], 
          lt[2], x] + G[lt[3], lt[2], lt[13], lt[4], x] + 
         G[lt[3], lt[2], lt[13], lt[5], x] - G[lt[3], lt[2], lt[13], lt[14], 
          x] + G[lt[3], lt[2], lt[14], lt[2], x] - G[lt[3], lt[2], lt[14], 
          lt[4], x] - G[lt[3], lt[2], lt[14], lt[5], x] + 
         G[lt[3], lt[2], lt[14], lt[14], x] + 2*G[lt[3], lt[3], lt[1], lt[4], 
           x] + 2*G[lt[3], lt[3], lt[1], lt[5], x] + G[lt[3], lt[3], lt[2], 
          lt[2], x] + G[lt[3], lt[3], lt[2], lt[4], x] + 
         G[lt[3], lt[3], lt[2], lt[5], x] + G[lt[3], lt[3], lt[2], lt[14], 
          x] + G[lt[3], lt[3], lt[3], lt[2], x] - G[lt[3], lt[3], lt[3], 
          lt[4], x] - G[lt[3], lt[3], lt[3], lt[5], x] + 
         G[lt[3], lt[3], lt[3], lt[14], x] - 2*G[lt[3], lt[3], lt[4], lt[4], 
           x] - 2*G[lt[3], lt[3], lt[4], lt[5], x] - 
         2*G[lt[3], lt[3], lt[5], lt[4], x] - 2*G[lt[3], lt[3], lt[5], lt[5], 
           x] - G[lt[3], lt[3], lt[13], lt[2], x] + G[lt[3], lt[3], lt[13], 
          lt[4], x] + G[lt[3], lt[3], lt[13], lt[5], x] - 
         G[lt[3], lt[3], lt[13], lt[14], x] + G[lt[3], lt[3], lt[14], lt[2], 
          x] - G[lt[3], lt[3], lt[14], lt[4], x] - G[lt[3], lt[3], lt[14], 
          lt[5], x] + G[lt[3], lt[3], lt[14], lt[14], x] + 
         4*G[lt[3], lt[4], lt[1], lt[4], x] + 4*G[lt[3], lt[4], lt[1], lt[5], 
           x] - 4*G[lt[3], lt[4], lt[4], lt[4], x] - 
         4*G[lt[3], lt[4], lt[4], lt[5], x] - 4*G[lt[3], lt[4], lt[5], lt[4], 
           x] - 4*G[lt[3], lt[4], lt[5], lt[5], x] + 
         4*G[lt[3], lt[5], lt[1], lt[4], x] + 4*G[lt[3], lt[5], lt[1], lt[5], 
           x] - 4*G[lt[3], lt[5], lt[4], lt[4], x] - 
         4*G[lt[3], lt[5], lt[4], lt[5], x] - 4*G[lt[3], lt[5], lt[5], lt[4], 
           x] - 4*G[lt[3], lt[5], lt[5], lt[5], x] - 
         2*G[lt[3], lt[13], lt[1], lt[4], x] - 2*G[lt[3], lt[13], lt[1], 
           lt[5], x] - G[lt[3], lt[13], lt[2], lt[2], x] + 
         G[lt[3], lt[13], lt[2], lt[4], x] + G[lt[3], lt[13], lt[2], lt[5], 
          x] - G[lt[3], lt[13], lt[2], lt[14], x] + G[lt[3], lt[13], lt[3], 
          lt[2], x] - G[lt[3], lt[13], lt[3], lt[4], x] - 
         G[lt[3], lt[13], lt[3], lt[5], x] + G[lt[3], lt[13], lt[3], lt[14], 
          x] + 2*G[lt[3], lt[13], lt[4], lt[4], x] + 
         2*G[lt[3], lt[13], lt[4], lt[5], x] + 2*G[lt[3], lt[13], lt[5], 
           lt[4], x] + 2*G[lt[3], lt[13], lt[5], lt[5], x] - 
         G[lt[3], lt[13], lt[13], lt[2], x] + G[lt[3], lt[13], lt[13], lt[4], 
          x] + G[lt[3], lt[13], lt[13], lt[5], x] - G[lt[3], lt[13], lt[13], 
          lt[14], x] - G[lt[3], lt[13], lt[14], lt[2], x] - 
         G[lt[3], lt[13], lt[14], lt[4], x] - G[lt[3], lt[13], lt[14], lt[5], 
          x] - G[lt[3], lt[13], lt[14], lt[14], x] + 
         2*G[lt[3], lt[14], lt[1], lt[4], x] + 2*G[lt[3], lt[14], lt[1], 
           lt[5], x] + G[lt[3], lt[14], lt[2], lt[2], x] + 
         G[lt[3], lt[14], lt[2], lt[4], x] + G[lt[3], lt[14], lt[2], lt[5], 
          x] + G[lt[3], lt[14], lt[2], lt[14], x] + G[lt[3], lt[14], lt[3], 
          lt[2], x] - G[lt[3], lt[14], lt[3], lt[4], x] - 
         G[lt[3], lt[14], lt[3], lt[5], x] + G[lt[3], lt[14], lt[3], lt[14], 
          x] - 2*G[lt[3], lt[14], lt[4], lt[4], x] - 
         2*G[lt[3], lt[14], lt[4], lt[5], x] - 2*G[lt[3], lt[14], lt[5], 
           lt[4], x] - 2*G[lt[3], lt[14], lt[5], lt[5], x] - 
         G[lt[3], lt[14], lt[13], lt[2], x] + G[lt[3], lt[14], lt[13], lt[4], 
          x] + G[lt[3], lt[14], lt[13], lt[5], x] - G[lt[3], lt[14], lt[13], 
          lt[14], x] + G[lt[3], lt[14], lt[14], lt[2], x] - 
         G[lt[3], lt[14], lt[14], lt[4], x] - G[lt[3], lt[14], lt[14], lt[5], 
          x] + G[lt[3], lt[14], lt[14], lt[14], x] + 
         8*G[lt[4], lt[1], lt[1], lt[4], x] + 8*G[lt[4], lt[1], lt[1], lt[5], 
           x] - 8*G[lt[4], lt[1], lt[4], lt[4], x] - 
         8*G[lt[4], lt[1], lt[4], lt[5], x] - 8*G[lt[4], lt[1], lt[5], lt[4], 
           x] - 8*G[lt[4], lt[1], lt[5], lt[5], x] - 
         8*G[lt[4], lt[4], lt[1], lt[4], x] - 8*G[lt[4], lt[4], lt[1], lt[5], 
           x] + 8*G[lt[4], lt[4], lt[4], lt[4], x] + 
         8*G[lt[4], lt[4], lt[4], lt[5], x] + 8*G[lt[4], lt[4], lt[5], lt[4], 
           x] + 8*G[lt[4], lt[4], lt[5], lt[5], x] - 
         8*G[lt[4], lt[5], lt[1], lt[4], x] - 8*G[lt[4], lt[5], lt[1], lt[5], 
           x] + 8*G[lt[4], lt[5], lt[4], lt[4], x] + 
         8*G[lt[4], lt[5], lt[4], lt[5], x] + 8*G[lt[4], lt[5], lt[5], lt[4], 
           x] + 8*G[lt[4], lt[5], lt[5], lt[5], x] + 
         8*G[lt[5], lt[1], lt[1], lt[4], x] + 8*G[lt[5], lt[1], lt[1], lt[5], 
           x] - 8*G[lt[5], lt[1], lt[4], lt[4], x] - 
         8*G[lt[5], lt[1], lt[4], lt[5], x] - 8*G[lt[5], lt[1], lt[5], lt[4], 
           x] - 8*G[lt[5], lt[1], lt[5], lt[5], x] - 
         8*G[lt[5], lt[4], lt[1], lt[4], x] - 8*G[lt[5], lt[4], lt[1], lt[5], 
           x] + 8*G[lt[5], lt[4], lt[4], lt[4], x] + 
         8*G[lt[5], lt[4], lt[4], lt[5], x] + 8*G[lt[5], lt[4], lt[5], lt[4], 
           x] + 8*G[lt[5], lt[4], lt[5], lt[5], x] - 
         8*G[lt[5], lt[5], lt[1], lt[4], x] - 8*G[lt[5], lt[5], lt[1], lt[5], 
           x] + 8*G[lt[5], lt[5], lt[4], lt[4], x] + 
         8*G[lt[5], lt[5], lt[4], lt[5], x] + 8*G[lt[5], lt[5], lt[5], lt[4], 
           x] + 8*G[lt[5], lt[5], lt[5], lt[5], x] + 
         2*G[lt[6], lt[2], lt[2], lt[2], x] + 2*G[lt[6], lt[2], lt[2], 
           lt[14], x] + 2*G[lt[6], lt[2], lt[14], lt[2], x] + 
         2*G[lt[6], lt[2], lt[14], lt[14], x] + 
         2*G[lt[6], lt[14], lt[2], lt[2], x] + 2*G[lt[6], lt[14], lt[2], 
           lt[14], x] + 2*G[lt[6], lt[14], lt[14], lt[2], x] + 
         2*G[lt[6], lt[14], lt[14], lt[14], x] - 
         2*G[lt[6], lt[15], lt[15], lt[15], x] + 
         2*G[lt[11], lt[1], lt[11], lt[15], x] - G[lt[11], lt[11], lt[11], 
          lt[15], x] - G[lt[11], lt[11], lt[15], lt[15], x] - 
         G[lt[11], lt[15], lt[11], lt[15], x] - G[lt[11], lt[15], lt[15], 
          lt[15], x] - 4*G[lt[13], lt[1], lt[1], lt[4], x] - 
         4*G[lt[13], lt[1], lt[1], lt[5], x] + 2*G[lt[13], lt[1], lt[2], 
           lt[4], x] + 2*G[lt[13], lt[1], lt[2], lt[5], x] + 
         2*G[lt[13], lt[1], lt[3], lt[2], x] - 2*G[lt[13], lt[1], lt[3], 
           lt[4], x] - 2*G[lt[13], lt[1], lt[3], lt[5], x] + 
         2*G[lt[13], lt[1], lt[3], lt[14], x] + 
         4*G[lt[13], lt[1], lt[4], lt[4], x] + 4*G[lt[13], lt[1], lt[4], 
           lt[5], x] + 4*G[lt[13], lt[1], lt[5], lt[4], x] + 
         4*G[lt[13], lt[1], lt[5], lt[5], x] - 2*G[lt[13], lt[1], lt[13], 
           lt[2], x] + 2*G[lt[13], lt[1], lt[13], lt[4], x] + 
         2*G[lt[13], lt[1], lt[13], lt[5], x] - 
         2*G[lt[13], lt[1], lt[13], lt[14], x] - 
         2*G[lt[13], lt[1], lt[14], lt[4], x] - 
         2*G[lt[13], lt[1], lt[14], lt[5], x] + 
         2*G[lt[13], lt[2], lt[1], lt[4], x] + 2*G[lt[13], lt[2], lt[1], 
           lt[5], x] + G[lt[13], lt[2], lt[2], lt[2], x] - 
         G[lt[13], lt[2], lt[2], lt[4], x] - G[lt[13], lt[2], lt[2], lt[5], 
          x] + G[lt[13], lt[2], lt[2], lt[14], x] - G[lt[13], lt[2], lt[3], 
          lt[2], x] + G[lt[13], lt[2], lt[3], lt[4], x] + 
         G[lt[13], lt[2], lt[3], lt[5], x] - G[lt[13], lt[2], lt[3], lt[14], 
          x] - 2*G[lt[13], lt[2], lt[4], lt[4], x] - 
         2*G[lt[13], lt[2], lt[4], lt[5], x] - 2*G[lt[13], lt[2], lt[5], 
           lt[4], x] - 2*G[lt[13], lt[2], lt[5], lt[5], x] + 
         G[lt[13], lt[2], lt[13], lt[2], x] - G[lt[13], lt[2], lt[13], lt[4], 
          x] - G[lt[13], lt[2], lt[13], lt[5], x] + G[lt[13], lt[2], lt[13], 
          lt[14], x] + G[lt[13], lt[2], lt[14], lt[2], x] + 
         G[lt[13], lt[2], lt[14], lt[4], x] + G[lt[13], lt[2], lt[14], lt[5], 
          x] + G[lt[13], lt[2], lt[14], lt[14], x] - 
         2*G[lt[13], lt[3], lt[1], lt[4], x] - 2*G[lt[13], lt[3], lt[1], 
           lt[5], x] - G[lt[13], lt[3], lt[2], lt[2], x] - 
         G[lt[13], lt[3], lt[2], lt[4], x] - G[lt[13], lt[3], lt[2], lt[5], 
          x] - G[lt[13], lt[3], lt[2], lt[14], x] - G[lt[13], lt[3], lt[3], 
          lt[2], x] + G[lt[13], lt[3], lt[3], lt[4], x] + 
         G[lt[13], lt[3], lt[3], lt[5], x] - G[lt[13], lt[3], lt[3], lt[14], 
          x] + 2*G[lt[13], lt[3], lt[4], lt[4], x] + 
         2*G[lt[13], lt[3], lt[4], lt[5], x] + 2*G[lt[13], lt[3], lt[5], 
           lt[4], x] + 2*G[lt[13], lt[3], lt[5], lt[5], x] + 
         G[lt[13], lt[3], lt[13], lt[2], x] - G[lt[13], lt[3], lt[13], lt[4], 
          x] - G[lt[13], lt[3], lt[13], lt[5], x] + G[lt[13], lt[3], lt[13], 
          lt[14], x] - G[lt[13], lt[3], lt[14], lt[2], x] + 
         G[lt[13], lt[3], lt[14], lt[4], x] + G[lt[13], lt[3], lt[14], lt[5], 
          x] - G[lt[13], lt[3], lt[14], lt[14], x] + 
         4*G[lt[13], lt[4], lt[1], lt[4], x] + 4*G[lt[13], lt[4], lt[1], 
           lt[5], x] - 4*G[lt[13], lt[4], lt[4], lt[4], x] - 
         4*G[lt[13], lt[4], lt[4], lt[5], x] - 4*G[lt[13], lt[4], lt[5], 
           lt[4], x] - 4*G[lt[13], lt[4], lt[5], lt[5], x] + 
         4*G[lt[13], lt[5], lt[1], lt[4], x] + 4*G[lt[13], lt[5], lt[1], 
           lt[5], x] - 4*G[lt[13], lt[5], lt[4], lt[4], x] - 
         4*G[lt[13], lt[5], lt[4], lt[5], x] - 4*G[lt[13], lt[5], lt[5], 
           lt[4], x] - 4*G[lt[13], lt[5], lt[5], lt[5], x] + 
         2*G[lt[13], lt[13], lt[1], lt[4], x] + 
         2*G[lt[13], lt[13], lt[1], lt[5], x] + G[lt[13], lt[13], lt[2], 
          lt[2], x] - G[lt[13], lt[13], lt[2], lt[4], x] - 
         G[lt[13], lt[13], lt[2], lt[5], x] + G[lt[13], lt[13], lt[2], 
          lt[14], x] - G[lt[13], lt[13], lt[3], lt[2], x] + 
         G[lt[13], lt[13], lt[3], lt[4], x] + G[lt[13], lt[13], lt[3], lt[5], 
          x] - G[lt[13], lt[13], lt[3], lt[14], x] - 
         2*G[lt[13], lt[13], lt[4], lt[4], x] - 
         2*G[lt[13], lt[13], lt[4], lt[5], x] - 
         2*G[lt[13], lt[13], lt[5], lt[4], x] - 
         2*G[lt[13], lt[13], lt[5], lt[5], x] + G[lt[13], lt[13], lt[13], 
          lt[2], x] - G[lt[13], lt[13], lt[13], lt[4], x] - 
         G[lt[13], lt[13], lt[13], lt[5], x] + G[lt[13], lt[13], lt[13], 
          lt[14], x] + G[lt[13], lt[13], lt[14], lt[2], x] + 
         G[lt[13], lt[13], lt[14], lt[4], x] + G[lt[13], lt[13], lt[14], 
          lt[5], x] + G[lt[13], lt[13], lt[14], lt[14], x] - 
         2*G[lt[13], lt[14], lt[1], lt[4], x] - 
         2*G[lt[13], lt[14], lt[1], lt[5], x] + G[lt[13], lt[14], lt[2], 
          lt[2], x] - G[lt[13], lt[14], lt[2], lt[4], x] - 
         G[lt[13], lt[14], lt[2], lt[5], x] + G[lt[13], lt[14], lt[2], 
          lt[14], x] - G[lt[13], lt[14], lt[3], lt[2], x] + 
         G[lt[13], lt[14], lt[3], lt[4], x] + G[lt[13], lt[14], lt[3], lt[5], 
          x] - G[lt[13], lt[14], lt[3], lt[14], x] + 
         2*G[lt[13], lt[14], lt[4], lt[4], x] + 
         2*G[lt[13], lt[14], lt[4], lt[5], x] + 
         2*G[lt[13], lt[14], lt[5], lt[4], x] + 
         2*G[lt[13], lt[14], lt[5], lt[5], x] + G[lt[13], lt[14], lt[13], 
          lt[2], x] - G[lt[13], lt[14], lt[13], lt[4], x] - 
         G[lt[13], lt[14], lt[13], lt[5], x] + G[lt[13], lt[14], lt[13], 
          lt[14], x] + G[lt[13], lt[14], lt[14], lt[2], x] + 
         G[lt[13], lt[14], lt[14], lt[4], x] + G[lt[13], lt[14], lt[14], 
          lt[5], x] + G[lt[13], lt[14], lt[14], lt[14], x] - 
         4*G[lt[14], lt[1], lt[1], lt[4], x] - 4*G[lt[14], lt[1], lt[1], 
           lt[5], x] - 2*G[lt[14], lt[1], lt[2], lt[4], x] - 
         2*G[lt[14], lt[1], lt[2], lt[5], x] - 2*G[lt[14], lt[1], lt[3], 
           lt[2], x] + 2*G[lt[14], lt[1], lt[3], lt[4], x] + 
         2*G[lt[14], lt[1], lt[3], lt[5], x] - 2*G[lt[14], lt[1], lt[3], 
           lt[14], x] + 4*G[lt[14], lt[1], lt[4], lt[4], x] + 
         4*G[lt[14], lt[1], lt[4], lt[5], x] + 4*G[lt[14], lt[1], lt[5], 
           lt[4], x] + 4*G[lt[14], lt[1], lt[5], lt[5], x] + 
         2*G[lt[14], lt[1], lt[13], lt[2], x] - 
         2*G[lt[14], lt[1], lt[13], lt[4], x] - 
         2*G[lt[14], lt[1], lt[13], lt[5], x] + 
         2*G[lt[14], lt[1], lt[13], lt[14], x] + 
         2*G[lt[14], lt[1], lt[14], lt[4], x] + 
         2*G[lt[14], lt[1], lt[14], lt[5], x] - 
         2*G[lt[14], lt[2], lt[1], lt[4], x] - 2*G[lt[14], lt[2], lt[1], 
           lt[5], x] - G[lt[14], lt[2], lt[2], lt[2], x] + 
         G[lt[14], lt[2], lt[2], lt[4], x] + G[lt[14], lt[2], lt[2], lt[5], 
          x] - G[lt[14], lt[2], lt[2], lt[14], x] + G[lt[14], lt[2], lt[3], 
          lt[2], x] - G[lt[14], lt[2], lt[3], lt[4], x] - 
         G[lt[14], lt[2], lt[3], lt[5], x] + G[lt[14], lt[2], lt[3], lt[14], 
          x] + 2*G[lt[14], lt[2], lt[4], lt[4], x] + 
         2*G[lt[14], lt[2], lt[4], lt[5], x] + 2*G[lt[14], lt[2], lt[5], 
           lt[4], x] + 2*G[lt[14], lt[2], lt[5], lt[5], x] - 
         G[lt[14], lt[2], lt[13], lt[2], x] + G[lt[14], lt[2], lt[13], lt[4], 
          x] + G[lt[14], lt[2], lt[13], lt[5], x] - G[lt[14], lt[2], lt[13], 
          lt[14], x] - G[lt[14], lt[2], lt[14], lt[2], x] - 
         G[lt[14], lt[2], lt[14], lt[4], x] - G[lt[14], lt[2], lt[14], lt[5], 
          x] - G[lt[14], lt[2], lt[14], lt[14], x] + 
         2*G[lt[14], lt[3], lt[1], lt[4], x] + 2*G[lt[14], lt[3], lt[1], 
           lt[5], x] + G[lt[14], lt[3], lt[2], lt[2], x] + 
         G[lt[14], lt[3], lt[2], lt[4], x] + G[lt[14], lt[3], lt[2], lt[5], 
          x] + G[lt[14], lt[3], lt[2], lt[14], x] + G[lt[14], lt[3], lt[3], 
          lt[2], x] - G[lt[14], lt[3], lt[3], lt[4], x] - 
         G[lt[14], lt[3], lt[3], lt[5], x] + G[lt[14], lt[3], lt[3], lt[14], 
          x] - 2*G[lt[14], lt[3], lt[4], lt[4], x] - 
         2*G[lt[14], lt[3], lt[4], lt[5], x] - 2*G[lt[14], lt[3], lt[5], 
           lt[4], x] - 2*G[lt[14], lt[3], lt[5], lt[5], x] - 
         G[lt[14], lt[3], lt[13], lt[2], x] + G[lt[14], lt[3], lt[13], lt[4], 
          x] + G[lt[14], lt[3], lt[13], lt[5], x] - G[lt[14], lt[3], lt[13], 
          lt[14], x] + G[lt[14], lt[3], lt[14], lt[2], x] - 
         G[lt[14], lt[3], lt[14], lt[4], x] - G[lt[14], lt[3], lt[14], lt[5], 
          x] + G[lt[14], lt[3], lt[14], lt[14], x] + 
         4*G[lt[14], lt[4], lt[1], lt[4], x] + 4*G[lt[14], lt[4], lt[1], 
           lt[5], x] - 4*G[lt[14], lt[4], lt[4], lt[4], x] - 
         4*G[lt[14], lt[4], lt[4], lt[5], x] - 4*G[lt[14], lt[4], lt[5], 
           lt[4], x] - 4*G[lt[14], lt[4], lt[5], lt[5], x] + 
         4*G[lt[14], lt[5], lt[1], lt[4], x] + 4*G[lt[14], lt[5], lt[1], 
           lt[5], x] - 4*G[lt[14], lt[5], lt[4], lt[4], x] - 
         4*G[lt[14], lt[5], lt[4], lt[5], x] - 4*G[lt[14], lt[5], lt[5], 
           lt[4], x] - 4*G[lt[14], lt[5], lt[5], lt[5], x] - 
         2*G[lt[14], lt[13], lt[1], lt[4], x] - 
         2*G[lt[14], lt[13], lt[1], lt[5], x] - G[lt[14], lt[13], lt[2], 
          lt[2], x] + G[lt[14], lt[13], lt[2], lt[4], x] + 
         G[lt[14], lt[13], lt[2], lt[5], x] - G[lt[14], lt[13], lt[2], 
          lt[14], x] + G[lt[14], lt[13], lt[3], lt[2], x] - 
         G[lt[14], lt[13], lt[3], lt[4], x] - G[lt[14], lt[13], lt[3], lt[5], 
          x] + G[lt[14], lt[13], lt[3], lt[14], x] + 
         2*G[lt[14], lt[13], lt[4], lt[4], x] + 
         2*G[lt[14], lt[13], lt[4], lt[5], x] + 
         2*G[lt[14], lt[13], lt[5], lt[4], x] + 
         2*G[lt[14], lt[13], lt[5], lt[5], x] - G[lt[14], lt[13], lt[13], 
          lt[2], x] + G[lt[14], lt[13], lt[13], lt[4], x] + 
         G[lt[14], lt[13], lt[13], lt[5], x] - G[lt[14], lt[13], lt[13], 
          lt[14], x] - G[lt[14], lt[13], lt[14], lt[2], x] - 
         G[lt[14], lt[13], lt[14], lt[4], x] - G[lt[14], lt[13], lt[14], 
          lt[5], x] - G[lt[14], lt[13], lt[14], lt[14], x] + 
         2*G[lt[14], lt[14], lt[1], lt[4], x] + 
         2*G[lt[14], lt[14], lt[1], lt[5], x] - G[lt[14], lt[14], lt[2], 
          lt[2], x] + G[lt[14], lt[14], lt[2], lt[4], x] + 
         G[lt[14], lt[14], lt[2], lt[5], x] - G[lt[14], lt[14], lt[2], 
          lt[14], x] + G[lt[14], lt[14], lt[3], lt[2], x] - 
         G[lt[14], lt[14], lt[3], lt[4], x] - G[lt[14], lt[14], lt[3], lt[5], 
          x] + G[lt[14], lt[14], lt[3], lt[14], x] - 
         2*G[lt[14], lt[14], lt[4], lt[4], x] - 
         2*G[lt[14], lt[14], lt[4], lt[5], x] - 
         2*G[lt[14], lt[14], lt[5], lt[4], x] - 
         2*G[lt[14], lt[14], lt[5], lt[5], x] - G[lt[14], lt[14], lt[13], 
          lt[2], x] + G[lt[14], lt[14], lt[13], lt[4], x] + 
         G[lt[14], lt[14], lt[13], lt[5], x] - G[lt[14], lt[14], lt[13], 
          lt[14], x] - G[lt[14], lt[14], lt[14], lt[2], x] - 
         G[lt[14], lt[14], lt[14], lt[4], x] - G[lt[14], lt[14], lt[14], 
          lt[5], x] - G[lt[14], lt[14], lt[14], lt[14], x] + 
         2*G[lt[15], lt[1], lt[11], lt[15], x] - G[lt[15], lt[11], lt[11], 
          lt[15], x] - G[lt[15], lt[11], lt[15], lt[15], x] - 
         G[lt[15], lt[15], lt[11], lt[15], x] + G[lt[15], lt[15], lt[15], 
          lt[15], x] + 8*G[lt[16], lt[1], lt[1], lt[4], x] + 
         8*G[lt[16], lt[1], lt[1], lt[5], x] + 4*G[lt[16], lt[1], lt[2], 
           lt[4], x] + 4*G[lt[16], lt[1], lt[2], lt[5], x] - 
         4*G[lt[16], lt[1], lt[3], lt[2], x] + 4*G[lt[16], lt[1], lt[3], 
           lt[4], x] + 4*G[lt[16], lt[1], lt[3], lt[5], x] - 
         4*G[lt[16], lt[1], lt[3], lt[14], x] - 
         8*G[lt[16], lt[1], lt[4], lt[4], x] - 8*G[lt[16], lt[1], lt[4], 
           lt[5], x] - 8*G[lt[16], lt[1], lt[5], lt[4], x] - 
         8*G[lt[16], lt[1], lt[5], lt[5], x] - 8*G[lt[16], lt[1], lt[6], 
           lt[2], x] - 8*G[lt[16], lt[1], lt[6], lt[14], x] + 
         8*G[lt[16], lt[1], lt[6], lt[15], x] + 
         4*G[lt[16], lt[1], lt[11], lt[15], x] - 
         4*G[lt[16], lt[1], lt[13], lt[2], x] + 
         4*G[lt[16], lt[1], lt[13], lt[4], x] + 
         4*G[lt[16], lt[1], lt[13], lt[5], x] - 
         4*G[lt[16], lt[1], lt[13], lt[14], x] + 
         4*G[lt[16], lt[1], lt[14], lt[4], x] + 
         4*G[lt[16], lt[1], lt[14], lt[5], x] + 
         8*G[lt[16], lt[1], lt[16], lt[2], x] - 
         8*G[lt[16], lt[1], lt[16], lt[4], x] - 
         8*G[lt[16], lt[1], lt[16], lt[5], x] + 
         8*G[lt[16], lt[1], lt[16], lt[14], x] - 
         8*G[lt[16], lt[1], lt[16], lt[15], x] + 
         8*G[lt[16], lt[1], lt[17], lt[2], x] - 
         8*G[lt[16], lt[1], lt[17], lt[4], x] - 
         8*G[lt[16], lt[1], lt[17], lt[5], x] + 
         8*G[lt[16], lt[1], lt[17], lt[14], x] - 
         8*G[lt[16], lt[1], lt[17], lt[15], x] + 
         4*G[lt[16], lt[2], lt[1], lt[4], x] + 4*G[lt[16], lt[2], lt[1], 
           lt[5], x] - 2*G[lt[16], lt[2], lt[2], lt[2], x] - 
         2*G[lt[16], lt[2], lt[2], lt[4], x] - 2*G[lt[16], lt[2], lt[2], 
           lt[5], x] - 2*G[lt[16], lt[2], lt[2], lt[14], x] - 
         2*G[lt[16], lt[2], lt[3], lt[2], x] + 2*G[lt[16], lt[2], lt[3], 
           lt[4], x] + 2*G[lt[16], lt[2], lt[3], lt[5], x] - 
         2*G[lt[16], lt[2], lt[3], lt[14], x] - 
         4*G[lt[16], lt[2], lt[4], lt[4], x] - 4*G[lt[16], lt[2], lt[4], 
           lt[5], x] - 4*G[lt[16], lt[2], lt[5], lt[4], x] - 
         4*G[lt[16], lt[2], lt[5], lt[5], x] + 2*G[lt[16], lt[2], lt[13], 
           lt[2], x] - 2*G[lt[16], lt[2], lt[13], lt[4], x] - 
         2*G[lt[16], lt[2], lt[13], lt[5], x] + 
         2*G[lt[16], lt[2], lt[13], lt[14], x] - 
         2*G[lt[16], lt[2], lt[14], lt[2], x] + 
         2*G[lt[16], lt[2], lt[14], lt[4], x] + 
         2*G[lt[16], lt[2], lt[14], lt[5], x] - 
         2*G[lt[16], lt[2], lt[14], lt[14], x] + 
         4*G[lt[16], lt[3], lt[1], lt[4], x] + 4*G[lt[16], lt[3], lt[1], 
           lt[5], x] + 2*G[lt[16], lt[3], lt[2], lt[2], x] + 
         2*G[lt[16], lt[3], lt[2], lt[4], x] + 2*G[lt[16], lt[3], lt[2], 
           lt[5], x] + 2*G[lt[16], lt[3], lt[2], lt[14], x] + 
         2*G[lt[16], lt[3], lt[3], lt[2], x] - 2*G[lt[16], lt[3], lt[3], 
           lt[4], x] - 2*G[lt[16], lt[3], lt[3], lt[5], x] + 
         2*G[lt[16], lt[3], lt[3], lt[14], x] - 
         4*G[lt[16], lt[3], lt[4], lt[4], x] - 4*G[lt[16], lt[3], lt[4], 
           lt[5], x] - 4*G[lt[16], lt[3], lt[5], lt[4], x] - 
         4*G[lt[16], lt[3], lt[5], lt[5], x] - 2*G[lt[16], lt[3], lt[13], 
           lt[2], x] + 2*G[lt[16], lt[3], lt[13], lt[4], x] + 
         2*G[lt[16], lt[3], lt[13], lt[5], x] - 
         2*G[lt[16], lt[3], lt[13], lt[14], x] + 
         2*G[lt[16], lt[3], lt[14], lt[2], x] - 
         2*G[lt[16], lt[3], lt[14], lt[4], x] - 
         2*G[lt[16], lt[3], lt[14], lt[5], x] + 
         2*G[lt[16], lt[3], lt[14], lt[14], x] - 
         8*G[lt[16], lt[4], lt[1], lt[4], x] - 8*G[lt[16], lt[4], lt[1], 
           lt[5], x] + 8*G[lt[16], lt[4], lt[4], lt[4], x] + 
         8*G[lt[16], lt[4], lt[4], lt[5], x] + 8*G[lt[16], lt[4], lt[5], 
           lt[4], x] + 8*G[lt[16], lt[4], lt[5], lt[5], x] - 
         8*G[lt[16], lt[5], lt[1], lt[4], x] - 8*G[lt[16], lt[5], lt[1], 
           lt[5], x] + 8*G[lt[16], lt[5], lt[4], lt[4], x] + 
         8*G[lt[16], lt[5], lt[4], lt[5], x] + 8*G[lt[16], lt[5], lt[5], 
           lt[4], x] + 8*G[lt[16], lt[5], lt[5], lt[5], x] + 
         4*G[lt[16], lt[6], lt[2], lt[2], x] + 4*G[lt[16], lt[6], lt[2], 
           lt[14], x] + 4*G[lt[16], lt[6], lt[14], lt[2], x] + 
         4*G[lt[16], lt[6], lt[14], lt[14], x] - 
         4*G[lt[16], lt[6], lt[15], lt[15], x] - 
         2*G[lt[16], lt[11], lt[11], lt[15], x] - 
         2*G[lt[16], lt[11], lt[15], lt[15], x] + 
         4*G[lt[16], lt[13], lt[1], lt[4], x] + 
         4*G[lt[16], lt[13], lt[1], lt[5], x] + 
         2*G[lt[16], lt[13], lt[2], lt[2], x] - 
         2*G[lt[16], lt[13], lt[2], lt[4], x] - 
         2*G[lt[16], lt[13], lt[2], lt[5], x] + 
         2*G[lt[16], lt[13], lt[2], lt[14], x] - 
         2*G[lt[16], lt[13], lt[3], lt[2], x] + 
         2*G[lt[16], lt[13], lt[3], lt[4], x] + 
         2*G[lt[16], lt[13], lt[3], lt[5], x] - 
         2*G[lt[16], lt[13], lt[3], lt[14], x] - 
         4*G[lt[16], lt[13], lt[4], lt[4], x] - 
         4*G[lt[16], lt[13], lt[4], lt[5], x] - 
         4*G[lt[16], lt[13], lt[5], lt[4], x] - 
         4*G[lt[16], lt[13], lt[5], lt[5], x] + 2*G[lt[16], lt[13], lt[13], 
           lt[2], x] - 2*G[lt[16], lt[13], lt[13], lt[4], x] - 
         2*G[lt[16], lt[13], lt[13], lt[5], x] + 
         2*G[lt[16], lt[13], lt[13], lt[14], x] + 
         2*G[lt[16], lt[13], lt[14], lt[2], x] + 
         2*G[lt[16], lt[13], lt[14], lt[4], x] + 
         2*G[lt[16], lt[13], lt[14], lt[5], x] + 
         2*G[lt[16], lt[13], lt[14], lt[14], x] + 
         4*G[lt[16], lt[14], lt[1], lt[4], x] + 
         4*G[lt[16], lt[14], lt[1], lt[5], x] - 
         2*G[lt[16], lt[14], lt[2], lt[2], x] + 
         2*G[lt[16], lt[14], lt[2], lt[4], x] + 
         2*G[lt[16], lt[14], lt[2], lt[5], x] - 
         2*G[lt[16], lt[14], lt[2], lt[14], x] + 
         2*G[lt[16], lt[14], lt[3], lt[2], x] - 
         2*G[lt[16], lt[14], lt[3], lt[4], x] - 
         2*G[lt[16], lt[14], lt[3], lt[5], x] + 
         2*G[lt[16], lt[14], lt[3], lt[14], x] - 
         4*G[lt[16], lt[14], lt[4], lt[4], x] - 
         4*G[lt[16], lt[14], lt[4], lt[5], x] - 
         4*G[lt[16], lt[14], lt[5], lt[4], x] - 
         4*G[lt[16], lt[14], lt[5], lt[5], x] - 2*G[lt[16], lt[14], lt[13], 
           lt[2], x] + 2*G[lt[16], lt[14], lt[13], lt[4], x] + 
         2*G[lt[16], lt[14], lt[13], lt[5], x] - 
         2*G[lt[16], lt[14], lt[13], lt[14], x] - 
         2*G[lt[16], lt[14], lt[14], lt[2], x] - 
         2*G[lt[16], lt[14], lt[14], lt[4], x] - 
         2*G[lt[16], lt[14], lt[14], lt[5], x] - 
         2*G[lt[16], lt[14], lt[14], lt[14], x] - 
         2*G[lt[16], lt[15], lt[11], lt[15], x] + 
         2*G[lt[16], lt[15], lt[15], lt[15], x] - 
         8*G[lt[16], lt[16], lt[1], lt[4], x] - 
         8*G[lt[16], lt[16], lt[1], lt[5], x] - 
         4*G[lt[16], lt[16], lt[2], lt[2], x] - 
         4*G[lt[16], lt[16], lt[2], lt[4], x] - 
         4*G[lt[16], lt[16], lt[2], lt[5], x] - 
         4*G[lt[16], lt[16], lt[2], lt[14], x] + 
         4*G[lt[16], lt[16], lt[3], lt[2], x] - 
         4*G[lt[16], lt[16], lt[3], lt[4], x] - 
         4*G[lt[16], lt[16], lt[3], lt[5], x] + 
         4*G[lt[16], lt[16], lt[3], lt[14], x] + 
         8*G[lt[16], lt[16], lt[4], lt[4], x] + 
         8*G[lt[16], lt[16], lt[4], lt[5], x] + 
         8*G[lt[16], lt[16], lt[5], lt[4], x] + 
         8*G[lt[16], lt[16], lt[5], lt[5], x] + 
         8*G[lt[16], lt[16], lt[6], lt[2], x] + 
         8*G[lt[16], lt[16], lt[6], lt[14], x] - 
         8*G[lt[16], lt[16], lt[6], lt[15], x] - 
         4*G[lt[16], lt[16], lt[11], lt[15], x] + 
         4*G[lt[16], lt[16], lt[13], lt[2], x] - 
         4*G[lt[16], lt[16], lt[13], lt[4], x] - 
         4*G[lt[16], lt[16], lt[13], lt[5], x] + 
         4*G[lt[16], lt[16], lt[13], lt[14], x] - 
         4*G[lt[16], lt[16], lt[14], lt[2], x] - 
         4*G[lt[16], lt[16], lt[14], lt[4], x] - 
         4*G[lt[16], lt[16], lt[14], lt[5], x] - 
         4*G[lt[16], lt[16], lt[14], lt[14], x] + 
         4*G[lt[16], lt[16], lt[15], lt[15], x] - 
         8*G[lt[16], lt[16], lt[16], lt[2], x] + 
         8*G[lt[16], lt[16], lt[16], lt[4], x] + 
         8*G[lt[16], lt[16], lt[16], lt[5], x] - 
         8*G[lt[16], lt[16], lt[16], lt[14], x] + 
         8*G[lt[16], lt[16], lt[16], lt[15], x] - 
         8*G[lt[16], lt[16], lt[17], lt[2], x] + 
         8*G[lt[16], lt[16], lt[17], lt[4], x] + 
         8*G[lt[16], lt[16], lt[17], lt[5], x] - 
         8*G[lt[16], lt[16], lt[17], lt[14], x] + 
         8*G[lt[16], lt[16], lt[17], lt[15], x] - 
         8*G[lt[16], lt[17], lt[1], lt[4], x] - 
         8*G[lt[16], lt[17], lt[1], lt[5], x] - 
         4*G[lt[16], lt[17], lt[2], lt[2], x] - 
         4*G[lt[16], lt[17], lt[2], lt[4], x] - 
         4*G[lt[16], lt[17], lt[2], lt[5], x] - 
         4*G[lt[16], lt[17], lt[2], lt[14], x] + 
         4*G[lt[16], lt[17], lt[3], lt[2], x] - 
         4*G[lt[16], lt[17], lt[3], lt[4], x] - 
         4*G[lt[16], lt[17], lt[3], lt[5], x] + 
         4*G[lt[16], lt[17], lt[3], lt[14], x] + 
         8*G[lt[16], lt[17], lt[4], lt[4], x] + 
         8*G[lt[16], lt[17], lt[4], lt[5], x] + 
         8*G[lt[16], lt[17], lt[5], lt[4], x] + 
         8*G[lt[16], lt[17], lt[5], lt[5], x] + 
         8*G[lt[16], lt[17], lt[6], lt[2], x] + 
         8*G[lt[16], lt[17], lt[6], lt[14], x] - 
         8*G[lt[16], lt[17], lt[6], lt[15], x] - 
         4*G[lt[16], lt[17], lt[11], lt[15], x] + 
         4*G[lt[16], lt[17], lt[13], lt[2], x] - 
         4*G[lt[16], lt[17], lt[13], lt[4], x] - 
         4*G[lt[16], lt[17], lt[13], lt[5], x] + 
         4*G[lt[16], lt[17], lt[13], lt[14], x] - 
         4*G[lt[16], lt[17], lt[14], lt[2], x] - 
         4*G[lt[16], lt[17], lt[14], lt[4], x] - 
         4*G[lt[16], lt[17], lt[14], lt[5], x] - 
         4*G[lt[16], lt[17], lt[14], lt[14], x] + 
         4*G[lt[16], lt[17], lt[15], lt[15], x] - 
         8*G[lt[16], lt[17], lt[16], lt[2], x] + 
         8*G[lt[16], lt[17], lt[16], lt[4], x] + 
         8*G[lt[16], lt[17], lt[16], lt[5], x] - 
         8*G[lt[16], lt[17], lt[16], lt[14], x] + 
         8*G[lt[16], lt[17], lt[16], lt[15], x] - 
         8*G[lt[16], lt[17], lt[17], lt[2], x] + 
         8*G[lt[16], lt[17], lt[17], lt[4], x] + 
         8*G[lt[16], lt[17], lt[17], lt[5], x] - 
         8*G[lt[16], lt[17], lt[17], lt[14], x] + 
         8*G[lt[16], lt[17], lt[17], lt[15], x] + 
         8*G[lt[17], lt[1], lt[1], lt[4], x] + 8*G[lt[17], lt[1], lt[1], 
           lt[5], x] + 4*G[lt[17], lt[1], lt[2], lt[4], x] + 
         4*G[lt[17], lt[1], lt[2], lt[5], x] - 4*G[lt[17], lt[1], lt[3], 
           lt[2], x] + 4*G[lt[17], lt[1], lt[3], lt[4], x] + 
         4*G[lt[17], lt[1], lt[3], lt[5], x] - 4*G[lt[17], lt[1], lt[3], 
           lt[14], x] - 8*G[lt[17], lt[1], lt[4], lt[4], x] - 
         8*G[lt[17], lt[1], lt[4], lt[5], x] - 8*G[lt[17], lt[1], lt[5], 
           lt[4], x] - 8*G[lt[17], lt[1], lt[5], lt[5], x] - 
         8*G[lt[17], lt[1], lt[6], lt[2], x] - 8*G[lt[17], lt[1], lt[6], 
           lt[14], x] + 8*G[lt[17], lt[1], lt[6], lt[15], x] + 
         4*G[lt[17], lt[1], lt[11], lt[15], x] - 
         4*G[lt[17], lt[1], lt[13], lt[2], x] + 
         4*G[lt[17], lt[1], lt[13], lt[4], x] + 
         4*G[lt[17], lt[1], lt[13], lt[5], x] - 
         4*G[lt[17], lt[1], lt[13], lt[14], x] + 
         4*G[lt[17], lt[1], lt[14], lt[4], x] + 
         4*G[lt[17], lt[1], lt[14], lt[5], x] + 
         8*G[lt[17], lt[1], lt[16], lt[2], x] - 
         8*G[lt[17], lt[1], lt[16], lt[4], x] - 
         8*G[lt[17], lt[1], lt[16], lt[5], x] + 
         8*G[lt[17], lt[1], lt[16], lt[14], x] - 
         8*G[lt[17], lt[1], lt[16], lt[15], x] + 
         8*G[lt[17], lt[1], lt[17], lt[2], x] - 
         8*G[lt[17], lt[1], lt[17], lt[4], x] - 
         8*G[lt[17], lt[1], lt[17], lt[5], x] + 
         8*G[lt[17], lt[1], lt[17], lt[14], x] - 
         8*G[lt[17], lt[1], lt[17], lt[15], x] + 
         4*G[lt[17], lt[2], lt[1], lt[4], x] + 4*G[lt[17], lt[2], lt[1], 
           lt[5], x] - 2*G[lt[17], lt[2], lt[2], lt[2], x] - 
         2*G[lt[17], lt[2], lt[2], lt[4], x] - 2*G[lt[17], lt[2], lt[2], 
           lt[5], x] - 2*G[lt[17], lt[2], lt[2], lt[14], x] - 
         2*G[lt[17], lt[2], lt[3], lt[2], x] + 2*G[lt[17], lt[2], lt[3], 
           lt[4], x] + 2*G[lt[17], lt[2], lt[3], lt[5], x] - 
         2*G[lt[17], lt[2], lt[3], lt[14], x] - 
         4*G[lt[17], lt[2], lt[4], lt[4], x] - 4*G[lt[17], lt[2], lt[4], 
           lt[5], x] - 4*G[lt[17], lt[2], lt[5], lt[4], x] - 
         4*G[lt[17], lt[2], lt[5], lt[5], x] + 2*G[lt[17], lt[2], lt[13], 
           lt[2], x] - 2*G[lt[17], lt[2], lt[13], lt[4], x] - 
         2*G[lt[17], lt[2], lt[13], lt[5], x] + 
         2*G[lt[17], lt[2], lt[13], lt[14], x] - 
         2*G[lt[17], lt[2], lt[14], lt[2], x] + 
         2*G[lt[17], lt[2], lt[14], lt[4], x] + 
         2*G[lt[17], lt[2], lt[14], lt[5], x] - 
         2*G[lt[17], lt[2], lt[14], lt[14], x] + 
         4*G[lt[17], lt[3], lt[1], lt[4], x] + 4*G[lt[17], lt[3], lt[1], 
           lt[5], x] + 2*G[lt[17], lt[3], lt[2], lt[2], x] + 
         2*G[lt[17], lt[3], lt[2], lt[4], x] + 2*G[lt[17], lt[3], lt[2], 
           lt[5], x] + 2*G[lt[17], lt[3], lt[2], lt[14], x] + 
         2*G[lt[17], lt[3], lt[3], lt[2], x] - 2*G[lt[17], lt[3], lt[3], 
           lt[4], x] - 2*G[lt[17], lt[3], lt[3], lt[5], x] + 
         2*G[lt[17], lt[3], lt[3], lt[14], x] - 
         4*G[lt[17], lt[3], lt[4], lt[4], x] - 4*G[lt[17], lt[3], lt[4], 
           lt[5], x] - 4*G[lt[17], lt[3], lt[5], lt[4], x] - 
         4*G[lt[17], lt[3], lt[5], lt[5], x] - 2*G[lt[17], lt[3], lt[13], 
           lt[2], x] + 2*G[lt[17], lt[3], lt[13], lt[4], x] + 
         2*G[lt[17], lt[3], lt[13], lt[5], x] - 
         2*G[lt[17], lt[3], lt[13], lt[14], x] + 
         2*G[lt[17], lt[3], lt[14], lt[2], x] - 
         2*G[lt[17], lt[3], lt[14], lt[4], x] - 
         2*G[lt[17], lt[3], lt[14], lt[5], x] + 
         2*G[lt[17], lt[3], lt[14], lt[14], x] - 
         8*G[lt[17], lt[4], lt[1], lt[4], x] - 8*G[lt[17], lt[4], lt[1], 
           lt[5], x] + 8*G[lt[17], lt[4], lt[4], lt[4], x] + 
         8*G[lt[17], lt[4], lt[4], lt[5], x] + 8*G[lt[17], lt[4], lt[5], 
           lt[4], x] + 8*G[lt[17], lt[4], lt[5], lt[5], x] - 
         8*G[lt[17], lt[5], lt[1], lt[4], x] - 8*G[lt[17], lt[5], lt[1], 
           lt[5], x] + 8*G[lt[17], lt[5], lt[4], lt[4], x] + 
         8*G[lt[17], lt[5], lt[4], lt[5], x] + 8*G[lt[17], lt[5], lt[5], 
           lt[4], x] + 8*G[lt[17], lt[5], lt[5], lt[5], x] + 
         4*G[lt[17], lt[6], lt[2], lt[2], x] + 4*G[lt[17], lt[6], lt[2], 
           lt[14], x] + 4*G[lt[17], lt[6], lt[14], lt[2], x] + 
         4*G[lt[17], lt[6], lt[14], lt[14], x] - 
         4*G[lt[17], lt[6], lt[15], lt[15], x] - 
         2*G[lt[17], lt[11], lt[11], lt[15], x] - 
         2*G[lt[17], lt[11], lt[15], lt[15], x] + 
         4*G[lt[17], lt[13], lt[1], lt[4], x] + 
         4*G[lt[17], lt[13], lt[1], lt[5], x] + 
         2*G[lt[17], lt[13], lt[2], lt[2], x] - 
         2*G[lt[17], lt[13], lt[2], lt[4], x] - 
         2*G[lt[17], lt[13], lt[2], lt[5], x] + 
         2*G[lt[17], lt[13], lt[2], lt[14], x] - 
         2*G[lt[17], lt[13], lt[3], lt[2], x] + 
         2*G[lt[17], lt[13], lt[3], lt[4], x] + 
         2*G[lt[17], lt[13], lt[3], lt[5], x] - 
         2*G[lt[17], lt[13], lt[3], lt[14], x] - 
         4*G[lt[17], lt[13], lt[4], lt[4], x] - 
         4*G[lt[17], lt[13], lt[4], lt[5], x] - 
         4*G[lt[17], lt[13], lt[5], lt[4], x] - 
         4*G[lt[17], lt[13], lt[5], lt[5], x] + 2*G[lt[17], lt[13], lt[13], 
           lt[2], x] - 2*G[lt[17], lt[13], lt[13], lt[4], x] - 
         2*G[lt[17], lt[13], lt[13], lt[5], x] + 
         2*G[lt[17], lt[13], lt[13], lt[14], x] + 
         2*G[lt[17], lt[13], lt[14], lt[2], x] + 
         2*G[lt[17], lt[13], lt[14], lt[4], x] + 
         2*G[lt[17], lt[13], lt[14], lt[5], x] + 
         2*G[lt[17], lt[13], lt[14], lt[14], x] + 
         4*G[lt[17], lt[14], lt[1], lt[4], x] + 
         4*G[lt[17], lt[14], lt[1], lt[5], x] - 
         2*G[lt[17], lt[14], lt[2], lt[2], x] + 
         2*G[lt[17], lt[14], lt[2], lt[4], x] + 
         2*G[lt[17], lt[14], lt[2], lt[5], x] - 
         2*G[lt[17], lt[14], lt[2], lt[14], x] + 
         2*G[lt[17], lt[14], lt[3], lt[2], x] - 
         2*G[lt[17], lt[14], lt[3], lt[4], x] - 
         2*G[lt[17], lt[14], lt[3], lt[5], x] + 
         2*G[lt[17], lt[14], lt[3], lt[14], x] - 
         4*G[lt[17], lt[14], lt[4], lt[4], x] - 
         4*G[lt[17], lt[14], lt[4], lt[5], x] - 
         4*G[lt[17], lt[14], lt[5], lt[4], x] - 
         4*G[lt[17], lt[14], lt[5], lt[5], x] - 2*G[lt[17], lt[14], lt[13], 
           lt[2], x] + 2*G[lt[17], lt[14], lt[13], lt[4], x] + 
         2*G[lt[17], lt[14], lt[13], lt[5], x] - 
         2*G[lt[17], lt[14], lt[13], lt[14], x] - 
         2*G[lt[17], lt[14], lt[14], lt[2], x] - 
         2*G[lt[17], lt[14], lt[14], lt[4], x] - 
         2*G[lt[17], lt[14], lt[14], lt[5], x] - 
         2*G[lt[17], lt[14], lt[14], lt[14], x] - 
         2*G[lt[17], lt[15], lt[11], lt[15], x] + 
         2*G[lt[17], lt[15], lt[15], lt[15], x] - 
         8*G[lt[17], lt[16], lt[1], lt[4], x] - 
         8*G[lt[17], lt[16], lt[1], lt[5], x] - 
         4*G[lt[17], lt[16], lt[2], lt[2], x] - 
         4*G[lt[17], lt[16], lt[2], lt[4], x] - 
         4*G[lt[17], lt[16], lt[2], lt[5], x] - 
         4*G[lt[17], lt[16], lt[2], lt[14], x] + 
         4*G[lt[17], lt[16], lt[3], lt[2], x] - 
         4*G[lt[17], lt[16], lt[3], lt[4], x] - 
         4*G[lt[17], lt[16], lt[3], lt[5], x] + 
         4*G[lt[17], lt[16], lt[3], lt[14], x] + 
         8*G[lt[17], lt[16], lt[4], lt[4], x] + 
         8*G[lt[17], lt[16], lt[4], lt[5], x] + 
         8*G[lt[17], lt[16], lt[5], lt[4], x] + 
         8*G[lt[17], lt[16], lt[5], lt[5], x] + 
         8*G[lt[17], lt[16], lt[6], lt[2], x] + 
         8*G[lt[17], lt[16], lt[6], lt[14], x] - 
         8*G[lt[17], lt[16], lt[6], lt[15], x] - 
         4*G[lt[17], lt[16], lt[11], lt[15], x] + 
         4*G[lt[17], lt[16], lt[13], lt[2], x] - 
         4*G[lt[17], lt[16], lt[13], lt[4], x] - 
         4*G[lt[17], lt[16], lt[13], lt[5], x] + 
         4*G[lt[17], lt[16], lt[13], lt[14], x] - 
         4*G[lt[17], lt[16], lt[14], lt[2], x] - 
         4*G[lt[17], lt[16], lt[14], lt[4], x] - 
         4*G[lt[17], lt[16], lt[14], lt[5], x] - 
         4*G[lt[17], lt[16], lt[14], lt[14], x] + 
         4*G[lt[17], lt[16], lt[15], lt[15], x] - 
         8*G[lt[17], lt[16], lt[16], lt[2], x] + 
         8*G[lt[17], lt[16], lt[16], lt[4], x] + 
         8*G[lt[17], lt[16], lt[16], lt[5], x] - 
         8*G[lt[17], lt[16], lt[16], lt[14], x] + 
         8*G[lt[17], lt[16], lt[16], lt[15], x] - 
         8*G[lt[17], lt[16], lt[17], lt[2], x] + 
         8*G[lt[17], lt[16], lt[17], lt[4], x] + 
         8*G[lt[17], lt[16], lt[17], lt[5], x] - 
         8*G[lt[17], lt[16], lt[17], lt[14], x] + 
         8*G[lt[17], lt[16], lt[17], lt[15], x] - 
         8*G[lt[17], lt[17], lt[1], lt[4], x] - 
         8*G[lt[17], lt[17], lt[1], lt[5], x] - 
         4*G[lt[17], lt[17], lt[2], lt[2], x] - 
         4*G[lt[17], lt[17], lt[2], lt[4], x] - 
         4*G[lt[17], lt[17], lt[2], lt[5], x] - 
         4*G[lt[17], lt[17], lt[2], lt[14], x] + 
         4*G[lt[17], lt[17], lt[3], lt[2], x] - 
         4*G[lt[17], lt[17], lt[3], lt[4], x] - 
         4*G[lt[17], lt[17], lt[3], lt[5], x] + 
         4*G[lt[17], lt[17], lt[3], lt[14], x] + 
         8*G[lt[17], lt[17], lt[4], lt[4], x] + 
         8*G[lt[17], lt[17], lt[4], lt[5], x] + 
         8*G[lt[17], lt[17], lt[5], lt[4], x] + 
         8*G[lt[17], lt[17], lt[5], lt[5], x] + 
         8*G[lt[17], lt[17], lt[6], lt[2], x] + 
         8*G[lt[17], lt[17], lt[6], lt[14], x] - 
         8*G[lt[17], lt[17], lt[6], lt[15], x] - 
         4*G[lt[17], lt[17], lt[11], lt[15], x] + 
         4*G[lt[17], lt[17], lt[13], lt[2], x] - 
         4*G[lt[17], lt[17], lt[13], lt[4], x] - 
         4*G[lt[17], lt[17], lt[13], lt[5], x] + 
         4*G[lt[17], lt[17], lt[13], lt[14], x] - 
         4*G[lt[17], lt[17], lt[14], lt[2], x] - 
         4*G[lt[17], lt[17], lt[14], lt[4], x] - 
         4*G[lt[17], lt[17], lt[14], lt[5], x] - 
         4*G[lt[17], lt[17], lt[14], lt[14], x] + 
         4*G[lt[17], lt[17], lt[15], lt[15], x] - 
         8*G[lt[17], lt[17], lt[16], lt[2], x] + 
         8*G[lt[17], lt[17], lt[16], lt[4], x] + 
         8*G[lt[17], lt[17], lt[16], lt[5], x] - 
         8*G[lt[17], lt[17], lt[16], lt[14], x] + 
         8*G[lt[17], lt[17], lt[16], lt[15], x] - 
         8*G[lt[17], lt[17], lt[17], lt[2], x] + 
         8*G[lt[17], lt[17], lt[17], lt[4], x] + 
         8*G[lt[17], lt[17], lt[17], lt[5], x] - 
         8*G[lt[17], lt[17], lt[17], lt[14], x] + 
         8*G[lt[17], lt[17], lt[17], lt[15], x] - (Pi^2*G[lt[3], x]*Log[mm])/
          12 + (Pi^2*G[lt[4], x]*Log[mm])/12 + (Pi^2*G[lt[5], x]*Log[mm])/
          12 + (Pi^2*G[lt[11], x]*Log[mm])/12 - (Pi^2*G[lt[13], x]*Log[mm])/
          12 - G[lt[2], x]*G[0, 1, S45/mm]*Log[mm] + 
         G[lt[3], x]*G[0, 1, S45/mm]*Log[mm] - G[lt[11], x]*G[0, 1, S45/mm]*
          Log[mm] + G[lt[13], x]*G[0, 1, S45/mm]*Log[mm] - 
         G[lt[14], x]*G[0, 1, S45/mm]*Log[mm] + G[lt[15], x]*G[0, 1, S45/mm]*
          Log[mm] - 4*G[lt[1], lt[1], lt[3], x]*Log[mm] + 
         4*G[lt[1], lt[1], lt[4], x]*Log[mm] + 4*G[lt[1], lt[1], lt[5], x]*
          Log[mm] + 4*G[lt[1], lt[1], lt[11], x]*Log[mm] - 
         4*G[lt[1], lt[1], lt[13], x]*Log[mm] - 2*G[lt[1], lt[2], lt[3], x]*
          Log[mm] + 2*G[lt[1], lt[2], lt[4], x]*Log[mm] + 
         2*G[lt[1], lt[2], lt[5], x]*Log[mm] + 2*G[lt[1], lt[2], lt[13], x]*
          Log[mm] + 2*G[lt[1], lt[3], lt[3], x]*Log[mm] + 
         2*G[lt[1], lt[3], lt[4], x]*Log[mm] + 2*G[lt[1], lt[3], lt[5], x]*
          Log[mm] - 2*G[lt[1], lt[3], lt[13], x]*Log[mm] - 
         4*G[lt[1], lt[4], lt[4], x]*Log[mm] - 4*G[lt[1], lt[4], lt[5], x]*
          Log[mm] - 4*G[lt[1], lt[5], lt[4], x]*Log[mm] - 
         4*G[lt[1], lt[5], lt[5], x]*Log[mm] - 2*G[lt[1], lt[11], lt[11], x]*
          Log[mm] - 2*G[lt[1], lt[13], lt[3], x]*Log[mm] + 
         2*G[lt[1], lt[13], lt[4], x]*Log[mm] + 2*G[lt[1], lt[13], lt[5], x]*
          Log[mm] + 2*G[lt[1], lt[13], lt[13], x]*Log[mm] + 
         2*G[lt[1], lt[14], lt[3], x]*Log[mm] + 2*G[lt[1], lt[14], lt[4], x]*
          Log[mm] + 2*G[lt[1], lt[14], lt[5], x]*Log[mm] - 
         2*G[lt[1], lt[14], lt[13], x]*Log[mm] - 
         2*G[lt[1], lt[15], lt[11], x]*Log[mm] + 4*G[lt[1], lt[16], lt[3], x]*
          Log[mm] - 4*G[lt[1], lt[16], lt[4], x]*Log[mm] - 
         4*G[lt[1], lt[16], lt[5], x]*Log[mm] - 4*G[lt[1], lt[16], lt[11], x]*
          Log[mm] + 4*G[lt[1], lt[16], lt[13], x]*Log[mm] + 
         4*G[lt[1], lt[17], lt[3], x]*Log[mm] - 4*G[lt[1], lt[17], lt[4], x]*
          Log[mm] - 4*G[lt[1], lt[17], lt[5], x]*Log[mm] - 
         4*G[lt[1], lt[17], lt[11], x]*Log[mm] + 
         4*G[lt[1], lt[17], lt[13], x]*Log[mm] - 2*G[lt[2], lt[1], lt[3], x]*
          Log[mm] + 2*G[lt[2], lt[1], lt[4], x]*Log[mm] + 
         2*G[lt[2], lt[1], lt[5], x]*Log[mm] + 2*G[lt[2], lt[1], lt[13], x]*
          Log[mm] + G[lt[2], lt[2], lt[3], x]*Log[mm] - 
         G[lt[2], lt[2], lt[4], x]*Log[mm] - G[lt[2], lt[2], lt[5], x]*
          Log[mm] - G[lt[2], lt[2], lt[13], x]*Log[mm] + 
         G[lt[2], lt[3], lt[3], x]*Log[mm] + G[lt[2], lt[3], lt[4], x]*
          Log[mm] + G[lt[2], lt[3], lt[5], x]*Log[mm] - 
         G[lt[2], lt[3], lt[13], x]*Log[mm] - 2*G[lt[2], lt[4], lt[4], x]*
          Log[mm] - 2*G[lt[2], lt[4], lt[5], x]*Log[mm] - 
         2*G[lt[2], lt[5], lt[4], x]*Log[mm] - 2*G[lt[2], lt[5], lt[5], x]*
          Log[mm] + G[lt[2], lt[13], lt[3], x]*Log[mm] - 
         G[lt[2], lt[13], lt[4], x]*Log[mm] - G[lt[2], lt[13], lt[5], x]*
          Log[mm] - G[lt[2], lt[13], lt[13], x]*Log[mm] + 
         G[lt[2], lt[14], lt[3], x]*Log[mm] + G[lt[2], lt[14], lt[4], x]*
          Log[mm] + G[lt[2], lt[14], lt[5], x]*Log[mm] - 
         G[lt[2], lt[14], lt[13], x]*Log[mm] + 2*G[lt[3], lt[1], lt[3], x]*
          Log[mm] + 2*G[lt[3], lt[1], lt[4], x]*Log[mm] + 
         2*G[lt[3], lt[1], lt[5], x]*Log[mm] - 2*G[lt[3], lt[1], lt[13], x]*
          Log[mm] - G[lt[3], lt[2], lt[3], x]*Log[mm] + 
         G[lt[3], lt[2], lt[4], x]*Log[mm] + G[lt[3], lt[2], lt[5], x]*
          Log[mm] + G[lt[3], lt[2], lt[13], x]*Log[mm] - 
         G[lt[3], lt[3], lt[3], x]*Log[mm] - G[lt[3], lt[3], lt[4], x]*
          Log[mm] - G[lt[3], lt[3], lt[5], x]*Log[mm] + 
         G[lt[3], lt[3], lt[13], x]*Log[mm] - 2*G[lt[3], lt[4], lt[4], x]*
          Log[mm] - 2*G[lt[3], lt[4], lt[5], x]*Log[mm] - 
         2*G[lt[3], lt[5], lt[4], x]*Log[mm] - 2*G[lt[3], lt[5], lt[5], x]*
          Log[mm] - G[lt[3], lt[13], lt[3], x]*Log[mm] + 
         G[lt[3], lt[13], lt[4], x]*Log[mm] + G[lt[3], lt[13], lt[5], x]*
          Log[mm] + G[lt[3], lt[13], lt[13], x]*Log[mm] - 
         G[lt[3], lt[14], lt[3], x]*Log[mm] - G[lt[3], lt[14], lt[4], x]*
          Log[mm] - G[lt[3], lt[14], lt[5], x]*Log[mm] + 
         G[lt[3], lt[14], lt[13], x]*Log[mm] - 4*G[lt[4], lt[1], lt[4], x]*
          Log[mm] - 4*G[lt[4], lt[1], lt[5], x]*Log[mm] + 
         4*G[lt[4], lt[4], lt[4], x]*Log[mm] + 4*G[lt[4], lt[4], lt[5], x]*
          Log[mm] + 4*G[lt[4], lt[5], lt[4], x]*Log[mm] + 
         4*G[lt[4], lt[5], lt[5], x]*Log[mm] - 4*G[lt[5], lt[1], lt[4], x]*
          Log[mm] - 4*G[lt[5], lt[1], lt[5], x]*Log[mm] + 
         4*G[lt[5], lt[4], lt[4], x]*Log[mm] + 4*G[lt[5], lt[4], lt[5], x]*
          Log[mm] + 4*G[lt[5], lt[5], lt[4], x]*Log[mm] + 
         4*G[lt[5], lt[5], lt[5], x]*Log[mm] - 2*G[lt[11], lt[1], lt[11], x]*
          Log[mm] + G[lt[11], lt[11], lt[11], x]*Log[mm] + 
         G[lt[11], lt[15], lt[11], x]*Log[mm] - 2*G[lt[13], lt[1], lt[3], x]*
          Log[mm] + 2*G[lt[13], lt[1], lt[4], x]*Log[mm] + 
         2*G[lt[13], lt[1], lt[5], x]*Log[mm] + 2*G[lt[13], lt[1], lt[13], x]*
          Log[mm] + G[lt[13], lt[2], lt[3], x]*Log[mm] - 
         G[lt[13], lt[2], lt[4], x]*Log[mm] - G[lt[13], lt[2], lt[5], x]*
          Log[mm] - G[lt[13], lt[2], lt[13], x]*Log[mm] + 
         G[lt[13], lt[3], lt[3], x]*Log[mm] + G[lt[13], lt[3], lt[4], x]*
          Log[mm] + G[lt[13], lt[3], lt[5], x]*Log[mm] - 
         G[lt[13], lt[3], lt[13], x]*Log[mm] - 2*G[lt[13], lt[4], lt[4], x]*
          Log[mm] - 2*G[lt[13], lt[4], lt[5], x]*Log[mm] - 
         2*G[lt[13], lt[5], lt[4], x]*Log[mm] - 2*G[lt[13], lt[5], lt[5], x]*
          Log[mm] + G[lt[13], lt[13], lt[3], x]*Log[mm] - 
         G[lt[13], lt[13], lt[4], x]*Log[mm] - G[lt[13], lt[13], lt[5], x]*
          Log[mm] - G[lt[13], lt[13], lt[13], x]*Log[mm] + 
         G[lt[13], lt[14], lt[3], x]*Log[mm] + G[lt[13], lt[14], lt[4], x]*
          Log[mm] + G[lt[13], lt[14], lt[5], x]*Log[mm] - 
         G[lt[13], lt[14], lt[13], x]*Log[mm] + 2*G[lt[14], lt[1], lt[3], x]*
          Log[mm] + 2*G[lt[14], lt[1], lt[4], x]*Log[mm] + 
         2*G[lt[14], lt[1], lt[5], x]*Log[mm] - 2*G[lt[14], lt[1], lt[13], x]*
          Log[mm] - G[lt[14], lt[2], lt[3], x]*Log[mm] + 
         G[lt[14], lt[2], lt[4], x]*Log[mm] + G[lt[14], lt[2], lt[5], x]*
          Log[mm] + G[lt[14], lt[2], lt[13], x]*Log[mm] - 
         G[lt[14], lt[3], lt[3], x]*Log[mm] - G[lt[14], lt[3], lt[4], x]*
          Log[mm] - G[lt[14], lt[3], lt[5], x]*Log[mm] + 
         G[lt[14], lt[3], lt[13], x]*Log[mm] - 2*G[lt[14], lt[4], lt[4], x]*
          Log[mm] - 2*G[lt[14], lt[4], lt[5], x]*Log[mm] - 
         2*G[lt[14], lt[5], lt[4], x]*Log[mm] - 2*G[lt[14], lt[5], lt[5], x]*
          Log[mm] - G[lt[14], lt[13], lt[3], x]*Log[mm] + 
         G[lt[14], lt[13], lt[4], x]*Log[mm] + G[lt[14], lt[13], lt[5], x]*
          Log[mm] + G[lt[14], lt[13], lt[13], x]*Log[mm] - 
         G[lt[14], lt[14], lt[3], x]*Log[mm] - G[lt[14], lt[14], lt[4], x]*
          Log[mm] - G[lt[14], lt[14], lt[5], x]*Log[mm] + 
         G[lt[14], lt[14], lt[13], x]*Log[mm] - 2*G[lt[15], lt[1], lt[11], x]*
          Log[mm] + G[lt[15], lt[11], lt[11], x]*Log[mm] + 
         G[lt[15], lt[15], lt[11], x]*Log[mm] + 4*G[lt[16], lt[1], lt[3], x]*
          Log[mm] - 4*G[lt[16], lt[1], lt[4], x]*Log[mm] - 
         4*G[lt[16], lt[1], lt[5], x]*Log[mm] - 4*G[lt[16], lt[1], lt[11], x]*
          Log[mm] + 4*G[lt[16], lt[1], lt[13], x]*Log[mm] + 
         2*G[lt[16], lt[2], lt[3], x]*Log[mm] - 2*G[lt[16], lt[2], lt[4], x]*
          Log[mm] - 2*G[lt[16], lt[2], lt[5], x]*Log[mm] - 
         2*G[lt[16], lt[2], lt[13], x]*Log[mm] - 2*G[lt[16], lt[3], lt[3], x]*
          Log[mm] - 2*G[lt[16], lt[3], lt[4], x]*Log[mm] - 
         2*G[lt[16], lt[3], lt[5], x]*Log[mm] + 2*G[lt[16], lt[3], lt[13], x]*
          Log[mm] + 4*G[lt[16], lt[4], lt[4], x]*Log[mm] + 
         4*G[lt[16], lt[4], lt[5], x]*Log[mm] + 4*G[lt[16], lt[5], lt[4], x]*
          Log[mm] + 4*G[lt[16], lt[5], lt[5], x]*Log[mm] + 
         2*G[lt[16], lt[11], lt[11], x]*Log[mm] + 
         2*G[lt[16], lt[13], lt[3], x]*Log[mm] - 
         2*G[lt[16], lt[13], lt[4], x]*Log[mm] - 
         2*G[lt[16], lt[13], lt[5], x]*Log[mm] - 
         2*G[lt[16], lt[13], lt[13], x]*Log[mm] - 
         2*G[lt[16], lt[14], lt[3], x]*Log[mm] - 
         2*G[lt[16], lt[14], lt[4], x]*Log[mm] - 
         2*G[lt[16], lt[14], lt[5], x]*Log[mm] + 
         2*G[lt[16], lt[14], lt[13], x]*Log[mm] + 
         2*G[lt[16], lt[15], lt[11], x]*Log[mm] - 
         4*G[lt[16], lt[16], lt[3], x]*Log[mm] + 
         4*G[lt[16], lt[16], lt[4], x]*Log[mm] + 
         4*G[lt[16], lt[16], lt[5], x]*Log[mm] + 
         4*G[lt[16], lt[16], lt[11], x]*Log[mm] - 
         4*G[lt[16], lt[16], lt[13], x]*Log[mm] - 
         4*G[lt[16], lt[17], lt[3], x]*Log[mm] + 
         4*G[lt[16], lt[17], lt[4], x]*Log[mm] + 
         4*G[lt[16], lt[17], lt[5], x]*Log[mm] + 
         4*G[lt[16], lt[17], lt[11], x]*Log[mm] - 
         4*G[lt[16], lt[17], lt[13], x]*Log[mm] + 
         4*G[lt[17], lt[1], lt[3], x]*Log[mm] - 4*G[lt[17], lt[1], lt[4], x]*
          Log[mm] - 4*G[lt[17], lt[1], lt[5], x]*Log[mm] - 
         4*G[lt[17], lt[1], lt[11], x]*Log[mm] + 
         4*G[lt[17], lt[1], lt[13], x]*Log[mm] + 2*G[lt[17], lt[2], lt[3], x]*
          Log[mm] - 2*G[lt[17], lt[2], lt[4], x]*Log[mm] - 
         2*G[lt[17], lt[2], lt[5], x]*Log[mm] - 2*G[lt[17], lt[2], lt[13], x]*
          Log[mm] - 2*G[lt[17], lt[3], lt[3], x]*Log[mm] - 
         2*G[lt[17], lt[3], lt[4], x]*Log[mm] - 2*G[lt[17], lt[3], lt[5], x]*
          Log[mm] + 2*G[lt[17], lt[3], lt[13], x]*Log[mm] + 
         4*G[lt[17], lt[4], lt[4], x]*Log[mm] + 4*G[lt[17], lt[4], lt[5], x]*
          Log[mm] + 4*G[lt[17], lt[5], lt[4], x]*Log[mm] + 
         4*G[lt[17], lt[5], lt[5], x]*Log[mm] + 2*G[lt[17], lt[11], lt[11], 
           x]*Log[mm] + 2*G[lt[17], lt[13], lt[3], x]*Log[mm] - 
         2*G[lt[17], lt[13], lt[4], x]*Log[mm] - 
         2*G[lt[17], lt[13], lt[5], x]*Log[mm] - 
         2*G[lt[17], lt[13], lt[13], x]*Log[mm] - 
         2*G[lt[17], lt[14], lt[3], x]*Log[mm] - 
         2*G[lt[17], lt[14], lt[4], x]*Log[mm] - 
         2*G[lt[17], lt[14], lt[5], x]*Log[mm] + 
         2*G[lt[17], lt[14], lt[13], x]*Log[mm] + 
         2*G[lt[17], lt[15], lt[11], x]*Log[mm] - 
         4*G[lt[17], lt[16], lt[3], x]*Log[mm] + 
         4*G[lt[17], lt[16], lt[4], x]*Log[mm] + 
         4*G[lt[17], lt[16], lt[5], x]*Log[mm] + 
         4*G[lt[17], lt[16], lt[11], x]*Log[mm] - 
         4*G[lt[17], lt[16], lt[13], x]*Log[mm] - 
         4*G[lt[17], lt[17], lt[3], x]*Log[mm] + 
         4*G[lt[17], lt[17], lt[4], x]*Log[mm] + 
         4*G[lt[17], lt[17], lt[5], x]*Log[mm] + 
         4*G[lt[17], lt[17], lt[11], x]*Log[mm] - 
         4*G[lt[17], lt[17], lt[13], x]*Log[mm] + G[lt[1], lt[3], x]*
          Log[mm]^2 - G[lt[1], lt[4], x]*Log[mm]^2 - G[lt[1], lt[5], x]*
          Log[mm]^2 - G[lt[1], lt[11], x]*Log[mm]^2 + G[lt[1], lt[13], x]*
          Log[mm]^2 + (G[lt[2], lt[3], x]*Log[mm]^2)/2 - 
         (G[lt[2], lt[4], x]*Log[mm]^2)/2 - (G[lt[2], lt[5], x]*Log[mm]^2)/
          2 - (G[lt[2], lt[13], x]*Log[mm]^2)/2 - 
         (G[lt[3], lt[3], x]*Log[mm]^2)/2 - (G[lt[3], lt[4], x]*Log[mm]^2)/
          2 - (G[lt[3], lt[5], x]*Log[mm]^2)/2 + 
         (G[lt[3], lt[13], x]*Log[mm]^2)/2 + G[lt[4], lt[4], x]*Log[mm]^2 + 
         G[lt[4], lt[5], x]*Log[mm]^2 + G[lt[5], lt[4], x]*Log[mm]^2 + 
         G[lt[5], lt[5], x]*Log[mm]^2 + (G[lt[11], lt[11], x]*Log[mm]^2)/2 + 
         (G[lt[13], lt[3], x]*Log[mm]^2)/2 - (G[lt[13], lt[4], x]*Log[mm]^2)/
          2 - (G[lt[13], lt[5], x]*Log[mm]^2)/2 - 
         (G[lt[13], lt[13], x]*Log[mm]^2)/2 - (G[lt[14], lt[3], x]*Log[mm]^2)/
          2 - (G[lt[14], lt[4], x]*Log[mm]^2)/2 - 
         (G[lt[14], lt[5], x]*Log[mm]^2)/2 + (G[lt[14], lt[13], x]*Log[mm]^2)/
          2 + (G[lt[15], lt[11], x]*Log[mm]^2)/2 - G[lt[16], lt[3], x]*
          Log[mm]^2 + G[lt[16], lt[4], x]*Log[mm]^2 + G[lt[16], lt[5], x]*
          Log[mm]^2 + G[lt[16], lt[11], x]*Log[mm]^2 - G[lt[16], lt[13], x]*
          Log[mm]^2 - G[lt[17], lt[3], x]*Log[mm]^2 + G[lt[17], lt[4], x]*
          Log[mm]^2 + G[lt[17], lt[5], x]*Log[mm]^2 + G[lt[17], lt[11], x]*
          Log[mm]^2 - G[lt[17], lt[13], x]*Log[mm]^2 - 
         (G[lt[3], x]*Log[mm]^3)/6 + (G[lt[4], x]*Log[mm]^3)/6 + 
         (G[lt[5], x]*Log[mm]^3)/6 + (G[lt[11], x]*Log[mm]^3)/6 - 
         (G[lt[13], x]*Log[mm]^3)/6 + (Pi^2*G[lt[2], x]*Log[(mm - S45)/mm])/
          12 - (Pi^2*G[lt[3], x]*Log[(mm - S45)/mm])/12 + 
         (Pi^2*G[lt[11], x]*Log[(mm - S45)/mm])/12 - 
         (Pi^2*G[lt[13], x]*Log[(mm - S45)/mm])/12 + 
         (Pi^2*G[lt[14], x]*Log[(mm - S45)/mm])/12 - 
         (Pi^2*G[lt[15], x]*Log[(mm - S45)/mm])/12 - 2*G[lt[2], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] + 2*G[lt[3], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] - 2*G[lt[11], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] + 2*G[lt[13], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] - 2*G[lt[14], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] + 2*G[lt[15], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] - 2*G[lt[2], x]*
          G[0, 1, S45/mm]*Log[(mm - S45)/mm] + 2*G[lt[3], x]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] - 2*G[lt[11], x]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] + 2*G[lt[13], x]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] - 2*G[lt[14], x]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] + 2*G[lt[15], x]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] + 4*G[lt[1], lt[1], lt[2], x]*
          Log[(mm - S45)/mm] - 4*G[lt[1], lt[1], lt[3], x]*
          Log[(mm - S45)/mm] + 4*G[lt[1], lt[1], lt[11], x]*
          Log[(mm - S45)/mm] - 4*G[lt[1], lt[1], lt[13], x]*
          Log[(mm - S45)/mm] + 4*G[lt[1], lt[1], lt[14], x]*
          Log[(mm - S45)/mm] - 4*G[lt[1], lt[1], lt[15], x]*
          Log[(mm - S45)/mm] - 2*G[lt[1], lt[2], lt[2], x]*
          Log[(mm - S45)/mm] - 2*G[lt[1], lt[2], lt[3], x]*
          Log[(mm - S45)/mm] + 2*G[lt[1], lt[2], lt[13], x]*
          Log[(mm - S45)/mm] + 2*G[lt[1], lt[2], lt[14], x]*
          Log[(mm - S45)/mm] + 2*G[lt[1], lt[3], lt[2], x]*
          Log[(mm - S45)/mm] + 2*G[lt[1], lt[3], lt[3], x]*
          Log[(mm - S45)/mm] - 2*G[lt[1], lt[3], lt[13], x]*
          Log[(mm - S45)/mm] - 2*G[lt[1], lt[3], lt[14], x]*
          Log[(mm - S45)/mm] - 2*G[lt[1], lt[11], lt[11], x]*
          Log[(mm - S45)/mm] + 2*G[lt[1], lt[11], lt[15], x]*
          Log[(mm - S45)/mm] - 2*G[lt[1], lt[13], lt[2], x]*
          Log[(mm - S45)/mm] - 2*G[lt[1], lt[13], lt[3], x]*
          Log[(mm - S45)/mm] + 2*G[lt[1], lt[13], lt[13], x]*
          Log[(mm - S45)/mm] + 2*G[lt[1], lt[13], lt[14], x]*
          Log[(mm - S45)/mm] + 2*G[lt[1], lt[14], lt[2], x]*
          Log[(mm - S45)/mm] + 2*G[lt[1], lt[14], lt[3], x]*
          Log[(mm - S45)/mm] - 2*G[lt[1], lt[14], lt[13], x]*
          Log[(mm - S45)/mm] - 2*G[lt[1], lt[14], lt[14], x]*
          Log[(mm - S45)/mm] - 2*G[lt[1], lt[15], lt[11], x]*
          Log[(mm - S45)/mm] + 2*G[lt[1], lt[15], lt[15], x]*
          Log[(mm - S45)/mm] - 4*G[lt[1], lt[16], lt[2], x]*
          Log[(mm - S45)/mm] + 4*G[lt[1], lt[16], lt[3], x]*
          Log[(mm - S45)/mm] - 4*G[lt[1], lt[16], lt[11], x]*
          Log[(mm - S45)/mm] + 4*G[lt[1], lt[16], lt[13], x]*
          Log[(mm - S45)/mm] - 4*G[lt[1], lt[16], lt[14], x]*
          Log[(mm - S45)/mm] + 4*G[lt[1], lt[16], lt[15], x]*
          Log[(mm - S45)/mm] - 4*G[lt[1], lt[17], lt[2], x]*
          Log[(mm - S45)/mm] + 4*G[lt[1], lt[17], lt[3], x]*
          Log[(mm - S45)/mm] - 4*G[lt[1], lt[17], lt[11], x]*
          Log[(mm - S45)/mm] + 4*G[lt[1], lt[17], lt[13], x]*
          Log[(mm - S45)/mm] - 4*G[lt[1], lt[17], lt[14], x]*
          Log[(mm - S45)/mm] + 4*G[lt[1], lt[17], lt[15], x]*
          Log[(mm - S45)/mm] - 2*G[lt[2], lt[1], lt[2], x]*
          Log[(mm - S45)/mm] - 2*G[lt[2], lt[1], lt[3], x]*
          Log[(mm - S45)/mm] + 2*G[lt[2], lt[1], lt[13], x]*
          Log[(mm - S45)/mm] + 2*G[lt[2], lt[1], lt[14], x]*
          Log[(mm - S45)/mm] + G[lt[2], lt[2], lt[2], x]*Log[(mm - S45)/mm] + 
         G[lt[2], lt[2], lt[3], x]*Log[(mm - S45)/mm] - 
         G[lt[2], lt[2], lt[13], x]*Log[(mm - S45)/mm] - 
         G[lt[2], lt[2], lt[14], x]*Log[(mm - S45)/mm] + 
         G[lt[2], lt[3], lt[2], x]*Log[(mm - S45)/mm] + 
         G[lt[2], lt[3], lt[3], x]*Log[(mm - S45)/mm] - 
         G[lt[2], lt[3], lt[13], x]*Log[(mm - S45)/mm] - 
         G[lt[2], lt[3], lt[14], x]*Log[(mm - S45)/mm] + 
         G[lt[2], lt[13], lt[2], x]*Log[(mm - S45)/mm] + 
         G[lt[2], lt[13], lt[3], x]*Log[(mm - S45)/mm] - 
         G[lt[2], lt[13], lt[13], x]*Log[(mm - S45)/mm] - 
         G[lt[2], lt[13], lt[14], x]*Log[(mm - S45)/mm] + 
         G[lt[2], lt[14], lt[2], x]*Log[(mm - S45)/mm] + 
         G[lt[2], lt[14], lt[3], x]*Log[(mm - S45)/mm] - 
         G[lt[2], lt[14], lt[13], x]*Log[(mm - S45)/mm] - 
         G[lt[2], lt[14], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[3], lt[1], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[3], lt[1], lt[3], x]*Log[(mm - S45)/mm] - 
         2*G[lt[3], lt[1], lt[13], x]*Log[(mm - S45)/mm] - 
         2*G[lt[3], lt[1], lt[14], x]*Log[(mm - S45)/mm] - 
         G[lt[3], lt[2], lt[2], x]*Log[(mm - S45)/mm] - 
         G[lt[3], lt[2], lt[3], x]*Log[(mm - S45)/mm] + 
         G[lt[3], lt[2], lt[13], x]*Log[(mm - S45)/mm] + 
         G[lt[3], lt[2], lt[14], x]*Log[(mm - S45)/mm] - 
         G[lt[3], lt[3], lt[2], x]*Log[(mm - S45)/mm] - 
         G[lt[3], lt[3], lt[3], x]*Log[(mm - S45)/mm] + 
         G[lt[3], lt[3], lt[13], x]*Log[(mm - S45)/mm] + 
         G[lt[3], lt[3], lt[14], x]*Log[(mm - S45)/mm] - 
         G[lt[3], lt[13], lt[2], x]*Log[(mm - S45)/mm] - 
         G[lt[3], lt[13], lt[3], x]*Log[(mm - S45)/mm] + 
         G[lt[3], lt[13], lt[13], x]*Log[(mm - S45)/mm] + 
         G[lt[3], lt[13], lt[14], x]*Log[(mm - S45)/mm] - 
         G[lt[3], lt[14], lt[2], x]*Log[(mm - S45)/mm] - 
         G[lt[3], lt[14], lt[3], x]*Log[(mm - S45)/mm] + 
         G[lt[3], lt[14], lt[13], x]*Log[(mm - S45)/mm] + 
         G[lt[3], lt[14], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[11], lt[1], lt[11], x]*Log[(mm - S45)/mm] + 
         2*G[lt[11], lt[1], lt[15], x]*Log[(mm - S45)/mm] + 
         G[lt[11], lt[11], lt[11], x]*Log[(mm - S45)/mm] - 
         G[lt[11], lt[11], lt[15], x]*Log[(mm - S45)/mm] + 
         G[lt[11], lt[15], lt[11], x]*Log[(mm - S45)/mm] - 
         G[lt[11], lt[15], lt[15], x]*Log[(mm - S45)/mm] - 
         2*G[lt[13], lt[1], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[13], lt[1], lt[3], x]*Log[(mm - S45)/mm] + 
         2*G[lt[13], lt[1], lt[13], x]*Log[(mm - S45)/mm] + 
         2*G[lt[13], lt[1], lt[14], x]*Log[(mm - S45)/mm] + 
         G[lt[13], lt[2], lt[2], x]*Log[(mm - S45)/mm] + 
         G[lt[13], lt[2], lt[3], x]*Log[(mm - S45)/mm] - 
         G[lt[13], lt[2], lt[13], x]*Log[(mm - S45)/mm] - 
         G[lt[13], lt[2], lt[14], x]*Log[(mm - S45)/mm] + 
         G[lt[13], lt[3], lt[2], x]*Log[(mm - S45)/mm] + 
         G[lt[13], lt[3], lt[3], x]*Log[(mm - S45)/mm] - 
         G[lt[13], lt[3], lt[13], x]*Log[(mm - S45)/mm] - 
         G[lt[13], lt[3], lt[14], x]*Log[(mm - S45)/mm] + 
         G[lt[13], lt[13], lt[2], x]*Log[(mm - S45)/mm] + 
         G[lt[13], lt[13], lt[3], x]*Log[(mm - S45)/mm] - 
         G[lt[13], lt[13], lt[13], x]*Log[(mm - S45)/mm] - 
         G[lt[13], lt[13], lt[14], x]*Log[(mm - S45)/mm] + 
         G[lt[13], lt[14], lt[2], x]*Log[(mm - S45)/mm] + 
         G[lt[13], lt[14], lt[3], x]*Log[(mm - S45)/mm] - 
         G[lt[13], lt[14], lt[13], x]*Log[(mm - S45)/mm] - 
         G[lt[13], lt[14], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[14], lt[1], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[14], lt[1], lt[3], x]*Log[(mm - S45)/mm] - 
         2*G[lt[14], lt[1], lt[13], x]*Log[(mm - S45)/mm] - 
         2*G[lt[14], lt[1], lt[14], x]*Log[(mm - S45)/mm] - 
         G[lt[14], lt[2], lt[2], x]*Log[(mm - S45)/mm] - 
         G[lt[14], lt[2], lt[3], x]*Log[(mm - S45)/mm] + 
         G[lt[14], lt[2], lt[13], x]*Log[(mm - S45)/mm] + 
         G[lt[14], lt[2], lt[14], x]*Log[(mm - S45)/mm] - 
         G[lt[14], lt[3], lt[2], x]*Log[(mm - S45)/mm] - 
         G[lt[14], lt[3], lt[3], x]*Log[(mm - S45)/mm] + 
         G[lt[14], lt[3], lt[13], x]*Log[(mm - S45)/mm] + 
         G[lt[14], lt[3], lt[14], x]*Log[(mm - S45)/mm] - 
         G[lt[14], lt[13], lt[2], x]*Log[(mm - S45)/mm] - 
         G[lt[14], lt[13], lt[3], x]*Log[(mm - S45)/mm] + 
         G[lt[14], lt[13], lt[13], x]*Log[(mm - S45)/mm] + 
         G[lt[14], lt[13], lt[14], x]*Log[(mm - S45)/mm] - 
         G[lt[14], lt[14], lt[2], x]*Log[(mm - S45)/mm] - 
         G[lt[14], lt[14], lt[3], x]*Log[(mm - S45)/mm] + 
         G[lt[14], lt[14], lt[13], x]*Log[(mm - S45)/mm] + 
         G[lt[14], lt[14], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[15], lt[1], lt[11], x]*Log[(mm - S45)/mm] + 
         2*G[lt[15], lt[1], lt[15], x]*Log[(mm - S45)/mm] + 
         G[lt[15], lt[11], lt[11], x]*Log[(mm - S45)/mm] - 
         G[lt[15], lt[11], lt[15], x]*Log[(mm - S45)/mm] + 
         G[lt[15], lt[15], lt[11], x]*Log[(mm - S45)/mm] - 
         G[lt[15], lt[15], lt[15], x]*Log[(mm - S45)/mm] - 
         4*G[lt[16], lt[1], lt[2], x]*Log[(mm - S45)/mm] + 
         4*G[lt[16], lt[1], lt[3], x]*Log[(mm - S45)/mm] - 
         4*G[lt[16], lt[1], lt[11], x]*Log[(mm - S45)/mm] + 
         4*G[lt[16], lt[1], lt[13], x]*Log[(mm - S45)/mm] - 
         4*G[lt[16], lt[1], lt[14], x]*Log[(mm - S45)/mm] + 
         4*G[lt[16], lt[1], lt[15], x]*Log[(mm - S45)/mm] + 
         2*G[lt[16], lt[2], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[16], lt[2], lt[3], x]*Log[(mm - S45)/mm] - 
         2*G[lt[16], lt[2], lt[13], x]*Log[(mm - S45)/mm] - 
         2*G[lt[16], lt[2], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[16], lt[3], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[16], lt[3], lt[3], x]*Log[(mm - S45)/mm] + 
         2*G[lt[16], lt[3], lt[13], x]*Log[(mm - S45)/mm] + 
         2*G[lt[16], lt[3], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[16], lt[11], lt[11], x]*Log[(mm - S45)/mm] - 
         2*G[lt[16], lt[11], lt[15], x]*Log[(mm - S45)/mm] + 
         2*G[lt[16], lt[13], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[16], lt[13], lt[3], x]*Log[(mm - S45)/mm] - 
         2*G[lt[16], lt[13], lt[13], x]*Log[(mm - S45)/mm] - 
         2*G[lt[16], lt[13], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[16], lt[14], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[16], lt[14], lt[3], x]*Log[(mm - S45)/mm] + 
         2*G[lt[16], lt[14], lt[13], x]*Log[(mm - S45)/mm] + 
         2*G[lt[16], lt[14], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[16], lt[15], lt[11], x]*Log[(mm - S45)/mm] - 
         2*G[lt[16], lt[15], lt[15], x]*Log[(mm - S45)/mm] + 
         4*G[lt[16], lt[16], lt[2], x]*Log[(mm - S45)/mm] - 
         4*G[lt[16], lt[16], lt[3], x]*Log[(mm - S45)/mm] + 
         4*G[lt[16], lt[16], lt[11], x]*Log[(mm - S45)/mm] - 
         4*G[lt[16], lt[16], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[16], lt[16], lt[14], x]*Log[(mm - S45)/mm] - 
         4*G[lt[16], lt[16], lt[15], x]*Log[(mm - S45)/mm] + 
         4*G[lt[16], lt[17], lt[2], x]*Log[(mm - S45)/mm] - 
         4*G[lt[16], lt[17], lt[3], x]*Log[(mm - S45)/mm] + 
         4*G[lt[16], lt[17], lt[11], x]*Log[(mm - S45)/mm] - 
         4*G[lt[16], lt[17], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[16], lt[17], lt[14], x]*Log[(mm - S45)/mm] - 
         4*G[lt[16], lt[17], lt[15], x]*Log[(mm - S45)/mm] - 
         4*G[lt[17], lt[1], lt[2], x]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[1], lt[3], x]*Log[(mm - S45)/mm] - 
         4*G[lt[17], lt[1], lt[11], x]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[1], lt[13], x]*Log[(mm - S45)/mm] - 
         4*G[lt[17], lt[1], lt[14], x]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[1], lt[15], x]*Log[(mm - S45)/mm] + 
         2*G[lt[17], lt[2], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[17], lt[2], lt[3], x]*Log[(mm - S45)/mm] - 
         2*G[lt[17], lt[2], lt[13], x]*Log[(mm - S45)/mm] - 
         2*G[lt[17], lt[2], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[17], lt[3], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[17], lt[3], lt[3], x]*Log[(mm - S45)/mm] + 
         2*G[lt[17], lt[3], lt[13], x]*Log[(mm - S45)/mm] + 
         2*G[lt[17], lt[3], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[17], lt[11], lt[11], x]*Log[(mm - S45)/mm] - 
         2*G[lt[17], lt[11], lt[15], x]*Log[(mm - S45)/mm] + 
         2*G[lt[17], lt[13], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[17], lt[13], lt[3], x]*Log[(mm - S45)/mm] - 
         2*G[lt[17], lt[13], lt[13], x]*Log[(mm - S45)/mm] - 
         2*G[lt[17], lt[13], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[17], lt[14], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[17], lt[14], lt[3], x]*Log[(mm - S45)/mm] + 
         2*G[lt[17], lt[14], lt[13], x]*Log[(mm - S45)/mm] + 
         2*G[lt[17], lt[14], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[17], lt[15], lt[11], x]*Log[(mm - S45)/mm] - 
         2*G[lt[17], lt[15], lt[15], x]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[16], lt[2], x]*Log[(mm - S45)/mm] - 
         4*G[lt[17], lt[16], lt[3], x]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[16], lt[11], x]*Log[(mm - S45)/mm] - 
         4*G[lt[17], lt[16], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[16], lt[14], x]*Log[(mm - S45)/mm] - 
         4*G[lt[17], lt[16], lt[15], x]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[17], lt[2], x]*Log[(mm - S45)/mm] - 
         4*G[lt[17], lt[17], lt[3], x]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[17], lt[11], x]*Log[(mm - S45)/mm] - 
         4*G[lt[17], lt[17], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[17], lt[17], lt[14], x]*Log[(mm - S45)/mm] - 
         4*G[lt[17], lt[17], lt[15], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[2], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[3], x]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[11], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[13], x]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[14], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[15], x]*Log[mm]*Log[(mm - S45)/mm] + 
         G[lt[2], lt[2], x]*Log[mm]*Log[(mm - S45)/mm] + 
         G[lt[2], lt[3], x]*Log[mm]*Log[(mm - S45)/mm] - 
         G[lt[2], lt[13], x]*Log[mm]*Log[(mm - S45)/mm] - 
         G[lt[2], lt[14], x]*Log[mm]*Log[(mm - S45)/mm] - 
         G[lt[3], lt[2], x]*Log[mm]*Log[(mm - S45)/mm] - 
         G[lt[3], lt[3], x]*Log[mm]*Log[(mm - S45)/mm] + 
         G[lt[3], lt[13], x]*Log[mm]*Log[(mm - S45)/mm] + 
         G[lt[3], lt[14], x]*Log[mm]*Log[(mm - S45)/mm] + 
         G[lt[11], lt[11], x]*Log[mm]*Log[(mm - S45)/mm] - 
         G[lt[11], lt[15], x]*Log[mm]*Log[(mm - S45)/mm] + 
         G[lt[13], lt[2], x]*Log[mm]*Log[(mm - S45)/mm] + 
         G[lt[13], lt[3], x]*Log[mm]*Log[(mm - S45)/mm] - 
         G[lt[13], lt[13], x]*Log[mm]*Log[(mm - S45)/mm] - 
         G[lt[13], lt[14], x]*Log[mm]*Log[(mm - S45)/mm] - 
         G[lt[14], lt[2], x]*Log[mm]*Log[(mm - S45)/mm] - 
         G[lt[14], lt[3], x]*Log[mm]*Log[(mm - S45)/mm] + 
         G[lt[14], lt[13], x]*Log[mm]*Log[(mm - S45)/mm] + 
         G[lt[14], lt[14], x]*Log[mm]*Log[(mm - S45)/mm] + 
         G[lt[15], lt[11], x]*Log[mm]*Log[(mm - S45)/mm] - 
         G[lt[15], lt[15], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[16], lt[2], x]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[16], lt[3], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[16], lt[11], x]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[16], lt[13], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[16], lt[14], x]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[16], lt[15], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[17], lt[2], x]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[17], lt[3], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[17], lt[11], x]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[17], lt[13], x]*Log[mm]*Log[(mm - S45)/mm] + 
         2*G[lt[17], lt[14], x]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[17], lt[15], x]*Log[mm]*Log[(mm - S45)/mm] + 
         (G[lt[2], x]*Log[mm]^2*Log[(mm - S45)/mm])/2 - 
         (G[lt[3], x]*Log[mm]^2*Log[(mm - S45)/mm])/2 + 
         (G[lt[11], x]*Log[mm]^2*Log[(mm - S45)/mm])/2 - 
         (G[lt[13], x]*Log[mm]^2*Log[(mm - S45)/mm])/2 + 
         (G[lt[14], x]*Log[mm]^2*Log[(mm - S45)/mm])/2 - 
         (G[lt[15], x]*Log[mm]^2*Log[(mm - S45)/mm])/2 - 
         2*G[lt[1], lt[2], x]*Log[(mm - S45)/mm]^2 + 2*G[lt[1], lt[3], x]*
          Log[(mm - S45)/mm]^2 - 2*G[lt[1], lt[11], x]*Log[(mm - S45)/mm]^2 + 
         2*G[lt[1], lt[13], x]*Log[(mm - S45)/mm]^2 - 2*G[lt[1], lt[14], x]*
          Log[(mm - S45)/mm]^2 + 2*G[lt[1], lt[15], x]*Log[(mm - S45)/mm]^2 + 
         G[lt[2], lt[2], x]*Log[(mm - S45)/mm]^2 + G[lt[2], lt[3], x]*
          Log[(mm - S45)/mm]^2 - G[lt[2], lt[13], x]*Log[(mm - S45)/mm]^2 - 
         G[lt[2], lt[14], x]*Log[(mm - S45)/mm]^2 - G[lt[3], lt[2], x]*
          Log[(mm - S45)/mm]^2 - G[lt[3], lt[3], x]*Log[(mm - S45)/mm]^2 + 
         G[lt[3], lt[13], x]*Log[(mm - S45)/mm]^2 + G[lt[3], lt[14], x]*
          Log[(mm - S45)/mm]^2 + G[lt[11], lt[11], x]*Log[(mm - S45)/mm]^2 - 
         G[lt[11], lt[15], x]*Log[(mm - S45)/mm]^2 + G[lt[13], lt[2], x]*
          Log[(mm - S45)/mm]^2 + G[lt[13], lt[3], x]*Log[(mm - S45)/mm]^2 - 
         G[lt[13], lt[13], x]*Log[(mm - S45)/mm]^2 - G[lt[13], lt[14], x]*
          Log[(mm - S45)/mm]^2 - G[lt[14], lt[2], x]*Log[(mm - S45)/mm]^2 - 
         G[lt[14], lt[3], x]*Log[(mm - S45)/mm]^2 + G[lt[14], lt[13], x]*
          Log[(mm - S45)/mm]^2 + G[lt[14], lt[14], x]*Log[(mm - S45)/mm]^2 + 
         G[lt[15], lt[11], x]*Log[(mm - S45)/mm]^2 - G[lt[15], lt[15], x]*
          Log[(mm - S45)/mm]^2 + 2*G[lt[16], lt[2], x]*Log[(mm - S45)/mm]^2 - 
         2*G[lt[16], lt[3], x]*Log[(mm - S45)/mm]^2 + 2*G[lt[16], lt[11], x]*
          Log[(mm - S45)/mm]^2 - 2*G[lt[16], lt[13], x]*Log[(mm - S45)/mm]^
           2 + 2*G[lt[16], lt[14], x]*Log[(mm - S45)/mm]^2 - 
         2*G[lt[16], lt[15], x]*Log[(mm - S45)/mm]^2 + 2*G[lt[17], lt[2], x]*
          Log[(mm - S45)/mm]^2 - 2*G[lt[17], lt[3], x]*Log[(mm - S45)/mm]^2 + 
         2*G[lt[17], lt[11], x]*Log[(mm - S45)/mm]^2 - 2*G[lt[17], lt[13], x]*
          Log[(mm - S45)/mm]^2 + 2*G[lt[17], lt[14], x]*Log[(mm - S45)/mm]^
           2 - 2*G[lt[17], lt[15], x]*Log[(mm - S45)/mm]^2 + 
         G[lt[2], x]*Log[mm]*Log[(mm - S45)/mm]^2 - G[lt[3], x]*Log[mm]*
          Log[(mm - S45)/mm]^2 + G[lt[11], x]*Log[mm]*Log[(mm - S45)/mm]^2 - 
         G[lt[13], x]*Log[mm]*Log[(mm - S45)/mm]^2 + G[lt[14], x]*Log[mm]*
          Log[(mm - S45)/mm]^2 - G[lt[15], x]*Log[mm]*Log[(mm - S45)/mm]^2 + 
         (2*G[lt[2], x]*Log[(mm - S45)/mm]^3)/3 - 
         (2*G[lt[3], x]*Log[(mm - S45)/mm]^3)/3 + 
         (2*G[lt[11], x]*Log[(mm - S45)/mm]^3)/3 - 
         (2*G[lt[13], x]*Log[(mm - S45)/mm]^3)/3 + 
         (2*G[lt[14], x]*Log[(mm - S45)/mm]^3)/3 - 
         (2*G[lt[15], x]*Log[(mm - S45)/mm]^3)/3 + 
         (Pi^2*G[lt[2], x]*Log[-S45])/12 - (Pi^2*G[lt[3], x]*Log[-S45])/12 + 
         (Pi^2*G[lt[11], x]*Log[-S45])/12 - (Pi^2*G[lt[13], x]*Log[-S45])/
          12 + (Pi^2*G[lt[14], x]*Log[-S45])/12 - 
         (Pi^2*G[lt[15], x]*Log[-S45])/12 + 4*G[lt[1], lt[1], lt[3], x]*
          Log[-S45] - 4*G[lt[1], lt[1], lt[11], x]*Log[-S45] + 
         4*G[lt[1], lt[1], lt[13], x]*Log[-S45] + 2*G[lt[1], lt[2], lt[3], x]*
          Log[-S45] - 2*G[lt[1], lt[2], lt[13], x]*Log[-S45] - 
         2*G[lt[1], lt[3], lt[2], x]*Log[-S45] - 2*G[lt[1], lt[3], lt[3], x]*
          Log[-S45] + 2*G[lt[1], lt[3], lt[13], x]*Log[-S45] - 
         2*G[lt[1], lt[3], lt[14], x]*Log[-S45] - 4*G[lt[1], lt[6], lt[2], x]*
          Log[-S45] - 4*G[lt[1], lt[6], lt[14], x]*Log[-S45] + 
         4*G[lt[1], lt[6], lt[15], x]*Log[-S45] + 
         2*G[lt[1], lt[11], lt[11], x]*Log[-S45] + 
         2*G[lt[1], lt[11], lt[15], x]*Log[-S45] - 
         2*G[lt[1], lt[13], lt[2], x]*Log[-S45] + 
         2*G[lt[1], lt[13], lt[3], x]*Log[-S45] - 
         2*G[lt[1], lt[13], lt[13], x]*Log[-S45] - 
         2*G[lt[1], lt[13], lt[14], x]*Log[-S45] - 
         2*G[lt[1], lt[14], lt[3], x]*Log[-S45] + 
         2*G[lt[1], lt[14], lt[13], x]*Log[-S45] + 
         2*G[lt[1], lt[15], lt[11], x]*Log[-S45] + 
         4*G[lt[1], lt[16], lt[2], x]*Log[-S45] - 
         4*G[lt[1], lt[16], lt[3], x]*Log[-S45] + 
         4*G[lt[1], lt[16], lt[11], x]*Log[-S45] - 
         4*G[lt[1], lt[16], lt[13], x]*Log[-S45] + 
         4*G[lt[1], lt[16], lt[14], x]*Log[-S45] - 
         4*G[lt[1], lt[16], lt[15], x]*Log[-S45] + 
         4*G[lt[1], lt[17], lt[2], x]*Log[-S45] - 
         4*G[lt[1], lt[17], lt[3], x]*Log[-S45] + 
         4*G[lt[1], lt[17], lt[11], x]*Log[-S45] - 
         4*G[lt[1], lt[17], lt[13], x]*Log[-S45] + 
         4*G[lt[1], lt[17], lt[14], x]*Log[-S45] - 
         4*G[lt[1], lt[17], lt[15], x]*Log[-S45] + 
         2*G[lt[2], lt[1], lt[3], x]*Log[-S45] - 2*G[lt[2], lt[1], lt[13], x]*
          Log[-S45] - G[lt[2], lt[2], lt[2], x]*Log[-S45] - 
         G[lt[2], lt[2], lt[3], x]*Log[-S45] + G[lt[2], lt[2], lt[13], x]*
          Log[-S45] - G[lt[2], lt[2], lt[14], x]*Log[-S45] - 
         G[lt[2], lt[3], lt[2], x]*Log[-S45] - G[lt[2], lt[3], lt[3], x]*
          Log[-S45] + G[lt[2], lt[3], lt[13], x]*Log[-S45] - 
         G[lt[2], lt[3], lt[14], x]*Log[-S45] + G[lt[2], lt[13], lt[2], x]*
          Log[-S45] - G[lt[2], lt[13], lt[3], x]*Log[-S45] + 
         G[lt[2], lt[13], lt[13], x]*Log[-S45] + G[lt[2], lt[13], lt[14], x]*
          Log[-S45] - G[lt[2], lt[14], lt[2], x]*Log[-S45] - 
         G[lt[2], lt[14], lt[3], x]*Log[-S45] + G[lt[2], lt[14], lt[13], x]*
          Log[-S45] - G[lt[2], lt[14], lt[14], x]*Log[-S45] - 
         2*G[lt[3], lt[1], lt[3], x]*Log[-S45] + 2*G[lt[3], lt[1], lt[13], x]*
          Log[-S45] + G[lt[3], lt[2], lt[2], x]*Log[-S45] + 
         G[lt[3], lt[2], lt[3], x]*Log[-S45] - G[lt[3], lt[2], lt[13], x]*
          Log[-S45] + G[lt[3], lt[2], lt[14], x]*Log[-S45] + 
         G[lt[3], lt[3], lt[2], x]*Log[-S45] + G[lt[3], lt[3], lt[3], x]*
          Log[-S45] - G[lt[3], lt[3], lt[13], x]*Log[-S45] + 
         G[lt[3], lt[3], lt[14], x]*Log[-S45] - G[lt[3], lt[13], lt[2], x]*
          Log[-S45] + G[lt[3], lt[13], lt[3], x]*Log[-S45] - 
         G[lt[3], lt[13], lt[13], x]*Log[-S45] - G[lt[3], lt[13], lt[14], x]*
          Log[-S45] + G[lt[3], lt[14], lt[2], x]*Log[-S45] + 
         G[lt[3], lt[14], lt[3], x]*Log[-S45] - G[lt[3], lt[14], lt[13], x]*
          Log[-S45] + G[lt[3], lt[14], lt[14], x]*Log[-S45] + 
         2*G[lt[6], lt[2], lt[2], x]*Log[-S45] + 2*G[lt[6], lt[2], lt[14], x]*
          Log[-S45] + 2*G[lt[6], lt[14], lt[2], x]*Log[-S45] + 
         2*G[lt[6], lt[14], lt[14], x]*Log[-S45] - 
         2*G[lt[6], lt[15], lt[15], x]*Log[-S45] + 
         2*G[lt[11], lt[1], lt[11], x]*Log[-S45] - 
         G[lt[11], lt[11], lt[11], x]*Log[-S45] - 
         G[lt[11], lt[11], lt[15], x]*Log[-S45] - 
         G[lt[11], lt[15], lt[11], x]*Log[-S45] - 
         G[lt[11], lt[15], lt[15], x]*Log[-S45] + 
         2*G[lt[13], lt[1], lt[3], x]*Log[-S45] - 
         2*G[lt[13], lt[1], lt[13], x]*Log[-S45] + G[lt[13], lt[2], lt[2], x]*
          Log[-S45] - G[lt[13], lt[2], lt[3], x]*Log[-S45] + 
         G[lt[13], lt[2], lt[13], x]*Log[-S45] + G[lt[13], lt[2], lt[14], x]*
          Log[-S45] - G[lt[13], lt[3], lt[2], x]*Log[-S45] - 
         G[lt[13], lt[3], lt[3], x]*Log[-S45] + G[lt[13], lt[3], lt[13], x]*
          Log[-S45] - G[lt[13], lt[3], lt[14], x]*Log[-S45] + 
         G[lt[13], lt[13], lt[2], x]*Log[-S45] - G[lt[13], lt[13], lt[3], x]*
          Log[-S45] + G[lt[13], lt[13], lt[13], x]*Log[-S45] + 
         G[lt[13], lt[13], lt[14], x]*Log[-S45] + G[lt[13], lt[14], lt[2], x]*
          Log[-S45] - G[lt[13], lt[14], lt[3], x]*Log[-S45] + 
         G[lt[13], lt[14], lt[13], x]*Log[-S45] + 
         G[lt[13], lt[14], lt[14], x]*Log[-S45] - 
         2*G[lt[14], lt[1], lt[3], x]*Log[-S45] + 
         2*G[lt[14], lt[1], lt[13], x]*Log[-S45] - G[lt[14], lt[2], lt[2], x]*
          Log[-S45] + G[lt[14], lt[2], lt[3], x]*Log[-S45] - 
         G[lt[14], lt[2], lt[13], x]*Log[-S45] - G[lt[14], lt[2], lt[14], x]*
          Log[-S45] + G[lt[14], lt[3], lt[2], x]*Log[-S45] + 
         G[lt[14], lt[3], lt[3], x]*Log[-S45] - G[lt[14], lt[3], lt[13], x]*
          Log[-S45] + G[lt[14], lt[3], lt[14], x]*Log[-S45] - 
         G[lt[14], lt[13], lt[2], x]*Log[-S45] + G[lt[14], lt[13], lt[3], x]*
          Log[-S45] - G[lt[14], lt[13], lt[13], x]*Log[-S45] - 
         G[lt[14], lt[13], lt[14], x]*Log[-S45] - G[lt[14], lt[14], lt[2], x]*
          Log[-S45] + G[lt[14], lt[14], lt[3], x]*Log[-S45] - 
         G[lt[14], lt[14], lt[13], x]*Log[-S45] - 
         G[lt[14], lt[14], lt[14], x]*Log[-S45] + 
         2*G[lt[15], lt[1], lt[11], x]*Log[-S45] - 
         G[lt[15], lt[11], lt[11], x]*Log[-S45] - 
         G[lt[15], lt[11], lt[15], x]*Log[-S45] - 
         G[lt[15], lt[15], lt[11], x]*Log[-S45] + 
         G[lt[15], lt[15], lt[15], x]*Log[-S45] - 
         4*G[lt[16], lt[1], lt[3], x]*Log[-S45] + 
         4*G[lt[16], lt[1], lt[11], x]*Log[-S45] - 
         4*G[lt[16], lt[1], lt[13], x]*Log[-S45] - 
         2*G[lt[16], lt[2], lt[2], x]*Log[-S45] - 
         2*G[lt[16], lt[2], lt[3], x]*Log[-S45] + 
         2*G[lt[16], lt[2], lt[13], x]*Log[-S45] - 
         2*G[lt[16], lt[2], lt[14], x]*Log[-S45] + 
         2*G[lt[16], lt[3], lt[2], x]*Log[-S45] + 
         2*G[lt[16], lt[3], lt[3], x]*Log[-S45] - 
         2*G[lt[16], lt[3], lt[13], x]*Log[-S45] + 
         2*G[lt[16], lt[3], lt[14], x]*Log[-S45] + 
         4*G[lt[16], lt[6], lt[2], x]*Log[-S45] + 
         4*G[lt[16], lt[6], lt[14], x]*Log[-S45] - 
         4*G[lt[16], lt[6], lt[15], x]*Log[-S45] - 
         2*G[lt[16], lt[11], lt[11], x]*Log[-S45] - 
         2*G[lt[16], lt[11], lt[15], x]*Log[-S45] + 
         2*G[lt[16], lt[13], lt[2], x]*Log[-S45] - 
         2*G[lt[16], lt[13], lt[3], x]*Log[-S45] + 
         2*G[lt[16], lt[13], lt[13], x]*Log[-S45] + 
         2*G[lt[16], lt[13], lt[14], x]*Log[-S45] - 
         2*G[lt[16], lt[14], lt[2], x]*Log[-S45] + 
         2*G[lt[16], lt[14], lt[3], x]*Log[-S45] - 
         2*G[lt[16], lt[14], lt[13], x]*Log[-S45] - 
         2*G[lt[16], lt[14], lt[14], x]*Log[-S45] - 
         2*G[lt[16], lt[15], lt[11], x]*Log[-S45] + 
         2*G[lt[16], lt[15], lt[15], x]*Log[-S45] - 
         4*G[lt[16], lt[16], lt[2], x]*Log[-S45] + 
         4*G[lt[16], lt[16], lt[3], x]*Log[-S45] - 
         4*G[lt[16], lt[16], lt[11], x]*Log[-S45] + 
         4*G[lt[16], lt[16], lt[13], x]*Log[-S45] - 
         4*G[lt[16], lt[16], lt[14], x]*Log[-S45] + 
         4*G[lt[16], lt[16], lt[15], x]*Log[-S45] - 
         4*G[lt[16], lt[17], lt[2], x]*Log[-S45] + 
         4*G[lt[16], lt[17], lt[3], x]*Log[-S45] - 
         4*G[lt[16], lt[17], lt[11], x]*Log[-S45] + 
         4*G[lt[16], lt[17], lt[13], x]*Log[-S45] - 
         4*G[lt[16], lt[17], lt[14], x]*Log[-S45] + 
         4*G[lt[16], lt[17], lt[15], x]*Log[-S45] - 
         4*G[lt[17], lt[1], lt[3], x]*Log[-S45] + 
         4*G[lt[17], lt[1], lt[11], x]*Log[-S45] - 
         4*G[lt[17], lt[1], lt[13], x]*Log[-S45] - 
         2*G[lt[17], lt[2], lt[2], x]*Log[-S45] - 
         2*G[lt[17], lt[2], lt[3], x]*Log[-S45] + 
         2*G[lt[17], lt[2], lt[13], x]*Log[-S45] - 
         2*G[lt[17], lt[2], lt[14], x]*Log[-S45] + 
         2*G[lt[17], lt[3], lt[2], x]*Log[-S45] + 
         2*G[lt[17], lt[3], lt[3], x]*Log[-S45] - 
         2*G[lt[17], lt[3], lt[13], x]*Log[-S45] + 
         2*G[lt[17], lt[3], lt[14], x]*Log[-S45] + 
         4*G[lt[17], lt[6], lt[2], x]*Log[-S45] + 
         4*G[lt[17], lt[6], lt[14], x]*Log[-S45] - 
         4*G[lt[17], lt[6], lt[15], x]*Log[-S45] - 
         2*G[lt[17], lt[11], lt[11], x]*Log[-S45] - 
         2*G[lt[17], lt[11], lt[15], x]*Log[-S45] + 
         2*G[lt[17], lt[13], lt[2], x]*Log[-S45] - 
         2*G[lt[17], lt[13], lt[3], x]*Log[-S45] + 
         2*G[lt[17], lt[13], lt[13], x]*Log[-S45] + 
         2*G[lt[17], lt[13], lt[14], x]*Log[-S45] - 
         2*G[lt[17], lt[14], lt[2], x]*Log[-S45] + 
         2*G[lt[17], lt[14], lt[3], x]*Log[-S45] - 
         2*G[lt[17], lt[14], lt[13], x]*Log[-S45] - 
         2*G[lt[17], lt[14], lt[14], x]*Log[-S45] - 
         2*G[lt[17], lt[15], lt[11], x]*Log[-S45] + 
         2*G[lt[17], lt[15], lt[15], x]*Log[-S45] - 
         4*G[lt[17], lt[16], lt[2], x]*Log[-S45] + 
         4*G[lt[17], lt[16], lt[3], x]*Log[-S45] - 
         4*G[lt[17], lt[16], lt[11], x]*Log[-S45] + 
         4*G[lt[17], lt[16], lt[13], x]*Log[-S45] - 
         4*G[lt[17], lt[16], lt[14], x]*Log[-S45] + 
         4*G[lt[17], lt[16], lt[15], x]*Log[-S45] - 
         4*G[lt[17], lt[17], lt[2], x]*Log[-S45] + 
         4*G[lt[17], lt[17], lt[3], x]*Log[-S45] - 
         4*G[lt[17], lt[17], lt[11], x]*Log[-S45] + 
         4*G[lt[17], lt[17], lt[13], x]*Log[-S45] - 
         4*G[lt[17], lt[17], lt[14], x]*Log[-S45] + 
         4*G[lt[17], lt[17], lt[15], x]*Log[-S45] - G[lt[1], lt[3], x]*
          Log[-S45]^2 + G[lt[1], lt[11], x]*Log[-S45]^2 - 
         G[lt[1], lt[13], x]*Log[-S45]^2 - (G[lt[2], lt[2], x]*Log[-S45]^2)/
          2 - (G[lt[2], lt[3], x]*Log[-S45]^2)/2 + 
         (G[lt[2], lt[13], x]*Log[-S45]^2)/2 - 
         (G[lt[2], lt[14], x]*Log[-S45]^2)/2 + 
         (G[lt[3], lt[2], x]*Log[-S45]^2)/2 + 
         (G[lt[3], lt[3], x]*Log[-S45]^2)/2 - (G[lt[3], lt[13], x]*
           Log[-S45]^2)/2 + (G[lt[3], lt[14], x]*Log[-S45]^2)/2 + 
         G[lt[6], lt[2], x]*Log[-S45]^2 + G[lt[6], lt[14], x]*Log[-S45]^2 - 
         G[lt[6], lt[15], x]*Log[-S45]^2 - (G[lt[11], lt[11], x]*Log[-S45]^2)/
          2 - (G[lt[11], lt[15], x]*Log[-S45]^2)/2 + 
         (G[lt[13], lt[2], x]*Log[-S45]^2)/2 - 
         (G[lt[13], lt[3], x]*Log[-S45]^2)/2 + 
         (G[lt[13], lt[13], x]*Log[-S45]^2)/2 + 
         (G[lt[13], lt[14], x]*Log[-S45]^2)/2 - 
         (G[lt[14], lt[2], x]*Log[-S45]^2)/2 + 
         (G[lt[14], lt[3], x]*Log[-S45]^2)/2 - 
         (G[lt[14], lt[13], x]*Log[-S45]^2)/2 - 
         (G[lt[14], lt[14], x]*Log[-S45]^2)/2 - 
         (G[lt[15], lt[11], x]*Log[-S45]^2)/2 + 
         (G[lt[15], lt[15], x]*Log[-S45]^2)/2 - G[lt[16], lt[2], x]*
          Log[-S45]^2 + G[lt[16], lt[3], x]*Log[-S45]^2 - 
         G[lt[16], lt[11], x]*Log[-S45]^2 + G[lt[16], lt[13], x]*
          Log[-S45]^2 - G[lt[16], lt[14], x]*Log[-S45]^2 + 
         G[lt[16], lt[15], x]*Log[-S45]^2 - G[lt[17], lt[2], x]*Log[-S45]^2 + 
         G[lt[17], lt[3], x]*Log[-S45]^2 - G[lt[17], lt[11], x]*Log[-S45]^2 + 
         G[lt[17], lt[13], x]*Log[-S45]^2 - G[lt[17], lt[14], x]*
          Log[-S45]^2 + G[lt[17], lt[15], x]*Log[-S45]^2 - 
         (G[lt[2], x]*Log[-S45]^3)/6 + (G[lt[3], x]*Log[-S45]^3)/6 - 
         (G[lt[11], x]*Log[-S45]^3)/6 + (G[lt[13], x]*Log[-S45]^3)/6 - 
         (G[lt[14], x]*Log[-S45]^3)/6 + (G[lt[15], x]*Log[-S45]^3)/6 + 
         G[lt[2], x]*Log[(mm - S45)/mm]^2*Log[S45/mm] - 
         G[lt[3], x]*Log[(mm - S45)/mm]^2*Log[S45/mm] + 
         G[lt[11], x]*Log[(mm - S45)/mm]^2*Log[S45/mm] - 
         G[lt[13], x]*Log[(mm - S45)/mm]^2*Log[S45/mm] + 
         G[lt[14], x]*Log[(mm - S45)/mm]^2*Log[S45/mm] - 
         G[lt[15], x]*Log[(mm - S45)/mm]^2*Log[S45/mm] - 
         (G[lt[2], x]*Zeta[3])/3 + (G[lt[4], x]*Zeta[3])/3 + 
         (G[lt[5], x]*Zeta[3])/3 - (G[lt[14], x]*Zeta[3])/3 + 
         (G[lt[15], x]*Zeta[3])/3), gb[14] -> 
      ep*(-G[lt[4], x] - G[lt[5], x] + G[lt[7], x] + G[lt[8], x] - 
         G[lt[21], x]) + ep^2*(-2*G[lt[1], lt[4], x] - 2*G[lt[1], lt[5], x] + 
         2*G[lt[4], lt[4], x] + 2*G[lt[4], lt[5], x] + 2*G[lt[5], lt[4], x] + 
         2*G[lt[5], lt[5], x] - G[lt[7], lt[4], x] - G[lt[7], lt[5], x] - 
         G[lt[7], lt[7], x] - G[lt[7], lt[8], x] - G[lt[8], lt[4], x] - 
         G[lt[8], lt[5], x] - G[lt[8], lt[7], x] - G[lt[8], lt[8], x] - 
         G[lt[9], lt[4], x] - G[lt[9], lt[5], x] + G[lt[9], lt[7], x] + 
         G[lt[9], lt[8], x] - G[lt[10], lt[4], x] - G[lt[10], lt[5], x] + 
         G[lt[10], lt[7], x] + G[lt[10], lt[8], x] - G[lt[20], lt[21], x] + 
         G[lt[21], lt[21], x] + 2*G[lt[23], lt[7], x] + 
         2*G[lt[23], lt[8], x] - 2*G[lt[23], lt[21], x] + 
         2*G[lt[25], lt[4], x] + 2*G[lt[25], lt[5], x] - 
         2*G[lt[25], lt[7], x] - 2*G[lt[25], lt[8], x] + 
         2*G[lt[25], lt[21], x] + 2*G[lt[26], lt[4], x] + 
         2*G[lt[26], lt[5], x] - 2*G[lt[26], lt[7], x] - 
         2*G[lt[26], lt[8], x] + 2*G[lt[26], lt[21], x] + 
         G[lt[4], x]*Log[mm] + G[lt[5], x]*Log[mm] - G[lt[9], x]*Log[mm] - 
         G[lt[10], x]*Log[mm] + G[lt[20], x]*Log[mm] + 
         G[lt[7], x]*Log[(mm - mm5)/mm] + G[lt[8], x]*Log[(mm - mm5)/mm] - 
         G[lt[9], x]*Log[(mm - mm5)/mm] - G[lt[10], x]*Log[(mm - mm5)/mm] + 
         G[lt[20], x]*Log[(mm - mm5)/mm] - G[lt[21], x]*Log[(mm - mm5)/mm] - 
         G[lt[7], x]*Log[-mm5] - G[lt[8], x]*Log[-mm5] + 
         G[lt[9], x]*Log[-mm5] + G[lt[10], x]*Log[-mm5] - 
         G[lt[20], x]*Log[-mm5] + G[lt[21], x]*Log[-mm5]) + 
       ep^3*(-(Pi^2*G[lt[4], x])/12 - (Pi^2*G[lt[5], x])/12 - 
         (Pi^2*G[lt[7], x])/12 - (Pi^2*G[lt[8], x])/12 + 
         (Pi^2*G[lt[9], x])/6 + (Pi^2*G[lt[10], x])/6 - (Pi^2*G[lt[20], x])/
          6 + (Pi^2*G[lt[21], x])/12 + G[lt[7], x]*G[0, 1, mm5/mm] + 
         G[lt[8], x]*G[0, 1, mm5/mm] - G[lt[9], x]*G[0, 1, mm5/mm] - 
         G[lt[10], x]*G[0, 1, mm5/mm] + G[lt[20], x]*G[0, 1, mm5/mm] - 
         G[lt[21], x]*G[0, 1, mm5/mm] - 4*G[lt[1], lt[1], lt[4], x] - 
         4*G[lt[1], lt[1], lt[5], x] + 4*G[lt[1], lt[4], lt[4], x] + 
         4*G[lt[1], lt[4], lt[5], x] + 4*G[lt[1], lt[5], lt[4], x] + 
         4*G[lt[1], lt[5], lt[5], x] - 2*G[lt[1], lt[7], lt[4], x] - 
         2*G[lt[1], lt[7], lt[5], x] - 2*G[lt[1], lt[8], lt[4], x] - 
         2*G[lt[1], lt[8], lt[5], x] - 2*G[lt[1], lt[9], lt[4], x] - 
         2*G[lt[1], lt[9], lt[5], x] + 2*G[lt[1], lt[9], lt[7], x] + 
         2*G[lt[1], lt[9], lt[8], x] - 2*G[lt[1], lt[10], lt[4], x] - 
         2*G[lt[1], lt[10], lt[5], x] + 2*G[lt[1], lt[10], lt[7], x] + 
         2*G[lt[1], lt[10], lt[8], x] - 2*G[lt[1], lt[20], lt[21], x] + 
         4*G[lt[1], lt[23], lt[7], x] + 4*G[lt[1], lt[23], lt[8], x] - 
         4*G[lt[1], lt[23], lt[21], x] + 4*G[lt[1], lt[25], lt[4], x] + 
         4*G[lt[1], lt[25], lt[5], x] - 4*G[lt[1], lt[25], lt[7], x] - 
         4*G[lt[1], lt[25], lt[8], x] + 4*G[lt[1], lt[25], lt[21], x] + 
         4*G[lt[1], lt[26], lt[4], x] + 4*G[lt[1], lt[26], lt[5], x] - 
         4*G[lt[1], lt[26], lt[7], x] - 4*G[lt[1], lt[26], lt[8], x] + 
         4*G[lt[1], lt[26], lt[21], x] + 4*G[lt[4], lt[1], lt[4], x] + 
         4*G[lt[4], lt[1], lt[5], x] - 4*G[lt[4], lt[4], lt[4], x] - 
         4*G[lt[4], lt[4], lt[5], x] - 4*G[lt[4], lt[5], lt[4], x] - 
         4*G[lt[4], lt[5], lt[5], x] + 4*G[lt[5], lt[1], lt[4], x] + 
         4*G[lt[5], lt[1], lt[5], x] - 4*G[lt[5], lt[4], lt[4], x] - 
         4*G[lt[5], lt[4], lt[5], x] - 4*G[lt[5], lt[5], lt[4], x] - 
         4*G[lt[5], lt[5], lt[5], x] - 2*G[lt[7], lt[1], lt[4], x] - 
         2*G[lt[7], lt[1], lt[5], x] + 2*G[lt[7], lt[4], lt[4], x] + 
         2*G[lt[7], lt[4], lt[5], x] + 2*G[lt[7], lt[5], lt[4], x] + 
         2*G[lt[7], lt[5], lt[5], x] + G[lt[7], lt[7], lt[4], x] + 
         G[lt[7], lt[7], lt[5], x] + G[lt[7], lt[7], lt[7], x] + 
         G[lt[7], lt[7], lt[8], x] - G[lt[7], lt[8], lt[4], x] - 
         G[lt[7], lt[8], lt[5], x] + G[lt[7], lt[8], lt[7], x] + 
         G[lt[7], lt[8], lt[8], x] + G[lt[7], lt[9], lt[4], x] + 
         G[lt[7], lt[9], lt[5], x] - G[lt[7], lt[9], lt[7], x] - 
         G[lt[7], lt[9], lt[8], x] - G[lt[7], lt[10], lt[4], x] - 
         G[lt[7], lt[10], lt[5], x] + G[lt[7], lt[10], lt[7], x] + 
         G[lt[7], lt[10], lt[8], x] - 2*G[lt[8], lt[1], lt[4], x] - 
         2*G[lt[8], lt[1], lt[5], x] + 2*G[lt[8], lt[4], lt[4], x] + 
         2*G[lt[8], lt[4], lt[5], x] + 2*G[lt[8], lt[5], lt[4], x] + 
         2*G[lt[8], lt[5], lt[5], x] - G[lt[8], lt[7], lt[4], x] - 
         G[lt[8], lt[7], lt[5], x] + G[lt[8], lt[7], lt[7], x] + 
         G[lt[8], lt[7], lt[8], x] + G[lt[8], lt[8], lt[4], x] + 
         G[lt[8], lt[8], lt[5], x] + G[lt[8], lt[8], lt[7], x] + 
         G[lt[8], lt[8], lt[8], x] - G[lt[8], lt[9], lt[4], x] - 
         G[lt[8], lt[9], lt[5], x] + G[lt[8], lt[9], lt[7], x] + 
         G[lt[8], lt[9], lt[8], x] + G[lt[8], lt[10], lt[4], x] + 
         G[lt[8], lt[10], lt[5], x] - G[lt[8], lt[10], lt[7], x] - 
         G[lt[8], lt[10], lt[8], x] - 2*G[lt[9], lt[1], lt[4], x] - 
         2*G[lt[9], lt[1], lt[5], x] + 2*G[lt[9], lt[4], lt[4], x] + 
         2*G[lt[9], lt[4], lt[5], x] + 2*G[lt[9], lt[5], lt[4], x] + 
         2*G[lt[9], lt[5], lt[5], x] + G[lt[9], lt[7], lt[4], x] + 
         G[lt[9], lt[7], lt[5], x] - G[lt[9], lt[7], lt[7], x] - 
         G[lt[9], lt[7], lt[8], x] - G[lt[9], lt[8], lt[4], x] - 
         G[lt[9], lt[8], lt[5], x] - G[lt[9], lt[8], lt[7], x] - 
         G[lt[9], lt[8], lt[8], x] + G[lt[9], lt[9], lt[4], x] + 
         G[lt[9], lt[9], lt[5], x] - G[lt[9], lt[9], lt[7], x] - 
         G[lt[9], lt[9], lt[8], x] - G[lt[9], lt[10], lt[4], x] - 
         G[lt[9], lt[10], lt[5], x] + G[lt[9], lt[10], lt[7], x] + 
         G[lt[9], lt[10], lt[8], x] - 2*G[lt[10], lt[1], lt[4], x] - 
         2*G[lt[10], lt[1], lt[5], x] + 2*G[lt[10], lt[4], lt[4], x] + 
         2*G[lt[10], lt[4], lt[5], x] + 2*G[lt[10], lt[5], lt[4], x] + 
         2*G[lt[10], lt[5], lt[5], x] - G[lt[10], lt[7], lt[4], x] - 
         G[lt[10], lt[7], lt[5], x] - G[lt[10], lt[7], lt[7], x] - 
         G[lt[10], lt[7], lt[8], x] + G[lt[10], lt[8], lt[4], x] + 
         G[lt[10], lt[8], lt[5], x] - G[lt[10], lt[8], lt[7], x] - 
         G[lt[10], lt[8], lt[8], x] - G[lt[10], lt[9], lt[4], x] - 
         G[lt[10], lt[9], lt[5], x] + G[lt[10], lt[9], lt[7], x] + 
         G[lt[10], lt[9], lt[8], x] + G[lt[10], lt[10], lt[4], x] + 
         G[lt[10], lt[10], lt[5], x] - G[lt[10], lt[10], lt[7], x] - 
         G[lt[10], lt[10], lt[8], x] + G[lt[20], lt[20], lt[21], x] + 
         G[lt[20], lt[21], lt[21], x] + G[lt[21], lt[20], lt[21], x] - 
         G[lt[21], lt[21], lt[21], x] - 2*G[lt[23], lt[7], lt[7], x] - 
         2*G[lt[23], lt[7], lt[8], x] - 2*G[lt[23], lt[8], lt[7], x] - 
         2*G[lt[23], lt[8], lt[8], x] + 2*G[lt[23], lt[21], lt[21], x] + 
         4*G[lt[25], lt[1], lt[4], x] + 4*G[lt[25], lt[1], lt[5], x] - 
         4*G[lt[25], lt[4], lt[4], x] - 4*G[lt[25], lt[4], lt[5], x] - 
         4*G[lt[25], lt[5], lt[4], x] - 4*G[lt[25], lt[5], lt[5], x] + 
         2*G[lt[25], lt[7], lt[4], x] + 2*G[lt[25], lt[7], lt[5], x] + 
         2*G[lt[25], lt[7], lt[7], x] + 2*G[lt[25], lt[7], lt[8], x] + 
         2*G[lt[25], lt[8], lt[4], x] + 2*G[lt[25], lt[8], lt[5], x] + 
         2*G[lt[25], lt[8], lt[7], x] + 2*G[lt[25], lt[8], lt[8], x] + 
         2*G[lt[25], lt[9], lt[4], x] + 2*G[lt[25], lt[9], lt[5], x] - 
         2*G[lt[25], lt[9], lt[7], x] - 2*G[lt[25], lt[9], lt[8], x] + 
         2*G[lt[25], lt[10], lt[4], x] + 2*G[lt[25], lt[10], lt[5], x] - 
         2*G[lt[25], lt[10], lt[7], x] - 2*G[lt[25], lt[10], lt[8], x] + 
         2*G[lt[25], lt[20], lt[21], x] - 2*G[lt[25], lt[21], lt[21], x] - 
         4*G[lt[25], lt[23], lt[7], x] - 4*G[lt[25], lt[23], lt[8], x] + 
         4*G[lt[25], lt[23], lt[21], x] - 4*G[lt[25], lt[25], lt[4], x] - 
         4*G[lt[25], lt[25], lt[5], x] + 4*G[lt[25], lt[25], lt[7], x] + 
         4*G[lt[25], lt[25], lt[8], x] - 4*G[lt[25], lt[25], lt[21], x] - 
         4*G[lt[25], lt[26], lt[4], x] - 4*G[lt[25], lt[26], lt[5], x] + 
         4*G[lt[25], lt[26], lt[7], x] + 4*G[lt[25], lt[26], lt[8], x] - 
         4*G[lt[25], lt[26], lt[21], x] + 4*G[lt[26], lt[1], lt[4], x] + 
         4*G[lt[26], lt[1], lt[5], x] - 4*G[lt[26], lt[4], lt[4], x] - 
         4*G[lt[26], lt[4], lt[5], x] - 4*G[lt[26], lt[5], lt[4], x] - 
         4*G[lt[26], lt[5], lt[5], x] + 2*G[lt[26], lt[7], lt[4], x] + 
         2*G[lt[26], lt[7], lt[5], x] + 2*G[lt[26], lt[7], lt[7], x] + 
         2*G[lt[26], lt[7], lt[8], x] + 2*G[lt[26], lt[8], lt[4], x] + 
         2*G[lt[26], lt[8], lt[5], x] + 2*G[lt[26], lt[8], lt[7], x] + 
         2*G[lt[26], lt[8], lt[8], x] + 2*G[lt[26], lt[9], lt[4], x] + 
         2*G[lt[26], lt[9], lt[5], x] - 2*G[lt[26], lt[9], lt[7], x] - 
         2*G[lt[26], lt[9], lt[8], x] + 2*G[lt[26], lt[10], lt[4], x] + 
         2*G[lt[26], lt[10], lt[5], x] - 2*G[lt[26], lt[10], lt[7], x] - 
         2*G[lt[26], lt[10], lt[8], x] + 2*G[lt[26], lt[20], lt[21], x] - 
         2*G[lt[26], lt[21], lt[21], x] - 4*G[lt[26], lt[23], lt[7], x] - 
         4*G[lt[26], lt[23], lt[8], x] + 4*G[lt[26], lt[23], lt[21], x] - 
         4*G[lt[26], lt[25], lt[4], x] - 4*G[lt[26], lt[25], lt[5], x] + 
         4*G[lt[26], lt[25], lt[7], x] + 4*G[lt[26], lt[25], lt[8], x] - 
         4*G[lt[26], lt[25], lt[21], x] - 4*G[lt[26], lt[26], lt[4], x] - 
         4*G[lt[26], lt[26], lt[5], x] + 4*G[lt[26], lt[26], lt[7], x] + 
         4*G[lt[26], lt[26], lt[8], x] - 4*G[lt[26], lt[26], lt[21], x] + 
         2*G[lt[1], lt[4], x]*Log[mm] + 2*G[lt[1], lt[5], x]*Log[mm] - 
         2*G[lt[1], lt[9], x]*Log[mm] - 2*G[lt[1], lt[10], x]*Log[mm] + 
         2*G[lt[1], lt[20], x]*Log[mm] - 2*G[lt[4], lt[4], x]*Log[mm] - 
         2*G[lt[4], lt[5], x]*Log[mm] - 2*G[lt[5], lt[4], x]*Log[mm] - 
         2*G[lt[5], lt[5], x]*Log[mm] + G[lt[7], lt[4], x]*Log[mm] + 
         G[lt[7], lt[5], x]*Log[mm] + G[lt[7], lt[9], x]*Log[mm] - 
         G[lt[7], lt[10], x]*Log[mm] + G[lt[8], lt[4], x]*Log[mm] + 
         G[lt[8], lt[5], x]*Log[mm] - G[lt[8], lt[9], x]*Log[mm] + 
         G[lt[8], lt[10], x]*Log[mm] + G[lt[9], lt[4], x]*Log[mm] + 
         G[lt[9], lt[5], x]*Log[mm] + G[lt[9], lt[9], x]*Log[mm] - 
         G[lt[9], lt[10], x]*Log[mm] + G[lt[10], lt[4], x]*Log[mm] + 
         G[lt[10], lt[5], x]*Log[mm] - G[lt[10], lt[9], x]*Log[mm] + 
         G[lt[10], lt[10], x]*Log[mm] - G[lt[20], lt[20], x]*Log[mm] - 
         G[lt[21], lt[20], x]*Log[mm] - 2*G[lt[25], lt[4], x]*Log[mm] - 
         2*G[lt[25], lt[5], x]*Log[mm] + 2*G[lt[25], lt[9], x]*Log[mm] + 
         2*G[lt[25], lt[10], x]*Log[mm] - 2*G[lt[25], lt[20], x]*Log[mm] - 
         2*G[lt[26], lt[4], x]*Log[mm] - 2*G[lt[26], lt[5], x]*Log[mm] + 
         2*G[lt[26], lt[9], x]*Log[mm] + 2*G[lt[26], lt[10], x]*Log[mm] - 
         2*G[lt[26], lt[20], x]*Log[mm] - (G[lt[4], x]*Log[mm]^2)/2 - 
         (G[lt[5], x]*Log[mm]^2)/2 + (G[lt[9], x]*Log[mm]^2)/2 + 
         (G[lt[10], x]*Log[mm]^2)/2 - (G[lt[20], x]*Log[mm]^2)/2 + 
         2*G[lt[1], lt[7], x]*Log[(mm - mm5)/mm] + 2*G[lt[1], lt[8], x]*
          Log[(mm - mm5)/mm] - 2*G[lt[1], lt[9], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[1], lt[10], x]*Log[(mm - mm5)/mm] + 2*G[lt[1], lt[20], x]*
          Log[(mm - mm5)/mm] - 2*G[lt[1], lt[21], x]*Log[(mm - mm5)/mm] - 
         G[lt[7], lt[7], x]*Log[(mm - mm5)/mm] + G[lt[7], lt[8], x]*
          Log[(mm - mm5)/mm] + G[lt[7], lt[9], x]*Log[(mm - mm5)/mm] - 
         G[lt[7], lt[10], x]*Log[(mm - mm5)/mm] + G[lt[8], lt[7], x]*
          Log[(mm - mm5)/mm] - G[lt[8], lt[8], x]*Log[(mm - mm5)/mm] - 
         G[lt[8], lt[9], x]*Log[(mm - mm5)/mm] + G[lt[8], lt[10], x]*
          Log[(mm - mm5)/mm] - G[lt[9], lt[7], x]*Log[(mm - mm5)/mm] + 
         G[lt[9], lt[8], x]*Log[(mm - mm5)/mm] + G[lt[9], lt[9], x]*
          Log[(mm - mm5)/mm] - G[lt[9], lt[10], x]*Log[(mm - mm5)/mm] + 
         G[lt[10], lt[7], x]*Log[(mm - mm5)/mm] - G[lt[10], lt[8], x]*
          Log[(mm - mm5)/mm] - G[lt[10], lt[9], x]*Log[(mm - mm5)/mm] + 
         G[lt[10], lt[10], x]*Log[(mm - mm5)/mm] - G[lt[20], lt[20], x]*
          Log[(mm - mm5)/mm] + G[lt[20], lt[21], x]*Log[(mm - mm5)/mm] - 
         G[lt[21], lt[20], x]*Log[(mm - mm5)/mm] + G[lt[21], lt[21], x]*
          Log[(mm - mm5)/mm] - 2*G[lt[25], lt[7], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[25], lt[8], x]*Log[(mm - mm5)/mm] + 2*G[lt[25], lt[9], x]*
          Log[(mm - mm5)/mm] + 2*G[lt[25], lt[10], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[25], lt[20], x]*Log[(mm - mm5)/mm] + 2*G[lt[25], lt[21], x]*
          Log[(mm - mm5)/mm] - 2*G[lt[26], lt[7], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[26], lt[8], x]*Log[(mm - mm5)/mm] + 2*G[lt[26], lt[9], x]*
          Log[(mm - mm5)/mm] + 2*G[lt[26], lt[10], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[26], lt[20], x]*Log[(mm - mm5)/mm] + 2*G[lt[26], lt[21], x]*
          Log[(mm - mm5)/mm] - G[lt[7], x]*Log[mm]*Log[(mm - mm5)/mm] - 
         G[lt[8], x]*Log[mm]*Log[(mm - mm5)/mm] + G[lt[9], x]*Log[mm]*
          Log[(mm - mm5)/mm] + G[lt[10], x]*Log[mm]*Log[(mm - mm5)/mm] - 
         G[lt[20], x]*Log[mm]*Log[(mm - mm5)/mm] + G[lt[21], x]*Log[mm]*
          Log[(mm - mm5)/mm] - G[lt[7], x]*Log[(mm - mm5)/mm]^2 - 
         G[lt[8], x]*Log[(mm - mm5)/mm]^2 + G[lt[9], x]*Log[(mm - mm5)/mm]^
           2 + G[lt[10], x]*Log[(mm - mm5)/mm]^2 - G[lt[20], x]*
          Log[(mm - mm5)/mm]^2 + G[lt[21], x]*Log[(mm - mm5)/mm]^2 + 
         2*G[lt[1], lt[9], x]*Log[-mm5] + 2*G[lt[1], lt[10], x]*Log[-mm5] - 
         2*G[lt[1], lt[20], x]*Log[-mm5] + G[lt[7], lt[7], x]*Log[-mm5] + 
         G[lt[7], lt[8], x]*Log[-mm5] - G[lt[7], lt[9], x]*Log[-mm5] + 
         G[lt[7], lt[10], x]*Log[-mm5] + G[lt[8], lt[7], x]*Log[-mm5] + 
         G[lt[8], lt[8], x]*Log[-mm5] + G[lt[8], lt[9], x]*Log[-mm5] - 
         G[lt[8], lt[10], x]*Log[-mm5] - G[lt[9], lt[7], x]*Log[-mm5] - 
         G[lt[9], lt[8], x]*Log[-mm5] - G[lt[9], lt[9], x]*Log[-mm5] + 
         G[lt[9], lt[10], x]*Log[-mm5] - G[lt[10], lt[7], x]*Log[-mm5] - 
         G[lt[10], lt[8], x]*Log[-mm5] + G[lt[10], lt[9], x]*Log[-mm5] - 
         G[lt[10], lt[10], x]*Log[-mm5] + G[lt[20], lt[20], x]*Log[-mm5] + 
         G[lt[20], lt[21], x]*Log[-mm5] + G[lt[21], lt[20], x]*Log[-mm5] - 
         G[lt[21], lt[21], x]*Log[-mm5] - 2*G[lt[23], lt[7], x]*Log[-mm5] - 
         2*G[lt[23], lt[8], x]*Log[-mm5] + 2*G[lt[23], lt[21], x]*Log[-mm5] + 
         2*G[lt[25], lt[7], x]*Log[-mm5] + 2*G[lt[25], lt[8], x]*Log[-mm5] - 
         2*G[lt[25], lt[9], x]*Log[-mm5] - 2*G[lt[25], lt[10], x]*Log[-mm5] + 
         2*G[lt[25], lt[20], x]*Log[-mm5] - 2*G[lt[25], lt[21], x]*
          Log[-mm5] + 2*G[lt[26], lt[7], x]*Log[-mm5] + 2*G[lt[26], lt[8], x]*
          Log[-mm5] - 2*G[lt[26], lt[9], x]*Log[-mm5] - 
         2*G[lt[26], lt[10], x]*Log[-mm5] + 2*G[lt[26], lt[20], x]*
          Log[-mm5] - 2*G[lt[26], lt[21], x]*Log[-mm5] + 
         (G[lt[7], x]*Log[-mm5]^2)/2 + (G[lt[8], x]*Log[-mm5]^2)/2 - 
         (G[lt[9], x]*Log[-mm5]^2)/2 - (G[lt[10], x]*Log[-mm5]^2)/2 + 
         (G[lt[20], x]*Log[-mm5]^2)/2 - (G[lt[21], x]*Log[-mm5]^2)/2) + 
       ep^4*(-(Pi^2*G[lt[1], lt[4], x])/6 - (Pi^2*G[lt[1], lt[5], x])/6 + 
         2*G[0, 1, mm5/mm]*G[lt[1], lt[7], x] + 2*G[0, 1, mm5/mm]*
          G[lt[1], lt[8], x] + (Pi^2*G[lt[1], lt[9], x])/3 - 
         2*G[0, 1, mm5/mm]*G[lt[1], lt[9], x] + (Pi^2*G[lt[1], lt[10], x])/
          3 - 2*G[0, 1, mm5/mm]*G[lt[1], lt[10], x] - 
         (Pi^2*G[lt[1], lt[20], x])/3 + 2*G[0, 1, mm5/mm]*
          G[lt[1], lt[20], x] - 2*G[0, 1, mm5/mm]*G[lt[1], lt[21], x] + 
         (Pi^2*G[lt[4], lt[4], x])/6 + (Pi^2*G[lt[4], lt[5], x])/6 + 
         (Pi^2*G[lt[5], lt[4], x])/6 + (Pi^2*G[lt[5], lt[5], x])/6 - 
         (Pi^2*G[lt[7], lt[4], x])/12 - (Pi^2*G[lt[7], lt[5], x])/12 + 
         (Pi^2*G[lt[7], lt[7], x])/12 - G[0, 1, mm5/mm]*G[lt[7], lt[7], x] + 
         (Pi^2*G[lt[7], lt[8], x])/12 + G[0, 1, mm5/mm]*G[lt[7], lt[8], x] - 
         (Pi^2*G[lt[7], lt[9], x])/6 + G[0, 1, mm5/mm]*G[lt[7], lt[9], x] + 
         (Pi^2*G[lt[7], lt[10], x])/6 - G[0, 1, mm5/mm]*G[lt[7], lt[10], x] - 
         (Pi^2*G[lt[8], lt[4], x])/12 - (Pi^2*G[lt[8], lt[5], x])/12 + 
         (Pi^2*G[lt[8], lt[7], x])/12 + G[0, 1, mm5/mm]*G[lt[8], lt[7], x] + 
         (Pi^2*G[lt[8], lt[8], x])/12 - G[0, 1, mm5/mm]*G[lt[8], lt[8], x] + 
         (Pi^2*G[lt[8], lt[9], x])/6 - G[0, 1, mm5/mm]*G[lt[8], lt[9], x] - 
         (Pi^2*G[lt[8], lt[10], x])/6 + G[0, 1, mm5/mm]*G[lt[8], lt[10], x] - 
         (Pi^2*G[lt[9], lt[4], x])/12 - (Pi^2*G[lt[9], lt[5], x])/12 - 
         (Pi^2*G[lt[9], lt[7], x])/12 - G[0, 1, mm5/mm]*G[lt[9], lt[7], x] - 
         (Pi^2*G[lt[9], lt[8], x])/12 + G[0, 1, mm5/mm]*G[lt[9], lt[8], x] - 
         (Pi^2*G[lt[9], lt[9], x])/6 + G[0, 1, mm5/mm]*G[lt[9], lt[9], x] + 
         (Pi^2*G[lt[9], lt[10], x])/6 - G[0, 1, mm5/mm]*G[lt[9], lt[10], x] - 
         (Pi^2*G[lt[10], lt[4], x])/12 - (Pi^2*G[lt[10], lt[5], x])/12 - 
         (Pi^2*G[lt[10], lt[7], x])/12 + G[0, 1, mm5/mm]*
          G[lt[10], lt[7], x] - (Pi^2*G[lt[10], lt[8], x])/12 - 
         G[0, 1, mm5/mm]*G[lt[10], lt[8], x] + (Pi^2*G[lt[10], lt[9], x])/6 - 
         G[0, 1, mm5/mm]*G[lt[10], lt[9], x] - (Pi^2*G[lt[10], lt[10], x])/
          6 + G[0, 1, mm5/mm]*G[lt[10], lt[10], x] + 
         (Pi^2*G[lt[20], lt[20], x])/6 - G[0, 1, mm5/mm]*G[lt[20], lt[20], 
           x] + (Pi^2*G[lt[20], lt[21], x])/12 + G[0, 1, mm5/mm]*
          G[lt[20], lt[21], x] + (Pi^2*G[lt[21], lt[20], x])/6 - 
         G[0, 1, mm5/mm]*G[lt[21], lt[20], x] - (Pi^2*G[lt[21], lt[21], x])/
          12 + G[0, 1, mm5/mm]*G[lt[21], lt[21], x] - 
         (Pi^2*G[lt[23], lt[7], x])/6 - (Pi^2*G[lt[23], lt[8], x])/6 + 
         (Pi^2*G[lt[23], lt[21], x])/6 + (Pi^2*G[lt[25], lt[4], x])/6 + 
         (Pi^2*G[lt[25], lt[5], x])/6 + (Pi^2*G[lt[25], lt[7], x])/6 - 
         2*G[0, 1, mm5/mm]*G[lt[25], lt[7], x] + (Pi^2*G[lt[25], lt[8], x])/
          6 - 2*G[0, 1, mm5/mm]*G[lt[25], lt[8], x] - 
         (Pi^2*G[lt[25], lt[9], x])/3 + 2*G[0, 1, mm5/mm]*
          G[lt[25], lt[9], x] - (Pi^2*G[lt[25], lt[10], x])/3 + 
         2*G[0, 1, mm5/mm]*G[lt[25], lt[10], x] + (Pi^2*G[lt[25], lt[20], x])/
          3 - 2*G[0, 1, mm5/mm]*G[lt[25], lt[20], x] - 
         (Pi^2*G[lt[25], lt[21], x])/6 + 2*G[0, 1, mm5/mm]*
          G[lt[25], lt[21], x] + (Pi^2*G[lt[26], lt[4], x])/6 + 
         (Pi^2*G[lt[26], lt[5], x])/6 + (Pi^2*G[lt[26], lt[7], x])/6 - 
         2*G[0, 1, mm5/mm]*G[lt[26], lt[7], x] + (Pi^2*G[lt[26], lt[8], x])/
          6 - 2*G[0, 1, mm5/mm]*G[lt[26], lt[8], x] - 
         (Pi^2*G[lt[26], lt[9], x])/3 + 2*G[0, 1, mm5/mm]*
          G[lt[26], lt[9], x] - (Pi^2*G[lt[26], lt[10], x])/3 + 
         2*G[0, 1, mm5/mm]*G[lt[26], lt[10], x] + (Pi^2*G[lt[26], lt[20], x])/
          3 - 2*G[0, 1, mm5/mm]*G[lt[26], lt[20], x] - 
         (Pi^2*G[lt[26], lt[21], x])/6 + 2*G[0, 1, mm5/mm]*
          G[lt[26], lt[21], x] + 2*G[lt[7], x]*G[0, 0, 1, (mm - mm5)/mm] + 
         2*G[lt[8], x]*G[0, 0, 1, (mm - mm5)/mm] - 2*G[lt[9], x]*
          G[0, 0, 1, (mm - mm5)/mm] - 2*G[lt[10], x]*G[0, 0, 1, 
           (mm - mm5)/mm] + 2*G[lt[20], x]*G[0, 0, 1, (mm - mm5)/mm] - 
         2*G[lt[21], x]*G[0, 0, 1, (mm - mm5)/mm] + G[lt[7], x]*
          G[0, 0, 1, mm5/mm] + G[lt[8], x]*G[0, 0, 1, mm5/mm] - 
         G[lt[9], x]*G[0, 0, 1, mm5/mm] - G[lt[10], x]*G[0, 0, 1, mm5/mm] + 
         G[lt[20], x]*G[0, 0, 1, mm5/mm] - G[lt[21], x]*G[0, 0, 1, mm5/mm] - 
         8*G[lt[1], lt[1], lt[1], lt[4], x] - 8*G[lt[1], lt[1], lt[1], lt[5], 
           x] + 8*G[lt[1], lt[1], lt[4], lt[4], x] + 
         8*G[lt[1], lt[1], lt[4], lt[5], x] + 8*G[lt[1], lt[1], lt[5], lt[4], 
           x] + 8*G[lt[1], lt[1], lt[5], lt[5], x] - 
         4*G[lt[1], lt[1], lt[7], lt[4], x] - 4*G[lt[1], lt[1], lt[7], lt[5], 
           x] - 4*G[lt[1], lt[1], lt[8], lt[4], x] - 
         4*G[lt[1], lt[1], lt[8], lt[5], x] - 4*G[lt[1], lt[1], lt[9], lt[4], 
           x] - 4*G[lt[1], lt[1], lt[9], lt[5], x] + 
         4*G[lt[1], lt[1], lt[9], lt[7], x] + 4*G[lt[1], lt[1], lt[9], lt[8], 
           x] - 4*G[lt[1], lt[1], lt[10], lt[4], x] - 
         4*G[lt[1], lt[1], lt[10], lt[5], x] + 4*G[lt[1], lt[1], lt[10], 
           lt[7], x] + 4*G[lt[1], lt[1], lt[10], lt[8], x] - 
         4*G[lt[1], lt[1], lt[20], lt[21], x] + 
         8*G[lt[1], lt[1], lt[23], lt[7], x] + 8*G[lt[1], lt[1], lt[23], 
           lt[8], x] - 8*G[lt[1], lt[1], lt[23], lt[21], x] + 
         8*G[lt[1], lt[1], lt[25], lt[4], x] + 8*G[lt[1], lt[1], lt[25], 
           lt[5], x] - 8*G[lt[1], lt[1], lt[25], lt[7], x] - 
         8*G[lt[1], lt[1], lt[25], lt[8], x] + 8*G[lt[1], lt[1], lt[25], 
           lt[21], x] + 8*G[lt[1], lt[1], lt[26], lt[4], x] + 
         8*G[lt[1], lt[1], lt[26], lt[5], x] - 8*G[lt[1], lt[1], lt[26], 
           lt[7], x] - 8*G[lt[1], lt[1], lt[26], lt[8], x] + 
         8*G[lt[1], lt[1], lt[26], lt[21], x] + 
         8*G[lt[1], lt[4], lt[1], lt[4], x] + 8*G[lt[1], lt[4], lt[1], lt[5], 
           x] - 8*G[lt[1], lt[4], lt[4], lt[4], x] - 
         8*G[lt[1], lt[4], lt[4], lt[5], x] - 8*G[lt[1], lt[4], lt[5], lt[4], 
           x] - 8*G[lt[1], lt[4], lt[5], lt[5], x] + 
         8*G[lt[1], lt[5], lt[1], lt[4], x] + 8*G[lt[1], lt[5], lt[1], lt[5], 
           x] - 8*G[lt[1], lt[5], lt[4], lt[4], x] - 
         8*G[lt[1], lt[5], lt[4], lt[5], x] - 8*G[lt[1], lt[5], lt[5], lt[4], 
           x] - 8*G[lt[1], lt[5], lt[5], lt[5], x] - 
         4*G[lt[1], lt[7], lt[1], lt[4], x] - 4*G[lt[1], lt[7], lt[1], lt[5], 
           x] + 4*G[lt[1], lt[7], lt[4], lt[4], x] + 
         4*G[lt[1], lt[7], lt[4], lt[5], x] + 4*G[lt[1], lt[7], lt[5], lt[4], 
           x] + 4*G[lt[1], lt[7], lt[5], lt[5], x] + 
         2*G[lt[1], lt[7], lt[7], lt[4], x] + 2*G[lt[1], lt[7], lt[7], lt[5], 
           x] - 2*G[lt[1], lt[7], lt[8], lt[4], x] - 
         2*G[lt[1], lt[7], lt[8], lt[5], x] + 2*G[lt[1], lt[7], lt[9], lt[4], 
           x] + 2*G[lt[1], lt[7], lt[9], lt[5], x] - 
         2*G[lt[1], lt[7], lt[9], lt[7], x] - 2*G[lt[1], lt[7], lt[9], lt[8], 
           x] - 2*G[lt[1], lt[7], lt[10], lt[4], x] - 
         2*G[lt[1], lt[7], lt[10], lt[5], x] + 2*G[lt[1], lt[7], lt[10], 
           lt[7], x] + 2*G[lt[1], lt[7], lt[10], lt[8], x] - 
         4*G[lt[1], lt[8], lt[1], lt[4], x] - 4*G[lt[1], lt[8], lt[1], lt[5], 
           x] + 4*G[lt[1], lt[8], lt[4], lt[4], x] + 
         4*G[lt[1], lt[8], lt[4], lt[5], x] + 4*G[lt[1], lt[8], lt[5], lt[4], 
           x] + 4*G[lt[1], lt[8], lt[5], lt[5], x] - 
         2*G[lt[1], lt[8], lt[7], lt[4], x] - 2*G[lt[1], lt[8], lt[7], lt[5], 
           x] + 2*G[lt[1], lt[8], lt[8], lt[4], x] + 
         2*G[lt[1], lt[8], lt[8], lt[5], x] - 2*G[lt[1], lt[8], lt[9], lt[4], 
           x] - 2*G[lt[1], lt[8], lt[9], lt[5], x] + 
         2*G[lt[1], lt[8], lt[9], lt[7], x] + 2*G[lt[1], lt[8], lt[9], lt[8], 
           x] + 2*G[lt[1], lt[8], lt[10], lt[4], x] + 
         2*G[lt[1], lt[8], lt[10], lt[5], x] - 2*G[lt[1], lt[8], lt[10], 
           lt[7], x] - 2*G[lt[1], lt[8], lt[10], lt[8], x] - 
         4*G[lt[1], lt[9], lt[1], lt[4], x] - 4*G[lt[1], lt[9], lt[1], lt[5], 
           x] + 4*G[lt[1], lt[9], lt[4], lt[4], x] + 
         4*G[lt[1], lt[9], lt[4], lt[5], x] + 4*G[lt[1], lt[9], lt[5], lt[4], 
           x] + 4*G[lt[1], lt[9], lt[5], lt[5], x] + 
         2*G[lt[1], lt[9], lt[7], lt[4], x] + 2*G[lt[1], lt[9], lt[7], lt[5], 
           x] - 2*G[lt[1], lt[9], lt[7], lt[7], x] - 
         2*G[lt[1], lt[9], lt[7], lt[8], x] - 2*G[lt[1], lt[9], lt[8], lt[4], 
           x] - 2*G[lt[1], lt[9], lt[8], lt[5], x] - 
         2*G[lt[1], lt[9], lt[8], lt[7], x] - 2*G[lt[1], lt[9], lt[8], lt[8], 
           x] + 2*G[lt[1], lt[9], lt[9], lt[4], x] + 
         2*G[lt[1], lt[9], lt[9], lt[5], x] - 2*G[lt[1], lt[9], lt[9], lt[7], 
           x] - 2*G[lt[1], lt[9], lt[9], lt[8], x] - 
         2*G[lt[1], lt[9], lt[10], lt[4], x] - 2*G[lt[1], lt[9], lt[10], 
           lt[5], x] + 2*G[lt[1], lt[9], lt[10], lt[7], x] + 
         2*G[lt[1], lt[9], lt[10], lt[8], x] - 4*G[lt[1], lt[10], lt[1], 
           lt[4], x] - 4*G[lt[1], lt[10], lt[1], lt[5], x] + 
         4*G[lt[1], lt[10], lt[4], lt[4], x] + 4*G[lt[1], lt[10], lt[4], 
           lt[5], x] + 4*G[lt[1], lt[10], lt[5], lt[4], x] + 
         4*G[lt[1], lt[10], lt[5], lt[5], x] - 2*G[lt[1], lt[10], lt[7], 
           lt[4], x] - 2*G[lt[1], lt[10], lt[7], lt[5], x] - 
         2*G[lt[1], lt[10], lt[7], lt[7], x] - 2*G[lt[1], lt[10], lt[7], 
           lt[8], x] + 2*G[lt[1], lt[10], lt[8], lt[4], x] + 
         2*G[lt[1], lt[10], lt[8], lt[5], x] - 2*G[lt[1], lt[10], lt[8], 
           lt[7], x] - 2*G[lt[1], lt[10], lt[8], lt[8], x] - 
         2*G[lt[1], lt[10], lt[9], lt[4], x] - 2*G[lt[1], lt[10], lt[9], 
           lt[5], x] + 2*G[lt[1], lt[10], lt[9], lt[7], x] + 
         2*G[lt[1], lt[10], lt[9], lt[8], x] + 2*G[lt[1], lt[10], lt[10], 
           lt[4], x] + 2*G[lt[1], lt[10], lt[10], lt[5], x] - 
         2*G[lt[1], lt[10], lt[10], lt[7], x] - 
         2*G[lt[1], lt[10], lt[10], lt[8], x] + 
         2*G[lt[1], lt[20], lt[20], lt[21], x] + 
         2*G[lt[1], lt[20], lt[21], lt[21], x] + 
         2*G[lt[1], lt[21], lt[20], lt[21], x] - 
         4*G[lt[1], lt[23], lt[7], lt[7], x] - 4*G[lt[1], lt[23], lt[7], 
           lt[8], x] - 4*G[lt[1], lt[23], lt[8], lt[7], x] - 
         4*G[lt[1], lt[23], lt[8], lt[8], x] + 4*G[lt[1], lt[23], lt[21], 
           lt[21], x] + 8*G[lt[1], lt[25], lt[1], lt[4], x] + 
         8*G[lt[1], lt[25], lt[1], lt[5], x] - 8*G[lt[1], lt[25], lt[4], 
           lt[4], x] - 8*G[lt[1], lt[25], lt[4], lt[5], x] - 
         8*G[lt[1], lt[25], lt[5], lt[4], x] - 8*G[lt[1], lt[25], lt[5], 
           lt[5], x] + 4*G[lt[1], lt[25], lt[7], lt[4], x] + 
         4*G[lt[1], lt[25], lt[7], lt[5], x] + 4*G[lt[1], lt[25], lt[7], 
           lt[7], x] + 4*G[lt[1], lt[25], lt[7], lt[8], x] + 
         4*G[lt[1], lt[25], lt[8], lt[4], x] + 4*G[lt[1], lt[25], lt[8], 
           lt[5], x] + 4*G[lt[1], lt[25], lt[8], lt[7], x] + 
         4*G[lt[1], lt[25], lt[8], lt[8], x] + 4*G[lt[1], lt[25], lt[9], 
           lt[4], x] + 4*G[lt[1], lt[25], lt[9], lt[5], x] - 
         4*G[lt[1], lt[25], lt[9], lt[7], x] - 4*G[lt[1], lt[25], lt[9], 
           lt[8], x] + 4*G[lt[1], lt[25], lt[10], lt[4], x] + 
         4*G[lt[1], lt[25], lt[10], lt[5], x] - 
         4*G[lt[1], lt[25], lt[10], lt[7], x] - 
         4*G[lt[1], lt[25], lt[10], lt[8], x] + 
         4*G[lt[1], lt[25], lt[20], lt[21], x] - 
         4*G[lt[1], lt[25], lt[21], lt[21], x] - 
         8*G[lt[1], lt[25], lt[23], lt[7], x] - 
         8*G[lt[1], lt[25], lt[23], lt[8], x] + 
         8*G[lt[1], lt[25], lt[23], lt[21], x] - 
         8*G[lt[1], lt[25], lt[25], lt[4], x] - 
         8*G[lt[1], lt[25], lt[25], lt[5], x] + 
         8*G[lt[1], lt[25], lt[25], lt[7], x] + 
         8*G[lt[1], lt[25], lt[25], lt[8], x] - 
         8*G[lt[1], lt[25], lt[25], lt[21], x] - 
         8*G[lt[1], lt[25], lt[26], lt[4], x] - 
         8*G[lt[1], lt[25], lt[26], lt[5], x] + 
         8*G[lt[1], lt[25], lt[26], lt[7], x] + 
         8*G[lt[1], lt[25], lt[26], lt[8], x] - 
         8*G[lt[1], lt[25], lt[26], lt[21], x] + 
         8*G[lt[1], lt[26], lt[1], lt[4], x] + 8*G[lt[1], lt[26], lt[1], 
           lt[5], x] - 8*G[lt[1], lt[26], lt[4], lt[4], x] - 
         8*G[lt[1], lt[26], lt[4], lt[5], x] - 8*G[lt[1], lt[26], lt[5], 
           lt[4], x] - 8*G[lt[1], lt[26], lt[5], lt[5], x] + 
         4*G[lt[1], lt[26], lt[7], lt[4], x] + 4*G[lt[1], lt[26], lt[7], 
           lt[5], x] + 4*G[lt[1], lt[26], lt[7], lt[7], x] + 
         4*G[lt[1], lt[26], lt[7], lt[8], x] + 4*G[lt[1], lt[26], lt[8], 
           lt[4], x] + 4*G[lt[1], lt[26], lt[8], lt[5], x] + 
         4*G[lt[1], lt[26], lt[8], lt[7], x] + 4*G[lt[1], lt[26], lt[8], 
           lt[8], x] + 4*G[lt[1], lt[26], lt[9], lt[4], x] + 
         4*G[lt[1], lt[26], lt[9], lt[5], x] - 4*G[lt[1], lt[26], lt[9], 
           lt[7], x] - 4*G[lt[1], lt[26], lt[9], lt[8], x] + 
         4*G[lt[1], lt[26], lt[10], lt[4], x] + 
         4*G[lt[1], lt[26], lt[10], lt[5], x] - 
         4*G[lt[1], lt[26], lt[10], lt[7], x] - 
         4*G[lt[1], lt[26], lt[10], lt[8], x] + 
         4*G[lt[1], lt[26], lt[20], lt[21], x] - 
         4*G[lt[1], lt[26], lt[21], lt[21], x] - 
         8*G[lt[1], lt[26], lt[23], lt[7], x] - 
         8*G[lt[1], lt[26], lt[23], lt[8], x] + 
         8*G[lt[1], lt[26], lt[23], lt[21], x] - 
         8*G[lt[1], lt[26], lt[25], lt[4], x] - 
         8*G[lt[1], lt[26], lt[25], lt[5], x] + 
         8*G[lt[1], lt[26], lt[25], lt[7], x] + 
         8*G[lt[1], lt[26], lt[25], lt[8], x] - 
         8*G[lt[1], lt[26], lt[25], lt[21], x] - 
         8*G[lt[1], lt[26], lt[26], lt[4], x] - 
         8*G[lt[1], lt[26], lt[26], lt[5], x] + 
         8*G[lt[1], lt[26], lt[26], lt[7], x] + 
         8*G[lt[1], lt[26], lt[26], lt[8], x] - 
         8*G[lt[1], lt[26], lt[26], lt[21], x] + 
         8*G[lt[4], lt[1], lt[1], lt[4], x] + 8*G[lt[4], lt[1], lt[1], lt[5], 
           x] - 8*G[lt[4], lt[1], lt[4], lt[4], x] - 
         8*G[lt[4], lt[1], lt[4], lt[5], x] - 8*G[lt[4], lt[1], lt[5], lt[4], 
           x] - 8*G[lt[4], lt[1], lt[5], lt[5], x] - 
         8*G[lt[4], lt[4], lt[1], lt[4], x] - 8*G[lt[4], lt[4], lt[1], lt[5], 
           x] + 8*G[lt[4], lt[4], lt[4], lt[4], x] + 
         8*G[lt[4], lt[4], lt[4], lt[5], x] + 8*G[lt[4], lt[4], lt[5], lt[4], 
           x] + 8*G[lt[4], lt[4], lt[5], lt[5], x] - 
         8*G[lt[4], lt[5], lt[1], lt[4], x] - 8*G[lt[4], lt[5], lt[1], lt[5], 
           x] + 8*G[lt[4], lt[5], lt[4], lt[4], x] + 
         8*G[lt[4], lt[5], lt[4], lt[5], x] + 8*G[lt[4], lt[5], lt[5], lt[4], 
           x] + 8*G[lt[4], lt[5], lt[5], lt[5], x] + 
         8*G[lt[5], lt[1], lt[1], lt[4], x] + 8*G[lt[5], lt[1], lt[1], lt[5], 
           x] - 8*G[lt[5], lt[1], lt[4], lt[4], x] - 
         8*G[lt[5], lt[1], lt[4], lt[5], x] - 8*G[lt[5], lt[1], lt[5], lt[4], 
           x] - 8*G[lt[5], lt[1], lt[5], lt[5], x] - 
         8*G[lt[5], lt[4], lt[1], lt[4], x] - 8*G[lt[5], lt[4], lt[1], lt[5], 
           x] + 8*G[lt[5], lt[4], lt[4], lt[4], x] + 
         8*G[lt[5], lt[4], lt[4], lt[5], x] + 8*G[lt[5], lt[4], lt[5], lt[4], 
           x] + 8*G[lt[5], lt[4], lt[5], lt[5], x] - 
         8*G[lt[5], lt[5], lt[1], lt[4], x] - 8*G[lt[5], lt[5], lt[1], lt[5], 
           x] + 8*G[lt[5], lt[5], lt[4], lt[4], x] + 
         8*G[lt[5], lt[5], lt[4], lt[5], x] + 8*G[lt[5], lt[5], lt[5], lt[4], 
           x] + 8*G[lt[5], lt[5], lt[5], lt[5], x] - 
         4*G[lt[7], lt[1], lt[1], lt[4], x] - 4*G[lt[7], lt[1], lt[1], lt[5], 
           x] + 4*G[lt[7], lt[1], lt[4], lt[4], x] + 
         4*G[lt[7], lt[1], lt[4], lt[5], x] + 4*G[lt[7], lt[1], lt[5], lt[4], 
           x] + 4*G[lt[7], lt[1], lt[5], lt[5], x] + 
         2*G[lt[7], lt[1], lt[7], lt[4], x] + 2*G[lt[7], lt[1], lt[7], lt[5], 
           x] - 2*G[lt[7], lt[1], lt[8], lt[4], x] - 
         2*G[lt[7], lt[1], lt[8], lt[5], x] + 2*G[lt[7], lt[1], lt[9], lt[4], 
           x] + 2*G[lt[7], lt[1], lt[9], lt[5], x] - 
         2*G[lt[7], lt[1], lt[9], lt[7], x] - 2*G[lt[7], lt[1], lt[9], lt[8], 
           x] - 2*G[lt[7], lt[1], lt[10], lt[4], x] - 
         2*G[lt[7], lt[1], lt[10], lt[5], x] + 2*G[lt[7], lt[1], lt[10], 
           lt[7], x] + 2*G[lt[7], lt[1], lt[10], lt[8], x] + 
         4*G[lt[7], lt[4], lt[1], lt[4], x] + 4*G[lt[7], lt[4], lt[1], lt[5], 
           x] - 4*G[lt[7], lt[4], lt[4], lt[4], x] - 
         4*G[lt[7], lt[4], lt[4], lt[5], x] - 4*G[lt[7], lt[4], lt[5], lt[4], 
           x] - 4*G[lt[7], lt[4], lt[5], lt[5], x] + 
         4*G[lt[7], lt[5], lt[1], lt[4], x] + 4*G[lt[7], lt[5], lt[1], lt[5], 
           x] - 4*G[lt[7], lt[5], lt[4], lt[4], x] - 
         4*G[lt[7], lt[5], lt[4], lt[5], x] - 4*G[lt[7], lt[5], lt[5], lt[4], 
           x] - 4*G[lt[7], lt[5], lt[5], lt[5], x] + 
         2*G[lt[7], lt[7], lt[1], lt[4], x] + 2*G[lt[7], lt[7], lt[1], lt[5], 
           x] - 2*G[lt[7], lt[7], lt[4], lt[4], x] - 
         2*G[lt[7], lt[7], lt[4], lt[5], x] - 2*G[lt[7], lt[7], lt[5], lt[4], 
           x] - 2*G[lt[7], lt[7], lt[5], lt[5], x] - G[lt[7], lt[7], lt[7], 
          lt[4], x] - G[lt[7], lt[7], lt[7], lt[5], x] - 
         G[lt[7], lt[7], lt[7], lt[7], x] - G[lt[7], lt[7], lt[7], lt[8], 
          x] + G[lt[7], lt[7], lt[8], lt[4], x] + G[lt[7], lt[7], lt[8], 
          lt[5], x] - G[lt[7], lt[7], lt[8], lt[7], x] - 
         G[lt[7], lt[7], lt[8], lt[8], x] - G[lt[7], lt[7], lt[9], lt[4], 
          x] - G[lt[7], lt[7], lt[9], lt[5], x] + G[lt[7], lt[7], lt[9], 
          lt[7], x] + G[lt[7], lt[7], lt[9], lt[8], x] + 
         G[lt[7], lt[7], lt[10], lt[4], x] + G[lt[7], lt[7], lt[10], lt[5], 
          x] - G[lt[7], lt[7], lt[10], lt[7], x] - G[lt[7], lt[7], lt[10], 
          lt[8], x] - 2*G[lt[7], lt[8], lt[1], lt[4], x] - 
         2*G[lt[7], lt[8], lt[1], lt[5], x] + 2*G[lt[7], lt[8], lt[4], lt[4], 
           x] + 2*G[lt[7], lt[8], lt[4], lt[5], x] + 
         2*G[lt[7], lt[8], lt[5], lt[4], x] + 2*G[lt[7], lt[8], lt[5], lt[5], 
           x] - G[lt[7], lt[8], lt[7], lt[4], x] - G[lt[7], lt[8], lt[7], 
          lt[5], x] - G[lt[7], lt[8], lt[7], lt[7], x] - 
         G[lt[7], lt[8], lt[7], lt[8], x] + G[lt[7], lt[8], lt[8], lt[4], 
          x] + G[lt[7], lt[8], lt[8], lt[5], x] - G[lt[7], lt[8], lt[8], 
          lt[7], x] - G[lt[7], lt[8], lt[8], lt[8], x] - 
         G[lt[7], lt[8], lt[9], lt[4], x] - G[lt[7], lt[8], lt[9], lt[5], 
          x] + G[lt[7], lt[8], lt[9], lt[7], x] + G[lt[7], lt[8], lt[9], 
          lt[8], x] + G[lt[7], lt[8], lt[10], lt[4], x] + 
         G[lt[7], lt[8], lt[10], lt[5], x] - G[lt[7], lt[8], lt[10], lt[7], 
          x] - G[lt[7], lt[8], lt[10], lt[8], x] + 
         2*G[lt[7], lt[9], lt[1], lt[4], x] + 2*G[lt[7], lt[9], lt[1], lt[5], 
           x] - 2*G[lt[7], lt[9], lt[4], lt[4], x] - 
         2*G[lt[7], lt[9], lt[4], lt[5], x] - 2*G[lt[7], lt[9], lt[5], lt[4], 
           x] - 2*G[lt[7], lt[9], lt[5], lt[5], x] - G[lt[7], lt[9], lt[7], 
          lt[4], x] - G[lt[7], lt[9], lt[7], lt[5], x] + 
         G[lt[7], lt[9], lt[7], lt[7], x] + G[lt[7], lt[9], lt[7], lt[8], 
          x] + G[lt[7], lt[9], lt[8], lt[4], x] + G[lt[7], lt[9], lt[8], 
          lt[5], x] + G[lt[7], lt[9], lt[8], lt[7], x] + 
         G[lt[7], lt[9], lt[8], lt[8], x] - G[lt[7], lt[9], lt[9], lt[4], 
          x] - G[lt[7], lt[9], lt[9], lt[5], x] + G[lt[7], lt[9], lt[9], 
          lt[7], x] + G[lt[7], lt[9], lt[9], lt[8], x] + 
         G[lt[7], lt[9], lt[10], lt[4], x] + G[lt[7], lt[9], lt[10], lt[5], 
          x] - G[lt[7], lt[9], lt[10], lt[7], x] - G[lt[7], lt[9], lt[10], 
          lt[8], x] - 2*G[lt[7], lt[10], lt[1], lt[4], x] - 
         2*G[lt[7], lt[10], lt[1], lt[5], x] + 2*G[lt[7], lt[10], lt[4], 
           lt[4], x] + 2*G[lt[7], lt[10], lt[4], lt[5], x] + 
         2*G[lt[7], lt[10], lt[5], lt[4], x] + 2*G[lt[7], lt[10], lt[5], 
           lt[5], x] - G[lt[7], lt[10], lt[7], lt[4], x] - 
         G[lt[7], lt[10], lt[7], lt[5], x] - G[lt[7], lt[10], lt[7], lt[7], 
          x] - G[lt[7], lt[10], lt[7], lt[8], x] + G[lt[7], lt[10], lt[8], 
          lt[4], x] + G[lt[7], lt[10], lt[8], lt[5], x] - 
         G[lt[7], lt[10], lt[8], lt[7], x] - G[lt[7], lt[10], lt[8], lt[8], 
          x] - G[lt[7], lt[10], lt[9], lt[4], x] - G[lt[7], lt[10], lt[9], 
          lt[5], x] + G[lt[7], lt[10], lt[9], lt[7], x] + 
         G[lt[7], lt[10], lt[9], lt[8], x] + G[lt[7], lt[10], lt[10], lt[4], 
          x] + G[lt[7], lt[10], lt[10], lt[5], x] - G[lt[7], lt[10], lt[10], 
          lt[7], x] - G[lt[7], lt[10], lt[10], lt[8], x] - 
         4*G[lt[8], lt[1], lt[1], lt[4], x] - 4*G[lt[8], lt[1], lt[1], lt[5], 
           x] + 4*G[lt[8], lt[1], lt[4], lt[4], x] + 
         4*G[lt[8], lt[1], lt[4], lt[5], x] + 4*G[lt[8], lt[1], lt[5], lt[4], 
           x] + 4*G[lt[8], lt[1], lt[5], lt[5], x] - 
         2*G[lt[8], lt[1], lt[7], lt[4], x] - 2*G[lt[8], lt[1], lt[7], lt[5], 
           x] + 2*G[lt[8], lt[1], lt[8], lt[4], x] + 
         2*G[lt[8], lt[1], lt[8], lt[5], x] - 2*G[lt[8], lt[1], lt[9], lt[4], 
           x] - 2*G[lt[8], lt[1], lt[9], lt[5], x] + 
         2*G[lt[8], lt[1], lt[9], lt[7], x] + 2*G[lt[8], lt[1], lt[9], lt[8], 
           x] + 2*G[lt[8], lt[1], lt[10], lt[4], x] + 
         2*G[lt[8], lt[1], lt[10], lt[5], x] - 2*G[lt[8], lt[1], lt[10], 
           lt[7], x] - 2*G[lt[8], lt[1], lt[10], lt[8], x] + 
         4*G[lt[8], lt[4], lt[1], lt[4], x] + 4*G[lt[8], lt[4], lt[1], lt[5], 
           x] - 4*G[lt[8], lt[4], lt[4], lt[4], x] - 
         4*G[lt[8], lt[4], lt[4], lt[5], x] - 4*G[lt[8], lt[4], lt[5], lt[4], 
           x] - 4*G[lt[8], lt[4], lt[5], lt[5], x] + 
         4*G[lt[8], lt[5], lt[1], lt[4], x] + 4*G[lt[8], lt[5], lt[1], lt[5], 
           x] - 4*G[lt[8], lt[5], lt[4], lt[4], x] - 
         4*G[lt[8], lt[5], lt[4], lt[5], x] - 4*G[lt[8], lt[5], lt[5], lt[4], 
           x] - 4*G[lt[8], lt[5], lt[5], lt[5], x] - 
         2*G[lt[8], lt[7], lt[1], lt[4], x] - 2*G[lt[8], lt[7], lt[1], lt[5], 
           x] + 2*G[lt[8], lt[7], lt[4], lt[4], x] + 
         2*G[lt[8], lt[7], lt[4], lt[5], x] + 2*G[lt[8], lt[7], lt[5], lt[4], 
           x] + 2*G[lt[8], lt[7], lt[5], lt[5], x] + G[lt[8], lt[7], lt[7], 
          lt[4], x] + G[lt[8], lt[7], lt[7], lt[5], x] - 
         G[lt[8], lt[7], lt[7], lt[7], x] - G[lt[8], lt[7], lt[7], lt[8], 
          x] - G[lt[8], lt[7], lt[8], lt[4], x] - G[lt[8], lt[7], lt[8], 
          lt[5], x] - G[lt[8], lt[7], lt[8], lt[7], x] - 
         G[lt[8], lt[7], lt[8], lt[8], x] + G[lt[8], lt[7], lt[9], lt[4], 
          x] + G[lt[8], lt[7], lt[9], lt[5], x] - G[lt[8], lt[7], lt[9], 
          lt[7], x] - G[lt[8], lt[7], lt[9], lt[8], x] - 
         G[lt[8], lt[7], lt[10], lt[4], x] - G[lt[8], lt[7], lt[10], lt[5], 
          x] + G[lt[8], lt[7], lt[10], lt[7], x] + G[lt[8], lt[7], lt[10], 
          lt[8], x] + 2*G[lt[8], lt[8], lt[1], lt[4], x] + 
         2*G[lt[8], lt[8], lt[1], lt[5], x] - 2*G[lt[8], lt[8], lt[4], lt[4], 
           x] - 2*G[lt[8], lt[8], lt[4], lt[5], x] - 
         2*G[lt[8], lt[8], lt[5], lt[4], x] - 2*G[lt[8], lt[8], lt[5], lt[5], 
           x] + G[lt[8], lt[8], lt[7], lt[4], x] + G[lt[8], lt[8], lt[7], 
          lt[5], x] - G[lt[8], lt[8], lt[7], lt[7], x] - 
         G[lt[8], lt[8], lt[7], lt[8], x] - G[lt[8], lt[8], lt[8], lt[4], 
          x] - G[lt[8], lt[8], lt[8], lt[5], x] - G[lt[8], lt[8], lt[8], 
          lt[7], x] - G[lt[8], lt[8], lt[8], lt[8], x] + 
         G[lt[8], lt[8], lt[9], lt[4], x] + G[lt[8], lt[8], lt[9], lt[5], 
          x] - G[lt[8], lt[8], lt[9], lt[7], x] - G[lt[8], lt[8], lt[9], 
          lt[8], x] - G[lt[8], lt[8], lt[10], lt[4], x] - 
         G[lt[8], lt[8], lt[10], lt[5], x] + G[lt[8], lt[8], lt[10], lt[7], 
          x] + G[lt[8], lt[8], lt[10], lt[8], x] - 
         2*G[lt[8], lt[9], lt[1], lt[4], x] - 2*G[lt[8], lt[9], lt[1], lt[5], 
           x] + 2*G[lt[8], lt[9], lt[4], lt[4], x] + 
         2*G[lt[8], lt[9], lt[4], lt[5], x] + 2*G[lt[8], lt[9], lt[5], lt[4], 
           x] + 2*G[lt[8], lt[9], lt[5], lt[5], x] + G[lt[8], lt[9], lt[7], 
          lt[4], x] + G[lt[8], lt[9], lt[7], lt[5], x] - 
         G[lt[8], lt[9], lt[7], lt[7], x] - G[lt[8], lt[9], lt[7], lt[8], 
          x] - G[lt[8], lt[9], lt[8], lt[4], x] - G[lt[8], lt[9], lt[8], 
          lt[5], x] - G[lt[8], lt[9], lt[8], lt[7], x] - 
         G[lt[8], lt[9], lt[8], lt[8], x] + G[lt[8], lt[9], lt[9], lt[4], 
          x] + G[lt[8], lt[9], lt[9], lt[5], x] - G[lt[8], lt[9], lt[9], 
          lt[7], x] - G[lt[8], lt[9], lt[9], lt[8], x] - 
         G[lt[8], lt[9], lt[10], lt[4], x] - G[lt[8], lt[9], lt[10], lt[5], 
          x] + G[lt[8], lt[9], lt[10], lt[7], x] + G[lt[8], lt[9], lt[10], 
          lt[8], x] + 2*G[lt[8], lt[10], lt[1], lt[4], x] + 
         2*G[lt[8], lt[10], lt[1], lt[5], x] - 2*G[lt[8], lt[10], lt[4], 
           lt[4], x] - 2*G[lt[8], lt[10], lt[4], lt[5], x] - 
         2*G[lt[8], lt[10], lt[5], lt[4], x] - 2*G[lt[8], lt[10], lt[5], 
           lt[5], x] + G[lt[8], lt[10], lt[7], lt[4], x] + 
         G[lt[8], lt[10], lt[7], lt[5], x] + G[lt[8], lt[10], lt[7], lt[7], 
          x] + G[lt[8], lt[10], lt[7], lt[8], x] - G[lt[8], lt[10], lt[8], 
          lt[4], x] - G[lt[8], lt[10], lt[8], lt[5], x] + 
         G[lt[8], lt[10], lt[8], lt[7], x] + G[lt[8], lt[10], lt[8], lt[8], 
          x] + G[lt[8], lt[10], lt[9], lt[4], x] + G[lt[8], lt[10], lt[9], 
          lt[5], x] - G[lt[8], lt[10], lt[9], lt[7], x] - 
         G[lt[8], lt[10], lt[9], lt[8], x] - G[lt[8], lt[10], lt[10], lt[4], 
          x] - G[lt[8], lt[10], lt[10], lt[5], x] + G[lt[8], lt[10], lt[10], 
          lt[7], x] + G[lt[8], lt[10], lt[10], lt[8], x] - 
         4*G[lt[9], lt[1], lt[1], lt[4], x] - 4*G[lt[9], lt[1], lt[1], lt[5], 
           x] + 4*G[lt[9], lt[1], lt[4], lt[4], x] + 
         4*G[lt[9], lt[1], lt[4], lt[5], x] + 4*G[lt[9], lt[1], lt[5], lt[4], 
           x] + 4*G[lt[9], lt[1], lt[5], lt[5], x] + 
         2*G[lt[9], lt[1], lt[7], lt[4], x] + 2*G[lt[9], lt[1], lt[7], lt[5], 
           x] - 2*G[lt[9], lt[1], lt[8], lt[4], x] - 
         2*G[lt[9], lt[1], lt[8], lt[5], x] + 2*G[lt[9], lt[1], lt[9], lt[4], 
           x] + 2*G[lt[9], lt[1], lt[9], lt[5], x] - 
         2*G[lt[9], lt[1], lt[9], lt[7], x] - 2*G[lt[9], lt[1], lt[9], lt[8], 
           x] - 2*G[lt[9], lt[1], lt[10], lt[4], x] - 
         2*G[lt[9], lt[1], lt[10], lt[5], x] + 2*G[lt[9], lt[1], lt[10], 
           lt[7], x] + 2*G[lt[9], lt[1], lt[10], lt[8], x] + 
         4*G[lt[9], lt[4], lt[1], lt[4], x] + 4*G[lt[9], lt[4], lt[1], lt[5], 
           x] - 4*G[lt[9], lt[4], lt[4], lt[4], x] - 
         4*G[lt[9], lt[4], lt[4], lt[5], x] - 4*G[lt[9], lt[4], lt[5], lt[4], 
           x] - 4*G[lt[9], lt[4], lt[5], lt[5], x] + 
         4*G[lt[9], lt[5], lt[1], lt[4], x] + 4*G[lt[9], lt[5], lt[1], lt[5], 
           x] - 4*G[lt[9], lt[5], lt[4], lt[4], x] - 
         4*G[lt[9], lt[5], lt[4], lt[5], x] - 4*G[lt[9], lt[5], lt[5], lt[4], 
           x] - 4*G[lt[9], lt[5], lt[5], lt[5], x] + 
         2*G[lt[9], lt[7], lt[1], lt[4], x] + 2*G[lt[9], lt[7], lt[1], lt[5], 
           x] - 2*G[lt[9], lt[7], lt[4], lt[4], x] - 
         2*G[lt[9], lt[7], lt[4], lt[5], x] - 2*G[lt[9], lt[7], lt[5], lt[4], 
           x] - 2*G[lt[9], lt[7], lt[5], lt[5], x] - G[lt[9], lt[7], lt[7], 
          lt[4], x] - G[lt[9], lt[7], lt[7], lt[5], x] + 
         G[lt[9], lt[7], lt[7], lt[7], x] + G[lt[9], lt[7], lt[7], lt[8], 
          x] + G[lt[9], lt[7], lt[8], lt[4], x] + G[lt[9], lt[7], lt[8], 
          lt[5], x] + G[lt[9], lt[7], lt[8], lt[7], x] + 
         G[lt[9], lt[7], lt[8], lt[8], x] - G[lt[9], lt[7], lt[9], lt[4], 
          x] - G[lt[9], lt[7], lt[9], lt[5], x] + G[lt[9], lt[7], lt[9], 
          lt[7], x] + G[lt[9], lt[7], lt[9], lt[8], x] + 
         G[lt[9], lt[7], lt[10], lt[4], x] + G[lt[9], lt[7], lt[10], lt[5], 
          x] - G[lt[9], lt[7], lt[10], lt[7], x] - G[lt[9], lt[7], lt[10], 
          lt[8], x] - 2*G[lt[9], lt[8], lt[1], lt[4], x] - 
         2*G[lt[9], lt[8], lt[1], lt[5], x] + 2*G[lt[9], lt[8], lt[4], lt[4], 
           x] + 2*G[lt[9], lt[8], lt[4], lt[5], x] + 
         2*G[lt[9], lt[8], lt[5], lt[4], x] + 2*G[lt[9], lt[8], lt[5], lt[5], 
           x] - G[lt[9], lt[8], lt[7], lt[4], x] - G[lt[9], lt[8], lt[7], 
          lt[5], x] + G[lt[9], lt[8], lt[7], lt[7], x] + 
         G[lt[9], lt[8], lt[7], lt[8], x] + G[lt[9], lt[8], lt[8], lt[4], 
          x] + G[lt[9], lt[8], lt[8], lt[5], x] + G[lt[9], lt[8], lt[8], 
          lt[7], x] + G[lt[9], lt[8], lt[8], lt[8], x] - 
         G[lt[9], lt[8], lt[9], lt[4], x] - G[lt[9], lt[8], lt[9], lt[5], 
          x] + G[lt[9], lt[8], lt[9], lt[7], x] + G[lt[9], lt[8], lt[9], 
          lt[8], x] + G[lt[9], lt[8], lt[10], lt[4], x] + 
         G[lt[9], lt[8], lt[10], lt[5], x] - G[lt[9], lt[8], lt[10], lt[7], 
          x] - G[lt[9], lt[8], lt[10], lt[8], x] + 
         2*G[lt[9], lt[9], lt[1], lt[4], x] + 2*G[lt[9], lt[9], lt[1], lt[5], 
           x] - 2*G[lt[9], lt[9], lt[4], lt[4], x] - 
         2*G[lt[9], lt[9], lt[4], lt[5], x] - 2*G[lt[9], lt[9], lt[5], lt[4], 
           x] - 2*G[lt[9], lt[9], lt[5], lt[5], x] - G[lt[9], lt[9], lt[7], 
          lt[4], x] - G[lt[9], lt[9], lt[7], lt[5], x] + 
         G[lt[9], lt[9], lt[7], lt[7], x] + G[lt[9], lt[9], lt[7], lt[8], 
          x] + G[lt[9], lt[9], lt[8], lt[4], x] + G[lt[9], lt[9], lt[8], 
          lt[5], x] + G[lt[9], lt[9], lt[8], lt[7], x] + 
         G[lt[9], lt[9], lt[8], lt[8], x] - G[lt[9], lt[9], lt[9], lt[4], 
          x] - G[lt[9], lt[9], lt[9], lt[5], x] + G[lt[9], lt[9], lt[9], 
          lt[7], x] + G[lt[9], lt[9], lt[9], lt[8], x] + 
         G[lt[9], lt[9], lt[10], lt[4], x] + G[lt[9], lt[9], lt[10], lt[5], 
          x] - G[lt[9], lt[9], lt[10], lt[7], x] - G[lt[9], lt[9], lt[10], 
          lt[8], x] - 2*G[lt[9], lt[10], lt[1], lt[4], x] - 
         2*G[lt[9], lt[10], lt[1], lt[5], x] + 2*G[lt[9], lt[10], lt[4], 
           lt[4], x] + 2*G[lt[9], lt[10], lt[4], lt[5], x] + 
         2*G[lt[9], lt[10], lt[5], lt[4], x] + 2*G[lt[9], lt[10], lt[5], 
           lt[5], x] - G[lt[9], lt[10], lt[7], lt[4], x] - 
         G[lt[9], lt[10], lt[7], lt[5], x] - G[lt[9], lt[10], lt[7], lt[7], 
          x] - G[lt[9], lt[10], lt[7], lt[8], x] + G[lt[9], lt[10], lt[8], 
          lt[4], x] + G[lt[9], lt[10], lt[8], lt[5], x] - 
         G[lt[9], lt[10], lt[8], lt[7], x] - G[lt[9], lt[10], lt[8], lt[8], 
          x] - G[lt[9], lt[10], lt[9], lt[4], x] - G[lt[9], lt[10], lt[9], 
          lt[5], x] + G[lt[9], lt[10], lt[9], lt[7], x] + 
         G[lt[9], lt[10], lt[9], lt[8], x] + G[lt[9], lt[10], lt[10], lt[4], 
          x] + G[lt[9], lt[10], lt[10], lt[5], x] - G[lt[9], lt[10], lt[10], 
          lt[7], x] - G[lt[9], lt[10], lt[10], lt[8], x] - 
         4*G[lt[10], lt[1], lt[1], lt[4], x] - 4*G[lt[10], lt[1], lt[1], 
           lt[5], x] + 4*G[lt[10], lt[1], lt[4], lt[4], x] + 
         4*G[lt[10], lt[1], lt[4], lt[5], x] + 4*G[lt[10], lt[1], lt[5], 
           lt[4], x] + 4*G[lt[10], lt[1], lt[5], lt[5], x] - 
         2*G[lt[10], lt[1], lt[7], lt[4], x] - 2*G[lt[10], lt[1], lt[7], 
           lt[5], x] + 2*G[lt[10], lt[1], lt[8], lt[4], x] + 
         2*G[lt[10], lt[1], lt[8], lt[5], x] - 2*G[lt[10], lt[1], lt[9], 
           lt[4], x] - 2*G[lt[10], lt[1], lt[9], lt[5], x] + 
         2*G[lt[10], lt[1], lt[9], lt[7], x] + 2*G[lt[10], lt[1], lt[9], 
           lt[8], x] + 2*G[lt[10], lt[1], lt[10], lt[4], x] + 
         2*G[lt[10], lt[1], lt[10], lt[5], x] - 
         2*G[lt[10], lt[1], lt[10], lt[7], x] - 
         2*G[lt[10], lt[1], lt[10], lt[8], x] + 
         4*G[lt[10], lt[4], lt[1], lt[4], x] + 4*G[lt[10], lt[4], lt[1], 
           lt[5], x] - 4*G[lt[10], lt[4], lt[4], lt[4], x] - 
         4*G[lt[10], lt[4], lt[4], lt[5], x] - 4*G[lt[10], lt[4], lt[5], 
           lt[4], x] - 4*G[lt[10], lt[4], lt[5], lt[5], x] + 
         4*G[lt[10], lt[5], lt[1], lt[4], x] + 4*G[lt[10], lt[5], lt[1], 
           lt[5], x] - 4*G[lt[10], lt[5], lt[4], lt[4], x] - 
         4*G[lt[10], lt[5], lt[4], lt[5], x] - 4*G[lt[10], lt[5], lt[5], 
           lt[4], x] - 4*G[lt[10], lt[5], lt[5], lt[5], x] - 
         2*G[lt[10], lt[7], lt[1], lt[4], x] - 2*G[lt[10], lt[7], lt[1], 
           lt[5], x] + 2*G[lt[10], lt[7], lt[4], lt[4], x] + 
         2*G[lt[10], lt[7], lt[4], lt[5], x] + 2*G[lt[10], lt[7], lt[5], 
           lt[4], x] + 2*G[lt[10], lt[7], lt[5], lt[5], x] + 
         G[lt[10], lt[7], lt[7], lt[4], x] + G[lt[10], lt[7], lt[7], lt[5], 
          x] + G[lt[10], lt[7], lt[7], lt[7], x] + G[lt[10], lt[7], lt[7], 
          lt[8], x] - G[lt[10], lt[7], lt[8], lt[4], x] - 
         G[lt[10], lt[7], lt[8], lt[5], x] + G[lt[10], lt[7], lt[8], lt[7], 
          x] + G[lt[10], lt[7], lt[8], lt[8], x] + G[lt[10], lt[7], lt[9], 
          lt[4], x] + G[lt[10], lt[7], lt[9], lt[5], x] - 
         G[lt[10], lt[7], lt[9], lt[7], x] - G[lt[10], lt[7], lt[9], lt[8], 
          x] - G[lt[10], lt[7], lt[10], lt[4], x] - G[lt[10], lt[7], lt[10], 
          lt[5], x] + G[lt[10], lt[7], lt[10], lt[7], x] + 
         G[lt[10], lt[7], lt[10], lt[8], x] + 2*G[lt[10], lt[8], lt[1], 
           lt[4], x] + 2*G[lt[10], lt[8], lt[1], lt[5], x] - 
         2*G[lt[10], lt[8], lt[4], lt[4], x] - 2*G[lt[10], lt[8], lt[4], 
           lt[5], x] - 2*G[lt[10], lt[8], lt[5], lt[4], x] - 
         2*G[lt[10], lt[8], lt[5], lt[5], x] + G[lt[10], lt[8], lt[7], lt[4], 
          x] + G[lt[10], lt[8], lt[7], lt[5], x] + G[lt[10], lt[8], lt[7], 
          lt[7], x] + G[lt[10], lt[8], lt[7], lt[8], x] - 
         G[lt[10], lt[8], lt[8], lt[4], x] - G[lt[10], lt[8], lt[8], lt[5], 
          x] + G[lt[10], lt[8], lt[8], lt[7], x] + G[lt[10], lt[8], lt[8], 
          lt[8], x] + G[lt[10], lt[8], lt[9], lt[4], x] + 
         G[lt[10], lt[8], lt[9], lt[5], x] - G[lt[10], lt[8], lt[9], lt[7], 
          x] - G[lt[10], lt[8], lt[9], lt[8], x] - G[lt[10], lt[8], lt[10], 
          lt[4], x] - G[lt[10], lt[8], lt[10], lt[5], x] + 
         G[lt[10], lt[8], lt[10], lt[7], x] + G[lt[10], lt[8], lt[10], lt[8], 
          x] - 2*G[lt[10], lt[9], lt[1], lt[4], x] - 
         2*G[lt[10], lt[9], lt[1], lt[5], x] + 2*G[lt[10], lt[9], lt[4], 
           lt[4], x] + 2*G[lt[10], lt[9], lt[4], lt[5], x] + 
         2*G[lt[10], lt[9], lt[5], lt[4], x] + 2*G[lt[10], lt[9], lt[5], 
           lt[5], x] + G[lt[10], lt[9], lt[7], lt[4], x] + 
         G[lt[10], lt[9], lt[7], lt[5], x] - G[lt[10], lt[9], lt[7], lt[7], 
          x] - G[lt[10], lt[9], lt[7], lt[8], x] - G[lt[10], lt[9], lt[8], 
          lt[4], x] - G[lt[10], lt[9], lt[8], lt[5], x] - 
         G[lt[10], lt[9], lt[8], lt[7], x] - G[lt[10], lt[9], lt[8], lt[8], 
          x] + G[lt[10], lt[9], lt[9], lt[4], x] + G[lt[10], lt[9], lt[9], 
          lt[5], x] - G[lt[10], lt[9], lt[9], lt[7], x] - 
         G[lt[10], lt[9], lt[9], lt[8], x] - G[lt[10], lt[9], lt[10], lt[4], 
          x] - G[lt[10], lt[9], lt[10], lt[5], x] + G[lt[10], lt[9], lt[10], 
          lt[7], x] + G[lt[10], lt[9], lt[10], lt[8], x] + 
         2*G[lt[10], lt[10], lt[1], lt[4], x] + 
         2*G[lt[10], lt[10], lt[1], lt[5], x] - 
         2*G[lt[10], lt[10], lt[4], lt[4], x] - 
         2*G[lt[10], lt[10], lt[4], lt[5], x] - 
         2*G[lt[10], lt[10], lt[5], lt[4], x] - 
         2*G[lt[10], lt[10], lt[5], lt[5], x] + G[lt[10], lt[10], lt[7], 
          lt[4], x] + G[lt[10], lt[10], lt[7], lt[5], x] + 
         G[lt[10], lt[10], lt[7], lt[7], x] + G[lt[10], lt[10], lt[7], lt[8], 
          x] - G[lt[10], lt[10], lt[8], lt[4], x] - G[lt[10], lt[10], lt[8], 
          lt[5], x] + G[lt[10], lt[10], lt[8], lt[7], x] + 
         G[lt[10], lt[10], lt[8], lt[8], x] + G[lt[10], lt[10], lt[9], lt[4], 
          x] + G[lt[10], lt[10], lt[9], lt[5], x] - G[lt[10], lt[10], lt[9], 
          lt[7], x] - G[lt[10], lt[10], lt[9], lt[8], x] - 
         G[lt[10], lt[10], lt[10], lt[4], x] - G[lt[10], lt[10], lt[10], 
          lt[5], x] + G[lt[10], lt[10], lt[10], lt[7], x] + 
         G[lt[10], lt[10], lt[10], lt[8], x] + 2*G[lt[20], lt[1], lt[20], 
           lt[21], x] - G[lt[20], lt[20], lt[20], lt[21], x] - 
         G[lt[20], lt[20], lt[21], lt[21], x] - G[lt[20], lt[21], lt[20], 
          lt[21], x] - G[lt[20], lt[21], lt[21], lt[21], x] + 
         2*G[lt[21], lt[1], lt[20], lt[21], x] - G[lt[21], lt[20], lt[20], 
          lt[21], x] - G[lt[21], lt[20], lt[21], lt[21], x] - 
         G[lt[21], lt[21], lt[20], lt[21], x] + G[lt[21], lt[21], lt[21], 
          lt[21], x] + 2*G[lt[23], lt[7], lt[7], lt[7], x] + 
         2*G[lt[23], lt[7], lt[7], lt[8], x] + 2*G[lt[23], lt[7], lt[8], 
           lt[7], x] + 2*G[lt[23], lt[7], lt[8], lt[8], x] + 
         2*G[lt[23], lt[8], lt[7], lt[7], x] + 2*G[lt[23], lt[8], lt[7], 
           lt[8], x] + 2*G[lt[23], lt[8], lt[8], lt[7], x] + 
         2*G[lt[23], lt[8], lt[8], lt[8], x] - 2*G[lt[23], lt[21], lt[21], 
           lt[21], x] + 8*G[lt[25], lt[1], lt[1], lt[4], x] + 
         8*G[lt[25], lt[1], lt[1], lt[5], x] - 8*G[lt[25], lt[1], lt[4], 
           lt[4], x] - 8*G[lt[25], lt[1], lt[4], lt[5], x] - 
         8*G[lt[25], lt[1], lt[5], lt[4], x] - 8*G[lt[25], lt[1], lt[5], 
           lt[5], x] + 4*G[lt[25], lt[1], lt[7], lt[4], x] + 
         4*G[lt[25], lt[1], lt[7], lt[5], x] + 4*G[lt[25], lt[1], lt[8], 
           lt[4], x] + 4*G[lt[25], lt[1], lt[8], lt[5], x] + 
         4*G[lt[25], lt[1], lt[9], lt[4], x] + 4*G[lt[25], lt[1], lt[9], 
           lt[5], x] - 4*G[lt[25], lt[1], lt[9], lt[7], x] - 
         4*G[lt[25], lt[1], lt[9], lt[8], x] + 4*G[lt[25], lt[1], lt[10], 
           lt[4], x] + 4*G[lt[25], lt[1], lt[10], lt[5], x] - 
         4*G[lt[25], lt[1], lt[10], lt[7], x] - 
         4*G[lt[25], lt[1], lt[10], lt[8], x] + 
         4*G[lt[25], lt[1], lt[20], lt[21], x] - 
         8*G[lt[25], lt[1], lt[23], lt[7], x] - 
         8*G[lt[25], lt[1], lt[23], lt[8], x] + 
         8*G[lt[25], lt[1], lt[23], lt[21], x] - 
         8*G[lt[25], lt[1], lt[25], lt[4], x] - 
         8*G[lt[25], lt[1], lt[25], lt[5], x] + 
         8*G[lt[25], lt[1], lt[25], lt[7], x] + 
         8*G[lt[25], lt[1], lt[25], lt[8], x] - 
         8*G[lt[25], lt[1], lt[25], lt[21], x] - 
         8*G[lt[25], lt[1], lt[26], lt[4], x] - 
         8*G[lt[25], lt[1], lt[26], lt[5], x] + 
         8*G[lt[25], lt[1], lt[26], lt[7], x] + 
         8*G[lt[25], lt[1], lt[26], lt[8], x] - 
         8*G[lt[25], lt[1], lt[26], lt[21], x] - 
         8*G[lt[25], lt[4], lt[1], lt[4], x] - 8*G[lt[25], lt[4], lt[1], 
           lt[5], x] + 8*G[lt[25], lt[4], lt[4], lt[4], x] + 
         8*G[lt[25], lt[4], lt[4], lt[5], x] + 8*G[lt[25], lt[4], lt[5], 
           lt[4], x] + 8*G[lt[25], lt[4], lt[5], lt[5], x] - 
         8*G[lt[25], lt[5], lt[1], lt[4], x] - 8*G[lt[25], lt[5], lt[1], 
           lt[5], x] + 8*G[lt[25], lt[5], lt[4], lt[4], x] + 
         8*G[lt[25], lt[5], lt[4], lt[5], x] + 8*G[lt[25], lt[5], lt[5], 
           lt[4], x] + 8*G[lt[25], lt[5], lt[5], lt[5], x] + 
         4*G[lt[25], lt[7], lt[1], lt[4], x] + 4*G[lt[25], lt[7], lt[1], 
           lt[5], x] - 4*G[lt[25], lt[7], lt[4], lt[4], x] - 
         4*G[lt[25], lt[7], lt[4], lt[5], x] - 4*G[lt[25], lt[7], lt[5], 
           lt[4], x] - 4*G[lt[25], lt[7], lt[5], lt[5], x] - 
         2*G[lt[25], lt[7], lt[7], lt[4], x] - 2*G[lt[25], lt[7], lt[7], 
           lt[5], x] - 2*G[lt[25], lt[7], lt[7], lt[7], x] - 
         2*G[lt[25], lt[7], lt[7], lt[8], x] + 2*G[lt[25], lt[7], lt[8], 
           lt[4], x] + 2*G[lt[25], lt[7], lt[8], lt[5], x] - 
         2*G[lt[25], lt[7], lt[8], lt[7], x] - 2*G[lt[25], lt[7], lt[8], 
           lt[8], x] - 2*G[lt[25], lt[7], lt[9], lt[4], x] - 
         2*G[lt[25], lt[7], lt[9], lt[5], x] + 2*G[lt[25], lt[7], lt[9], 
           lt[7], x] + 2*G[lt[25], lt[7], lt[9], lt[8], x] + 
         2*G[lt[25], lt[7], lt[10], lt[4], x] + 
         2*G[lt[25], lt[7], lt[10], lt[5], x] - 
         2*G[lt[25], lt[7], lt[10], lt[7], x] - 
         2*G[lt[25], lt[7], lt[10], lt[8], x] + 
         4*G[lt[25], lt[8], lt[1], lt[4], x] + 4*G[lt[25], lt[8], lt[1], 
           lt[5], x] - 4*G[lt[25], lt[8], lt[4], lt[4], x] - 
         4*G[lt[25], lt[8], lt[4], lt[5], x] - 4*G[lt[25], lt[8], lt[5], 
           lt[4], x] - 4*G[lt[25], lt[8], lt[5], lt[5], x] + 
         2*G[lt[25], lt[8], lt[7], lt[4], x] + 2*G[lt[25], lt[8], lt[7], 
           lt[5], x] - 2*G[lt[25], lt[8], lt[7], lt[7], x] - 
         2*G[lt[25], lt[8], lt[7], lt[8], x] - 2*G[lt[25], lt[8], lt[8], 
           lt[4], x] - 2*G[lt[25], lt[8], lt[8], lt[5], x] - 
         2*G[lt[25], lt[8], lt[8], lt[7], x] - 2*G[lt[25], lt[8], lt[8], 
           lt[8], x] + 2*G[lt[25], lt[8], lt[9], lt[4], x] + 
         2*G[lt[25], lt[8], lt[9], lt[5], x] - 2*G[lt[25], lt[8], lt[9], 
           lt[7], x] - 2*G[lt[25], lt[8], lt[9], lt[8], x] - 
         2*G[lt[25], lt[8], lt[10], lt[4], x] - 
         2*G[lt[25], lt[8], lt[10], lt[5], x] + 
         2*G[lt[25], lt[8], lt[10], lt[7], x] + 
         2*G[lt[25], lt[8], lt[10], lt[8], x] + 
         4*G[lt[25], lt[9], lt[1], lt[4], x] + 4*G[lt[25], lt[9], lt[1], 
           lt[5], x] - 4*G[lt[25], lt[9], lt[4], lt[4], x] - 
         4*G[lt[25], lt[9], lt[4], lt[5], x] - 4*G[lt[25], lt[9], lt[5], 
           lt[4], x] - 4*G[lt[25], lt[9], lt[5], lt[5], x] - 
         2*G[lt[25], lt[9], lt[7], lt[4], x] - 2*G[lt[25], lt[9], lt[7], 
           lt[5], x] + 2*G[lt[25], lt[9], lt[7], lt[7], x] + 
         2*G[lt[25], lt[9], lt[7], lt[8], x] + 2*G[lt[25], lt[9], lt[8], 
           lt[4], x] + 2*G[lt[25], lt[9], lt[8], lt[5], x] + 
         2*G[lt[25], lt[9], lt[8], lt[7], x] + 2*G[lt[25], lt[9], lt[8], 
           lt[8], x] - 2*G[lt[25], lt[9], lt[9], lt[4], x] - 
         2*G[lt[25], lt[9], lt[9], lt[5], x] + 2*G[lt[25], lt[9], lt[9], 
           lt[7], x] + 2*G[lt[25], lt[9], lt[9], lt[8], x] + 
         2*G[lt[25], lt[9], lt[10], lt[4], x] + 
         2*G[lt[25], lt[9], lt[10], lt[5], x] - 
         2*G[lt[25], lt[9], lt[10], lt[7], x] - 
         2*G[lt[25], lt[9], lt[10], lt[8], x] + 
         4*G[lt[25], lt[10], lt[1], lt[4], x] + 
         4*G[lt[25], lt[10], lt[1], lt[5], x] - 
         4*G[lt[25], lt[10], lt[4], lt[4], x] - 
         4*G[lt[25], lt[10], lt[4], lt[5], x] - 
         4*G[lt[25], lt[10], lt[5], lt[4], x] - 
         4*G[lt[25], lt[10], lt[5], lt[5], x] + 
         2*G[lt[25], lt[10], lt[7], lt[4], x] + 
         2*G[lt[25], lt[10], lt[7], lt[5], x] + 
         2*G[lt[25], lt[10], lt[7], lt[7], x] + 
         2*G[lt[25], lt[10], lt[7], lt[8], x] - 
         2*G[lt[25], lt[10], lt[8], lt[4], x] - 
         2*G[lt[25], lt[10], lt[8], lt[5], x] + 
         2*G[lt[25], lt[10], lt[8], lt[7], x] + 
         2*G[lt[25], lt[10], lt[8], lt[8], x] + 
         2*G[lt[25], lt[10], lt[9], lt[4], x] + 
         2*G[lt[25], lt[10], lt[9], lt[5], x] - 
         2*G[lt[25], lt[10], lt[9], lt[7], x] - 
         2*G[lt[25], lt[10], lt[9], lt[8], x] - 2*G[lt[25], lt[10], lt[10], 
           lt[4], x] - 2*G[lt[25], lt[10], lt[10], lt[5], x] + 
         2*G[lt[25], lt[10], lt[10], lt[7], x] + 
         2*G[lt[25], lt[10], lt[10], lt[8], x] - 
         2*G[lt[25], lt[20], lt[20], lt[21], x] - 
         2*G[lt[25], lt[20], lt[21], lt[21], x] - 
         2*G[lt[25], lt[21], lt[20], lt[21], x] + 
         2*G[lt[25], lt[21], lt[21], lt[21], x] + 
         4*G[lt[25], lt[23], lt[7], lt[7], x] + 
         4*G[lt[25], lt[23], lt[7], lt[8], x] + 
         4*G[lt[25], lt[23], lt[8], lt[7], x] + 
         4*G[lt[25], lt[23], lt[8], lt[8], x] - 4*G[lt[25], lt[23], lt[21], 
           lt[21], x] - 8*G[lt[25], lt[25], lt[1], lt[4], x] - 
         8*G[lt[25], lt[25], lt[1], lt[5], x] + 
         8*G[lt[25], lt[25], lt[4], lt[4], x] + 
         8*G[lt[25], lt[25], lt[4], lt[5], x] + 
         8*G[lt[25], lt[25], lt[5], lt[4], x] + 
         8*G[lt[25], lt[25], lt[5], lt[5], x] - 
         4*G[lt[25], lt[25], lt[7], lt[4], x] - 
         4*G[lt[25], lt[25], lt[7], lt[5], x] - 
         4*G[lt[25], lt[25], lt[7], lt[7], x] - 
         4*G[lt[25], lt[25], lt[7], lt[8], x] - 
         4*G[lt[25], lt[25], lt[8], lt[4], x] - 
         4*G[lt[25], lt[25], lt[8], lt[5], x] - 
         4*G[lt[25], lt[25], lt[8], lt[7], x] - 
         4*G[lt[25], lt[25], lt[8], lt[8], x] - 
         4*G[lt[25], lt[25], lt[9], lt[4], x] - 
         4*G[lt[25], lt[25], lt[9], lt[5], x] + 
         4*G[lt[25], lt[25], lt[9], lt[7], x] + 
         4*G[lt[25], lt[25], lt[9], lt[8], x] - 4*G[lt[25], lt[25], lt[10], 
           lt[4], x] - 4*G[lt[25], lt[25], lt[10], lt[5], x] + 
         4*G[lt[25], lt[25], lt[10], lt[7], x] + 
         4*G[lt[25], lt[25], lt[10], lt[8], x] - 
         4*G[lt[25], lt[25], lt[20], lt[21], x] + 
         4*G[lt[25], lt[25], lt[21], lt[21], x] + 
         8*G[lt[25], lt[25], lt[23], lt[7], x] + 
         8*G[lt[25], lt[25], lt[23], lt[8], x] - 
         8*G[lt[25], lt[25], lt[23], lt[21], x] + 
         8*G[lt[25], lt[25], lt[25], lt[4], x] + 
         8*G[lt[25], lt[25], lt[25], lt[5], x] - 
         8*G[lt[25], lt[25], lt[25], lt[7], x] - 
         8*G[lt[25], lt[25], lt[25], lt[8], x] + 
         8*G[lt[25], lt[25], lt[25], lt[21], x] + 
         8*G[lt[25], lt[25], lt[26], lt[4], x] + 
         8*G[lt[25], lt[25], lt[26], lt[5], x] - 
         8*G[lt[25], lt[25], lt[26], lt[7], x] - 
         8*G[lt[25], lt[25], lt[26], lt[8], x] + 
         8*G[lt[25], lt[25], lt[26], lt[21], x] - 
         8*G[lt[25], lt[26], lt[1], lt[4], x] - 
         8*G[lt[25], lt[26], lt[1], lt[5], x] + 
         8*G[lt[25], lt[26], lt[4], lt[4], x] + 
         8*G[lt[25], lt[26], lt[4], lt[5], x] + 
         8*G[lt[25], lt[26], lt[5], lt[4], x] + 
         8*G[lt[25], lt[26], lt[5], lt[5], x] - 
         4*G[lt[25], lt[26], lt[7], lt[4], x] - 
         4*G[lt[25], lt[26], lt[7], lt[5], x] - 
         4*G[lt[25], lt[26], lt[7], lt[7], x] - 
         4*G[lt[25], lt[26], lt[7], lt[8], x] - 
         4*G[lt[25], lt[26], lt[8], lt[4], x] - 
         4*G[lt[25], lt[26], lt[8], lt[5], x] - 
         4*G[lt[25], lt[26], lt[8], lt[7], x] - 
         4*G[lt[25], lt[26], lt[8], lt[8], x] - 
         4*G[lt[25], lt[26], lt[9], lt[4], x] - 
         4*G[lt[25], lt[26], lt[9], lt[5], x] + 
         4*G[lt[25], lt[26], lt[9], lt[7], x] + 
         4*G[lt[25], lt[26], lt[9], lt[8], x] - 4*G[lt[25], lt[26], lt[10], 
           lt[4], x] - 4*G[lt[25], lt[26], lt[10], lt[5], x] + 
         4*G[lt[25], lt[26], lt[10], lt[7], x] + 
         4*G[lt[25], lt[26], lt[10], lt[8], x] - 
         4*G[lt[25], lt[26], lt[20], lt[21], x] + 
         4*G[lt[25], lt[26], lt[21], lt[21], x] + 
         8*G[lt[25], lt[26], lt[23], lt[7], x] + 
         8*G[lt[25], lt[26], lt[23], lt[8], x] - 
         8*G[lt[25], lt[26], lt[23], lt[21], x] + 
         8*G[lt[25], lt[26], lt[25], lt[4], x] + 
         8*G[lt[25], lt[26], lt[25], lt[5], x] - 
         8*G[lt[25], lt[26], lt[25], lt[7], x] - 
         8*G[lt[25], lt[26], lt[25], lt[8], x] + 
         8*G[lt[25], lt[26], lt[25], lt[21], x] + 
         8*G[lt[25], lt[26], lt[26], lt[4], x] + 
         8*G[lt[25], lt[26], lt[26], lt[5], x] - 
         8*G[lt[25], lt[26], lt[26], lt[7], x] - 
         8*G[lt[25], lt[26], lt[26], lt[8], x] + 
         8*G[lt[25], lt[26], lt[26], lt[21], x] + 
         8*G[lt[26], lt[1], lt[1], lt[4], x] + 8*G[lt[26], lt[1], lt[1], 
           lt[5], x] - 8*G[lt[26], lt[1], lt[4], lt[4], x] - 
         8*G[lt[26], lt[1], lt[4], lt[5], x] - 8*G[lt[26], lt[1], lt[5], 
           lt[4], x] - 8*G[lt[26], lt[1], lt[5], lt[5], x] + 
         4*G[lt[26], lt[1], lt[7], lt[4], x] + 4*G[lt[26], lt[1], lt[7], 
           lt[5], x] + 4*G[lt[26], lt[1], lt[8], lt[4], x] + 
         4*G[lt[26], lt[1], lt[8], lt[5], x] + 4*G[lt[26], lt[1], lt[9], 
           lt[4], x] + 4*G[lt[26], lt[1], lt[9], lt[5], x] - 
         4*G[lt[26], lt[1], lt[9], lt[7], x] - 4*G[lt[26], lt[1], lt[9], 
           lt[8], x] + 4*G[lt[26], lt[1], lt[10], lt[4], x] + 
         4*G[lt[26], lt[1], lt[10], lt[5], x] - 
         4*G[lt[26], lt[1], lt[10], lt[7], x] - 
         4*G[lt[26], lt[1], lt[10], lt[8], x] + 
         4*G[lt[26], lt[1], lt[20], lt[21], x] - 
         8*G[lt[26], lt[1], lt[23], lt[7], x] - 
         8*G[lt[26], lt[1], lt[23], lt[8], x] + 
         8*G[lt[26], lt[1], lt[23], lt[21], x] - 
         8*G[lt[26], lt[1], lt[25], lt[4], x] - 
         8*G[lt[26], lt[1], lt[25], lt[5], x] + 
         8*G[lt[26], lt[1], lt[25], lt[7], x] + 
         8*G[lt[26], lt[1], lt[25], lt[8], x] - 
         8*G[lt[26], lt[1], lt[25], lt[21], x] - 
         8*G[lt[26], lt[1], lt[26], lt[4], x] - 
         8*G[lt[26], lt[1], lt[26], lt[5], x] + 
         8*G[lt[26], lt[1], lt[26], lt[7], x] + 
         8*G[lt[26], lt[1], lt[26], lt[8], x] - 
         8*G[lt[26], lt[1], lt[26], lt[21], x] - 
         8*G[lt[26], lt[4], lt[1], lt[4], x] - 8*G[lt[26], lt[4], lt[1], 
           lt[5], x] + 8*G[lt[26], lt[4], lt[4], lt[4], x] + 
         8*G[lt[26], lt[4], lt[4], lt[5], x] + 8*G[lt[26], lt[4], lt[5], 
           lt[4], x] + 8*G[lt[26], lt[4], lt[5], lt[5], x] - 
         8*G[lt[26], lt[5], lt[1], lt[4], x] - 8*G[lt[26], lt[5], lt[1], 
           lt[5], x] + 8*G[lt[26], lt[5], lt[4], lt[4], x] + 
         8*G[lt[26], lt[5], lt[4], lt[5], x] + 8*G[lt[26], lt[5], lt[5], 
           lt[4], x] + 8*G[lt[26], lt[5], lt[5], lt[5], x] + 
         4*G[lt[26], lt[7], lt[1], lt[4], x] + 4*G[lt[26], lt[7], lt[1], 
           lt[5], x] - 4*G[lt[26], lt[7], lt[4], lt[4], x] - 
         4*G[lt[26], lt[7], lt[4], lt[5], x] - 4*G[lt[26], lt[7], lt[5], 
           lt[4], x] - 4*G[lt[26], lt[7], lt[5], lt[5], x] - 
         2*G[lt[26], lt[7], lt[7], lt[4], x] - 2*G[lt[26], lt[7], lt[7], 
           lt[5], x] - 2*G[lt[26], lt[7], lt[7], lt[7], x] - 
         2*G[lt[26], lt[7], lt[7], lt[8], x] + 2*G[lt[26], lt[7], lt[8], 
           lt[4], x] + 2*G[lt[26], lt[7], lt[8], lt[5], x] - 
         2*G[lt[26], lt[7], lt[8], lt[7], x] - 2*G[lt[26], lt[7], lt[8], 
           lt[8], x] - 2*G[lt[26], lt[7], lt[9], lt[4], x] - 
         2*G[lt[26], lt[7], lt[9], lt[5], x] + 2*G[lt[26], lt[7], lt[9], 
           lt[7], x] + 2*G[lt[26], lt[7], lt[9], lt[8], x] + 
         2*G[lt[26], lt[7], lt[10], lt[4], x] + 
         2*G[lt[26], lt[7], lt[10], lt[5], x] - 
         2*G[lt[26], lt[7], lt[10], lt[7], x] - 
         2*G[lt[26], lt[7], lt[10], lt[8], x] + 
         4*G[lt[26], lt[8], lt[1], lt[4], x] + 4*G[lt[26], lt[8], lt[1], 
           lt[5], x] - 4*G[lt[26], lt[8], lt[4], lt[4], x] - 
         4*G[lt[26], lt[8], lt[4], lt[5], x] - 4*G[lt[26], lt[8], lt[5], 
           lt[4], x] - 4*G[lt[26], lt[8], lt[5], lt[5], x] + 
         2*G[lt[26], lt[8], lt[7], lt[4], x] + 2*G[lt[26], lt[8], lt[7], 
           lt[5], x] - 2*G[lt[26], lt[8], lt[7], lt[7], x] - 
         2*G[lt[26], lt[8], lt[7], lt[8], x] - 2*G[lt[26], lt[8], lt[8], 
           lt[4], x] - 2*G[lt[26], lt[8], lt[8], lt[5], x] - 
         2*G[lt[26], lt[8], lt[8], lt[7], x] - 2*G[lt[26], lt[8], lt[8], 
           lt[8], x] + 2*G[lt[26], lt[8], lt[9], lt[4], x] + 
         2*G[lt[26], lt[8], lt[9], lt[5], x] - 2*G[lt[26], lt[8], lt[9], 
           lt[7], x] - 2*G[lt[26], lt[8], lt[9], lt[8], x] - 
         2*G[lt[26], lt[8], lt[10], lt[4], x] - 
         2*G[lt[26], lt[8], lt[10], lt[5], x] + 
         2*G[lt[26], lt[8], lt[10], lt[7], x] + 
         2*G[lt[26], lt[8], lt[10], lt[8], x] + 
         4*G[lt[26], lt[9], lt[1], lt[4], x] + 4*G[lt[26], lt[9], lt[1], 
           lt[5], x] - 4*G[lt[26], lt[9], lt[4], lt[4], x] - 
         4*G[lt[26], lt[9], lt[4], lt[5], x] - 4*G[lt[26], lt[9], lt[5], 
           lt[4], x] - 4*G[lt[26], lt[9], lt[5], lt[5], x] - 
         2*G[lt[26], lt[9], lt[7], lt[4], x] - 2*G[lt[26], lt[9], lt[7], 
           lt[5], x] + 2*G[lt[26], lt[9], lt[7], lt[7], x] + 
         2*G[lt[26], lt[9], lt[7], lt[8], x] + 2*G[lt[26], lt[9], lt[8], 
           lt[4], x] + 2*G[lt[26], lt[9], lt[8], lt[5], x] + 
         2*G[lt[26], lt[9], lt[8], lt[7], x] + 2*G[lt[26], lt[9], lt[8], 
           lt[8], x] - 2*G[lt[26], lt[9], lt[9], lt[4], x] - 
         2*G[lt[26], lt[9], lt[9], lt[5], x] + 2*G[lt[26], lt[9], lt[9], 
           lt[7], x] + 2*G[lt[26], lt[9], lt[9], lt[8], x] + 
         2*G[lt[26], lt[9], lt[10], lt[4], x] + 
         2*G[lt[26], lt[9], lt[10], lt[5], x] - 
         2*G[lt[26], lt[9], lt[10], lt[7], x] - 
         2*G[lt[26], lt[9], lt[10], lt[8], x] + 
         4*G[lt[26], lt[10], lt[1], lt[4], x] + 
         4*G[lt[26], lt[10], lt[1], lt[5], x] - 
         4*G[lt[26], lt[10], lt[4], lt[4], x] - 
         4*G[lt[26], lt[10], lt[4], lt[5], x] - 
         4*G[lt[26], lt[10], lt[5], lt[4], x] - 
         4*G[lt[26], lt[10], lt[5], lt[5], x] + 
         2*G[lt[26], lt[10], lt[7], lt[4], x] + 
         2*G[lt[26], lt[10], lt[7], lt[5], x] + 
         2*G[lt[26], lt[10], lt[7], lt[7], x] + 
         2*G[lt[26], lt[10], lt[7], lt[8], x] - 
         2*G[lt[26], lt[10], lt[8], lt[4], x] - 
         2*G[lt[26], lt[10], lt[8], lt[5], x] + 
         2*G[lt[26], lt[10], lt[8], lt[7], x] + 
         2*G[lt[26], lt[10], lt[8], lt[8], x] + 
         2*G[lt[26], lt[10], lt[9], lt[4], x] + 
         2*G[lt[26], lt[10], lt[9], lt[5], x] - 
         2*G[lt[26], lt[10], lt[9], lt[7], x] - 
         2*G[lt[26], lt[10], lt[9], lt[8], x] - 2*G[lt[26], lt[10], lt[10], 
           lt[4], x] - 2*G[lt[26], lt[10], lt[10], lt[5], x] + 
         2*G[lt[26], lt[10], lt[10], lt[7], x] + 
         2*G[lt[26], lt[10], lt[10], lt[8], x] - 
         2*G[lt[26], lt[20], lt[20], lt[21], x] - 
         2*G[lt[26], lt[20], lt[21], lt[21], x] - 
         2*G[lt[26], lt[21], lt[20], lt[21], x] + 
         2*G[lt[26], lt[21], lt[21], lt[21], x] + 
         4*G[lt[26], lt[23], lt[7], lt[7], x] + 
         4*G[lt[26], lt[23], lt[7], lt[8], x] + 
         4*G[lt[26], lt[23], lt[8], lt[7], x] + 
         4*G[lt[26], lt[23], lt[8], lt[8], x] - 4*G[lt[26], lt[23], lt[21], 
           lt[21], x] - 8*G[lt[26], lt[25], lt[1], lt[4], x] - 
         8*G[lt[26], lt[25], lt[1], lt[5], x] + 
         8*G[lt[26], lt[25], lt[4], lt[4], x] + 
         8*G[lt[26], lt[25], lt[4], lt[5], x] + 
         8*G[lt[26], lt[25], lt[5], lt[4], x] + 
         8*G[lt[26], lt[25], lt[5], lt[5], x] - 
         4*G[lt[26], lt[25], lt[7], lt[4], x] - 
         4*G[lt[26], lt[25], lt[7], lt[5], x] - 
         4*G[lt[26], lt[25], lt[7], lt[7], x] - 
         4*G[lt[26], lt[25], lt[7], lt[8], x] - 
         4*G[lt[26], lt[25], lt[8], lt[4], x] - 
         4*G[lt[26], lt[25], lt[8], lt[5], x] - 
         4*G[lt[26], lt[25], lt[8], lt[7], x] - 
         4*G[lt[26], lt[25], lt[8], lt[8], x] - 
         4*G[lt[26], lt[25], lt[9], lt[4], x] - 
         4*G[lt[26], lt[25], lt[9], lt[5], x] + 
         4*G[lt[26], lt[25], lt[9], lt[7], x] + 
         4*G[lt[26], lt[25], lt[9], lt[8], x] - 4*G[lt[26], lt[25], lt[10], 
           lt[4], x] - 4*G[lt[26], lt[25], lt[10], lt[5], x] + 
         4*G[lt[26], lt[25], lt[10], lt[7], x] + 
         4*G[lt[26], lt[25], lt[10], lt[8], x] - 
         4*G[lt[26], lt[25], lt[20], lt[21], x] + 
         4*G[lt[26], lt[25], lt[21], lt[21], x] + 
         8*G[lt[26], lt[25], lt[23], lt[7], x] + 
         8*G[lt[26], lt[25], lt[23], lt[8], x] - 
         8*G[lt[26], lt[25], lt[23], lt[21], x] + 
         8*G[lt[26], lt[25], lt[25], lt[4], x] + 
         8*G[lt[26], lt[25], lt[25], lt[5], x] - 
         8*G[lt[26], lt[25], lt[25], lt[7], x] - 
         8*G[lt[26], lt[25], lt[25], lt[8], x] + 
         8*G[lt[26], lt[25], lt[25], lt[21], x] + 
         8*G[lt[26], lt[25], lt[26], lt[4], x] + 
         8*G[lt[26], lt[25], lt[26], lt[5], x] - 
         8*G[lt[26], lt[25], lt[26], lt[7], x] - 
         8*G[lt[26], lt[25], lt[26], lt[8], x] + 
         8*G[lt[26], lt[25], lt[26], lt[21], x] - 
         8*G[lt[26], lt[26], lt[1], lt[4], x] - 
         8*G[lt[26], lt[26], lt[1], lt[5], x] + 
         8*G[lt[26], lt[26], lt[4], lt[4], x] + 
         8*G[lt[26], lt[26], lt[4], lt[5], x] + 
         8*G[lt[26], lt[26], lt[5], lt[4], x] + 
         8*G[lt[26], lt[26], lt[5], lt[5], x] - 
         4*G[lt[26], lt[26], lt[7], lt[4], x] - 
         4*G[lt[26], lt[26], lt[7], lt[5], x] - 
         4*G[lt[26], lt[26], lt[7], lt[7], x] - 
         4*G[lt[26], lt[26], lt[7], lt[8], x] - 
         4*G[lt[26], lt[26], lt[8], lt[4], x] - 
         4*G[lt[26], lt[26], lt[8], lt[5], x] - 
         4*G[lt[26], lt[26], lt[8], lt[7], x] - 
         4*G[lt[26], lt[26], lt[8], lt[8], x] - 
         4*G[lt[26], lt[26], lt[9], lt[4], x] - 
         4*G[lt[26], lt[26], lt[9], lt[5], x] + 
         4*G[lt[26], lt[26], lt[9], lt[7], x] + 
         4*G[lt[26], lt[26], lt[9], lt[8], x] - 4*G[lt[26], lt[26], lt[10], 
           lt[4], x] - 4*G[lt[26], lt[26], lt[10], lt[5], x] + 
         4*G[lt[26], lt[26], lt[10], lt[7], x] + 
         4*G[lt[26], lt[26], lt[10], lt[8], x] - 
         4*G[lt[26], lt[26], lt[20], lt[21], x] + 
         4*G[lt[26], lt[26], lt[21], lt[21], x] + 
         8*G[lt[26], lt[26], lt[23], lt[7], x] + 
         8*G[lt[26], lt[26], lt[23], lt[8], x] - 
         8*G[lt[26], lt[26], lt[23], lt[21], x] + 
         8*G[lt[26], lt[26], lt[25], lt[4], x] + 
         8*G[lt[26], lt[26], lt[25], lt[5], x] - 
         8*G[lt[26], lt[26], lt[25], lt[7], x] - 
         8*G[lt[26], lt[26], lt[25], lt[8], x] + 
         8*G[lt[26], lt[26], lt[25], lt[21], x] + 
         8*G[lt[26], lt[26], lt[26], lt[4], x] + 
         8*G[lt[26], lt[26], lt[26], lt[5], x] - 
         8*G[lt[26], lt[26], lt[26], lt[7], x] - 
         8*G[lt[26], lt[26], lt[26], lt[8], x] + 
         8*G[lt[26], lt[26], lt[26], lt[21], x] + (Pi^2*G[lt[4], x]*Log[mm])/
          12 + (Pi^2*G[lt[5], x]*Log[mm])/12 - (Pi^2*G[lt[9], x]*Log[mm])/
          12 - (Pi^2*G[lt[10], x]*Log[mm])/12 + (Pi^2*G[lt[20], x]*Log[mm])/
          12 - G[lt[7], x]*G[0, 1, mm5/mm]*Log[mm] - 
         G[lt[8], x]*G[0, 1, mm5/mm]*Log[mm] + G[lt[9], x]*G[0, 1, mm5/mm]*
          Log[mm] + G[lt[10], x]*G[0, 1, mm5/mm]*Log[mm] - 
         G[lt[20], x]*G[0, 1, mm5/mm]*Log[mm] + G[lt[21], x]*G[0, 1, mm5/mm]*
          Log[mm] + 4*G[lt[1], lt[1], lt[4], x]*Log[mm] + 
         4*G[lt[1], lt[1], lt[5], x]*Log[mm] - 4*G[lt[1], lt[1], lt[9], x]*
          Log[mm] - 4*G[lt[1], lt[1], lt[10], x]*Log[mm] + 
         4*G[lt[1], lt[1], lt[20], x]*Log[mm] - 4*G[lt[1], lt[4], lt[4], x]*
          Log[mm] - 4*G[lt[1], lt[4], lt[5], x]*Log[mm] - 
         4*G[lt[1], lt[5], lt[4], x]*Log[mm] - 4*G[lt[1], lt[5], lt[5], x]*
          Log[mm] + 2*G[lt[1], lt[7], lt[4], x]*Log[mm] + 
         2*G[lt[1], lt[7], lt[5], x]*Log[mm] + 2*G[lt[1], lt[7], lt[9], x]*
          Log[mm] - 2*G[lt[1], lt[7], lt[10], x]*Log[mm] + 
         2*G[lt[1], lt[8], lt[4], x]*Log[mm] + 2*G[lt[1], lt[8], lt[5], x]*
          Log[mm] - 2*G[lt[1], lt[8], lt[9], x]*Log[mm] + 
         2*G[lt[1], lt[8], lt[10], x]*Log[mm] + 2*G[lt[1], lt[9], lt[4], x]*
          Log[mm] + 2*G[lt[1], lt[9], lt[5], x]*Log[mm] + 
         2*G[lt[1], lt[9], lt[9], x]*Log[mm] - 2*G[lt[1], lt[9], lt[10], x]*
          Log[mm] + 2*G[lt[1], lt[10], lt[4], x]*Log[mm] + 
         2*G[lt[1], lt[10], lt[5], x]*Log[mm] - 2*G[lt[1], lt[10], lt[9], x]*
          Log[mm] + 2*G[lt[1], lt[10], lt[10], x]*Log[mm] - 
         2*G[lt[1], lt[20], lt[20], x]*Log[mm] - 
         2*G[lt[1], lt[21], lt[20], x]*Log[mm] - 4*G[lt[1], lt[25], lt[4], x]*
          Log[mm] - 4*G[lt[1], lt[25], lt[5], x]*Log[mm] + 
         4*G[lt[1], lt[25], lt[9], x]*Log[mm] + 4*G[lt[1], lt[25], lt[10], x]*
          Log[mm] - 4*G[lt[1], lt[25], lt[20], x]*Log[mm] - 
         4*G[lt[1], lt[26], lt[4], x]*Log[mm] - 4*G[lt[1], lt[26], lt[5], x]*
          Log[mm] + 4*G[lt[1], lt[26], lt[9], x]*Log[mm] + 
         4*G[lt[1], lt[26], lt[10], x]*Log[mm] - 
         4*G[lt[1], lt[26], lt[20], x]*Log[mm] - 4*G[lt[4], lt[1], lt[4], x]*
          Log[mm] - 4*G[lt[4], lt[1], lt[5], x]*Log[mm] + 
         4*G[lt[4], lt[4], lt[4], x]*Log[mm] + 4*G[lt[4], lt[4], lt[5], x]*
          Log[mm] + 4*G[lt[4], lt[5], lt[4], x]*Log[mm] + 
         4*G[lt[4], lt[5], lt[5], x]*Log[mm] - 4*G[lt[5], lt[1], lt[4], x]*
          Log[mm] - 4*G[lt[5], lt[1], lt[5], x]*Log[mm] + 
         4*G[lt[5], lt[4], lt[4], x]*Log[mm] + 4*G[lt[5], lt[4], lt[5], x]*
          Log[mm] + 4*G[lt[5], lt[5], lt[4], x]*Log[mm] + 
         4*G[lt[5], lt[5], lt[5], x]*Log[mm] + 2*G[lt[7], lt[1], lt[4], x]*
          Log[mm] + 2*G[lt[7], lt[1], lt[5], x]*Log[mm] + 
         2*G[lt[7], lt[1], lt[9], x]*Log[mm] - 2*G[lt[7], lt[1], lt[10], x]*
          Log[mm] - 2*G[lt[7], lt[4], lt[4], x]*Log[mm] - 
         2*G[lt[7], lt[4], lt[5], x]*Log[mm] - 2*G[lt[7], lt[5], lt[4], x]*
          Log[mm] - 2*G[lt[7], lt[5], lt[5], x]*Log[mm] - 
         G[lt[7], lt[7], lt[4], x]*Log[mm] - G[lt[7], lt[7], lt[5], x]*
          Log[mm] - G[lt[7], lt[7], lt[9], x]*Log[mm] + 
         G[lt[7], lt[7], lt[10], x]*Log[mm] + G[lt[7], lt[8], lt[4], x]*
          Log[mm] + G[lt[7], lt[8], lt[5], x]*Log[mm] - 
         G[lt[7], lt[8], lt[9], x]*Log[mm] + G[lt[7], lt[8], lt[10], x]*
          Log[mm] - G[lt[7], lt[9], lt[4], x]*Log[mm] - 
         G[lt[7], lt[9], lt[5], x]*Log[mm] - G[lt[7], lt[9], lt[9], x]*
          Log[mm] + G[lt[7], lt[9], lt[10], x]*Log[mm] + 
         G[lt[7], lt[10], lt[4], x]*Log[mm] + G[lt[7], lt[10], lt[5], x]*
          Log[mm] - G[lt[7], lt[10], lt[9], x]*Log[mm] + 
         G[lt[7], lt[10], lt[10], x]*Log[mm] + 2*G[lt[8], lt[1], lt[4], x]*
          Log[mm] + 2*G[lt[8], lt[1], lt[5], x]*Log[mm] - 
         2*G[lt[8], lt[1], lt[9], x]*Log[mm] + 2*G[lt[8], lt[1], lt[10], x]*
          Log[mm] - 2*G[lt[8], lt[4], lt[4], x]*Log[mm] - 
         2*G[lt[8], lt[4], lt[5], x]*Log[mm] - 2*G[lt[8], lt[5], lt[4], x]*
          Log[mm] - 2*G[lt[8], lt[5], lt[5], x]*Log[mm] + 
         G[lt[8], lt[7], lt[4], x]*Log[mm] + G[lt[8], lt[7], lt[5], x]*
          Log[mm] + G[lt[8], lt[7], lt[9], x]*Log[mm] - 
         G[lt[8], lt[7], lt[10], x]*Log[mm] - G[lt[8], lt[8], lt[4], x]*
          Log[mm] - G[lt[8], lt[8], lt[5], x]*Log[mm] + 
         G[lt[8], lt[8], lt[9], x]*Log[mm] - G[lt[8], lt[8], lt[10], x]*
          Log[mm] + G[lt[8], lt[9], lt[4], x]*Log[mm] + 
         G[lt[8], lt[9], lt[5], x]*Log[mm] + G[lt[8], lt[9], lt[9], x]*
          Log[mm] - G[lt[8], lt[9], lt[10], x]*Log[mm] - 
         G[lt[8], lt[10], lt[4], x]*Log[mm] - G[lt[8], lt[10], lt[5], x]*
          Log[mm] + G[lt[8], lt[10], lt[9], x]*Log[mm] - 
         G[lt[8], lt[10], lt[10], x]*Log[mm] + 2*G[lt[9], lt[1], lt[4], x]*
          Log[mm] + 2*G[lt[9], lt[1], lt[5], x]*Log[mm] + 
         2*G[lt[9], lt[1], lt[9], x]*Log[mm] - 2*G[lt[9], lt[1], lt[10], x]*
          Log[mm] - 2*G[lt[9], lt[4], lt[4], x]*Log[mm] - 
         2*G[lt[9], lt[4], lt[5], x]*Log[mm] - 2*G[lt[9], lt[5], lt[4], x]*
          Log[mm] - 2*G[lt[9], lt[5], lt[5], x]*Log[mm] - 
         G[lt[9], lt[7], lt[4], x]*Log[mm] - G[lt[9], lt[7], lt[5], x]*
          Log[mm] - G[lt[9], lt[7], lt[9], x]*Log[mm] + 
         G[lt[9], lt[7], lt[10], x]*Log[mm] + G[lt[9], lt[8], lt[4], x]*
          Log[mm] + G[lt[9], lt[8], lt[5], x]*Log[mm] - 
         G[lt[9], lt[8], lt[9], x]*Log[mm] + G[lt[9], lt[8], lt[10], x]*
          Log[mm] - G[lt[9], lt[9], lt[4], x]*Log[mm] - 
         G[lt[9], lt[9], lt[5], x]*Log[mm] - G[lt[9], lt[9], lt[9], x]*
          Log[mm] + G[lt[9], lt[9], lt[10], x]*Log[mm] + 
         G[lt[9], lt[10], lt[4], x]*Log[mm] + G[lt[9], lt[10], lt[5], x]*
          Log[mm] - G[lt[9], lt[10], lt[9], x]*Log[mm] + 
         G[lt[9], lt[10], lt[10], x]*Log[mm] + 2*G[lt[10], lt[1], lt[4], x]*
          Log[mm] + 2*G[lt[10], lt[1], lt[5], x]*Log[mm] - 
         2*G[lt[10], lt[1], lt[9], x]*Log[mm] + 2*G[lt[10], lt[1], lt[10], x]*
          Log[mm] - 2*G[lt[10], lt[4], lt[4], x]*Log[mm] - 
         2*G[lt[10], lt[4], lt[5], x]*Log[mm] - 2*G[lt[10], lt[5], lt[4], x]*
          Log[mm] - 2*G[lt[10], lt[5], lt[5], x]*Log[mm] + 
         G[lt[10], lt[7], lt[4], x]*Log[mm] + G[lt[10], lt[7], lt[5], x]*
          Log[mm] + G[lt[10], lt[7], lt[9], x]*Log[mm] - 
         G[lt[10], lt[7], lt[10], x]*Log[mm] - G[lt[10], lt[8], lt[4], x]*
          Log[mm] - G[lt[10], lt[8], lt[5], x]*Log[mm] + 
         G[lt[10], lt[8], lt[9], x]*Log[mm] - G[lt[10], lt[8], lt[10], x]*
          Log[mm] + G[lt[10], lt[9], lt[4], x]*Log[mm] + 
         G[lt[10], lt[9], lt[5], x]*Log[mm] + G[lt[10], lt[9], lt[9], x]*
          Log[mm] - G[lt[10], lt[9], lt[10], x]*Log[mm] - 
         G[lt[10], lt[10], lt[4], x]*Log[mm] - G[lt[10], lt[10], lt[5], x]*
          Log[mm] + G[lt[10], lt[10], lt[9], x]*Log[mm] - 
         G[lt[10], lt[10], lt[10], x]*Log[mm] - 2*G[lt[20], lt[1], lt[20], x]*
          Log[mm] + G[lt[20], lt[20], lt[20], x]*Log[mm] + 
         G[lt[20], lt[21], lt[20], x]*Log[mm] - 2*G[lt[21], lt[1], lt[20], x]*
          Log[mm] + G[lt[21], lt[20], lt[20], x]*Log[mm] + 
         G[lt[21], lt[21], lt[20], x]*Log[mm] - 4*G[lt[25], lt[1], lt[4], x]*
          Log[mm] - 4*G[lt[25], lt[1], lt[5], x]*Log[mm] + 
         4*G[lt[25], lt[1], lt[9], x]*Log[mm] + 4*G[lt[25], lt[1], lt[10], x]*
          Log[mm] - 4*G[lt[25], lt[1], lt[20], x]*Log[mm] + 
         4*G[lt[25], lt[4], lt[4], x]*Log[mm] + 4*G[lt[25], lt[4], lt[5], x]*
          Log[mm] + 4*G[lt[25], lt[5], lt[4], x]*Log[mm] + 
         4*G[lt[25], lt[5], lt[5], x]*Log[mm] - 2*G[lt[25], lt[7], lt[4], x]*
          Log[mm] - 2*G[lt[25], lt[7], lt[5], x]*Log[mm] - 
         2*G[lt[25], lt[7], lt[9], x]*Log[mm] + 2*G[lt[25], lt[7], lt[10], x]*
          Log[mm] - 2*G[lt[25], lt[8], lt[4], x]*Log[mm] - 
         2*G[lt[25], lt[8], lt[5], x]*Log[mm] + 2*G[lt[25], lt[8], lt[9], x]*
          Log[mm] - 2*G[lt[25], lt[8], lt[10], x]*Log[mm] - 
         2*G[lt[25], lt[9], lt[4], x]*Log[mm] - 2*G[lt[25], lt[9], lt[5], x]*
          Log[mm] - 2*G[lt[25], lt[9], lt[9], x]*Log[mm] + 
         2*G[lt[25], lt[9], lt[10], x]*Log[mm] - 
         2*G[lt[25], lt[10], lt[4], x]*Log[mm] - 
         2*G[lt[25], lt[10], lt[5], x]*Log[mm] + 
         2*G[lt[25], lt[10], lt[9], x]*Log[mm] - 
         2*G[lt[25], lt[10], lt[10], x]*Log[mm] + 
         2*G[lt[25], lt[20], lt[20], x]*Log[mm] + 
         2*G[lt[25], lt[21], lt[20], x]*Log[mm] + 
         4*G[lt[25], lt[25], lt[4], x]*Log[mm] + 
         4*G[lt[25], lt[25], lt[5], x]*Log[mm] - 
         4*G[lt[25], lt[25], lt[9], x]*Log[mm] - 
         4*G[lt[25], lt[25], lt[10], x]*Log[mm] + 
         4*G[lt[25], lt[25], lt[20], x]*Log[mm] + 
         4*G[lt[25], lt[26], lt[4], x]*Log[mm] + 
         4*G[lt[25], lt[26], lt[5], x]*Log[mm] - 
         4*G[lt[25], lt[26], lt[9], x]*Log[mm] - 
         4*G[lt[25], lt[26], lt[10], x]*Log[mm] + 
         4*G[lt[25], lt[26], lt[20], x]*Log[mm] - 
         4*G[lt[26], lt[1], lt[4], x]*Log[mm] - 4*G[lt[26], lt[1], lt[5], x]*
          Log[mm] + 4*G[lt[26], lt[1], lt[9], x]*Log[mm] + 
         4*G[lt[26], lt[1], lt[10], x]*Log[mm] - 
         4*G[lt[26], lt[1], lt[20], x]*Log[mm] + 4*G[lt[26], lt[4], lt[4], x]*
          Log[mm] + 4*G[lt[26], lt[4], lt[5], x]*Log[mm] + 
         4*G[lt[26], lt[5], lt[4], x]*Log[mm] + 4*G[lt[26], lt[5], lt[5], x]*
          Log[mm] - 2*G[lt[26], lt[7], lt[4], x]*Log[mm] - 
         2*G[lt[26], lt[7], lt[5], x]*Log[mm] - 2*G[lt[26], lt[7], lt[9], x]*
          Log[mm] + 2*G[lt[26], lt[7], lt[10], x]*Log[mm] - 
         2*G[lt[26], lt[8], lt[4], x]*Log[mm] - 2*G[lt[26], lt[8], lt[5], x]*
          Log[mm] + 2*G[lt[26], lt[8], lt[9], x]*Log[mm] - 
         2*G[lt[26], lt[8], lt[10], x]*Log[mm] - 2*G[lt[26], lt[9], lt[4], x]*
          Log[mm] - 2*G[lt[26], lt[9], lt[5], x]*Log[mm] - 
         2*G[lt[26], lt[9], lt[9], x]*Log[mm] + 2*G[lt[26], lt[9], lt[10], x]*
          Log[mm] - 2*G[lt[26], lt[10], lt[4], x]*Log[mm] - 
         2*G[lt[26], lt[10], lt[5], x]*Log[mm] + 
         2*G[lt[26], lt[10], lt[9], x]*Log[mm] - 
         2*G[lt[26], lt[10], lt[10], x]*Log[mm] + 
         2*G[lt[26], lt[20], lt[20], x]*Log[mm] + 
         2*G[lt[26], lt[21], lt[20], x]*Log[mm] + 
         4*G[lt[26], lt[25], lt[4], x]*Log[mm] + 
         4*G[lt[26], lt[25], lt[5], x]*Log[mm] - 
         4*G[lt[26], lt[25], lt[9], x]*Log[mm] - 
         4*G[lt[26], lt[25], lt[10], x]*Log[mm] + 
         4*G[lt[26], lt[25], lt[20], x]*Log[mm] + 
         4*G[lt[26], lt[26], lt[4], x]*Log[mm] + 
         4*G[lt[26], lt[26], lt[5], x]*Log[mm] - 
         4*G[lt[26], lt[26], lt[9], x]*Log[mm] - 
         4*G[lt[26], lt[26], lt[10], x]*Log[mm] + 
         4*G[lt[26], lt[26], lt[20], x]*Log[mm] - G[lt[1], lt[4], x]*
          Log[mm]^2 - G[lt[1], lt[5], x]*Log[mm]^2 + G[lt[1], lt[9], x]*
          Log[mm]^2 + G[lt[1], lt[10], x]*Log[mm]^2 - G[lt[1], lt[20], x]*
          Log[mm]^2 + G[lt[4], lt[4], x]*Log[mm]^2 + G[lt[4], lt[5], x]*
          Log[mm]^2 + G[lt[5], lt[4], x]*Log[mm]^2 + G[lt[5], lt[5], x]*
          Log[mm]^2 - (G[lt[7], lt[4], x]*Log[mm]^2)/2 - 
         (G[lt[7], lt[5], x]*Log[mm]^2)/2 - (G[lt[7], lt[9], x]*Log[mm]^2)/
          2 + (G[lt[7], lt[10], x]*Log[mm]^2)/2 - 
         (G[lt[8], lt[4], x]*Log[mm]^2)/2 - (G[lt[8], lt[5], x]*Log[mm]^2)/
          2 + (G[lt[8], lt[9], x]*Log[mm]^2)/2 - 
         (G[lt[8], lt[10], x]*Log[mm]^2)/2 - (G[lt[9], lt[4], x]*Log[mm]^2)/
          2 - (G[lt[9], lt[5], x]*Log[mm]^2)/2 - 
         (G[lt[9], lt[9], x]*Log[mm]^2)/2 + (G[lt[9], lt[10], x]*Log[mm]^2)/
          2 - (G[lt[10], lt[4], x]*Log[mm]^2)/2 - 
         (G[lt[10], lt[5], x]*Log[mm]^2)/2 + (G[lt[10], lt[9], x]*Log[mm]^2)/
          2 - (G[lt[10], lt[10], x]*Log[mm]^2)/2 + 
         (G[lt[20], lt[20], x]*Log[mm]^2)/2 + (G[lt[21], lt[20], x]*
           Log[mm]^2)/2 + G[lt[25], lt[4], x]*Log[mm]^2 + 
         G[lt[25], lt[5], x]*Log[mm]^2 - G[lt[25], lt[9], x]*Log[mm]^2 - 
         G[lt[25], lt[10], x]*Log[mm]^2 + G[lt[25], lt[20], x]*Log[mm]^2 + 
         G[lt[26], lt[4], x]*Log[mm]^2 + G[lt[26], lt[5], x]*Log[mm]^2 - 
         G[lt[26], lt[9], x]*Log[mm]^2 - G[lt[26], lt[10], x]*Log[mm]^2 + 
         G[lt[26], lt[20], x]*Log[mm]^2 + (G[lt[4], x]*Log[mm]^3)/6 + 
         (G[lt[5], x]*Log[mm]^3)/6 - (G[lt[9], x]*Log[mm]^3)/6 - 
         (G[lt[10], x]*Log[mm]^3)/6 + (G[lt[20], x]*Log[mm]^3)/6 + 
         (Pi^2*G[lt[7], x]*Log[(mm - mm5)/mm])/12 + 
         (Pi^2*G[lt[8], x]*Log[(mm - mm5)/mm])/12 - 
         (Pi^2*G[lt[9], x]*Log[(mm - mm5)/mm])/12 - 
         (Pi^2*G[lt[10], x]*Log[(mm - mm5)/mm])/12 + 
         (Pi^2*G[lt[20], x]*Log[(mm - mm5)/mm])/12 - 
         (Pi^2*G[lt[21], x]*Log[(mm - mm5)/mm])/12 - 2*G[lt[7], x]*
          G[0, 1, (mm - mm5)/mm]*Log[(mm - mm5)/mm] - 2*G[lt[8], x]*
          G[0, 1, (mm - mm5)/mm]*Log[(mm - mm5)/mm] + 2*G[lt[9], x]*
          G[0, 1, (mm - mm5)/mm]*Log[(mm - mm5)/mm] + 2*G[lt[10], x]*
          G[0, 1, (mm - mm5)/mm]*Log[(mm - mm5)/mm] - 2*G[lt[20], x]*
          G[0, 1, (mm - mm5)/mm]*Log[(mm - mm5)/mm] + 2*G[lt[21], x]*
          G[0, 1, (mm - mm5)/mm]*Log[(mm - mm5)/mm] - 2*G[lt[7], x]*
          G[0, 1, mm5/mm]*Log[(mm - mm5)/mm] - 2*G[lt[8], x]*G[0, 1, mm5/mm]*
          Log[(mm - mm5)/mm] + 2*G[lt[9], x]*G[0, 1, mm5/mm]*
          Log[(mm - mm5)/mm] + 2*G[lt[10], x]*G[0, 1, mm5/mm]*
          Log[(mm - mm5)/mm] - 2*G[lt[20], x]*G[0, 1, mm5/mm]*
          Log[(mm - mm5)/mm] + 2*G[lt[21], x]*G[0, 1, mm5/mm]*
          Log[(mm - mm5)/mm] + 4*G[lt[1], lt[1], lt[7], x]*
          Log[(mm - mm5)/mm] + 4*G[lt[1], lt[1], lt[8], x]*
          Log[(mm - mm5)/mm] - 4*G[lt[1], lt[1], lt[9], x]*
          Log[(mm - mm5)/mm] - 4*G[lt[1], lt[1], lt[10], x]*
          Log[(mm - mm5)/mm] + 4*G[lt[1], lt[1], lt[20], x]*
          Log[(mm - mm5)/mm] - 4*G[lt[1], lt[1], lt[21], x]*
          Log[(mm - mm5)/mm] - 2*G[lt[1], lt[7], lt[7], x]*
          Log[(mm - mm5)/mm] + 2*G[lt[1], lt[7], lt[8], x]*
          Log[(mm - mm5)/mm] + 2*G[lt[1], lt[7], lt[9], x]*
          Log[(mm - mm5)/mm] - 2*G[lt[1], lt[7], lt[10], x]*
          Log[(mm - mm5)/mm] + 2*G[lt[1], lt[8], lt[7], x]*
          Log[(mm - mm5)/mm] - 2*G[lt[1], lt[8], lt[8], x]*
          Log[(mm - mm5)/mm] - 2*G[lt[1], lt[8], lt[9], x]*
          Log[(mm - mm5)/mm] + 2*G[lt[1], lt[8], lt[10], x]*
          Log[(mm - mm5)/mm] - 2*G[lt[1], lt[9], lt[7], x]*
          Log[(mm - mm5)/mm] + 2*G[lt[1], lt[9], lt[8], x]*
          Log[(mm - mm5)/mm] + 2*G[lt[1], lt[9], lt[9], x]*
          Log[(mm - mm5)/mm] - 2*G[lt[1], lt[9], lt[10], x]*
          Log[(mm - mm5)/mm] + 2*G[lt[1], lt[10], lt[7], x]*
          Log[(mm - mm5)/mm] - 2*G[lt[1], lt[10], lt[8], x]*
          Log[(mm - mm5)/mm] - 2*G[lt[1], lt[10], lt[9], x]*
          Log[(mm - mm5)/mm] + 2*G[lt[1], lt[10], lt[10], x]*
          Log[(mm - mm5)/mm] - 2*G[lt[1], lt[20], lt[20], x]*
          Log[(mm - mm5)/mm] + 2*G[lt[1], lt[20], lt[21], x]*
          Log[(mm - mm5)/mm] - 2*G[lt[1], lt[21], lt[20], x]*
          Log[(mm - mm5)/mm] + 2*G[lt[1], lt[21], lt[21], x]*
          Log[(mm - mm5)/mm] - 4*G[lt[1], lt[25], lt[7], x]*
          Log[(mm - mm5)/mm] - 4*G[lt[1], lt[25], lt[8], x]*
          Log[(mm - mm5)/mm] + 4*G[lt[1], lt[25], lt[9], x]*
          Log[(mm - mm5)/mm] + 4*G[lt[1], lt[25], lt[10], x]*
          Log[(mm - mm5)/mm] - 4*G[lt[1], lt[25], lt[20], x]*
          Log[(mm - mm5)/mm] + 4*G[lt[1], lt[25], lt[21], x]*
          Log[(mm - mm5)/mm] - 4*G[lt[1], lt[26], lt[7], x]*
          Log[(mm - mm5)/mm] - 4*G[lt[1], lt[26], lt[8], x]*
          Log[(mm - mm5)/mm] + 4*G[lt[1], lt[26], lt[9], x]*
          Log[(mm - mm5)/mm] + 4*G[lt[1], lt[26], lt[10], x]*
          Log[(mm - mm5)/mm] - 4*G[lt[1], lt[26], lt[20], x]*
          Log[(mm - mm5)/mm] + 4*G[lt[1], lt[26], lt[21], x]*
          Log[(mm - mm5)/mm] - 2*G[lt[7], lt[1], lt[7], x]*
          Log[(mm - mm5)/mm] + 2*G[lt[7], lt[1], lt[8], x]*
          Log[(mm - mm5)/mm] + 2*G[lt[7], lt[1], lt[9], x]*
          Log[(mm - mm5)/mm] - 2*G[lt[7], lt[1], lt[10], x]*
          Log[(mm - mm5)/mm] + G[lt[7], lt[7], lt[7], x]*Log[(mm - mm5)/mm] - 
         G[lt[7], lt[7], lt[8], x]*Log[(mm - mm5)/mm] - 
         G[lt[7], lt[7], lt[9], x]*Log[(mm - mm5)/mm] + 
         G[lt[7], lt[7], lt[10], x]*Log[(mm - mm5)/mm] + 
         G[lt[7], lt[8], lt[7], x]*Log[(mm - mm5)/mm] - 
         G[lt[7], lt[8], lt[8], x]*Log[(mm - mm5)/mm] - 
         G[lt[7], lt[8], lt[9], x]*Log[(mm - mm5)/mm] + 
         G[lt[7], lt[8], lt[10], x]*Log[(mm - mm5)/mm] + 
         G[lt[7], lt[9], lt[7], x]*Log[(mm - mm5)/mm] - 
         G[lt[7], lt[9], lt[8], x]*Log[(mm - mm5)/mm] - 
         G[lt[7], lt[9], lt[9], x]*Log[(mm - mm5)/mm] + 
         G[lt[7], lt[9], lt[10], x]*Log[(mm - mm5)/mm] + 
         G[lt[7], lt[10], lt[7], x]*Log[(mm - mm5)/mm] - 
         G[lt[7], lt[10], lt[8], x]*Log[(mm - mm5)/mm] - 
         G[lt[7], lt[10], lt[9], x]*Log[(mm - mm5)/mm] + 
         G[lt[7], lt[10], lt[10], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[8], lt[1], lt[7], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[8], lt[1], lt[8], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[8], lt[1], lt[9], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[8], lt[1], lt[10], x]*Log[(mm - mm5)/mm] - 
         G[lt[8], lt[7], lt[7], x]*Log[(mm - mm5)/mm] + 
         G[lt[8], lt[7], lt[8], x]*Log[(mm - mm5)/mm] + 
         G[lt[8], lt[7], lt[9], x]*Log[(mm - mm5)/mm] - 
         G[lt[8], lt[7], lt[10], x]*Log[(mm - mm5)/mm] - 
         G[lt[8], lt[8], lt[7], x]*Log[(mm - mm5)/mm] + 
         G[lt[8], lt[8], lt[8], x]*Log[(mm - mm5)/mm] + 
         G[lt[8], lt[8], lt[9], x]*Log[(mm - mm5)/mm] - 
         G[lt[8], lt[8], lt[10], x]*Log[(mm - mm5)/mm] - 
         G[lt[8], lt[9], lt[7], x]*Log[(mm - mm5)/mm] + 
         G[lt[8], lt[9], lt[8], x]*Log[(mm - mm5)/mm] + 
         G[lt[8], lt[9], lt[9], x]*Log[(mm - mm5)/mm] - 
         G[lt[8], lt[9], lt[10], x]*Log[(mm - mm5)/mm] - 
         G[lt[8], lt[10], lt[7], x]*Log[(mm - mm5)/mm] + 
         G[lt[8], lt[10], lt[8], x]*Log[(mm - mm5)/mm] + 
         G[lt[8], lt[10], lt[9], x]*Log[(mm - mm5)/mm] - 
         G[lt[8], lt[10], lt[10], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[9], lt[1], lt[7], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[9], lt[1], lt[8], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[9], lt[1], lt[9], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[9], lt[1], lt[10], x]*Log[(mm - mm5)/mm] + 
         G[lt[9], lt[7], lt[7], x]*Log[(mm - mm5)/mm] - 
         G[lt[9], lt[7], lt[8], x]*Log[(mm - mm5)/mm] - 
         G[lt[9], lt[7], lt[9], x]*Log[(mm - mm5)/mm] + 
         G[lt[9], lt[7], lt[10], x]*Log[(mm - mm5)/mm] + 
         G[lt[9], lt[8], lt[7], x]*Log[(mm - mm5)/mm] - 
         G[lt[9], lt[8], lt[8], x]*Log[(mm - mm5)/mm] - 
         G[lt[9], lt[8], lt[9], x]*Log[(mm - mm5)/mm] + 
         G[lt[9], lt[8], lt[10], x]*Log[(mm - mm5)/mm] + 
         G[lt[9], lt[9], lt[7], x]*Log[(mm - mm5)/mm] - 
         G[lt[9], lt[9], lt[8], x]*Log[(mm - mm5)/mm] - 
         G[lt[9], lt[9], lt[9], x]*Log[(mm - mm5)/mm] + 
         G[lt[9], lt[9], lt[10], x]*Log[(mm - mm5)/mm] + 
         G[lt[9], lt[10], lt[7], x]*Log[(mm - mm5)/mm] - 
         G[lt[9], lt[10], lt[8], x]*Log[(mm - mm5)/mm] - 
         G[lt[9], lt[10], lt[9], x]*Log[(mm - mm5)/mm] + 
         G[lt[9], lt[10], lt[10], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[10], lt[1], lt[7], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[10], lt[1], lt[8], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[10], lt[1], lt[9], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[10], lt[1], lt[10], x]*Log[(mm - mm5)/mm] - 
         G[lt[10], lt[7], lt[7], x]*Log[(mm - mm5)/mm] + 
         G[lt[10], lt[7], lt[8], x]*Log[(mm - mm5)/mm] + 
         G[lt[10], lt[7], lt[9], x]*Log[(mm - mm5)/mm] - 
         G[lt[10], lt[7], lt[10], x]*Log[(mm - mm5)/mm] - 
         G[lt[10], lt[8], lt[7], x]*Log[(mm - mm5)/mm] + 
         G[lt[10], lt[8], lt[8], x]*Log[(mm - mm5)/mm] + 
         G[lt[10], lt[8], lt[9], x]*Log[(mm - mm5)/mm] - 
         G[lt[10], lt[8], lt[10], x]*Log[(mm - mm5)/mm] - 
         G[lt[10], lt[9], lt[7], x]*Log[(mm - mm5)/mm] + 
         G[lt[10], lt[9], lt[8], x]*Log[(mm - mm5)/mm] + 
         G[lt[10], lt[9], lt[9], x]*Log[(mm - mm5)/mm] - 
         G[lt[10], lt[9], lt[10], x]*Log[(mm - mm5)/mm] - 
         G[lt[10], lt[10], lt[7], x]*Log[(mm - mm5)/mm] + 
         G[lt[10], lt[10], lt[8], x]*Log[(mm - mm5)/mm] + 
         G[lt[10], lt[10], lt[9], x]*Log[(mm - mm5)/mm] - 
         G[lt[10], lt[10], lt[10], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[20], lt[1], lt[20], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[20], lt[1], lt[21], x]*Log[(mm - mm5)/mm] + 
         G[lt[20], lt[20], lt[20], x]*Log[(mm - mm5)/mm] - 
         G[lt[20], lt[20], lt[21], x]*Log[(mm - mm5)/mm] + 
         G[lt[20], lt[21], lt[20], x]*Log[(mm - mm5)/mm] - 
         G[lt[20], lt[21], lt[21], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[21], lt[1], lt[20], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[21], lt[1], lt[21], x]*Log[(mm - mm5)/mm] + 
         G[lt[21], lt[20], lt[20], x]*Log[(mm - mm5)/mm] - 
         G[lt[21], lt[20], lt[21], x]*Log[(mm - mm5)/mm] + 
         G[lt[21], lt[21], lt[20], x]*Log[(mm - mm5)/mm] - 
         G[lt[21], lt[21], lt[21], x]*Log[(mm - mm5)/mm] - 
         4*G[lt[25], lt[1], lt[7], x]*Log[(mm - mm5)/mm] - 
         4*G[lt[25], lt[1], lt[8], x]*Log[(mm - mm5)/mm] + 
         4*G[lt[25], lt[1], lt[9], x]*Log[(mm - mm5)/mm] + 
         4*G[lt[25], lt[1], lt[10], x]*Log[(mm - mm5)/mm] - 
         4*G[lt[25], lt[1], lt[20], x]*Log[(mm - mm5)/mm] + 
         4*G[lt[25], lt[1], lt[21], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[25], lt[7], lt[7], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[25], lt[7], lt[8], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[25], lt[7], lt[9], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[25], lt[7], lt[10], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[25], lt[8], lt[7], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[25], lt[8], lt[8], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[25], lt[8], lt[9], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[25], lt[8], lt[10], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[25], lt[9], lt[7], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[25], lt[9], lt[8], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[25], lt[9], lt[9], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[25], lt[9], lt[10], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[25], lt[10], lt[7], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[25], lt[10], lt[8], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[25], lt[10], lt[9], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[25], lt[10], lt[10], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[25], lt[20], lt[20], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[25], lt[20], lt[21], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[25], lt[21], lt[20], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[25], lt[21], lt[21], x]*Log[(mm - mm5)/mm] + 
         4*G[lt[25], lt[25], lt[7], x]*Log[(mm - mm5)/mm] + 
         4*G[lt[25], lt[25], lt[8], x]*Log[(mm - mm5)/mm] - 
         4*G[lt[25], lt[25], lt[9], x]*Log[(mm - mm5)/mm] - 
         4*G[lt[25], lt[25], lt[10], x]*Log[(mm - mm5)/mm] + 
         4*G[lt[25], lt[25], lt[20], x]*Log[(mm - mm5)/mm] - 
         4*G[lt[25], lt[25], lt[21], x]*Log[(mm - mm5)/mm] + 
         4*G[lt[25], lt[26], lt[7], x]*Log[(mm - mm5)/mm] + 
         4*G[lt[25], lt[26], lt[8], x]*Log[(mm - mm5)/mm] - 
         4*G[lt[25], lt[26], lt[9], x]*Log[(mm - mm5)/mm] - 
         4*G[lt[25], lt[26], lt[10], x]*Log[(mm - mm5)/mm] + 
         4*G[lt[25], lt[26], lt[20], x]*Log[(mm - mm5)/mm] - 
         4*G[lt[25], lt[26], lt[21], x]*Log[(mm - mm5)/mm] - 
         4*G[lt[26], lt[1], lt[7], x]*Log[(mm - mm5)/mm] - 
         4*G[lt[26], lt[1], lt[8], x]*Log[(mm - mm5)/mm] + 
         4*G[lt[26], lt[1], lt[9], x]*Log[(mm - mm5)/mm] + 
         4*G[lt[26], lt[1], lt[10], x]*Log[(mm - mm5)/mm] - 
         4*G[lt[26], lt[1], lt[20], x]*Log[(mm - mm5)/mm] + 
         4*G[lt[26], lt[1], lt[21], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[26], lt[7], lt[7], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[26], lt[7], lt[8], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[26], lt[7], lt[9], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[26], lt[7], lt[10], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[26], lt[8], lt[7], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[26], lt[8], lt[8], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[26], lt[8], lt[9], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[26], lt[8], lt[10], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[26], lt[9], lt[7], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[26], lt[9], lt[8], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[26], lt[9], lt[9], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[26], lt[9], lt[10], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[26], lt[10], lt[7], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[26], lt[10], lt[8], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[26], lt[10], lt[9], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[26], lt[10], lt[10], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[26], lt[20], lt[20], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[26], lt[20], lt[21], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[26], lt[21], lt[20], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[26], lt[21], lt[21], x]*Log[(mm - mm5)/mm] + 
         4*G[lt[26], lt[25], lt[7], x]*Log[(mm - mm5)/mm] + 
         4*G[lt[26], lt[25], lt[8], x]*Log[(mm - mm5)/mm] - 
         4*G[lt[26], lt[25], lt[9], x]*Log[(mm - mm5)/mm] - 
         4*G[lt[26], lt[25], lt[10], x]*Log[(mm - mm5)/mm] + 
         4*G[lt[26], lt[25], lt[20], x]*Log[(mm - mm5)/mm] - 
         4*G[lt[26], lt[25], lt[21], x]*Log[(mm - mm5)/mm] + 
         4*G[lt[26], lt[26], lt[7], x]*Log[(mm - mm5)/mm] + 
         4*G[lt[26], lt[26], lt[8], x]*Log[(mm - mm5)/mm] - 
         4*G[lt[26], lt[26], lt[9], x]*Log[(mm - mm5)/mm] - 
         4*G[lt[26], lt[26], lt[10], x]*Log[(mm - mm5)/mm] + 
         4*G[lt[26], lt[26], lt[20], x]*Log[(mm - mm5)/mm] - 
         4*G[lt[26], lt[26], lt[21], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[1], lt[7], x]*Log[mm]*Log[(mm - mm5)/mm] - 
         2*G[lt[1], lt[8], x]*Log[mm]*Log[(mm - mm5)/mm] + 
         2*G[lt[1], lt[9], x]*Log[mm]*Log[(mm - mm5)/mm] + 
         2*G[lt[1], lt[10], x]*Log[mm]*Log[(mm - mm5)/mm] - 
         2*G[lt[1], lt[20], x]*Log[mm]*Log[(mm - mm5)/mm] + 
         2*G[lt[1], lt[21], x]*Log[mm]*Log[(mm - mm5)/mm] + 
         G[lt[7], lt[7], x]*Log[mm]*Log[(mm - mm5)/mm] - 
         G[lt[7], lt[8], x]*Log[mm]*Log[(mm - mm5)/mm] - 
         G[lt[7], lt[9], x]*Log[mm]*Log[(mm - mm5)/mm] + 
         G[lt[7], lt[10], x]*Log[mm]*Log[(mm - mm5)/mm] - 
         G[lt[8], lt[7], x]*Log[mm]*Log[(mm - mm5)/mm] + 
         G[lt[8], lt[8], x]*Log[mm]*Log[(mm - mm5)/mm] + 
         G[lt[8], lt[9], x]*Log[mm]*Log[(mm - mm5)/mm] - 
         G[lt[8], lt[10], x]*Log[mm]*Log[(mm - mm5)/mm] + 
         G[lt[9], lt[7], x]*Log[mm]*Log[(mm - mm5)/mm] - 
         G[lt[9], lt[8], x]*Log[mm]*Log[(mm - mm5)/mm] - 
         G[lt[9], lt[9], x]*Log[mm]*Log[(mm - mm5)/mm] + 
         G[lt[9], lt[10], x]*Log[mm]*Log[(mm - mm5)/mm] - 
         G[lt[10], lt[7], x]*Log[mm]*Log[(mm - mm5)/mm] + 
         G[lt[10], lt[8], x]*Log[mm]*Log[(mm - mm5)/mm] + 
         G[lt[10], lt[9], x]*Log[mm]*Log[(mm - mm5)/mm] - 
         G[lt[10], lt[10], x]*Log[mm]*Log[(mm - mm5)/mm] + 
         G[lt[20], lt[20], x]*Log[mm]*Log[(mm - mm5)/mm] - 
         G[lt[20], lt[21], x]*Log[mm]*Log[(mm - mm5)/mm] + 
         G[lt[21], lt[20], x]*Log[mm]*Log[(mm - mm5)/mm] - 
         G[lt[21], lt[21], x]*Log[mm]*Log[(mm - mm5)/mm] + 
         2*G[lt[25], lt[7], x]*Log[mm]*Log[(mm - mm5)/mm] + 
         2*G[lt[25], lt[8], x]*Log[mm]*Log[(mm - mm5)/mm] - 
         2*G[lt[25], lt[9], x]*Log[mm]*Log[(mm - mm5)/mm] - 
         2*G[lt[25], lt[10], x]*Log[mm]*Log[(mm - mm5)/mm] + 
         2*G[lt[25], lt[20], x]*Log[mm]*Log[(mm - mm5)/mm] - 
         2*G[lt[25], lt[21], x]*Log[mm]*Log[(mm - mm5)/mm] + 
         2*G[lt[26], lt[7], x]*Log[mm]*Log[(mm - mm5)/mm] + 
         2*G[lt[26], lt[8], x]*Log[mm]*Log[(mm - mm5)/mm] - 
         2*G[lt[26], lt[9], x]*Log[mm]*Log[(mm - mm5)/mm] - 
         2*G[lt[26], lt[10], x]*Log[mm]*Log[(mm - mm5)/mm] + 
         2*G[lt[26], lt[20], x]*Log[mm]*Log[(mm - mm5)/mm] - 
         2*G[lt[26], lt[21], x]*Log[mm]*Log[(mm - mm5)/mm] + 
         (G[lt[7], x]*Log[mm]^2*Log[(mm - mm5)/mm])/2 + 
         (G[lt[8], x]*Log[mm]^2*Log[(mm - mm5)/mm])/2 - 
         (G[lt[9], x]*Log[mm]^2*Log[(mm - mm5)/mm])/2 - 
         (G[lt[10], x]*Log[mm]^2*Log[(mm - mm5)/mm])/2 + 
         (G[lt[20], x]*Log[mm]^2*Log[(mm - mm5)/mm])/2 - 
         (G[lt[21], x]*Log[mm]^2*Log[(mm - mm5)/mm])/2 - 
         2*G[lt[1], lt[7], x]*Log[(mm - mm5)/mm]^2 - 2*G[lt[1], lt[8], x]*
          Log[(mm - mm5)/mm]^2 + 2*G[lt[1], lt[9], x]*Log[(mm - mm5)/mm]^2 + 
         2*G[lt[1], lt[10], x]*Log[(mm - mm5)/mm]^2 - 2*G[lt[1], lt[20], x]*
          Log[(mm - mm5)/mm]^2 + 2*G[lt[1], lt[21], x]*Log[(mm - mm5)/mm]^2 + 
         G[lt[7], lt[7], x]*Log[(mm - mm5)/mm]^2 - G[lt[7], lt[8], x]*
          Log[(mm - mm5)/mm]^2 - G[lt[7], lt[9], x]*Log[(mm - mm5)/mm]^2 + 
         G[lt[7], lt[10], x]*Log[(mm - mm5)/mm]^2 - G[lt[8], lt[7], x]*
          Log[(mm - mm5)/mm]^2 + G[lt[8], lt[8], x]*Log[(mm - mm5)/mm]^2 + 
         G[lt[8], lt[9], x]*Log[(mm - mm5)/mm]^2 - G[lt[8], lt[10], x]*
          Log[(mm - mm5)/mm]^2 + G[lt[9], lt[7], x]*Log[(mm - mm5)/mm]^2 - 
         G[lt[9], lt[8], x]*Log[(mm - mm5)/mm]^2 - G[lt[9], lt[9], x]*
          Log[(mm - mm5)/mm]^2 + G[lt[9], lt[10], x]*Log[(mm - mm5)/mm]^2 - 
         G[lt[10], lt[7], x]*Log[(mm - mm5)/mm]^2 + G[lt[10], lt[8], x]*
          Log[(mm - mm5)/mm]^2 + G[lt[10], lt[9], x]*Log[(mm - mm5)/mm]^2 - 
         G[lt[10], lt[10], x]*Log[(mm - mm5)/mm]^2 + G[lt[20], lt[20], x]*
          Log[(mm - mm5)/mm]^2 - G[lt[20], lt[21], x]*Log[(mm - mm5)/mm]^2 + 
         G[lt[21], lt[20], x]*Log[(mm - mm5)/mm]^2 - G[lt[21], lt[21], x]*
          Log[(mm - mm5)/mm]^2 + 2*G[lt[25], lt[7], x]*Log[(mm - mm5)/mm]^2 + 
         2*G[lt[25], lt[8], x]*Log[(mm - mm5)/mm]^2 - 2*G[lt[25], lt[9], x]*
          Log[(mm - mm5)/mm]^2 - 2*G[lt[25], lt[10], x]*Log[(mm - mm5)/mm]^
           2 + 2*G[lt[25], lt[20], x]*Log[(mm - mm5)/mm]^2 - 
         2*G[lt[25], lt[21], x]*Log[(mm - mm5)/mm]^2 + 2*G[lt[26], lt[7], x]*
          Log[(mm - mm5)/mm]^2 + 2*G[lt[26], lt[8], x]*Log[(mm - mm5)/mm]^2 - 
         2*G[lt[26], lt[9], x]*Log[(mm - mm5)/mm]^2 - 2*G[lt[26], lt[10], x]*
          Log[(mm - mm5)/mm]^2 + 2*G[lt[26], lt[20], x]*Log[(mm - mm5)/mm]^
           2 - 2*G[lt[26], lt[21], x]*Log[(mm - mm5)/mm]^2 + 
         G[lt[7], x]*Log[mm]*Log[(mm - mm5)/mm]^2 + G[lt[8], x]*Log[mm]*
          Log[(mm - mm5)/mm]^2 - G[lt[9], x]*Log[mm]*Log[(mm - mm5)/mm]^2 - 
         G[lt[10], x]*Log[mm]*Log[(mm - mm5)/mm]^2 + G[lt[20], x]*Log[mm]*
          Log[(mm - mm5)/mm]^2 - G[lt[21], x]*Log[mm]*Log[(mm - mm5)/mm]^2 + 
         (2*G[lt[7], x]*Log[(mm - mm5)/mm]^3)/3 + 
         (2*G[lt[8], x]*Log[(mm - mm5)/mm]^3)/3 - 
         (2*G[lt[9], x]*Log[(mm - mm5)/mm]^3)/3 - 
         (2*G[lt[10], x]*Log[(mm - mm5)/mm]^3)/3 + 
         (2*G[lt[20], x]*Log[(mm - mm5)/mm]^3)/3 - 
         (2*G[lt[21], x]*Log[(mm - mm5)/mm]^3)/3 + 
         (Pi^2*G[lt[7], x]*Log[-mm5])/12 + (Pi^2*G[lt[8], x]*Log[-mm5])/12 - 
         (Pi^2*G[lt[9], x]*Log[-mm5])/12 - (Pi^2*G[lt[10], x]*Log[-mm5])/12 + 
         (Pi^2*G[lt[20], x]*Log[-mm5])/12 - (Pi^2*G[lt[21], x]*Log[-mm5])/
          12 + 4*G[lt[1], lt[1], lt[9], x]*Log[-mm5] + 
         4*G[lt[1], lt[1], lt[10], x]*Log[-mm5] - 
         4*G[lt[1], lt[1], lt[20], x]*Log[-mm5] - 2*G[lt[1], lt[7], lt[9], x]*
          Log[-mm5] + 2*G[lt[1], lt[7], lt[10], x]*Log[-mm5] + 
         2*G[lt[1], lt[8], lt[9], x]*Log[-mm5] - 2*G[lt[1], lt[8], lt[10], x]*
          Log[-mm5] - 2*G[lt[1], lt[9], lt[7], x]*Log[-mm5] - 
         2*G[lt[1], lt[9], lt[8], x]*Log[-mm5] - 2*G[lt[1], lt[9], lt[9], x]*
          Log[-mm5] + 2*G[lt[1], lt[9], lt[10], x]*Log[-mm5] - 
         2*G[lt[1], lt[10], lt[7], x]*Log[-mm5] - 
         2*G[lt[1], lt[10], lt[8], x]*Log[-mm5] + 
         2*G[lt[1], lt[10], lt[9], x]*Log[-mm5] - 
         2*G[lt[1], lt[10], lt[10], x]*Log[-mm5] + 
         2*G[lt[1], lt[20], lt[20], x]*Log[-mm5] + 
         2*G[lt[1], lt[20], lt[21], x]*Log[-mm5] + 
         2*G[lt[1], lt[21], lt[20], x]*Log[-mm5] - 
         4*G[lt[1], lt[23], lt[7], x]*Log[-mm5] - 
         4*G[lt[1], lt[23], lt[8], x]*Log[-mm5] + 
         4*G[lt[1], lt[23], lt[21], x]*Log[-mm5] + 
         4*G[lt[1], lt[25], lt[7], x]*Log[-mm5] + 
         4*G[lt[1], lt[25], lt[8], x]*Log[-mm5] - 
         4*G[lt[1], lt[25], lt[9], x]*Log[-mm5] - 
         4*G[lt[1], lt[25], lt[10], x]*Log[-mm5] + 
         4*G[lt[1], lt[25], lt[20], x]*Log[-mm5] - 
         4*G[lt[1], lt[25], lt[21], x]*Log[-mm5] + 
         4*G[lt[1], lt[26], lt[7], x]*Log[-mm5] + 
         4*G[lt[1], lt[26], lt[8], x]*Log[-mm5] - 
         4*G[lt[1], lt[26], lt[9], x]*Log[-mm5] - 
         4*G[lt[1], lt[26], lt[10], x]*Log[-mm5] + 
         4*G[lt[1], lt[26], lt[20], x]*Log[-mm5] - 
         4*G[lt[1], lt[26], lt[21], x]*Log[-mm5] - 
         2*G[lt[7], lt[1], lt[9], x]*Log[-mm5] + 2*G[lt[7], lt[1], lt[10], x]*
          Log[-mm5] - G[lt[7], lt[7], lt[7], x]*Log[-mm5] - 
         G[lt[7], lt[7], lt[8], x]*Log[-mm5] + G[lt[7], lt[7], lt[9], x]*
          Log[-mm5] - G[lt[7], lt[7], lt[10], x]*Log[-mm5] - 
         G[lt[7], lt[8], lt[7], x]*Log[-mm5] - G[lt[7], lt[8], lt[8], x]*
          Log[-mm5] + G[lt[7], lt[8], lt[9], x]*Log[-mm5] - 
         G[lt[7], lt[8], lt[10], x]*Log[-mm5] + G[lt[7], lt[9], lt[7], x]*
          Log[-mm5] + G[lt[7], lt[9], lt[8], x]*Log[-mm5] + 
         G[lt[7], lt[9], lt[9], x]*Log[-mm5] - G[lt[7], lt[9], lt[10], x]*
          Log[-mm5] - G[lt[7], lt[10], lt[7], x]*Log[-mm5] - 
         G[lt[7], lt[10], lt[8], x]*Log[-mm5] + G[lt[7], lt[10], lt[9], x]*
          Log[-mm5] - G[lt[7], lt[10], lt[10], x]*Log[-mm5] + 
         2*G[lt[8], lt[1], lt[9], x]*Log[-mm5] - 2*G[lt[8], lt[1], lt[10], x]*
          Log[-mm5] - G[lt[8], lt[7], lt[7], x]*Log[-mm5] - 
         G[lt[8], lt[7], lt[8], x]*Log[-mm5] - G[lt[8], lt[7], lt[9], x]*
          Log[-mm5] + G[lt[8], lt[7], lt[10], x]*Log[-mm5] - 
         G[lt[8], lt[8], lt[7], x]*Log[-mm5] - G[lt[8], lt[8], lt[8], x]*
          Log[-mm5] - G[lt[8], lt[8], lt[9], x]*Log[-mm5] + 
         G[lt[8], lt[8], lt[10], x]*Log[-mm5] - G[lt[8], lt[9], lt[7], x]*
          Log[-mm5] - G[lt[8], lt[9], lt[8], x]*Log[-mm5] - 
         G[lt[8], lt[9], lt[9], x]*Log[-mm5] + G[lt[8], lt[9], lt[10], x]*
          Log[-mm5] + G[lt[8], lt[10], lt[7], x]*Log[-mm5] + 
         G[lt[8], lt[10], lt[8], x]*Log[-mm5] - G[lt[8], lt[10], lt[9], x]*
          Log[-mm5] + G[lt[8], lt[10], lt[10], x]*Log[-mm5] - 
         2*G[lt[9], lt[1], lt[9], x]*Log[-mm5] + 2*G[lt[9], lt[1], lt[10], x]*
          Log[-mm5] + G[lt[9], lt[7], lt[7], x]*Log[-mm5] + 
         G[lt[9], lt[7], lt[8], x]*Log[-mm5] + G[lt[9], lt[7], lt[9], x]*
          Log[-mm5] - G[lt[9], lt[7], lt[10], x]*Log[-mm5] + 
         G[lt[9], lt[8], lt[7], x]*Log[-mm5] + G[lt[9], lt[8], lt[8], x]*
          Log[-mm5] + G[lt[9], lt[8], lt[9], x]*Log[-mm5] - 
         G[lt[9], lt[8], lt[10], x]*Log[-mm5] + G[lt[9], lt[9], lt[7], x]*
          Log[-mm5] + G[lt[9], lt[9], lt[8], x]*Log[-mm5] + 
         G[lt[9], lt[9], lt[9], x]*Log[-mm5] - G[lt[9], lt[9], lt[10], x]*
          Log[-mm5] - G[lt[9], lt[10], lt[7], x]*Log[-mm5] - 
         G[lt[9], lt[10], lt[8], x]*Log[-mm5] + G[lt[9], lt[10], lt[9], x]*
          Log[-mm5] - G[lt[9], lt[10], lt[10], x]*Log[-mm5] + 
         2*G[lt[10], lt[1], lt[9], x]*Log[-mm5] - 
         2*G[lt[10], lt[1], lt[10], x]*Log[-mm5] + G[lt[10], lt[7], lt[7], x]*
          Log[-mm5] + G[lt[10], lt[7], lt[8], x]*Log[-mm5] - 
         G[lt[10], lt[7], lt[9], x]*Log[-mm5] + G[lt[10], lt[7], lt[10], x]*
          Log[-mm5] + G[lt[10], lt[8], lt[7], x]*Log[-mm5] + 
         G[lt[10], lt[8], lt[8], x]*Log[-mm5] - G[lt[10], lt[8], lt[9], x]*
          Log[-mm5] + G[lt[10], lt[8], lt[10], x]*Log[-mm5] - 
         G[lt[10], lt[9], lt[7], x]*Log[-mm5] - G[lt[10], lt[9], lt[8], x]*
          Log[-mm5] - G[lt[10], lt[9], lt[9], x]*Log[-mm5] + 
         G[lt[10], lt[9], lt[10], x]*Log[-mm5] + G[lt[10], lt[10], lt[7], x]*
          Log[-mm5] + G[lt[10], lt[10], lt[8], x]*Log[-mm5] - 
         G[lt[10], lt[10], lt[9], x]*Log[-mm5] + G[lt[10], lt[10], lt[10], x]*
          Log[-mm5] + 2*G[lt[20], lt[1], lt[20], x]*Log[-mm5] - 
         G[lt[20], lt[20], lt[20], x]*Log[-mm5] - 
         G[lt[20], lt[20], lt[21], x]*Log[-mm5] - 
         G[lt[20], lt[21], lt[20], x]*Log[-mm5] - 
         G[lt[20], lt[21], lt[21], x]*Log[-mm5] + 
         2*G[lt[21], lt[1], lt[20], x]*Log[-mm5] - 
         G[lt[21], lt[20], lt[20], x]*Log[-mm5] - 
         G[lt[21], lt[20], lt[21], x]*Log[-mm5] - 
         G[lt[21], lt[21], lt[20], x]*Log[-mm5] + 
         G[lt[21], lt[21], lt[21], x]*Log[-mm5] + 
         2*G[lt[23], lt[7], lt[7], x]*Log[-mm5] + 
         2*G[lt[23], lt[7], lt[8], x]*Log[-mm5] + 
         2*G[lt[23], lt[8], lt[7], x]*Log[-mm5] + 
         2*G[lt[23], lt[8], lt[8], x]*Log[-mm5] - 
         2*G[lt[23], lt[21], lt[21], x]*Log[-mm5] - 
         4*G[lt[25], lt[1], lt[9], x]*Log[-mm5] - 
         4*G[lt[25], lt[1], lt[10], x]*Log[-mm5] + 
         4*G[lt[25], lt[1], lt[20], x]*Log[-mm5] - 
         2*G[lt[25], lt[7], lt[7], x]*Log[-mm5] - 
         2*G[lt[25], lt[7], lt[8], x]*Log[-mm5] + 
         2*G[lt[25], lt[7], lt[9], x]*Log[-mm5] - 
         2*G[lt[25], lt[7], lt[10], x]*Log[-mm5] - 
         2*G[lt[25], lt[8], lt[7], x]*Log[-mm5] - 
         2*G[lt[25], lt[8], lt[8], x]*Log[-mm5] - 
         2*G[lt[25], lt[8], lt[9], x]*Log[-mm5] + 
         2*G[lt[25], lt[8], lt[10], x]*Log[-mm5] + 
         2*G[lt[25], lt[9], lt[7], x]*Log[-mm5] + 
         2*G[lt[25], lt[9], lt[8], x]*Log[-mm5] + 
         2*G[lt[25], lt[9], lt[9], x]*Log[-mm5] - 
         2*G[lt[25], lt[9], lt[10], x]*Log[-mm5] + 
         2*G[lt[25], lt[10], lt[7], x]*Log[-mm5] + 
         2*G[lt[25], lt[10], lt[8], x]*Log[-mm5] - 
         2*G[lt[25], lt[10], lt[9], x]*Log[-mm5] + 
         2*G[lt[25], lt[10], lt[10], x]*Log[-mm5] - 
         2*G[lt[25], lt[20], lt[20], x]*Log[-mm5] - 
         2*G[lt[25], lt[20], lt[21], x]*Log[-mm5] - 
         2*G[lt[25], lt[21], lt[20], x]*Log[-mm5] + 
         2*G[lt[25], lt[21], lt[21], x]*Log[-mm5] + 
         4*G[lt[25], lt[23], lt[7], x]*Log[-mm5] + 
         4*G[lt[25], lt[23], lt[8], x]*Log[-mm5] - 
         4*G[lt[25], lt[23], lt[21], x]*Log[-mm5] - 
         4*G[lt[25], lt[25], lt[7], x]*Log[-mm5] - 
         4*G[lt[25], lt[25], lt[8], x]*Log[-mm5] + 
         4*G[lt[25], lt[25], lt[9], x]*Log[-mm5] + 
         4*G[lt[25], lt[25], lt[10], x]*Log[-mm5] - 
         4*G[lt[25], lt[25], lt[20], x]*Log[-mm5] + 
         4*G[lt[25], lt[25], lt[21], x]*Log[-mm5] - 
         4*G[lt[25], lt[26], lt[7], x]*Log[-mm5] - 
         4*G[lt[25], lt[26], lt[8], x]*Log[-mm5] + 
         4*G[lt[25], lt[26], lt[9], x]*Log[-mm5] + 
         4*G[lt[25], lt[26], lt[10], x]*Log[-mm5] - 
         4*G[lt[25], lt[26], lt[20], x]*Log[-mm5] + 
         4*G[lt[25], lt[26], lt[21], x]*Log[-mm5] - 
         4*G[lt[26], lt[1], lt[9], x]*Log[-mm5] - 
         4*G[lt[26], lt[1], lt[10], x]*Log[-mm5] + 
         4*G[lt[26], lt[1], lt[20], x]*Log[-mm5] - 
         2*G[lt[26], lt[7], lt[7], x]*Log[-mm5] - 
         2*G[lt[26], lt[7], lt[8], x]*Log[-mm5] + 
         2*G[lt[26], lt[7], lt[9], x]*Log[-mm5] - 
         2*G[lt[26], lt[7], lt[10], x]*Log[-mm5] - 
         2*G[lt[26], lt[8], lt[7], x]*Log[-mm5] - 
         2*G[lt[26], lt[8], lt[8], x]*Log[-mm5] - 
         2*G[lt[26], lt[8], lt[9], x]*Log[-mm5] + 
         2*G[lt[26], lt[8], lt[10], x]*Log[-mm5] + 
         2*G[lt[26], lt[9], lt[7], x]*Log[-mm5] + 
         2*G[lt[26], lt[9], lt[8], x]*Log[-mm5] + 
         2*G[lt[26], lt[9], lt[9], x]*Log[-mm5] - 
         2*G[lt[26], lt[9], lt[10], x]*Log[-mm5] + 
         2*G[lt[26], lt[10], lt[7], x]*Log[-mm5] + 
         2*G[lt[26], lt[10], lt[8], x]*Log[-mm5] - 
         2*G[lt[26], lt[10], lt[9], x]*Log[-mm5] + 
         2*G[lt[26], lt[10], lt[10], x]*Log[-mm5] - 
         2*G[lt[26], lt[20], lt[20], x]*Log[-mm5] - 
         2*G[lt[26], lt[20], lt[21], x]*Log[-mm5] - 
         2*G[lt[26], lt[21], lt[20], x]*Log[-mm5] + 
         2*G[lt[26], lt[21], lt[21], x]*Log[-mm5] + 
         4*G[lt[26], lt[23], lt[7], x]*Log[-mm5] + 
         4*G[lt[26], lt[23], lt[8], x]*Log[-mm5] - 
         4*G[lt[26], lt[23], lt[21], x]*Log[-mm5] - 
         4*G[lt[26], lt[25], lt[7], x]*Log[-mm5] - 
         4*G[lt[26], lt[25], lt[8], x]*Log[-mm5] + 
         4*G[lt[26], lt[25], lt[9], x]*Log[-mm5] + 
         4*G[lt[26], lt[25], lt[10], x]*Log[-mm5] - 
         4*G[lt[26], lt[25], lt[20], x]*Log[-mm5] + 
         4*G[lt[26], lt[25], lt[21], x]*Log[-mm5] - 
         4*G[lt[26], lt[26], lt[7], x]*Log[-mm5] - 
         4*G[lt[26], lt[26], lt[8], x]*Log[-mm5] + 
         4*G[lt[26], lt[26], lt[9], x]*Log[-mm5] + 
         4*G[lt[26], lt[26], lt[10], x]*Log[-mm5] - 
         4*G[lt[26], lt[26], lt[20], x]*Log[-mm5] + 
         4*G[lt[26], lt[26], lt[21], x]*Log[-mm5] - G[lt[1], lt[9], x]*
          Log[-mm5]^2 - G[lt[1], lt[10], x]*Log[-mm5]^2 + 
         G[lt[1], lt[20], x]*Log[-mm5]^2 - (G[lt[7], lt[7], x]*Log[-mm5]^2)/
          2 - (G[lt[7], lt[8], x]*Log[-mm5]^2)/2 + 
         (G[lt[7], lt[9], x]*Log[-mm5]^2)/2 - (G[lt[7], lt[10], x]*
           Log[-mm5]^2)/2 - (G[lt[8], lt[7], x]*Log[-mm5]^2)/2 - 
         (G[lt[8], lt[8], x]*Log[-mm5]^2)/2 - 
         (G[lt[8], lt[9], x]*Log[-mm5]^2)/2 + (G[lt[8], lt[10], x]*
           Log[-mm5]^2)/2 + (G[lt[9], lt[7], x]*Log[-mm5]^2)/2 + 
         (G[lt[9], lt[8], x]*Log[-mm5]^2)/2 + 
         (G[lt[9], lt[9], x]*Log[-mm5]^2)/2 - (G[lt[9], lt[10], x]*
           Log[-mm5]^2)/2 + (G[lt[10], lt[7], x]*Log[-mm5]^2)/2 + 
         (G[lt[10], lt[8], x]*Log[-mm5]^2)/2 - 
         (G[lt[10], lt[9], x]*Log[-mm5]^2)/2 + 
         (G[lt[10], lt[10], x]*Log[-mm5]^2)/2 - 
         (G[lt[20], lt[20], x]*Log[-mm5]^2)/2 - 
         (G[lt[20], lt[21], x]*Log[-mm5]^2)/2 - 
         (G[lt[21], lt[20], x]*Log[-mm5]^2)/2 + 
         (G[lt[21], lt[21], x]*Log[-mm5]^2)/2 + G[lt[23], lt[7], x]*
          Log[-mm5]^2 + G[lt[23], lt[8], x]*Log[-mm5]^2 - 
         G[lt[23], lt[21], x]*Log[-mm5]^2 - G[lt[25], lt[7], x]*Log[-mm5]^2 - 
         G[lt[25], lt[8], x]*Log[-mm5]^2 + G[lt[25], lt[9], x]*Log[-mm5]^2 + 
         G[lt[25], lt[10], x]*Log[-mm5]^2 - G[lt[25], lt[20], x]*
          Log[-mm5]^2 + G[lt[25], lt[21], x]*Log[-mm5]^2 - 
         G[lt[26], lt[7], x]*Log[-mm5]^2 - G[lt[26], lt[8], x]*Log[-mm5]^2 + 
         G[lt[26], lt[9], x]*Log[-mm5]^2 + G[lt[26], lt[10], x]*Log[-mm5]^2 - 
         G[lt[26], lt[20], x]*Log[-mm5]^2 + G[lt[26], lt[21], x]*
          Log[-mm5]^2 - (G[lt[7], x]*Log[-mm5]^3)/6 - 
         (G[lt[8], x]*Log[-mm5]^3)/6 + (G[lt[9], x]*Log[-mm5]^3)/6 + 
         (G[lt[10], x]*Log[-mm5]^3)/6 - (G[lt[20], x]*Log[-mm5]^3)/6 + 
         (G[lt[21], x]*Log[-mm5]^3)/6 + G[lt[7], x]*Log[(mm - mm5)/mm]^2*
          Log[mm5/mm] + G[lt[8], x]*Log[(mm - mm5)/mm]^2*Log[mm5/mm] - 
         G[lt[9], x]*Log[(mm - mm5)/mm]^2*Log[mm5/mm] - 
         G[lt[10], x]*Log[(mm - mm5)/mm]^2*Log[mm5/mm] + 
         G[lt[20], x]*Log[(mm - mm5)/mm]^2*Log[mm5/mm] - 
         G[lt[21], x]*Log[(mm - mm5)/mm]^2*Log[mm5/mm] + 
         (G[lt[4], x]*Zeta[3])/3 + (G[lt[5], x]*Zeta[3])/3 - 
         (G[lt[7], x]*Zeta[3])/3 - (G[lt[8], x]*Zeta[3])/3 + 
         (G[lt[21], x]*Zeta[3])/3), gb[15] -> 
      ep*(G[lt[15], x] - G[lt[21], x] + Log[(mm - mm5)/mm] - Log[-mm5] - 
         Log[(mm - S45)/mm] + Log[-S45]) + ep^2*(G[0, 1, mm5/mm] - 
         G[0, 1, S45/mm] + G[lt[11], lt[15], x] - G[lt[15], lt[15], x] - 
         G[lt[20], lt[21], x] + G[lt[21], lt[21], x] + 
         2*G[lt[22], lt[15], x] - 2*G[lt[22], lt[21], x] - 
         2*G[lt[24], lt[15], x] + 2*G[lt[24], lt[21], x] - 
         G[lt[11], x]*Log[mm] + G[lt[20], x]*Log[mm] + 
         G[lt[20], x]*Log[(mm - mm5)/mm] + G[lt[21], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[24], x]*Log[(mm - mm5)/mm] - Log[mm]*Log[(mm - mm5)/mm] - 
         Log[(mm - mm5)/mm]^2 - G[lt[20], x]*Log[-mm5] + 
         G[lt[21], x]*Log[-mm5] - 2*G[lt[22], x]*Log[-mm5] + 
         2*G[lt[24], x]*Log[-mm5] + Log[-mm5]^2/2 - G[lt[11], x]*
          Log[(mm - S45)/mm] - G[lt[15], x]*Log[(mm - S45)/mm] + 
         2*G[lt[24], x]*Log[(mm - S45)/mm] + Log[mm]*Log[(mm - S45)/mm] + 
         Log[(mm - S45)/mm]^2 + G[lt[11], x]*Log[-S45] - 
         G[lt[15], x]*Log[-S45] + 2*G[lt[22], x]*Log[-S45] - 
         2*G[lt[24], x]*Log[-S45] - Log[-S45]^2/2) + 
       ep^3*((Pi^2*G[lt[11], x])/6 - (Pi^2*G[lt[15], x])/12 - 
         (Pi^2*G[lt[20], x])/6 + (Pi^2*G[lt[21], x])/12 + 
         G[lt[20], x]*G[0, 1, mm5/mm] + G[lt[21], x]*G[0, 1, mm5/mm] - 
         2*G[lt[24], x]*G[0, 1, mm5/mm] - G[lt[11], x]*G[0, 1, S45/mm] - 
         G[lt[15], x]*G[0, 1, S45/mm] + 2*G[lt[24], x]*G[0, 1, S45/mm] + 
         2*G[0, 0, 1, (mm - mm5)/mm] + G[0, 0, 1, mm5/mm] - 
         2*G[0, 0, 1, (mm - S45)/mm] - G[0, 0, 1, S45/mm] + 
         2*G[lt[1], lt[11], lt[15], x] - 2*G[lt[1], lt[20], lt[21], x] + 
         4*G[lt[1], lt[22], lt[15], x] - 4*G[lt[1], lt[22], lt[21], x] - 
         4*G[lt[1], lt[24], lt[15], x] + 4*G[lt[1], lt[24], lt[21], x] - 
         G[lt[11], lt[11], lt[15], x] - G[lt[11], lt[15], lt[15], x] + 
         G[lt[15], lt[11], lt[15], x] + G[lt[15], lt[15], lt[15], x] + 
         G[lt[20], lt[20], lt[21], x] + G[lt[20], lt[21], lt[21], x] - 
         G[lt[21], lt[20], lt[21], x] - G[lt[21], lt[21], lt[21], x] - 
         2*G[lt[22], lt[15], lt[15], x] + 2*G[lt[22], lt[21], lt[21], x] - 
         2*G[lt[24], lt[11], lt[15], x] + 2*G[lt[24], lt[15], lt[15], x] + 
         2*G[lt[24], lt[20], lt[21], x] - 2*G[lt[24], lt[21], lt[21], x] - 
         4*G[lt[24], lt[22], lt[15], x] + 4*G[lt[24], lt[22], lt[21], x] + 
         4*G[lt[24], lt[24], lt[15], x] - 4*G[lt[24], lt[24], lt[21], x] - 
         G[0, 1, mm5/mm]*Log[mm] + G[0, 1, S45/mm]*Log[mm] - 
         2*G[lt[1], lt[11], x]*Log[mm] + 2*G[lt[1], lt[20], x]*Log[mm] + 
         G[lt[11], lt[11], x]*Log[mm] - G[lt[15], lt[11], x]*Log[mm] - 
         G[lt[20], lt[20], x]*Log[mm] + G[lt[21], lt[20], x]*Log[mm] + 
         2*G[lt[24], lt[11], x]*Log[mm] - 2*G[lt[24], lt[20], x]*Log[mm] + 
         (G[lt[11], x]*Log[mm]^2)/2 - (G[lt[20], x]*Log[mm]^2)/2 + 
         (Pi^2*Log[(mm - mm5)/mm])/12 - 2*G[0, 1, (mm - mm5)/mm]*
          Log[(mm - mm5)/mm] - 2*G[0, 1, mm5/mm]*Log[(mm - mm5)/mm] + 
         2*G[lt[1], lt[20], x]*Log[(mm - mm5)/mm] + 2*G[lt[1], lt[21], x]*
          Log[(mm - mm5)/mm] - 4*G[lt[1], lt[24], x]*Log[(mm - mm5)/mm] - 
         G[lt[20], lt[20], x]*Log[(mm - mm5)/mm] + G[lt[20], lt[21], x]*
          Log[(mm - mm5)/mm] + G[lt[21], lt[20], x]*Log[(mm - mm5)/mm] - 
         G[lt[21], lt[21], x]*Log[(mm - mm5)/mm] - 2*G[lt[24], lt[20], x]*
          Log[(mm - mm5)/mm] - 2*G[lt[24], lt[21], x]*Log[(mm - mm5)/mm] + 
         4*G[lt[24], lt[24], x]*Log[(mm - mm5)/mm] - G[lt[20], x]*Log[mm]*
          Log[(mm - mm5)/mm] - G[lt[21], x]*Log[mm]*Log[(mm - mm5)/mm] + 
         2*G[lt[24], x]*Log[mm]*Log[(mm - mm5)/mm] + 
         (Log[mm]^2*Log[(mm - mm5)/mm])/2 - G[lt[20], x]*Log[(mm - mm5)/mm]^
           2 - G[lt[21], x]*Log[(mm - mm5)/mm]^2 + 2*G[lt[24], x]*
          Log[(mm - mm5)/mm]^2 + Log[mm]*Log[(mm - mm5)/mm]^2 + 
         (2*Log[(mm - mm5)/mm]^3)/3 + (Pi^2*Log[-mm5])/12 - 
         2*G[lt[1], lt[20], x]*Log[-mm5] - 4*G[lt[1], lt[22], x]*Log[-mm5] + 
         4*G[lt[1], lt[24], x]*Log[-mm5] + G[lt[20], lt[20], x]*Log[-mm5] + 
         G[lt[20], lt[21], x]*Log[-mm5] - G[lt[21], lt[20], x]*Log[-mm5] - 
         G[lt[21], lt[21], x]*Log[-mm5] + 2*G[lt[22], lt[21], x]*Log[-mm5] + 
         2*G[lt[24], lt[20], x]*Log[-mm5] - 2*G[lt[24], lt[21], x]*
          Log[-mm5] + 4*G[lt[24], lt[22], x]*Log[-mm5] - 
         4*G[lt[24], lt[24], x]*Log[-mm5] + (G[lt[20], x]*Log[-mm5]^2)/2 - 
         (G[lt[21], x]*Log[-mm5]^2)/2 + G[lt[22], x]*Log[-mm5]^2 - 
         G[lt[24], x]*Log[-mm5]^2 - Log[-mm5]^3/6 + Log[(mm - mm5)/mm]^2*
          Log[mm5/mm] - (Pi^2*Log[(mm - S45)/mm])/12 + 
         2*G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] + 2*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] - 2*G[lt[1], lt[11], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[15], x]*Log[(mm - S45)/mm] + 4*G[lt[1], lt[24], x]*
          Log[(mm - S45)/mm] + G[lt[11], lt[11], x]*Log[(mm - S45)/mm] - 
         G[lt[11], lt[15], x]*Log[(mm - S45)/mm] - G[lt[15], lt[11], x]*
          Log[(mm - S45)/mm] + G[lt[15], lt[15], x]*Log[(mm - S45)/mm] + 
         2*G[lt[24], lt[11], x]*Log[(mm - S45)/mm] + 2*G[lt[24], lt[15], x]*
          Log[(mm - S45)/mm] - 4*G[lt[24], lt[24], x]*Log[(mm - S45)/mm] + 
         G[lt[11], x]*Log[mm]*Log[(mm - S45)/mm] + G[lt[15], x]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[24], x]*Log[mm]*Log[(mm - S45)/mm] - 
         (Log[mm]^2*Log[(mm - S45)/mm])/2 + G[lt[11], x]*Log[(mm - S45)/mm]^
           2 + G[lt[15], x]*Log[(mm - S45)/mm]^2 - 2*G[lt[24], x]*
          Log[(mm - S45)/mm]^2 - Log[mm]*Log[(mm - S45)/mm]^2 - 
         (2*Log[(mm - S45)/mm]^3)/3 - (Pi^2*Log[-S45])/12 + 
         2*G[lt[1], lt[11], x]*Log[-S45] + 4*G[lt[1], lt[22], x]*Log[-S45] - 
         4*G[lt[1], lt[24], x]*Log[-S45] - G[lt[11], lt[11], x]*Log[-S45] - 
         G[lt[11], lt[15], x]*Log[-S45] + G[lt[15], lt[11], x]*Log[-S45] + 
         G[lt[15], lt[15], x]*Log[-S45] - 2*G[lt[22], lt[15], x]*Log[-S45] - 
         2*G[lt[24], lt[11], x]*Log[-S45] + 2*G[lt[24], lt[15], x]*
          Log[-S45] - 4*G[lt[24], lt[22], x]*Log[-S45] + 
         4*G[lt[24], lt[24], x]*Log[-S45] - (G[lt[11], x]*Log[-S45]^2)/2 + 
         (G[lt[15], x]*Log[-S45]^2)/2 - G[lt[22], x]*Log[-S45]^2 + 
         G[lt[24], x]*Log[-S45]^2 + Log[-S45]^3/6 - Log[(mm - S45)/mm]^2*
          Log[S45/mm]) + ep^4*((Pi^2*G[0, 1, mm5/mm])/12 - 
         (Pi^2*G[0, 1, S45/mm])/12 + (Pi^2*G[lt[1], lt[11], x])/3 - 
         2*G[0, 1, S45/mm]*G[lt[1], lt[11], x] - 2*G[0, 1, S45/mm]*
          G[lt[1], lt[15], x] - (Pi^2*G[lt[1], lt[20], x])/3 + 
         2*G[0, 1, mm5/mm]*G[lt[1], lt[20], x] + 2*G[0, 1, mm5/mm]*
          G[lt[1], lt[21], x] - 4*G[0, 1, mm5/mm]*G[lt[1], lt[24], x] + 
         4*G[0, 1, S45/mm]*G[lt[1], lt[24], x] - (Pi^2*G[lt[11], lt[11], x])/
          6 + G[0, 1, S45/mm]*G[lt[11], lt[11], x] - 
         (Pi^2*G[lt[11], lt[15], x])/12 - G[0, 1, S45/mm]*
          G[lt[11], lt[15], x] + (Pi^2*G[lt[15], lt[11], x])/6 - 
         G[0, 1, S45/mm]*G[lt[15], lt[11], x] + (Pi^2*G[lt[15], lt[15], x])/
          12 + G[0, 1, S45/mm]*G[lt[15], lt[15], x] + 
         (Pi^2*G[lt[20], lt[20], x])/6 - G[0, 1, mm5/mm]*G[lt[20], lt[20], 
           x] + (Pi^2*G[lt[20], lt[21], x])/12 + G[0, 1, mm5/mm]*
          G[lt[20], lt[21], x] - (Pi^2*G[lt[21], lt[20], x])/6 + 
         G[0, 1, mm5/mm]*G[lt[21], lt[20], x] - (Pi^2*G[lt[21], lt[21], x])/
          12 - G[0, 1, mm5/mm]*G[lt[21], lt[21], x] - 
         (Pi^2*G[lt[22], lt[15], x])/6 + (Pi^2*G[lt[22], lt[21], x])/6 - 
         (Pi^2*G[lt[24], lt[11], x])/3 + 2*G[0, 1, S45/mm]*
          G[lt[24], lt[11], x] + (Pi^2*G[lt[24], lt[15], x])/6 + 
         2*G[0, 1, S45/mm]*G[lt[24], lt[15], x] + (Pi^2*G[lt[24], lt[20], x])/
          3 - 2*G[0, 1, mm5/mm]*G[lt[24], lt[20], x] - 
         (Pi^2*G[lt[24], lt[21], x])/6 - 2*G[0, 1, mm5/mm]*
          G[lt[24], lt[21], x] + 4*G[0, 1, mm5/mm]*G[lt[24], lt[24], x] - 
         4*G[0, 1, S45/mm]*G[lt[24], lt[24], x] + 2*G[lt[20], x]*
          G[0, 0, 1, (mm - mm5)/mm] + 2*G[lt[21], x]*G[0, 0, 1, 
           (mm - mm5)/mm] - 4*G[lt[24], x]*G[0, 0, 1, (mm - mm5)/mm] + 
         G[lt[20], x]*G[0, 0, 1, mm5/mm] + G[lt[21], x]*G[0, 0, 1, mm5/mm] - 
         2*G[lt[24], x]*G[0, 0, 1, mm5/mm] - 2*G[lt[11], x]*
          G[0, 0, 1, (mm - S45)/mm] - 2*G[lt[15], x]*G[0, 0, 1, 
           (mm - S45)/mm] + 4*G[lt[24], x]*G[0, 0, 1, (mm - S45)/mm] - 
         G[lt[11], x]*G[0, 0, 1, S45/mm] - G[lt[15], x]*G[0, 0, 1, S45/mm] + 
         2*G[lt[24], x]*G[0, 0, 1, S45/mm] - 4*G[0, 0, 0, 1, (mm - mm5)/mm] + 
         G[0, 0, 0, 1, mm5/mm] + 4*G[0, 0, 0, 1, (mm - S45)/mm] - 
         G[0, 0, 0, 1, S45/mm] + 2*G[0, 0, 1, 1, mm5/mm] - 
         2*G[0, 0, 1, 1, S45/mm] + 4*G[lt[1], lt[1], lt[11], lt[15], x] - 
         4*G[lt[1], lt[1], lt[20], lt[21], x] + 
         8*G[lt[1], lt[1], lt[22], lt[15], x] - 
         8*G[lt[1], lt[1], lt[22], lt[21], x] - 
         8*G[lt[1], lt[1], lt[24], lt[15], x] + 
         8*G[lt[1], lt[1], lt[24], lt[21], x] - 
         2*G[lt[1], lt[11], lt[11], lt[15], x] - 
         2*G[lt[1], lt[11], lt[15], lt[15], x] + 
         2*G[lt[1], lt[15], lt[11], lt[15], x] + 
         2*G[lt[1], lt[20], lt[20], lt[21], x] + 
         2*G[lt[1], lt[20], lt[21], lt[21], x] - 
         2*G[lt[1], lt[21], lt[20], lt[21], x] - 
         4*G[lt[1], lt[22], lt[15], lt[15], x] + 
         4*G[lt[1], lt[22], lt[21], lt[21], x] - 
         4*G[lt[1], lt[24], lt[11], lt[15], x] + 
         4*G[lt[1], lt[24], lt[15], lt[15], x] + 
         4*G[lt[1], lt[24], lt[20], lt[21], x] - 
         4*G[lt[1], lt[24], lt[21], lt[21], x] - 
         8*G[lt[1], lt[24], lt[22], lt[15], x] + 
         8*G[lt[1], lt[24], lt[22], lt[21], x] + 
         8*G[lt[1], lt[24], lt[24], lt[15], x] - 
         8*G[lt[1], lt[24], lt[24], lt[21], x] - 
         2*G[lt[11], lt[1], lt[11], lt[15], x] + G[lt[11], lt[11], lt[11], 
          lt[15], x] + G[lt[11], lt[11], lt[15], lt[15], x] + 
         G[lt[11], lt[15], lt[11], lt[15], x] + G[lt[11], lt[15], lt[15], 
          lt[15], x] + 2*G[lt[15], lt[1], lt[11], lt[15], x] - 
         G[lt[15], lt[11], lt[11], lt[15], x] - G[lt[15], lt[11], lt[15], 
          lt[15], x] - G[lt[15], lt[15], lt[11], lt[15], x] - 
         G[lt[15], lt[15], lt[15], lt[15], x] + 
         2*G[lt[20], lt[1], lt[20], lt[21], x] - G[lt[20], lt[20], lt[20], 
          lt[21], x] - G[lt[20], lt[20], lt[21], lt[21], x] - 
         G[lt[20], lt[21], lt[20], lt[21], x] - G[lt[20], lt[21], lt[21], 
          lt[21], x] - 2*G[lt[21], lt[1], lt[20], lt[21], x] + 
         G[lt[21], lt[20], lt[20], lt[21], x] + G[lt[21], lt[20], lt[21], 
          lt[21], x] + G[lt[21], lt[21], lt[20], lt[21], x] + 
         G[lt[21], lt[21], lt[21], lt[21], x] + 2*G[lt[22], lt[15], lt[15], 
           lt[15], x] - 2*G[lt[22], lt[21], lt[21], lt[21], x] - 
         4*G[lt[24], lt[1], lt[11], lt[15], x] + 
         4*G[lt[24], lt[1], lt[20], lt[21], x] - 
         8*G[lt[24], lt[1], lt[22], lt[15], x] + 
         8*G[lt[24], lt[1], lt[22], lt[21], x] + 
         8*G[lt[24], lt[1], lt[24], lt[15], x] - 
         8*G[lt[24], lt[1], lt[24], lt[21], x] + 
         2*G[lt[24], lt[11], lt[11], lt[15], x] + 
         2*G[lt[24], lt[11], lt[15], lt[15], x] - 
         2*G[lt[24], lt[15], lt[11], lt[15], x] - 
         2*G[lt[24], lt[15], lt[15], lt[15], x] - 
         2*G[lt[24], lt[20], lt[20], lt[21], x] - 
         2*G[lt[24], lt[20], lt[21], lt[21], x] + 
         2*G[lt[24], lt[21], lt[20], lt[21], x] + 
         2*G[lt[24], lt[21], lt[21], lt[21], x] + 
         4*G[lt[24], lt[22], lt[15], lt[15], x] - 
         4*G[lt[24], lt[22], lt[21], lt[21], x] + 
         4*G[lt[24], lt[24], lt[11], lt[15], x] - 
         4*G[lt[24], lt[24], lt[15], lt[15], x] - 
         4*G[lt[24], lt[24], lt[20], lt[21], x] + 
         4*G[lt[24], lt[24], lt[21], lt[21], x] + 
         8*G[lt[24], lt[24], lt[22], lt[15], x] - 
         8*G[lt[24], lt[24], lt[22], lt[21], x] - 
         8*G[lt[24], lt[24], lt[24], lt[15], x] + 
         8*G[lt[24], lt[24], lt[24], lt[21], x] - (Pi^2*G[lt[11], x]*Log[mm])/
          12 + (Pi^2*G[lt[20], x]*Log[mm])/12 - G[lt[20], x]*G[0, 1, mm5/mm]*
          Log[mm] - G[lt[21], x]*G[0, 1, mm5/mm]*Log[mm] + 
         2*G[lt[24], x]*G[0, 1, mm5/mm]*Log[mm] + G[lt[11], x]*
          G[0, 1, S45/mm]*Log[mm] + G[lt[15], x]*G[0, 1, S45/mm]*Log[mm] - 
         2*G[lt[24], x]*G[0, 1, S45/mm]*Log[mm] - 2*G[0, 0, 1, (mm - mm5)/mm]*
          Log[mm] - G[0, 0, 1, mm5/mm]*Log[mm] + 2*G[0, 0, 1, (mm - S45)/mm]*
          Log[mm] + G[0, 0, 1, S45/mm]*Log[mm] - 4*G[lt[1], lt[1], lt[11], x]*
          Log[mm] + 4*G[lt[1], lt[1], lt[20], x]*Log[mm] + 
         2*G[lt[1], lt[11], lt[11], x]*Log[mm] - 
         2*G[lt[1], lt[15], lt[11], x]*Log[mm] - 
         2*G[lt[1], lt[20], lt[20], x]*Log[mm] + 
         2*G[lt[1], lt[21], lt[20], x]*Log[mm] + 
         4*G[lt[1], lt[24], lt[11], x]*Log[mm] - 
         4*G[lt[1], lt[24], lt[20], x]*Log[mm] + 
         2*G[lt[11], lt[1], lt[11], x]*Log[mm] - G[lt[11], lt[11], lt[11], x]*
          Log[mm] - G[lt[11], lt[15], lt[11], x]*Log[mm] - 
         2*G[lt[15], lt[1], lt[11], x]*Log[mm] + G[lt[15], lt[11], lt[11], x]*
          Log[mm] + G[lt[15], lt[15], lt[11], x]*Log[mm] - 
         2*G[lt[20], lt[1], lt[20], x]*Log[mm] + G[lt[20], lt[20], lt[20], x]*
          Log[mm] + G[lt[20], lt[21], lt[20], x]*Log[mm] + 
         2*G[lt[21], lt[1], lt[20], x]*Log[mm] - G[lt[21], lt[20], lt[20], x]*
          Log[mm] - G[lt[21], lt[21], lt[20], x]*Log[mm] + 
         4*G[lt[24], lt[1], lt[11], x]*Log[mm] - 
         4*G[lt[24], lt[1], lt[20], x]*Log[mm] - 
         2*G[lt[24], lt[11], lt[11], x]*Log[mm] + 
         2*G[lt[24], lt[15], lt[11], x]*Log[mm] + 
         2*G[lt[24], lt[20], lt[20], x]*Log[mm] - 
         2*G[lt[24], lt[21], lt[20], x]*Log[mm] - 
         4*G[lt[24], lt[24], lt[11], x]*Log[mm] + 
         4*G[lt[24], lt[24], lt[20], x]*Log[mm] + (G[0, 1, mm5/mm]*Log[mm]^2)/
          2 - (G[0, 1, S45/mm]*Log[mm]^2)/2 + G[lt[1], lt[11], x]*Log[mm]^2 - 
         G[lt[1], lt[20], x]*Log[mm]^2 - (G[lt[11], lt[11], x]*Log[mm]^2)/2 + 
         (G[lt[15], lt[11], x]*Log[mm]^2)/2 + (G[lt[20], lt[20], x]*
           Log[mm]^2)/2 - (G[lt[21], lt[20], x]*Log[mm]^2)/2 - 
         G[lt[24], lt[11], x]*Log[mm]^2 + G[lt[24], lt[20], x]*Log[mm]^2 - 
         (G[lt[11], x]*Log[mm]^3)/6 + (G[lt[20], x]*Log[mm]^3)/6 + 
         (Pi^2*G[lt[20], x]*Log[(mm - mm5)/mm])/12 + 
         (Pi^2*G[lt[21], x]*Log[(mm - mm5)/mm])/12 - 
         (Pi^2*G[lt[24], x]*Log[(mm - mm5)/mm])/6 - 2*G[lt[20], x]*
          G[0, 1, (mm - mm5)/mm]*Log[(mm - mm5)/mm] - 2*G[lt[21], x]*
          G[0, 1, (mm - mm5)/mm]*Log[(mm - mm5)/mm] + 4*G[lt[24], x]*
          G[0, 1, (mm - mm5)/mm]*Log[(mm - mm5)/mm] - 2*G[lt[20], x]*
          G[0, 1, mm5/mm]*Log[(mm - mm5)/mm] - 2*G[lt[21], x]*G[0, 1, mm5/mm]*
          Log[(mm - mm5)/mm] + 4*G[lt[24], x]*G[0, 1, mm5/mm]*
          Log[(mm - mm5)/mm] - 2*G[0, 0, 1, mm5/mm]*Log[(mm - mm5)/mm] + 
         4*G[lt[1], lt[1], lt[20], x]*Log[(mm - mm5)/mm] + 
         4*G[lt[1], lt[1], lt[21], x]*Log[(mm - mm5)/mm] - 
         8*G[lt[1], lt[1], lt[24], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[1], lt[20], lt[20], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[1], lt[20], lt[21], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[1], lt[21], lt[20], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[1], lt[21], lt[21], x]*Log[(mm - mm5)/mm] - 
         4*G[lt[1], lt[24], lt[20], x]*Log[(mm - mm5)/mm] - 
         4*G[lt[1], lt[24], lt[21], x]*Log[(mm - mm5)/mm] + 
         8*G[lt[1], lt[24], lt[24], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[20], lt[1], lt[20], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[20], lt[1], lt[21], x]*Log[(mm - mm5)/mm] + 
         G[lt[20], lt[20], lt[20], x]*Log[(mm - mm5)/mm] - 
         G[lt[20], lt[20], lt[21], x]*Log[(mm - mm5)/mm] + 
         G[lt[20], lt[21], lt[20], x]*Log[(mm - mm5)/mm] - 
         G[lt[20], lt[21], lt[21], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[21], lt[1], lt[20], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[21], lt[1], lt[21], x]*Log[(mm - mm5)/mm] - 
         G[lt[21], lt[20], lt[20], x]*Log[(mm - mm5)/mm] + 
         G[lt[21], lt[20], lt[21], x]*Log[(mm - mm5)/mm] - 
         G[lt[21], lt[21], lt[20], x]*Log[(mm - mm5)/mm] + 
         G[lt[21], lt[21], lt[21], x]*Log[(mm - mm5)/mm] - 
         4*G[lt[24], lt[1], lt[20], x]*Log[(mm - mm5)/mm] - 
         4*G[lt[24], lt[1], lt[21], x]*Log[(mm - mm5)/mm] + 
         8*G[lt[24], lt[1], lt[24], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[24], lt[20], lt[20], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[24], lt[20], lt[21], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[24], lt[21], lt[20], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[24], lt[21], lt[21], x]*Log[(mm - mm5)/mm] + 
         4*G[lt[24], lt[24], lt[20], x]*Log[(mm - mm5)/mm] + 
         4*G[lt[24], lt[24], lt[21], x]*Log[(mm - mm5)/mm] - 
         8*G[lt[24], lt[24], lt[24], x]*Log[(mm - mm5)/mm] - 
         (Pi^2*Log[mm]*Log[(mm - mm5)/mm])/12 + 2*G[0, 1, (mm - mm5)/mm]*
          Log[mm]*Log[(mm - mm5)/mm] + 2*G[0, 1, mm5/mm]*Log[mm]*
          Log[(mm - mm5)/mm] - 2*G[lt[1], lt[20], x]*Log[mm]*
          Log[(mm - mm5)/mm] - 2*G[lt[1], lt[21], x]*Log[mm]*
          Log[(mm - mm5)/mm] + 4*G[lt[1], lt[24], x]*Log[mm]*
          Log[(mm - mm5)/mm] + G[lt[20], lt[20], x]*Log[mm]*
          Log[(mm - mm5)/mm] - G[lt[20], lt[21], x]*Log[mm]*
          Log[(mm - mm5)/mm] - G[lt[21], lt[20], x]*Log[mm]*
          Log[(mm - mm5)/mm] + G[lt[21], lt[21], x]*Log[mm]*
          Log[(mm - mm5)/mm] + 2*G[lt[24], lt[20], x]*Log[mm]*
          Log[(mm - mm5)/mm] + 2*G[lt[24], lt[21], x]*Log[mm]*
          Log[(mm - mm5)/mm] - 4*G[lt[24], lt[24], x]*Log[mm]*
          Log[(mm - mm5)/mm] + (G[lt[20], x]*Log[mm]^2*Log[(mm - mm5)/mm])/
          2 + (G[lt[21], x]*Log[mm]^2*Log[(mm - mm5)/mm])/2 - 
         G[lt[24], x]*Log[mm]^2*Log[(mm - mm5)/mm] - 
         (Log[mm]^3*Log[(mm - mm5)/mm])/6 - (Pi^2*Log[(mm - mm5)/mm]^2)/12 + 
         2*G[0, 1, (mm - mm5)/mm]*Log[(mm - mm5)/mm]^2 + 
         2*G[0, 1, mm5/mm]*Log[(mm - mm5)/mm]^2 - 2*G[lt[1], lt[20], x]*
          Log[(mm - mm5)/mm]^2 - 2*G[lt[1], lt[21], x]*Log[(mm - mm5)/mm]^2 + 
         4*G[lt[1], lt[24], x]*Log[(mm - mm5)/mm]^2 + G[lt[20], lt[20], x]*
          Log[(mm - mm5)/mm]^2 - G[lt[20], lt[21], x]*Log[(mm - mm5)/mm]^2 - 
         G[lt[21], lt[20], x]*Log[(mm - mm5)/mm]^2 + G[lt[21], lt[21], x]*
          Log[(mm - mm5)/mm]^2 + 2*G[lt[24], lt[20], x]*Log[(mm - mm5)/mm]^
           2 + 2*G[lt[24], lt[21], x]*Log[(mm - mm5)/mm]^2 - 
         4*G[lt[24], lt[24], x]*Log[(mm - mm5)/mm]^2 + G[lt[20], x]*Log[mm]*
          Log[(mm - mm5)/mm]^2 + G[lt[21], x]*Log[mm]*Log[(mm - mm5)/mm]^2 - 
         2*G[lt[24], x]*Log[mm]*Log[(mm - mm5)/mm]^2 - 
         (Log[mm]^2*Log[(mm - mm5)/mm]^2)/2 + 
         (2*G[lt[20], x]*Log[(mm - mm5)/mm]^3)/3 + 
         (2*G[lt[21], x]*Log[(mm - mm5)/mm]^3)/3 - 
         (4*G[lt[24], x]*Log[(mm - mm5)/mm]^3)/3 - 
         (2*Log[mm]*Log[(mm - mm5)/mm]^3)/3 - Log[(mm - mm5)/mm]^4/3 + 
         (Pi^2*G[lt[20], x]*Log[-mm5])/12 - (Pi^2*G[lt[21], x]*Log[-mm5])/
          12 + (Pi^2*G[lt[22], x]*Log[-mm5])/6 - 
         (Pi^2*G[lt[24], x]*Log[-mm5])/6 - 4*G[lt[1], lt[1], lt[20], x]*
          Log[-mm5] - 8*G[lt[1], lt[1], lt[22], x]*Log[-mm5] + 
         8*G[lt[1], lt[1], lt[24], x]*Log[-mm5] + 
         2*G[lt[1], lt[20], lt[20], x]*Log[-mm5] + 
         2*G[lt[1], lt[20], lt[21], x]*Log[-mm5] - 
         2*G[lt[1], lt[21], lt[20], x]*Log[-mm5] + 
         4*G[lt[1], lt[22], lt[21], x]*Log[-mm5] + 
         4*G[lt[1], lt[24], lt[20], x]*Log[-mm5] - 
         4*G[lt[1], lt[24], lt[21], x]*Log[-mm5] + 
         8*G[lt[1], lt[24], lt[22], x]*Log[-mm5] - 
         8*G[lt[1], lt[24], lt[24], x]*Log[-mm5] + 
         2*G[lt[20], lt[1], lt[20], x]*Log[-mm5] - 
         G[lt[20], lt[20], lt[20], x]*Log[-mm5] - 
         G[lt[20], lt[20], lt[21], x]*Log[-mm5] - 
         G[lt[20], lt[21], lt[20], x]*Log[-mm5] - 
         G[lt[20], lt[21], lt[21], x]*Log[-mm5] - 
         2*G[lt[21], lt[1], lt[20], x]*Log[-mm5] + 
         G[lt[21], lt[20], lt[20], x]*Log[-mm5] + 
         G[lt[21], lt[20], lt[21], x]*Log[-mm5] + 
         G[lt[21], lt[21], lt[20], x]*Log[-mm5] + 
         G[lt[21], lt[21], lt[21], x]*Log[-mm5] - 
         2*G[lt[22], lt[21], lt[21], x]*Log[-mm5] + 
         4*G[lt[24], lt[1], lt[20], x]*Log[-mm5] + 
         8*G[lt[24], lt[1], lt[22], x]*Log[-mm5] - 
         8*G[lt[24], lt[1], lt[24], x]*Log[-mm5] - 
         2*G[lt[24], lt[20], lt[20], x]*Log[-mm5] - 
         2*G[lt[24], lt[20], lt[21], x]*Log[-mm5] + 
         2*G[lt[24], lt[21], lt[20], x]*Log[-mm5] + 
         2*G[lt[24], lt[21], lt[21], x]*Log[-mm5] - 
         4*G[lt[24], lt[22], lt[21], x]*Log[-mm5] - 
         4*G[lt[24], lt[24], lt[20], x]*Log[-mm5] + 
         4*G[lt[24], lt[24], lt[21], x]*Log[-mm5] - 
         8*G[lt[24], lt[24], lt[22], x]*Log[-mm5] + 
         8*G[lt[24], lt[24], lt[24], x]*Log[-mm5] - (Pi^2*Log[-mm5]^2)/24 + 
         G[lt[1], lt[20], x]*Log[-mm5]^2 + 2*G[lt[1], lt[22], x]*
          Log[-mm5]^2 - 2*G[lt[1], lt[24], x]*Log[-mm5]^2 - 
         (G[lt[20], lt[20], x]*Log[-mm5]^2)/2 - 
         (G[lt[20], lt[21], x]*Log[-mm5]^2)/2 + 
         (G[lt[21], lt[20], x]*Log[-mm5]^2)/2 + 
         (G[lt[21], lt[21], x]*Log[-mm5]^2)/2 - G[lt[22], lt[21], x]*
          Log[-mm5]^2 - G[lt[24], lt[20], x]*Log[-mm5]^2 + 
         G[lt[24], lt[21], x]*Log[-mm5]^2 - 2*G[lt[24], lt[22], x]*
          Log[-mm5]^2 + 2*G[lt[24], lt[24], x]*Log[-mm5]^2 - 
         (G[lt[20], x]*Log[-mm5]^3)/6 + (G[lt[21], x]*Log[-mm5]^3)/6 - 
         (G[lt[22], x]*Log[-mm5]^3)/3 + (G[lt[24], x]*Log[-mm5]^3)/3 + 
         Log[-mm5]^4/24 + G[lt[20], x]*Log[(mm - mm5)/mm]^2*Log[mm5/mm] + 
         G[lt[21], x]*Log[(mm - mm5)/mm]^2*Log[mm5/mm] - 
         2*G[lt[24], x]*Log[(mm - mm5)/mm]^2*Log[mm5/mm] - 
         Log[mm]*Log[(mm - mm5)/mm]^2*Log[mm5/mm] - 
         (4*Log[(mm - mm5)/mm]^3*Log[mm5/mm])/3 - 
         (Pi^2*G[lt[11], x]*Log[(mm - S45)/mm])/12 - 
         (Pi^2*G[lt[15], x]*Log[(mm - S45)/mm])/12 + 
         (Pi^2*G[lt[24], x]*Log[(mm - S45)/mm])/6 + 2*G[lt[11], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] + 2*G[lt[15], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] - 4*G[lt[24], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] + 2*G[lt[11], x]*
          G[0, 1, S45/mm]*Log[(mm - S45)/mm] + 2*G[lt[15], x]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] - 4*G[lt[24], x]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] + 2*G[0, 0, 1, S45/mm]*Log[(mm - S45)/mm] - 
         4*G[lt[1], lt[1], lt[11], x]*Log[(mm - S45)/mm] - 
         4*G[lt[1], lt[1], lt[15], x]*Log[(mm - S45)/mm] + 
         8*G[lt[1], lt[1], lt[24], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[11], lt[11], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[11], lt[15], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[15], lt[11], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[15], lt[15], x]*Log[(mm - S45)/mm] + 
         4*G[lt[1], lt[24], lt[11], x]*Log[(mm - S45)/mm] + 
         4*G[lt[1], lt[24], lt[15], x]*Log[(mm - S45)/mm] - 
         8*G[lt[1], lt[24], lt[24], x]*Log[(mm - S45)/mm] + 
         2*G[lt[11], lt[1], lt[11], x]*Log[(mm - S45)/mm] - 
         2*G[lt[11], lt[1], lt[15], x]*Log[(mm - S45)/mm] - 
         G[lt[11], lt[11], lt[11], x]*Log[(mm - S45)/mm] + 
         G[lt[11], lt[11], lt[15], x]*Log[(mm - S45)/mm] - 
         G[lt[11], lt[15], lt[11], x]*Log[(mm - S45)/mm] + 
         G[lt[11], lt[15], lt[15], x]*Log[(mm - S45)/mm] - 
         2*G[lt[15], lt[1], lt[11], x]*Log[(mm - S45)/mm] + 
         2*G[lt[15], lt[1], lt[15], x]*Log[(mm - S45)/mm] + 
         G[lt[15], lt[11], lt[11], x]*Log[(mm - S45)/mm] - 
         G[lt[15], lt[11], lt[15], x]*Log[(mm - S45)/mm] + 
         G[lt[15], lt[15], lt[11], x]*Log[(mm - S45)/mm] - 
         G[lt[15], lt[15], lt[15], x]*Log[(mm - S45)/mm] + 
         4*G[lt[24], lt[1], lt[11], x]*Log[(mm - S45)/mm] + 
         4*G[lt[24], lt[1], lt[15], x]*Log[(mm - S45)/mm] - 
         8*G[lt[24], lt[1], lt[24], x]*Log[(mm - S45)/mm] - 
         2*G[lt[24], lt[11], lt[11], x]*Log[(mm - S45)/mm] + 
         2*G[lt[24], lt[11], lt[15], x]*Log[(mm - S45)/mm] + 
         2*G[lt[24], lt[15], lt[11], x]*Log[(mm - S45)/mm] - 
         2*G[lt[24], lt[15], lt[15], x]*Log[(mm - S45)/mm] - 
         4*G[lt[24], lt[24], lt[11], x]*Log[(mm - S45)/mm] - 
         4*G[lt[24], lt[24], lt[15], x]*Log[(mm - S45)/mm] + 
         8*G[lt[24], lt[24], lt[24], x]*Log[(mm - S45)/mm] + 
         (Pi^2*Log[mm]*Log[(mm - S45)/mm])/12 - 2*G[0, 1, (mm - S45)/mm]*
          Log[mm]*Log[(mm - S45)/mm] - 2*G[0, 1, S45/mm]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[1], lt[11], x]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[1], lt[15], x]*Log[mm]*
          Log[(mm - S45)/mm] - 4*G[lt[1], lt[24], x]*Log[mm]*
          Log[(mm - S45)/mm] - G[lt[11], lt[11], x]*Log[mm]*
          Log[(mm - S45)/mm] + G[lt[11], lt[15], x]*Log[mm]*
          Log[(mm - S45)/mm] + G[lt[15], lt[11], x]*Log[mm]*
          Log[(mm - S45)/mm] - G[lt[15], lt[15], x]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[24], lt[11], x]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[24], lt[15], x]*Log[mm]*
          Log[(mm - S45)/mm] + 4*G[lt[24], lt[24], x]*Log[mm]*
          Log[(mm - S45)/mm] - (G[lt[11], x]*Log[mm]^2*Log[(mm - S45)/mm])/
          2 - (G[lt[15], x]*Log[mm]^2*Log[(mm - S45)/mm])/2 + 
         G[lt[24], x]*Log[mm]^2*Log[(mm - S45)/mm] + 
         (Log[mm]^3*Log[(mm - S45)/mm])/6 + (Pi^2*Log[(mm - S45)/mm]^2)/12 - 
         2*G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm]^2 - 
         2*G[0, 1, S45/mm]*Log[(mm - S45)/mm]^2 + 2*G[lt[1], lt[11], x]*
          Log[(mm - S45)/mm]^2 + 2*G[lt[1], lt[15], x]*Log[(mm - S45)/mm]^2 - 
         4*G[lt[1], lt[24], x]*Log[(mm - S45)/mm]^2 - G[lt[11], lt[11], x]*
          Log[(mm - S45)/mm]^2 + G[lt[11], lt[15], x]*Log[(mm - S45)/mm]^2 + 
         G[lt[15], lt[11], x]*Log[(mm - S45)/mm]^2 - G[lt[15], lt[15], x]*
          Log[(mm - S45)/mm]^2 - 2*G[lt[24], lt[11], x]*Log[(mm - S45)/mm]^
           2 - 2*G[lt[24], lt[15], x]*Log[(mm - S45)/mm]^2 + 
         4*G[lt[24], lt[24], x]*Log[(mm - S45)/mm]^2 - G[lt[11], x]*Log[mm]*
          Log[(mm - S45)/mm]^2 - G[lt[15], x]*Log[mm]*Log[(mm - S45)/mm]^2 + 
         2*G[lt[24], x]*Log[mm]*Log[(mm - S45)/mm]^2 + 
         (Log[mm]^2*Log[(mm - S45)/mm]^2)/2 - 
         (2*G[lt[11], x]*Log[(mm - S45)/mm]^3)/3 - 
         (2*G[lt[15], x]*Log[(mm - S45)/mm]^3)/3 + 
         (4*G[lt[24], x]*Log[(mm - S45)/mm]^3)/3 + 
         (2*Log[mm]*Log[(mm - S45)/mm]^3)/3 + Log[(mm - S45)/mm]^4/3 - 
         (Pi^2*G[lt[11], x]*Log[-S45])/12 + (Pi^2*G[lt[15], x]*Log[-S45])/
          12 - (Pi^2*G[lt[22], x]*Log[-S45])/6 + 
         (Pi^2*G[lt[24], x]*Log[-S45])/6 + 4*G[lt[1], lt[1], lt[11], x]*
          Log[-S45] + 8*G[lt[1], lt[1], lt[22], x]*Log[-S45] - 
         8*G[lt[1], lt[1], lt[24], x]*Log[-S45] - 
         2*G[lt[1], lt[11], lt[11], x]*Log[-S45] - 
         2*G[lt[1], lt[11], lt[15], x]*Log[-S45] + 
         2*G[lt[1], lt[15], lt[11], x]*Log[-S45] - 
         4*G[lt[1], lt[22], lt[15], x]*Log[-S45] - 
         4*G[lt[1], lt[24], lt[11], x]*Log[-S45] + 
         4*G[lt[1], lt[24], lt[15], x]*Log[-S45] - 
         8*G[lt[1], lt[24], lt[22], x]*Log[-S45] + 
         8*G[lt[1], lt[24], lt[24], x]*Log[-S45] - 
         2*G[lt[11], lt[1], lt[11], x]*Log[-S45] + 
         G[lt[11], lt[11], lt[11], x]*Log[-S45] + 
         G[lt[11], lt[11], lt[15], x]*Log[-S45] + 
         G[lt[11], lt[15], lt[11], x]*Log[-S45] + 
         G[lt[11], lt[15], lt[15], x]*Log[-S45] + 
         2*G[lt[15], lt[1], lt[11], x]*Log[-S45] - 
         G[lt[15], lt[11], lt[11], x]*Log[-S45] - 
         G[lt[15], lt[11], lt[15], x]*Log[-S45] - 
         G[lt[15], lt[15], lt[11], x]*Log[-S45] - 
         G[lt[15], lt[15], lt[15], x]*Log[-S45] + 
         2*G[lt[22], lt[15], lt[15], x]*Log[-S45] - 
         4*G[lt[24], lt[1], lt[11], x]*Log[-S45] - 
         8*G[lt[24], lt[1], lt[22], x]*Log[-S45] + 
         8*G[lt[24], lt[1], lt[24], x]*Log[-S45] + 
         2*G[lt[24], lt[11], lt[11], x]*Log[-S45] + 
         2*G[lt[24], lt[11], lt[15], x]*Log[-S45] - 
         2*G[lt[24], lt[15], lt[11], x]*Log[-S45] - 
         2*G[lt[24], lt[15], lt[15], x]*Log[-S45] + 
         4*G[lt[24], lt[22], lt[15], x]*Log[-S45] + 
         4*G[lt[24], lt[24], lt[11], x]*Log[-S45] - 
         4*G[lt[24], lt[24], lt[15], x]*Log[-S45] + 
         8*G[lt[24], lt[24], lt[22], x]*Log[-S45] - 
         8*G[lt[24], lt[24], lt[24], x]*Log[-S45] + (Pi^2*Log[-S45]^2)/24 - 
         G[lt[1], lt[11], x]*Log[-S45]^2 - 2*G[lt[1], lt[22], x]*
          Log[-S45]^2 + 2*G[lt[1], lt[24], x]*Log[-S45]^2 + 
         (G[lt[11], lt[11], x]*Log[-S45]^2)/2 + 
         (G[lt[11], lt[15], x]*Log[-S45]^2)/2 - 
         (G[lt[15], lt[11], x]*Log[-S45]^2)/2 - 
         (G[lt[15], lt[15], x]*Log[-S45]^2)/2 + G[lt[22], lt[15], x]*
          Log[-S45]^2 + G[lt[24], lt[11], x]*Log[-S45]^2 - 
         G[lt[24], lt[15], x]*Log[-S45]^2 + 2*G[lt[24], lt[22], x]*
          Log[-S45]^2 - 2*G[lt[24], lt[24], x]*Log[-S45]^2 + 
         (G[lt[11], x]*Log[-S45]^3)/6 - (G[lt[15], x]*Log[-S45]^3)/6 + 
         (G[lt[22], x]*Log[-S45]^3)/3 - (G[lt[24], x]*Log[-S45]^3)/3 - 
         Log[-S45]^4/24 - G[lt[11], x]*Log[(mm - S45)/mm]^2*Log[S45/mm] - 
         G[lt[15], x]*Log[(mm - S45)/mm]^2*Log[S45/mm] + 
         2*G[lt[24], x]*Log[(mm - S45)/mm]^2*Log[S45/mm] + 
         Log[mm]*Log[(mm - S45)/mm]^2*Log[S45/mm] + 
         (4*Log[(mm - S45)/mm]^3*Log[S45/mm])/3 - (13*G[lt[15], x]*Zeta[3])/
          3 + (13*G[lt[21], x]*Zeta[3])/3 - (13*Log[(mm - mm5)/mm]*Zeta[3])/
          3 + (7*Log[-mm5]*Zeta[3])/3 + (13*Log[(mm - S45)/mm]*Zeta[3])/3 - 
         (7*Log[-S45]*Zeta[3])/3), gb[16] -> 
      ep*(G[lt[2], x] - G[lt[7], x] - G[lt[8], x] + G[lt[14], x] + 
         Log[(mm - mm5)/mm] - Log[-mm5] - Log[(mm - S45)/mm] + Log[-S45]) + 
       ep^2*(G[0, 1, mm5/mm] - G[0, 1, S45/mm] - G[lt[2], lt[2], x] + 
         G[lt[2], lt[4], x] + G[lt[2], lt[5], x] - G[lt[2], lt[14], x] + 
         G[lt[3], lt[2], x] - G[lt[3], lt[4], x] - G[lt[3], lt[5], x] + 
         G[lt[3], lt[14], x] - G[lt[7], lt[4], x] - G[lt[7], lt[5], x] + 
         G[lt[7], lt[7], x] + G[lt[7], lt[8], x] - G[lt[8], lt[4], x] - 
         G[lt[8], lt[5], x] + G[lt[8], lt[7], x] + G[lt[8], lt[8], x] + 
         G[lt[9], lt[4], x] + G[lt[9], lt[5], x] - G[lt[9], lt[7], x] - 
         G[lt[9], lt[8], x] + G[lt[10], lt[4], x] + G[lt[10], lt[5], x] - 
         G[lt[10], lt[7], x] - G[lt[10], lt[8], x] + 2*G[lt[12], lt[2], x] - 
         2*G[lt[12], lt[7], x] - 2*G[lt[12], lt[8], x] + 
         2*G[lt[12], lt[14], x] + G[lt[13], lt[2], x] - G[lt[13], lt[4], x] - 
         G[lt[13], lt[5], x] + G[lt[13], lt[14], x] - G[lt[14], lt[2], x] + 
         G[lt[14], lt[4], x] + G[lt[14], lt[5], x] - G[lt[14], lt[14], x] - 
         2*G[lt[18], lt[2], x] + 2*G[lt[18], lt[7], x] + 
         2*G[lt[18], lt[8], x] - 2*G[lt[18], lt[14], x] - 
         2*G[lt[19], lt[2], x] + 2*G[lt[19], lt[7], x] + 
         2*G[lt[19], lt[8], x] - 2*G[lt[19], lt[14], x] - 
         G[lt[3], x]*Log[mm] + G[lt[9], x]*Log[mm] + G[lt[10], x]*Log[mm] - 
         G[lt[13], x]*Log[mm] + G[lt[7], x]*Log[(mm - mm5)/mm] + 
         G[lt[8], x]*Log[(mm - mm5)/mm] + G[lt[9], x]*Log[(mm - mm5)/mm] + 
         G[lt[10], x]*Log[(mm - mm5)/mm] - 2*G[lt[18], x]*
          Log[(mm - mm5)/mm] - 2*G[lt[19], x]*Log[(mm - mm5)/mm] - 
         Log[mm]*Log[(mm - mm5)/mm] - Log[(mm - mm5)/mm]^2 + 
         G[lt[7], x]*Log[-mm5] + G[lt[8], x]*Log[-mm5] - 
         G[lt[9], x]*Log[-mm5] - G[lt[10], x]*Log[-mm5] - 
         2*G[lt[12], x]*Log[-mm5] + 2*G[lt[18], x]*Log[-mm5] + 
         2*G[lt[19], x]*Log[-mm5] + Log[-mm5]^2/2 - G[lt[2], x]*
          Log[(mm - S45)/mm] - G[lt[3], x]*Log[(mm - S45)/mm] - 
         G[lt[13], x]*Log[(mm - S45)/mm] - G[lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[18], x]*Log[(mm - S45)/mm] + 2*G[lt[19], x]*
          Log[(mm - S45)/mm] + Log[mm]*Log[(mm - S45)/mm] + 
         Log[(mm - S45)/mm]^2 - G[lt[2], x]*Log[-S45] + 
         G[lt[3], x]*Log[-S45] + 2*G[lt[12], x]*Log[-S45] + 
         G[lt[13], x]*Log[-S45] - G[lt[14], x]*Log[-S45] - 
         2*G[lt[18], x]*Log[-S45] - 2*G[lt[19], x]*Log[-S45] - 
         Log[-S45]^2/2) + ep^3*(-(Pi^2*G[lt[2], x])/12 + 
         (Pi^2*G[lt[3], x])/6 + (Pi^2*G[lt[7], x])/12 + (Pi^2*G[lt[8], x])/
          12 - (Pi^2*G[lt[9], x])/6 - (Pi^2*G[lt[10], x])/6 + 
         (Pi^2*G[lt[13], x])/6 - (Pi^2*G[lt[14], x])/12 + 
         G[lt[7], x]*G[0, 1, mm5/mm] + G[lt[8], x]*G[0, 1, mm5/mm] + 
         G[lt[9], x]*G[0, 1, mm5/mm] + G[lt[10], x]*G[0, 1, mm5/mm] - 
         2*G[lt[18], x]*G[0, 1, mm5/mm] - 2*G[lt[19], x]*G[0, 1, mm5/mm] - 
         G[lt[2], x]*G[0, 1, S45/mm] - G[lt[3], x]*G[0, 1, S45/mm] - 
         G[lt[13], x]*G[0, 1, S45/mm] - G[lt[14], x]*G[0, 1, S45/mm] + 
         2*G[lt[18], x]*G[0, 1, S45/mm] + 2*G[lt[19], x]*G[0, 1, S45/mm] + 
         2*G[0, 0, 1, (mm - mm5)/mm] + G[0, 0, 1, mm5/mm] - 
         2*G[0, 0, 1, (mm - S45)/mm] - G[0, 0, 1, S45/mm] + 
         2*G[lt[1], lt[2], lt[4], x] + 2*G[lt[1], lt[2], lt[5], x] + 
         2*G[lt[1], lt[3], lt[2], x] - 2*G[lt[1], lt[3], lt[4], x] - 
         2*G[lt[1], lt[3], lt[5], x] + 2*G[lt[1], lt[3], lt[14], x] - 
         2*G[lt[1], lt[7], lt[4], x] - 2*G[lt[1], lt[7], lt[5], x] - 
         2*G[lt[1], lt[8], lt[4], x] - 2*G[lt[1], lt[8], lt[5], x] + 
         2*G[lt[1], lt[9], lt[4], x] + 2*G[lt[1], lt[9], lt[5], x] - 
         2*G[lt[1], lt[9], lt[7], x] - 2*G[lt[1], lt[9], lt[8], x] + 
         2*G[lt[1], lt[10], lt[4], x] + 2*G[lt[1], lt[10], lt[5], x] - 
         2*G[lt[1], lt[10], lt[7], x] - 2*G[lt[1], lt[10], lt[8], x] + 
         4*G[lt[1], lt[12], lt[2], x] - 4*G[lt[1], lt[12], lt[7], x] - 
         4*G[lt[1], lt[12], lt[8], x] + 4*G[lt[1], lt[12], lt[14], x] + 
         2*G[lt[1], lt[13], lt[2], x] - 2*G[lt[1], lt[13], lt[4], x] - 
         2*G[lt[1], lt[13], lt[5], x] + 2*G[lt[1], lt[13], lt[14], x] + 
         2*G[lt[1], lt[14], lt[4], x] + 2*G[lt[1], lt[14], lt[5], x] - 
         4*G[lt[1], lt[18], lt[2], x] + 4*G[lt[1], lt[18], lt[7], x] + 
         4*G[lt[1], lt[18], lt[8], x] - 4*G[lt[1], lt[18], lt[14], x] - 
         4*G[lt[1], lt[19], lt[2], x] + 4*G[lt[1], lt[19], lt[7], x] + 
         4*G[lt[1], lt[19], lt[8], x] - 4*G[lt[1], lt[19], lt[14], x] + 
         2*G[lt[2], lt[1], lt[4], x] + 2*G[lt[2], lt[1], lt[5], x] + 
         G[lt[2], lt[2], lt[2], x] - G[lt[2], lt[2], lt[4], x] - 
         G[lt[2], lt[2], lt[5], x] + G[lt[2], lt[2], lt[14], x] - 
         G[lt[2], lt[3], lt[2], x] + G[lt[2], lt[3], lt[4], x] + 
         G[lt[2], lt[3], lt[5], x] - G[lt[2], lt[3], lt[14], x] - 
         2*G[lt[2], lt[4], lt[4], x] - 2*G[lt[2], lt[4], lt[5], x] - 
         2*G[lt[2], lt[5], lt[4], x] - 2*G[lt[2], lt[5], lt[5], x] + 
         G[lt[2], lt[13], lt[2], x] - G[lt[2], lt[13], lt[4], x] - 
         G[lt[2], lt[13], lt[5], x] + G[lt[2], lt[13], lt[14], x] + 
         G[lt[2], lt[14], lt[2], x] + G[lt[2], lt[14], lt[4], x] + 
         G[lt[2], lt[14], lt[5], x] + G[lt[2], lt[14], lt[14], x] - 
         2*G[lt[3], lt[1], lt[4], x] - 2*G[lt[3], lt[1], lt[5], x] - 
         G[lt[3], lt[2], lt[2], x] - G[lt[3], lt[2], lt[4], x] - 
         G[lt[3], lt[2], lt[5], x] - G[lt[3], lt[2], lt[14], x] - 
         G[lt[3], lt[3], lt[2], x] + G[lt[3], lt[3], lt[4], x] + 
         G[lt[3], lt[3], lt[5], x] - G[lt[3], lt[3], lt[14], x] + 
         2*G[lt[3], lt[4], lt[4], x] + 2*G[lt[3], lt[4], lt[5], x] + 
         2*G[lt[3], lt[5], lt[4], x] + 2*G[lt[3], lt[5], lt[5], x] + 
         G[lt[3], lt[13], lt[2], x] - G[lt[3], lt[13], lt[4], x] - 
         G[lt[3], lt[13], lt[5], x] + G[lt[3], lt[13], lt[14], x] - 
         G[lt[3], lt[14], lt[2], x] + G[lt[3], lt[14], lt[4], x] + 
         G[lt[3], lt[14], lt[5], x] - G[lt[3], lt[14], lt[14], x] - 
         2*G[lt[7], lt[1], lt[4], x] - 2*G[lt[7], lt[1], lt[5], x] + 
         2*G[lt[7], lt[4], lt[4], x] + 2*G[lt[7], lt[4], lt[5], x] + 
         2*G[lt[7], lt[5], lt[4], x] + 2*G[lt[7], lt[5], lt[5], x] + 
         G[lt[7], lt[7], lt[4], x] + G[lt[7], lt[7], lt[5], x] - 
         G[lt[7], lt[7], lt[7], x] - G[lt[7], lt[7], lt[8], x] - 
         G[lt[7], lt[8], lt[4], x] - G[lt[7], lt[8], lt[5], x] - 
         G[lt[7], lt[8], lt[7], x] - G[lt[7], lt[8], lt[8], x] + 
         G[lt[7], lt[9], lt[4], x] + G[lt[7], lt[9], lt[5], x] - 
         G[lt[7], lt[9], lt[7], x] - G[lt[7], lt[9], lt[8], x] - 
         G[lt[7], lt[10], lt[4], x] - G[lt[7], lt[10], lt[5], x] + 
         G[lt[7], lt[10], lt[7], x] + G[lt[7], lt[10], lt[8], x] - 
         2*G[lt[8], lt[1], lt[4], x] - 2*G[lt[8], lt[1], lt[5], x] + 
         2*G[lt[8], lt[4], lt[4], x] + 2*G[lt[8], lt[4], lt[5], x] + 
         2*G[lt[8], lt[5], lt[4], x] + 2*G[lt[8], lt[5], lt[5], x] - 
         G[lt[8], lt[7], lt[4], x] - G[lt[8], lt[7], lt[5], x] - 
         G[lt[8], lt[7], lt[7], x] - G[lt[8], lt[7], lt[8], x] + 
         G[lt[8], lt[8], lt[4], x] + G[lt[8], lt[8], lt[5], x] - 
         G[lt[8], lt[8], lt[7], x] - G[lt[8], lt[8], lt[8], x] - 
         G[lt[8], lt[9], lt[4], x] - G[lt[8], lt[9], lt[5], x] + 
         G[lt[8], lt[9], lt[7], x] + G[lt[8], lt[9], lt[8], x] + 
         G[lt[8], lt[10], lt[4], x] + G[lt[8], lt[10], lt[5], x] - 
         G[lt[8], lt[10], lt[7], x] - G[lt[8], lt[10], lt[8], x] + 
         2*G[lt[9], lt[1], lt[4], x] + 2*G[lt[9], lt[1], lt[5], x] - 
         2*G[lt[9], lt[4], lt[4], x] - 2*G[lt[9], lt[4], lt[5], x] - 
         2*G[lt[9], lt[5], lt[4], x] - 2*G[lt[9], lt[5], lt[5], x] - 
         G[lt[9], lt[7], lt[4], x] - G[lt[9], lt[7], lt[5], x] + 
         G[lt[9], lt[7], lt[7], x] + G[lt[9], lt[7], lt[8], x] + 
         G[lt[9], lt[8], lt[4], x] + G[lt[9], lt[8], lt[5], x] + 
         G[lt[9], lt[8], lt[7], x] + G[lt[9], lt[8], lt[8], x] - 
         G[lt[9], lt[9], lt[4], x] - G[lt[9], lt[9], lt[5], x] + 
         G[lt[9], lt[9], lt[7], x] + G[lt[9], lt[9], lt[8], x] + 
         G[lt[9], lt[10], lt[4], x] + G[lt[9], lt[10], lt[5], x] - 
         G[lt[9], lt[10], lt[7], x] - G[lt[9], lt[10], lt[8], x] + 
         2*G[lt[10], lt[1], lt[4], x] + 2*G[lt[10], lt[1], lt[5], x] - 
         2*G[lt[10], lt[4], lt[4], x] - 2*G[lt[10], lt[4], lt[5], x] - 
         2*G[lt[10], lt[5], lt[4], x] - 2*G[lt[10], lt[5], lt[5], x] + 
         G[lt[10], lt[7], lt[4], x] + G[lt[10], lt[7], lt[5], x] + 
         G[lt[10], lt[7], lt[7], x] + G[lt[10], lt[7], lt[8], x] - 
         G[lt[10], lt[8], lt[4], x] - G[lt[10], lt[8], lt[5], x] + 
         G[lt[10], lt[8], lt[7], x] + G[lt[10], lt[8], lt[8], x] + 
         G[lt[10], lt[9], lt[4], x] + G[lt[10], lt[9], lt[5], x] - 
         G[lt[10], lt[9], lt[7], x] - G[lt[10], lt[9], lt[8], x] - 
         G[lt[10], lt[10], lt[4], x] - G[lt[10], lt[10], lt[5], x] + 
         G[lt[10], lt[10], lt[7], x] + G[lt[10], lt[10], lt[8], x] - 
         2*G[lt[12], lt[2], lt[2], x] - 2*G[lt[12], lt[2], lt[14], x] + 
         2*G[lt[12], lt[7], lt[7], x] + 2*G[lt[12], lt[7], lt[8], x] + 
         2*G[lt[12], lt[8], lt[7], x] + 2*G[lt[12], lt[8], lt[8], x] - 
         2*G[lt[12], lt[14], lt[2], x] - 2*G[lt[12], lt[14], lt[14], x] - 
         2*G[lt[13], lt[1], lt[4], x] - 2*G[lt[13], lt[1], lt[5], x] - 
         G[lt[13], lt[2], lt[2], x] + G[lt[13], lt[2], lt[4], x] + 
         G[lt[13], lt[2], lt[5], x] - G[lt[13], lt[2], lt[14], x] + 
         G[lt[13], lt[3], lt[2], x] - G[lt[13], lt[3], lt[4], x] - 
         G[lt[13], lt[3], lt[5], x] + G[lt[13], lt[3], lt[14], x] + 
         2*G[lt[13], lt[4], lt[4], x] + 2*G[lt[13], lt[4], lt[5], x] + 
         2*G[lt[13], lt[5], lt[4], x] + 2*G[lt[13], lt[5], lt[5], x] - 
         G[lt[13], lt[13], lt[2], x] + G[lt[13], lt[13], lt[4], x] + 
         G[lt[13], lt[13], lt[5], x] - G[lt[13], lt[13], lt[14], x] - 
         G[lt[13], lt[14], lt[2], x] - G[lt[13], lt[14], lt[4], x] - 
         G[lt[13], lt[14], lt[5], x] - G[lt[13], lt[14], lt[14], x] + 
         2*G[lt[14], lt[1], lt[4], x] + 2*G[lt[14], lt[1], lt[5], x] + 
         G[lt[14], lt[2], lt[2], x] + G[lt[14], lt[2], lt[4], x] + 
         G[lt[14], lt[2], lt[5], x] + G[lt[14], lt[2], lt[14], x] + 
         G[lt[14], lt[3], lt[2], x] - G[lt[14], lt[3], lt[4], x] - 
         G[lt[14], lt[3], lt[5], x] + G[lt[14], lt[3], lt[14], x] - 
         2*G[lt[14], lt[4], lt[4], x] - 2*G[lt[14], lt[4], lt[5], x] - 
         2*G[lt[14], lt[5], lt[4], x] - 2*G[lt[14], lt[5], lt[5], x] - 
         G[lt[14], lt[13], lt[2], x] + G[lt[14], lt[13], lt[4], x] + 
         G[lt[14], lt[13], lt[5], x] - G[lt[14], lt[13], lt[14], x] + 
         G[lt[14], lt[14], lt[2], x] - G[lt[14], lt[14], lt[4], x] - 
         G[lt[14], lt[14], lt[5], x] + G[lt[14], lt[14], lt[14], x] + 
         2*G[lt[18], lt[2], lt[2], x] - 2*G[lt[18], lt[2], lt[4], x] - 
         2*G[lt[18], lt[2], lt[5], x] + 2*G[lt[18], lt[2], lt[14], x] - 
         2*G[lt[18], lt[3], lt[2], x] + 2*G[lt[18], lt[3], lt[4], x] + 
         2*G[lt[18], lt[3], lt[5], x] - 2*G[lt[18], lt[3], lt[14], x] + 
         2*G[lt[18], lt[7], lt[4], x] + 2*G[lt[18], lt[7], lt[5], x] - 
         2*G[lt[18], lt[7], lt[7], x] - 2*G[lt[18], lt[7], lt[8], x] + 
         2*G[lt[18], lt[8], lt[4], x] + 2*G[lt[18], lt[8], lt[5], x] - 
         2*G[lt[18], lt[8], lt[7], x] - 2*G[lt[18], lt[8], lt[8], x] - 
         2*G[lt[18], lt[9], lt[4], x] - 2*G[lt[18], lt[9], lt[5], x] + 
         2*G[lt[18], lt[9], lt[7], x] + 2*G[lt[18], lt[9], lt[8], x] - 
         2*G[lt[18], lt[10], lt[4], x] - 2*G[lt[18], lt[10], lt[5], x] + 
         2*G[lt[18], lt[10], lt[7], x] + 2*G[lt[18], lt[10], lt[8], x] - 
         4*G[lt[18], lt[12], lt[2], x] + 4*G[lt[18], lt[12], lt[7], x] + 
         4*G[lt[18], lt[12], lt[8], x] - 4*G[lt[18], lt[12], lt[14], x] - 
         2*G[lt[18], lt[13], lt[2], x] + 2*G[lt[18], lt[13], lt[4], x] + 
         2*G[lt[18], lt[13], lt[5], x] - 2*G[lt[18], lt[13], lt[14], x] + 
         2*G[lt[18], lt[14], lt[2], x] - 2*G[lt[18], lt[14], lt[4], x] - 
         2*G[lt[18], lt[14], lt[5], x] + 2*G[lt[18], lt[14], lt[14], x] + 
         4*G[lt[18], lt[18], lt[2], x] - 4*G[lt[18], lt[18], lt[7], x] - 
         4*G[lt[18], lt[18], lt[8], x] + 4*G[lt[18], lt[18], lt[14], x] + 
         4*G[lt[18], lt[19], lt[2], x] - 4*G[lt[18], lt[19], lt[7], x] - 
         4*G[lt[18], lt[19], lt[8], x] + 4*G[lt[18], lt[19], lt[14], x] + 
         2*G[lt[19], lt[2], lt[2], x] - 2*G[lt[19], lt[2], lt[4], x] - 
         2*G[lt[19], lt[2], lt[5], x] + 2*G[lt[19], lt[2], lt[14], x] - 
         2*G[lt[19], lt[3], lt[2], x] + 2*G[lt[19], lt[3], lt[4], x] + 
         2*G[lt[19], lt[3], lt[5], x] - 2*G[lt[19], lt[3], lt[14], x] + 
         2*G[lt[19], lt[7], lt[4], x] + 2*G[lt[19], lt[7], lt[5], x] - 
         2*G[lt[19], lt[7], lt[7], x] - 2*G[lt[19], lt[7], lt[8], x] + 
         2*G[lt[19], lt[8], lt[4], x] + 2*G[lt[19], lt[8], lt[5], x] - 
         2*G[lt[19], lt[8], lt[7], x] - 2*G[lt[19], lt[8], lt[8], x] - 
         2*G[lt[19], lt[9], lt[4], x] - 2*G[lt[19], lt[9], lt[5], x] + 
         2*G[lt[19], lt[9], lt[7], x] + 2*G[lt[19], lt[9], lt[8], x] - 
         2*G[lt[19], lt[10], lt[4], x] - 2*G[lt[19], lt[10], lt[5], x] + 
         2*G[lt[19], lt[10], lt[7], x] + 2*G[lt[19], lt[10], lt[8], x] - 
         4*G[lt[19], lt[12], lt[2], x] + 4*G[lt[19], lt[12], lt[7], x] + 
         4*G[lt[19], lt[12], lt[8], x] - 4*G[lt[19], lt[12], lt[14], x] - 
         2*G[lt[19], lt[13], lt[2], x] + 2*G[lt[19], lt[13], lt[4], x] + 
         2*G[lt[19], lt[13], lt[5], x] - 2*G[lt[19], lt[13], lt[14], x] + 
         2*G[lt[19], lt[14], lt[2], x] - 2*G[lt[19], lt[14], lt[4], x] - 
         2*G[lt[19], lt[14], lt[5], x] + 2*G[lt[19], lt[14], lt[14], x] + 
         4*G[lt[19], lt[18], lt[2], x] - 4*G[lt[19], lt[18], lt[7], x] - 
         4*G[lt[19], lt[18], lt[8], x] + 4*G[lt[19], lt[18], lt[14], x] + 
         4*G[lt[19], lt[19], lt[2], x] - 4*G[lt[19], lt[19], lt[7], x] - 
         4*G[lt[19], lt[19], lt[8], x] + 4*G[lt[19], lt[19], lt[14], x] - 
         G[0, 1, mm5/mm]*Log[mm] + G[0, 1, S45/mm]*Log[mm] - 
         2*G[lt[1], lt[3], x]*Log[mm] + 2*G[lt[1], lt[9], x]*Log[mm] + 
         2*G[lt[1], lt[10], x]*Log[mm] - 2*G[lt[1], lt[13], x]*Log[mm] + 
         G[lt[2], lt[3], x]*Log[mm] - G[lt[2], lt[4], x]*Log[mm] - 
         G[lt[2], lt[5], x]*Log[mm] - G[lt[2], lt[13], x]*Log[mm] + 
         G[lt[3], lt[3], x]*Log[mm] + G[lt[3], lt[4], x]*Log[mm] + 
         G[lt[3], lt[5], x]*Log[mm] - G[lt[3], lt[13], x]*Log[mm] + 
         G[lt[7], lt[4], x]*Log[mm] + G[lt[7], lt[5], x]*Log[mm] + 
         G[lt[7], lt[9], x]*Log[mm] - G[lt[7], lt[10], x]*Log[mm] + 
         G[lt[8], lt[4], x]*Log[mm] + G[lt[8], lt[5], x]*Log[mm] - 
         G[lt[8], lt[9], x]*Log[mm] + G[lt[8], lt[10], x]*Log[mm] - 
         G[lt[9], lt[4], x]*Log[mm] - G[lt[9], lt[5], x]*Log[mm] - 
         G[lt[9], lt[9], x]*Log[mm] + G[lt[9], lt[10], x]*Log[mm] - 
         G[lt[10], lt[4], x]*Log[mm] - G[lt[10], lt[5], x]*Log[mm] + 
         G[lt[10], lt[9], x]*Log[mm] - G[lt[10], lt[10], x]*Log[mm] - 
         G[lt[13], lt[3], x]*Log[mm] + G[lt[13], lt[4], x]*Log[mm] + 
         G[lt[13], lt[5], x]*Log[mm] + G[lt[13], lt[13], x]*Log[mm] - 
         G[lt[14], lt[3], x]*Log[mm] - G[lt[14], lt[4], x]*Log[mm] - 
         G[lt[14], lt[5], x]*Log[mm] + G[lt[14], lt[13], x]*Log[mm] + 
         2*G[lt[18], lt[3], x]*Log[mm] - 2*G[lt[18], lt[9], x]*Log[mm] - 
         2*G[lt[18], lt[10], x]*Log[mm] + 2*G[lt[18], lt[13], x]*Log[mm] + 
         2*G[lt[19], lt[3], x]*Log[mm] - 2*G[lt[19], lt[9], x]*Log[mm] - 
         2*G[lt[19], lt[10], x]*Log[mm] + 2*G[lt[19], lt[13], x]*Log[mm] + 
         (G[lt[3], x]*Log[mm]^2)/2 - (G[lt[9], x]*Log[mm]^2)/2 - 
         (G[lt[10], x]*Log[mm]^2)/2 + (G[lt[13], x]*Log[mm]^2)/2 + 
         (Pi^2*Log[(mm - mm5)/mm])/12 - 2*G[0, 1, (mm - mm5)/mm]*
          Log[(mm - mm5)/mm] - 2*G[0, 1, mm5/mm]*Log[(mm - mm5)/mm] + 
         2*G[lt[1], lt[7], x]*Log[(mm - mm5)/mm] + 2*G[lt[1], lt[8], x]*
          Log[(mm - mm5)/mm] + 2*G[lt[1], lt[9], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[1], lt[10], x]*Log[(mm - mm5)/mm] - 4*G[lt[1], lt[18], x]*
          Log[(mm - mm5)/mm] - 4*G[lt[1], lt[19], x]*Log[(mm - mm5)/mm] - 
         G[lt[7], lt[7], x]*Log[(mm - mm5)/mm] + G[lt[7], lt[8], x]*
          Log[(mm - mm5)/mm] + G[lt[7], lt[9], x]*Log[(mm - mm5)/mm] - 
         G[lt[7], lt[10], x]*Log[(mm - mm5)/mm] + G[lt[8], lt[7], x]*
          Log[(mm - mm5)/mm] - G[lt[8], lt[8], x]*Log[(mm - mm5)/mm] - 
         G[lt[8], lt[9], x]*Log[(mm - mm5)/mm] + G[lt[8], lt[10], x]*
          Log[(mm - mm5)/mm] + G[lt[9], lt[7], x]*Log[(mm - mm5)/mm] - 
         G[lt[9], lt[8], x]*Log[(mm - mm5)/mm] - G[lt[9], lt[9], x]*
          Log[(mm - mm5)/mm] + G[lt[9], lt[10], x]*Log[(mm - mm5)/mm] - 
         G[lt[10], lt[7], x]*Log[(mm - mm5)/mm] + G[lt[10], lt[8], x]*
          Log[(mm - mm5)/mm] + G[lt[10], lt[9], x]*Log[(mm - mm5)/mm] - 
         G[lt[10], lt[10], x]*Log[(mm - mm5)/mm] - 2*G[lt[18], lt[7], x]*
          Log[(mm - mm5)/mm] - 2*G[lt[18], lt[8], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[18], lt[9], x]*Log[(mm - mm5)/mm] - 2*G[lt[18], lt[10], x]*
          Log[(mm - mm5)/mm] + 4*G[lt[18], lt[18], x]*Log[(mm - mm5)/mm] + 
         4*G[lt[18], lt[19], x]*Log[(mm - mm5)/mm] - 2*G[lt[19], lt[7], x]*
          Log[(mm - mm5)/mm] - 2*G[lt[19], lt[8], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[19], lt[9], x]*Log[(mm - mm5)/mm] - 2*G[lt[19], lt[10], x]*
          Log[(mm - mm5)/mm] + 4*G[lt[19], lt[18], x]*Log[(mm - mm5)/mm] + 
         4*G[lt[19], lt[19], x]*Log[(mm - mm5)/mm] - G[lt[7], x]*Log[mm]*
          Log[(mm - mm5)/mm] - G[lt[8], x]*Log[mm]*Log[(mm - mm5)/mm] - 
         G[lt[9], x]*Log[mm]*Log[(mm - mm5)/mm] - G[lt[10], x]*Log[mm]*
          Log[(mm - mm5)/mm] + 2*G[lt[18], x]*Log[mm]*Log[(mm - mm5)/mm] + 
         2*G[lt[19], x]*Log[mm]*Log[(mm - mm5)/mm] + 
         (Log[mm]^2*Log[(mm - mm5)/mm])/2 - G[lt[7], x]*Log[(mm - mm5)/mm]^
           2 - G[lt[8], x]*Log[(mm - mm5)/mm]^2 - G[lt[9], x]*
          Log[(mm - mm5)/mm]^2 - G[lt[10], x]*Log[(mm - mm5)/mm]^2 + 
         2*G[lt[18], x]*Log[(mm - mm5)/mm]^2 + 2*G[lt[19], x]*
          Log[(mm - mm5)/mm]^2 + Log[mm]*Log[(mm - mm5)/mm]^2 + 
         (2*Log[(mm - mm5)/mm]^3)/3 + (Pi^2*Log[-mm5])/12 - 
         2*G[lt[1], lt[9], x]*Log[-mm5] - 2*G[lt[1], lt[10], x]*Log[-mm5] - 
         4*G[lt[1], lt[12], x]*Log[-mm5] + 4*G[lt[1], lt[18], x]*Log[-mm5] + 
         4*G[lt[1], lt[19], x]*Log[-mm5] - G[lt[7], lt[7], x]*Log[-mm5] - 
         G[lt[7], lt[8], x]*Log[-mm5] - G[lt[7], lt[9], x]*Log[-mm5] + 
         G[lt[7], lt[10], x]*Log[-mm5] - G[lt[8], lt[7], x]*Log[-mm5] - 
         G[lt[8], lt[8], x]*Log[-mm5] + G[lt[8], lt[9], x]*Log[-mm5] - 
         G[lt[8], lt[10], x]*Log[-mm5] + G[lt[9], lt[7], x]*Log[-mm5] + 
         G[lt[9], lt[8], x]*Log[-mm5] + G[lt[9], lt[9], x]*Log[-mm5] - 
         G[lt[9], lt[10], x]*Log[-mm5] + G[lt[10], lt[7], x]*Log[-mm5] + 
         G[lt[10], lt[8], x]*Log[-mm5] - G[lt[10], lt[9], x]*Log[-mm5] + 
         G[lt[10], lt[10], x]*Log[-mm5] + 2*G[lt[12], lt[7], x]*Log[-mm5] + 
         2*G[lt[12], lt[8], x]*Log[-mm5] - 2*G[lt[18], lt[7], x]*Log[-mm5] - 
         2*G[lt[18], lt[8], x]*Log[-mm5] + 2*G[lt[18], lt[9], x]*Log[-mm5] + 
         2*G[lt[18], lt[10], x]*Log[-mm5] + 4*G[lt[18], lt[12], x]*
          Log[-mm5] - 4*G[lt[18], lt[18], x]*Log[-mm5] - 
         4*G[lt[18], lt[19], x]*Log[-mm5] - 2*G[lt[19], lt[7], x]*Log[-mm5] - 
         2*G[lt[19], lt[8], x]*Log[-mm5] + 2*G[lt[19], lt[9], x]*Log[-mm5] + 
         2*G[lt[19], lt[10], x]*Log[-mm5] + 4*G[lt[19], lt[12], x]*
          Log[-mm5] - 4*G[lt[19], lt[18], x]*Log[-mm5] - 
         4*G[lt[19], lt[19], x]*Log[-mm5] - (G[lt[7], x]*Log[-mm5]^2)/2 - 
         (G[lt[8], x]*Log[-mm5]^2)/2 + (G[lt[9], x]*Log[-mm5]^2)/2 + 
         (G[lt[10], x]*Log[-mm5]^2)/2 + G[lt[12], x]*Log[-mm5]^2 - 
         G[lt[18], x]*Log[-mm5]^2 - G[lt[19], x]*Log[-mm5]^2 - 
         Log[-mm5]^3/6 + Log[(mm - mm5)/mm]^2*Log[mm5/mm] - 
         (Pi^2*Log[(mm - S45)/mm])/12 + 2*G[0, 1, (mm - S45)/mm]*
          Log[(mm - S45)/mm] + 2*G[0, 1, S45/mm]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[2], x]*Log[(mm - S45)/mm] - 2*G[lt[1], lt[3], x]*
          Log[(mm - S45)/mm] - 2*G[lt[1], lt[13], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[14], x]*Log[(mm - S45)/mm] + 4*G[lt[1], lt[18], x]*
          Log[(mm - S45)/mm] + 4*G[lt[1], lt[19], x]*Log[(mm - S45)/mm] + 
         G[lt[2], lt[2], x]*Log[(mm - S45)/mm] + G[lt[2], lt[3], x]*
          Log[(mm - S45)/mm] - G[lt[2], lt[13], x]*Log[(mm - S45)/mm] - 
         G[lt[2], lt[14], x]*Log[(mm - S45)/mm] + G[lt[3], lt[2], x]*
          Log[(mm - S45)/mm] + G[lt[3], lt[3], x]*Log[(mm - S45)/mm] - 
         G[lt[3], lt[13], x]*Log[(mm - S45)/mm] - G[lt[3], lt[14], x]*
          Log[(mm - S45)/mm] - G[lt[13], lt[2], x]*Log[(mm - S45)/mm] - 
         G[lt[13], lt[3], x]*Log[(mm - S45)/mm] + G[lt[13], lt[13], x]*
          Log[(mm - S45)/mm] + G[lt[13], lt[14], x]*Log[(mm - S45)/mm] - 
         G[lt[14], lt[2], x]*Log[(mm - S45)/mm] - G[lt[14], lt[3], x]*
          Log[(mm - S45)/mm] + G[lt[14], lt[13], x]*Log[(mm - S45)/mm] + 
         G[lt[14], lt[14], x]*Log[(mm - S45)/mm] + 2*G[lt[18], lt[2], x]*
          Log[(mm - S45)/mm] + 2*G[lt[18], lt[3], x]*Log[(mm - S45)/mm] + 
         2*G[lt[18], lt[13], x]*Log[(mm - S45)/mm] + 2*G[lt[18], lt[14], x]*
          Log[(mm - S45)/mm] - 4*G[lt[18], lt[18], x]*Log[(mm - S45)/mm] - 
         4*G[lt[18], lt[19], x]*Log[(mm - S45)/mm] + 2*G[lt[19], lt[2], x]*
          Log[(mm - S45)/mm] + 2*G[lt[19], lt[3], x]*Log[(mm - S45)/mm] + 
         2*G[lt[19], lt[13], x]*Log[(mm - S45)/mm] + 2*G[lt[19], lt[14], x]*
          Log[(mm - S45)/mm] - 4*G[lt[19], lt[18], x]*Log[(mm - S45)/mm] - 
         4*G[lt[19], lt[19], x]*Log[(mm - S45)/mm] + G[lt[2], x]*Log[mm]*
          Log[(mm - S45)/mm] + G[lt[3], x]*Log[mm]*Log[(mm - S45)/mm] + 
         G[lt[13], x]*Log[mm]*Log[(mm - S45)/mm] + G[lt[14], x]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[18], x]*Log[mm]*Log[(mm - S45)/mm] - 
         2*G[lt[19], x]*Log[mm]*Log[(mm - S45)/mm] - 
         (Log[mm]^2*Log[(mm - S45)/mm])/2 + G[lt[2], x]*Log[(mm - S45)/mm]^
           2 + G[lt[3], x]*Log[(mm - S45)/mm]^2 + G[lt[13], x]*
          Log[(mm - S45)/mm]^2 + G[lt[14], x]*Log[(mm - S45)/mm]^2 - 
         2*G[lt[18], x]*Log[(mm - S45)/mm]^2 - 2*G[lt[19], x]*
          Log[(mm - S45)/mm]^2 - Log[mm]*Log[(mm - S45)/mm]^2 - 
         (2*Log[(mm - S45)/mm]^3)/3 - (Pi^2*Log[-S45])/12 + 
         2*G[lt[1], lt[3], x]*Log[-S45] + 4*G[lt[1], lt[12], x]*Log[-S45] + 
         2*G[lt[1], lt[13], x]*Log[-S45] - 4*G[lt[1], lt[18], x]*Log[-S45] - 
         4*G[lt[1], lt[19], x]*Log[-S45] + G[lt[2], lt[2], x]*Log[-S45] - 
         G[lt[2], lt[3], x]*Log[-S45] + G[lt[2], lt[13], x]*Log[-S45] + 
         G[lt[2], lt[14], x]*Log[-S45] - G[lt[3], lt[2], x]*Log[-S45] - 
         G[lt[3], lt[3], x]*Log[-S45] + G[lt[3], lt[13], x]*Log[-S45] - 
         G[lt[3], lt[14], x]*Log[-S45] - 2*G[lt[12], lt[2], x]*Log[-S45] - 
         2*G[lt[12], lt[14], x]*Log[-S45] - G[lt[13], lt[2], x]*Log[-S45] + 
         G[lt[13], lt[3], x]*Log[-S45] - G[lt[13], lt[13], x]*Log[-S45] - 
         G[lt[13], lt[14], x]*Log[-S45] + G[lt[14], lt[2], x]*Log[-S45] + 
         G[lt[14], lt[3], x]*Log[-S45] - G[lt[14], lt[13], x]*Log[-S45] + 
         G[lt[14], lt[14], x]*Log[-S45] + 2*G[lt[18], lt[2], x]*Log[-S45] - 
         2*G[lt[18], lt[3], x]*Log[-S45] - 4*G[lt[18], lt[12], x]*Log[-S45] - 
         2*G[lt[18], lt[13], x]*Log[-S45] + 2*G[lt[18], lt[14], x]*
          Log[-S45] + 4*G[lt[18], lt[18], x]*Log[-S45] + 
         4*G[lt[18], lt[19], x]*Log[-S45] + 2*G[lt[19], lt[2], x]*Log[-S45] - 
         2*G[lt[19], lt[3], x]*Log[-S45] - 4*G[lt[19], lt[12], x]*Log[-S45] - 
         2*G[lt[19], lt[13], x]*Log[-S45] + 2*G[lt[19], lt[14], x]*
          Log[-S45] + 4*G[lt[19], lt[18], x]*Log[-S45] + 
         4*G[lt[19], lt[19], x]*Log[-S45] + (G[lt[2], x]*Log[-S45]^2)/2 - 
         (G[lt[3], x]*Log[-S45]^2)/2 - G[lt[12], x]*Log[-S45]^2 - 
         (G[lt[13], x]*Log[-S45]^2)/2 + (G[lt[14], x]*Log[-S45]^2)/2 + 
         G[lt[18], x]*Log[-S45]^2 + G[lt[19], x]*Log[-S45]^2 + 
         Log[-S45]^3/6 - Log[(mm - S45)/mm]^2*Log[S45/mm]) + 
       ep^4*((Pi^2*G[0, 1, mm5/mm])/12 - (Pi^2*G[0, 1, S45/mm])/12 - 
         2*G[0, 1, S45/mm]*G[lt[1], lt[2], x] + (Pi^2*G[lt[1], lt[3], x])/3 - 
         2*G[0, 1, S45/mm]*G[lt[1], lt[3], x] + 2*G[0, 1, mm5/mm]*
          G[lt[1], lt[7], x] + 2*G[0, 1, mm5/mm]*G[lt[1], lt[8], x] - 
         (Pi^2*G[lt[1], lt[9], x])/3 + 2*G[0, 1, mm5/mm]*G[lt[1], lt[9], x] - 
         (Pi^2*G[lt[1], lt[10], x])/3 + 2*G[0, 1, mm5/mm]*
          G[lt[1], lt[10], x] + (Pi^2*G[lt[1], lt[13], x])/3 - 
         2*G[0, 1, S45/mm]*G[lt[1], lt[13], x] - 2*G[0, 1, S45/mm]*
          G[lt[1], lt[14], x] - 4*G[0, 1, mm5/mm]*G[lt[1], lt[18], x] + 
         4*G[0, 1, S45/mm]*G[lt[1], lt[18], x] - 4*G[0, 1, mm5/mm]*
          G[lt[1], lt[19], x] + 4*G[0, 1, S45/mm]*G[lt[1], lt[19], x] + 
         (Pi^2*G[lt[2], lt[2], x])/12 + G[0, 1, S45/mm]*G[lt[2], lt[2], x] - 
         (Pi^2*G[lt[2], lt[3], x])/6 + G[0, 1, S45/mm]*G[lt[2], lt[3], x] + 
         (Pi^2*G[lt[2], lt[4], x])/12 + (Pi^2*G[lt[2], lt[5], x])/12 + 
         (Pi^2*G[lt[2], lt[13], x])/6 - G[0, 1, S45/mm]*G[lt[2], lt[13], x] + 
         (Pi^2*G[lt[2], lt[14], x])/12 - G[0, 1, S45/mm]*
          G[lt[2], lt[14], x] - (Pi^2*G[lt[3], lt[2], x])/12 + 
         G[0, 1, S45/mm]*G[lt[3], lt[2], x] - (Pi^2*G[lt[3], lt[3], x])/6 + 
         G[0, 1, S45/mm]*G[lt[3], lt[3], x] - (Pi^2*G[lt[3], lt[4], x])/12 - 
         (Pi^2*G[lt[3], lt[5], x])/12 + (Pi^2*G[lt[3], lt[13], x])/6 - 
         G[0, 1, S45/mm]*G[lt[3], lt[13], x] - (Pi^2*G[lt[3], lt[14], x])/
          12 - G[0, 1, S45/mm]*G[lt[3], lt[14], x] - 
         (Pi^2*G[lt[7], lt[4], x])/12 - (Pi^2*G[lt[7], lt[5], x])/12 - 
         (Pi^2*G[lt[7], lt[7], x])/12 - G[0, 1, mm5/mm]*G[lt[7], lt[7], x] - 
         (Pi^2*G[lt[7], lt[8], x])/12 + G[0, 1, mm5/mm]*G[lt[7], lt[8], x] - 
         (Pi^2*G[lt[7], lt[9], x])/6 + G[0, 1, mm5/mm]*G[lt[7], lt[9], x] + 
         (Pi^2*G[lt[7], lt[10], x])/6 - G[0, 1, mm5/mm]*G[lt[7], lt[10], x] - 
         (Pi^2*G[lt[8], lt[4], x])/12 - (Pi^2*G[lt[8], lt[5], x])/12 - 
         (Pi^2*G[lt[8], lt[7], x])/12 + G[0, 1, mm5/mm]*G[lt[8], lt[7], x] - 
         (Pi^2*G[lt[8], lt[8], x])/12 - G[0, 1, mm5/mm]*G[lt[8], lt[8], x] + 
         (Pi^2*G[lt[8], lt[9], x])/6 - G[0, 1, mm5/mm]*G[lt[8], lt[9], x] - 
         (Pi^2*G[lt[8], lt[10], x])/6 + G[0, 1, mm5/mm]*G[lt[8], lt[10], x] + 
         (Pi^2*G[lt[9], lt[4], x])/12 + (Pi^2*G[lt[9], lt[5], x])/12 + 
         (Pi^2*G[lt[9], lt[7], x])/12 + G[0, 1, mm5/mm]*G[lt[9], lt[7], x] + 
         (Pi^2*G[lt[9], lt[8], x])/12 - G[0, 1, mm5/mm]*G[lt[9], lt[8], x] + 
         (Pi^2*G[lt[9], lt[9], x])/6 - G[0, 1, mm5/mm]*G[lt[9], lt[9], x] - 
         (Pi^2*G[lt[9], lt[10], x])/6 + G[0, 1, mm5/mm]*G[lt[9], lt[10], x] + 
         (Pi^2*G[lt[10], lt[4], x])/12 + (Pi^2*G[lt[10], lt[5], x])/12 + 
         (Pi^2*G[lt[10], lt[7], x])/12 - G[0, 1, mm5/mm]*
          G[lt[10], lt[7], x] + (Pi^2*G[lt[10], lt[8], x])/12 + 
         G[0, 1, mm5/mm]*G[lt[10], lt[8], x] - (Pi^2*G[lt[10], lt[9], x])/6 + 
         G[0, 1, mm5/mm]*G[lt[10], lt[9], x] + (Pi^2*G[lt[10], lt[10], x])/
          6 - G[0, 1, mm5/mm]*G[lt[10], lt[10], x] - 
         (Pi^2*G[lt[12], lt[2], x])/6 + (Pi^2*G[lt[12], lt[7], x])/6 + 
         (Pi^2*G[lt[12], lt[8], x])/6 - (Pi^2*G[lt[12], lt[14], x])/6 - 
         (Pi^2*G[lt[13], lt[2], x])/12 - G[0, 1, S45/mm]*
          G[lt[13], lt[2], x] + (Pi^2*G[lt[13], lt[3], x])/6 - 
         G[0, 1, S45/mm]*G[lt[13], lt[3], x] - (Pi^2*G[lt[13], lt[4], x])/
          12 - (Pi^2*G[lt[13], lt[5], x])/12 - (Pi^2*G[lt[13], lt[13], x])/
          6 + G[0, 1, S45/mm]*G[lt[13], lt[13], x] - 
         (Pi^2*G[lt[13], lt[14], x])/12 + G[0, 1, S45/mm]*
          G[lt[13], lt[14], x] + (Pi^2*G[lt[14], lt[2], x])/12 - 
         G[0, 1, S45/mm]*G[lt[14], lt[2], x] + (Pi^2*G[lt[14], lt[3], x])/6 - 
         G[0, 1, S45/mm]*G[lt[14], lt[3], x] + (Pi^2*G[lt[14], lt[4], x])/
          12 + (Pi^2*G[lt[14], lt[5], x])/12 - (Pi^2*G[lt[14], lt[13], x])/
          6 + G[0, 1, S45/mm]*G[lt[14], lt[13], x] + 
         (Pi^2*G[lt[14], lt[14], x])/12 + G[0, 1, S45/mm]*
          G[lt[14], lt[14], x] + (Pi^2*G[lt[18], lt[2], x])/6 + 
         2*G[0, 1, S45/mm]*G[lt[18], lt[2], x] - (Pi^2*G[lt[18], lt[3], x])/
          3 + 2*G[0, 1, S45/mm]*G[lt[18], lt[3], x] - 
         (Pi^2*G[lt[18], lt[7], x])/6 - 2*G[0, 1, mm5/mm]*
          G[lt[18], lt[7], x] - (Pi^2*G[lt[18], lt[8], x])/6 - 
         2*G[0, 1, mm5/mm]*G[lt[18], lt[8], x] + (Pi^2*G[lt[18], lt[9], x])/
          3 - 2*G[0, 1, mm5/mm]*G[lt[18], lt[9], x] + 
         (Pi^2*G[lt[18], lt[10], x])/3 - 2*G[0, 1, mm5/mm]*
          G[lt[18], lt[10], x] - (Pi^2*G[lt[18], lt[13], x])/3 + 
         2*G[0, 1, S45/mm]*G[lt[18], lt[13], x] + (Pi^2*G[lt[18], lt[14], x])/
          6 + 2*G[0, 1, S45/mm]*G[lt[18], lt[14], x] + 4*G[0, 1, mm5/mm]*
          G[lt[18], lt[18], x] - 4*G[0, 1, S45/mm]*G[lt[18], lt[18], x] + 
         4*G[0, 1, mm5/mm]*G[lt[18], lt[19], x] - 4*G[0, 1, S45/mm]*
          G[lt[18], lt[19], x] + (Pi^2*G[lt[19], lt[2], x])/6 + 
         2*G[0, 1, S45/mm]*G[lt[19], lt[2], x] - (Pi^2*G[lt[19], lt[3], x])/
          3 + 2*G[0, 1, S45/mm]*G[lt[19], lt[3], x] - 
         (Pi^2*G[lt[19], lt[7], x])/6 - 2*G[0, 1, mm5/mm]*
          G[lt[19], lt[7], x] - (Pi^2*G[lt[19], lt[8], x])/6 - 
         2*G[0, 1, mm5/mm]*G[lt[19], lt[8], x] + (Pi^2*G[lt[19], lt[9], x])/
          3 - 2*G[0, 1, mm5/mm]*G[lt[19], lt[9], x] + 
         (Pi^2*G[lt[19], lt[10], x])/3 - 2*G[0, 1, mm5/mm]*
          G[lt[19], lt[10], x] - (Pi^2*G[lt[19], lt[13], x])/3 + 
         2*G[0, 1, S45/mm]*G[lt[19], lt[13], x] + (Pi^2*G[lt[19], lt[14], x])/
          6 + 2*G[0, 1, S45/mm]*G[lt[19], lt[14], x] + 4*G[0, 1, mm5/mm]*
          G[lt[19], lt[18], x] - 4*G[0, 1, S45/mm]*G[lt[19], lt[18], x] + 
         4*G[0, 1, mm5/mm]*G[lt[19], lt[19], x] - 4*G[0, 1, S45/mm]*
          G[lt[19], lt[19], x] + 2*G[lt[7], x]*G[0, 0, 1, (mm - mm5)/mm] + 
         2*G[lt[8], x]*G[0, 0, 1, (mm - mm5)/mm] + 2*G[lt[9], x]*
          G[0, 0, 1, (mm - mm5)/mm] + 2*G[lt[10], x]*G[0, 0, 1, 
           (mm - mm5)/mm] - 4*G[lt[18], x]*G[0, 0, 1, (mm - mm5)/mm] - 
         4*G[lt[19], x]*G[0, 0, 1, (mm - mm5)/mm] + G[lt[7], x]*
          G[0, 0, 1, mm5/mm] + G[lt[8], x]*G[0, 0, 1, mm5/mm] + 
         G[lt[9], x]*G[0, 0, 1, mm5/mm] + G[lt[10], x]*G[0, 0, 1, mm5/mm] - 
         2*G[lt[18], x]*G[0, 0, 1, mm5/mm] - 2*G[lt[19], x]*
          G[0, 0, 1, mm5/mm] - 2*G[lt[2], x]*G[0, 0, 1, (mm - S45)/mm] - 
         2*G[lt[3], x]*G[0, 0, 1, (mm - S45)/mm] - 2*G[lt[13], x]*
          G[0, 0, 1, (mm - S45)/mm] - 2*G[lt[14], x]*G[0, 0, 1, 
           (mm - S45)/mm] + 4*G[lt[18], x]*G[0, 0, 1, (mm - S45)/mm] + 
         4*G[lt[19], x]*G[0, 0, 1, (mm - S45)/mm] - G[lt[2], x]*
          G[0, 0, 1, S45/mm] - G[lt[3], x]*G[0, 0, 1, S45/mm] - 
         G[lt[13], x]*G[0, 0, 1, S45/mm] - G[lt[14], x]*G[0, 0, 1, S45/mm] + 
         2*G[lt[18], x]*G[0, 0, 1, S45/mm] + 2*G[lt[19], x]*
          G[0, 0, 1, S45/mm] - 4*G[0, 0, 0, 1, (mm - mm5)/mm] + 
         G[0, 0, 0, 1, mm5/mm] + 4*G[0, 0, 0, 1, (mm - S45)/mm] - 
         G[0, 0, 0, 1, S45/mm] + 2*G[0, 0, 1, 1, mm5/mm] - 
         2*G[0, 0, 1, 1, S45/mm] + 4*G[lt[1], lt[1], lt[2], lt[4], x] + 
         4*G[lt[1], lt[1], lt[2], lt[5], x] + 4*G[lt[1], lt[1], lt[3], lt[2], 
           x] - 4*G[lt[1], lt[1], lt[3], lt[4], x] - 
         4*G[lt[1], lt[1], lt[3], lt[5], x] + 4*G[lt[1], lt[1], lt[3], 
           lt[14], x] - 4*G[lt[1], lt[1], lt[7], lt[4], x] - 
         4*G[lt[1], lt[1], lt[7], lt[5], x] - 4*G[lt[1], lt[1], lt[8], lt[4], 
           x] - 4*G[lt[1], lt[1], lt[8], lt[5], x] + 
         4*G[lt[1], lt[1], lt[9], lt[4], x] + 4*G[lt[1], lt[1], lt[9], lt[5], 
           x] - 4*G[lt[1], lt[1], lt[9], lt[7], x] - 
         4*G[lt[1], lt[1], lt[9], lt[8], x] + 4*G[lt[1], lt[1], lt[10], 
           lt[4], x] + 4*G[lt[1], lt[1], lt[10], lt[5], x] - 
         4*G[lt[1], lt[1], lt[10], lt[7], x] - 4*G[lt[1], lt[1], lt[10], 
           lt[8], x] + 8*G[lt[1], lt[1], lt[12], lt[2], x] - 
         8*G[lt[1], lt[1], lt[12], lt[7], x] - 8*G[lt[1], lt[1], lt[12], 
           lt[8], x] + 8*G[lt[1], lt[1], lt[12], lt[14], x] + 
         4*G[lt[1], lt[1], lt[13], lt[2], x] - 4*G[lt[1], lt[1], lt[13], 
           lt[4], x] - 4*G[lt[1], lt[1], lt[13], lt[5], x] + 
         4*G[lt[1], lt[1], lt[13], lt[14], x] + 
         4*G[lt[1], lt[1], lt[14], lt[4], x] + 4*G[lt[1], lt[1], lt[14], 
           lt[5], x] - 8*G[lt[1], lt[1], lt[18], lt[2], x] + 
         8*G[lt[1], lt[1], lt[18], lt[7], x] + 8*G[lt[1], lt[1], lt[18], 
           lt[8], x] - 8*G[lt[1], lt[1], lt[18], lt[14], x] - 
         8*G[lt[1], lt[1], lt[19], lt[2], x] + 8*G[lt[1], lt[1], lt[19], 
           lt[7], x] + 8*G[lt[1], lt[1], lt[19], lt[8], x] - 
         8*G[lt[1], lt[1], lt[19], lt[14], x] + 
         4*G[lt[1], lt[2], lt[1], lt[4], x] + 4*G[lt[1], lt[2], lt[1], lt[5], 
           x] - 2*G[lt[1], lt[2], lt[2], lt[4], x] - 
         2*G[lt[1], lt[2], lt[2], lt[5], x] - 2*G[lt[1], lt[2], lt[3], lt[2], 
           x] + 2*G[lt[1], lt[2], lt[3], lt[4], x] + 
         2*G[lt[1], lt[2], lt[3], lt[5], x] - 2*G[lt[1], lt[2], lt[3], 
           lt[14], x] - 4*G[lt[1], lt[2], lt[4], lt[4], x] - 
         4*G[lt[1], lt[2], lt[4], lt[5], x] - 4*G[lt[1], lt[2], lt[5], lt[4], 
           x] - 4*G[lt[1], lt[2], lt[5], lt[5], x] + 
         2*G[lt[1], lt[2], lt[13], lt[2], x] - 2*G[lt[1], lt[2], lt[13], 
           lt[4], x] - 2*G[lt[1], lt[2], lt[13], lt[5], x] + 
         2*G[lt[1], lt[2], lt[13], lt[14], x] + 
         2*G[lt[1], lt[2], lt[14], lt[4], x] + 2*G[lt[1], lt[2], lt[14], 
           lt[5], x] - 4*G[lt[1], lt[3], lt[1], lt[4], x] - 
         4*G[lt[1], lt[3], lt[1], lt[5], x] - 2*G[lt[1], lt[3], lt[2], lt[2], 
           x] - 2*G[lt[1], lt[3], lt[2], lt[4], x] - 
         2*G[lt[1], lt[3], lt[2], lt[5], x] - 2*G[lt[1], lt[3], lt[2], 
           lt[14], x] - 2*G[lt[1], lt[3], lt[3], lt[2], x] + 
         2*G[lt[1], lt[3], lt[3], lt[4], x] + 2*G[lt[1], lt[3], lt[3], lt[5], 
           x] - 2*G[lt[1], lt[3], lt[3], lt[14], x] + 
         4*G[lt[1], lt[3], lt[4], lt[4], x] + 4*G[lt[1], lt[3], lt[4], lt[5], 
           x] + 4*G[lt[1], lt[3], lt[5], lt[4], x] + 
         4*G[lt[1], lt[3], lt[5], lt[5], x] + 2*G[lt[1], lt[3], lt[13], 
           lt[2], x] - 2*G[lt[1], lt[3], lt[13], lt[4], x] - 
         2*G[lt[1], lt[3], lt[13], lt[5], x] + 2*G[lt[1], lt[3], lt[13], 
           lt[14], x] - 2*G[lt[1], lt[3], lt[14], lt[2], x] + 
         2*G[lt[1], lt[3], lt[14], lt[4], x] + 2*G[lt[1], lt[3], lt[14], 
           lt[5], x] - 2*G[lt[1], lt[3], lt[14], lt[14], x] - 
         4*G[lt[1], lt[7], lt[1], lt[4], x] - 4*G[lt[1], lt[7], lt[1], lt[5], 
           x] + 4*G[lt[1], lt[7], lt[4], lt[4], x] + 
         4*G[lt[1], lt[7], lt[4], lt[5], x] + 4*G[lt[1], lt[7], lt[5], lt[4], 
           x] + 4*G[lt[1], lt[7], lt[5], lt[5], x] + 
         2*G[lt[1], lt[7], lt[7], lt[4], x] + 2*G[lt[1], lt[7], lt[7], lt[5], 
           x] - 2*G[lt[1], lt[7], lt[8], lt[4], x] - 
         2*G[lt[1], lt[7], lt[8], lt[5], x] + 2*G[lt[1], lt[7], lt[9], lt[4], 
           x] + 2*G[lt[1], lt[7], lt[9], lt[5], x] - 
         2*G[lt[1], lt[7], lt[9], lt[7], x] - 2*G[lt[1], lt[7], lt[9], lt[8], 
           x] - 2*G[lt[1], lt[7], lt[10], lt[4], x] - 
         2*G[lt[1], lt[7], lt[10], lt[5], x] + 2*G[lt[1], lt[7], lt[10], 
           lt[7], x] + 2*G[lt[1], lt[7], lt[10], lt[8], x] - 
         4*G[lt[1], lt[8], lt[1], lt[4], x] - 4*G[lt[1], lt[8], lt[1], lt[5], 
           x] + 4*G[lt[1], lt[8], lt[4], lt[4], x] + 
         4*G[lt[1], lt[8], lt[4], lt[5], x] + 4*G[lt[1], lt[8], lt[5], lt[4], 
           x] + 4*G[lt[1], lt[8], lt[5], lt[5], x] - 
         2*G[lt[1], lt[8], lt[7], lt[4], x] - 2*G[lt[1], lt[8], lt[7], lt[5], 
           x] + 2*G[lt[1], lt[8], lt[8], lt[4], x] + 
         2*G[lt[1], lt[8], lt[8], lt[5], x] - 2*G[lt[1], lt[8], lt[9], lt[4], 
           x] - 2*G[lt[1], lt[8], lt[9], lt[5], x] + 
         2*G[lt[1], lt[8], lt[9], lt[7], x] + 2*G[lt[1], lt[8], lt[9], lt[8], 
           x] + 2*G[lt[1], lt[8], lt[10], lt[4], x] + 
         2*G[lt[1], lt[8], lt[10], lt[5], x] - 2*G[lt[1], lt[8], lt[10], 
           lt[7], x] - 2*G[lt[1], lt[8], lt[10], lt[8], x] + 
         4*G[lt[1], lt[9], lt[1], lt[4], x] + 4*G[lt[1], lt[9], lt[1], lt[5], 
           x] - 4*G[lt[1], lt[9], lt[4], lt[4], x] - 
         4*G[lt[1], lt[9], lt[4], lt[5], x] - 4*G[lt[1], lt[9], lt[5], lt[4], 
           x] - 4*G[lt[1], lt[9], lt[5], lt[5], x] - 
         2*G[lt[1], lt[9], lt[7], lt[4], x] - 2*G[lt[1], lt[9], lt[7], lt[5], 
           x] + 2*G[lt[1], lt[9], lt[7], lt[7], x] + 
         2*G[lt[1], lt[9], lt[7], lt[8], x] + 2*G[lt[1], lt[9], lt[8], lt[4], 
           x] + 2*G[lt[1], lt[9], lt[8], lt[5], x] + 
         2*G[lt[1], lt[9], lt[8], lt[7], x] + 2*G[lt[1], lt[9], lt[8], lt[8], 
           x] - 2*G[lt[1], lt[9], lt[9], lt[4], x] - 
         2*G[lt[1], lt[9], lt[9], lt[5], x] + 2*G[lt[1], lt[9], lt[9], lt[7], 
           x] + 2*G[lt[1], lt[9], lt[9], lt[8], x] + 
         2*G[lt[1], lt[9], lt[10], lt[4], x] + 2*G[lt[1], lt[9], lt[10], 
           lt[5], x] - 2*G[lt[1], lt[9], lt[10], lt[7], x] - 
         2*G[lt[1], lt[9], lt[10], lt[8], x] + 4*G[lt[1], lt[10], lt[1], 
           lt[4], x] + 4*G[lt[1], lt[10], lt[1], lt[5], x] - 
         4*G[lt[1], lt[10], lt[4], lt[4], x] - 4*G[lt[1], lt[10], lt[4], 
           lt[5], x] - 4*G[lt[1], lt[10], lt[5], lt[4], x] - 
         4*G[lt[1], lt[10], lt[5], lt[5], x] + 2*G[lt[1], lt[10], lt[7], 
           lt[4], x] + 2*G[lt[1], lt[10], lt[7], lt[5], x] + 
         2*G[lt[1], lt[10], lt[7], lt[7], x] + 2*G[lt[1], lt[10], lt[7], 
           lt[8], x] - 2*G[lt[1], lt[10], lt[8], lt[4], x] - 
         2*G[lt[1], lt[10], lt[8], lt[5], x] + 2*G[lt[1], lt[10], lt[8], 
           lt[7], x] + 2*G[lt[1], lt[10], lt[8], lt[8], x] + 
         2*G[lt[1], lt[10], lt[9], lt[4], x] + 2*G[lt[1], lt[10], lt[9], 
           lt[5], x] - 2*G[lt[1], lt[10], lt[9], lt[7], x] - 
         2*G[lt[1], lt[10], lt[9], lt[8], x] - 2*G[lt[1], lt[10], lt[10], 
           lt[4], x] - 2*G[lt[1], lt[10], lt[10], lt[5], x] + 
         2*G[lt[1], lt[10], lt[10], lt[7], x] + 
         2*G[lt[1], lt[10], lt[10], lt[8], x] - 
         4*G[lt[1], lt[12], lt[2], lt[2], x] - 4*G[lt[1], lt[12], lt[2], 
           lt[14], x] + 4*G[lt[1], lt[12], lt[7], lt[7], x] + 
         4*G[lt[1], lt[12], lt[7], lt[8], x] + 4*G[lt[1], lt[12], lt[8], 
           lt[7], x] + 4*G[lt[1], lt[12], lt[8], lt[8], x] - 
         4*G[lt[1], lt[12], lt[14], lt[2], x] - 
         4*G[lt[1], lt[12], lt[14], lt[14], x] - 
         4*G[lt[1], lt[13], lt[1], lt[4], x] - 4*G[lt[1], lt[13], lt[1], 
           lt[5], x] - 2*G[lt[1], lt[13], lt[2], lt[2], x] + 
         2*G[lt[1], lt[13], lt[2], lt[4], x] + 2*G[lt[1], lt[13], lt[2], 
           lt[5], x] - 2*G[lt[1], lt[13], lt[2], lt[14], x] + 
         2*G[lt[1], lt[13], lt[3], lt[2], x] - 2*G[lt[1], lt[13], lt[3], 
           lt[4], x] - 2*G[lt[1], lt[13], lt[3], lt[5], x] + 
         2*G[lt[1], lt[13], lt[3], lt[14], x] + 
         4*G[lt[1], lt[13], lt[4], lt[4], x] + 4*G[lt[1], lt[13], lt[4], 
           lt[5], x] + 4*G[lt[1], lt[13], lt[5], lt[4], x] + 
         4*G[lt[1], lt[13], lt[5], lt[5], x] - 2*G[lt[1], lt[13], lt[13], 
           lt[2], x] + 2*G[lt[1], lt[13], lt[13], lt[4], x] + 
         2*G[lt[1], lt[13], lt[13], lt[5], x] - 
         2*G[lt[1], lt[13], lt[13], lt[14], x] - 
         2*G[lt[1], lt[13], lt[14], lt[2], x] - 
         2*G[lt[1], lt[13], lt[14], lt[4], x] - 
         2*G[lt[1], lt[13], lt[14], lt[5], x] - 
         2*G[lt[1], lt[13], lt[14], lt[14], x] + 
         4*G[lt[1], lt[14], lt[1], lt[4], x] + 4*G[lt[1], lt[14], lt[1], 
           lt[5], x] + 2*G[lt[1], lt[14], lt[2], lt[4], x] + 
         2*G[lt[1], lt[14], lt[2], lt[5], x] + 2*G[lt[1], lt[14], lt[3], 
           lt[2], x] - 2*G[lt[1], lt[14], lt[3], lt[4], x] - 
         2*G[lt[1], lt[14], lt[3], lt[5], x] + 2*G[lt[1], lt[14], lt[3], 
           lt[14], x] - 4*G[lt[1], lt[14], lt[4], lt[4], x] - 
         4*G[lt[1], lt[14], lt[4], lt[5], x] - 4*G[lt[1], lt[14], lt[5], 
           lt[4], x] - 4*G[lt[1], lt[14], lt[5], lt[5], x] - 
         2*G[lt[1], lt[14], lt[13], lt[2], x] + 
         2*G[lt[1], lt[14], lt[13], lt[4], x] + 
         2*G[lt[1], lt[14], lt[13], lt[5], x] - 
         2*G[lt[1], lt[14], lt[13], lt[14], x] - 
         2*G[lt[1], lt[14], lt[14], lt[4], x] - 
         2*G[lt[1], lt[14], lt[14], lt[5], x] + 
         4*G[lt[1], lt[18], lt[2], lt[2], x] - 4*G[lt[1], lt[18], lt[2], 
           lt[4], x] - 4*G[lt[1], lt[18], lt[2], lt[5], x] + 
         4*G[lt[1], lt[18], lt[2], lt[14], x] - 
         4*G[lt[1], lt[18], lt[3], lt[2], x] + 4*G[lt[1], lt[18], lt[3], 
           lt[4], x] + 4*G[lt[1], lt[18], lt[3], lt[5], x] - 
         4*G[lt[1], lt[18], lt[3], lt[14], x] + 
         4*G[lt[1], lt[18], lt[7], lt[4], x] + 4*G[lt[1], lt[18], lt[7], 
           lt[5], x] - 4*G[lt[1], lt[18], lt[7], lt[7], x] - 
         4*G[lt[1], lt[18], lt[7], lt[8], x] + 4*G[lt[1], lt[18], lt[8], 
           lt[4], x] + 4*G[lt[1], lt[18], lt[8], lt[5], x] - 
         4*G[lt[1], lt[18], lt[8], lt[7], x] - 4*G[lt[1], lt[18], lt[8], 
           lt[8], x] - 4*G[lt[1], lt[18], lt[9], lt[4], x] - 
         4*G[lt[1], lt[18], lt[9], lt[5], x] + 4*G[lt[1], lt[18], lt[9], 
           lt[7], x] + 4*G[lt[1], lt[18], lt[9], lt[8], x] - 
         4*G[lt[1], lt[18], lt[10], lt[4], x] - 
         4*G[lt[1], lt[18], lt[10], lt[5], x] + 
         4*G[lt[1], lt[18], lt[10], lt[7], x] + 
         4*G[lt[1], lt[18], lt[10], lt[8], x] - 
         8*G[lt[1], lt[18], lt[12], lt[2], x] + 
         8*G[lt[1], lt[18], lt[12], lt[7], x] + 
         8*G[lt[1], lt[18], lt[12], lt[8], x] - 
         8*G[lt[1], lt[18], lt[12], lt[14], x] - 
         4*G[lt[1], lt[18], lt[13], lt[2], x] + 
         4*G[lt[1], lt[18], lt[13], lt[4], x] + 
         4*G[lt[1], lt[18], lt[13], lt[5], x] - 
         4*G[lt[1], lt[18], lt[13], lt[14], x] + 
         4*G[lt[1], lt[18], lt[14], lt[2], x] - 
         4*G[lt[1], lt[18], lt[14], lt[4], x] - 
         4*G[lt[1], lt[18], lt[14], lt[5], x] + 
         4*G[lt[1], lt[18], lt[14], lt[14], x] + 
         8*G[lt[1], lt[18], lt[18], lt[2], x] - 
         8*G[lt[1], lt[18], lt[18], lt[7], x] - 
         8*G[lt[1], lt[18], lt[18], lt[8], x] + 
         8*G[lt[1], lt[18], lt[18], lt[14], x] + 
         8*G[lt[1], lt[18], lt[19], lt[2], x] - 
         8*G[lt[1], lt[18], lt[19], lt[7], x] - 
         8*G[lt[1], lt[18], lt[19], lt[8], x] + 
         8*G[lt[1], lt[18], lt[19], lt[14], x] + 
         4*G[lt[1], lt[19], lt[2], lt[2], x] - 4*G[lt[1], lt[19], lt[2], 
           lt[4], x] - 4*G[lt[1], lt[19], lt[2], lt[5], x] + 
         4*G[lt[1], lt[19], lt[2], lt[14], x] - 
         4*G[lt[1], lt[19], lt[3], lt[2], x] + 4*G[lt[1], lt[19], lt[3], 
           lt[4], x] + 4*G[lt[1], lt[19], lt[3], lt[5], x] - 
         4*G[lt[1], lt[19], lt[3], lt[14], x] + 
         4*G[lt[1], lt[19], lt[7], lt[4], x] + 4*G[lt[1], lt[19], lt[7], 
           lt[5], x] - 4*G[lt[1], lt[19], lt[7], lt[7], x] - 
         4*G[lt[1], lt[19], lt[7], lt[8], x] + 4*G[lt[1], lt[19], lt[8], 
           lt[4], x] + 4*G[lt[1], lt[19], lt[8], lt[5], x] - 
         4*G[lt[1], lt[19], lt[8], lt[7], x] - 4*G[lt[1], lt[19], lt[8], 
           lt[8], x] - 4*G[lt[1], lt[19], lt[9], lt[4], x] - 
         4*G[lt[1], lt[19], lt[9], lt[5], x] + 4*G[lt[1], lt[19], lt[9], 
           lt[7], x] + 4*G[lt[1], lt[19], lt[9], lt[8], x] - 
         4*G[lt[1], lt[19], lt[10], lt[4], x] - 
         4*G[lt[1], lt[19], lt[10], lt[5], x] + 
         4*G[lt[1], lt[19], lt[10], lt[7], x] + 
         4*G[lt[1], lt[19], lt[10], lt[8], x] - 
         8*G[lt[1], lt[19], lt[12], lt[2], x] + 
         8*G[lt[1], lt[19], lt[12], lt[7], x] + 
         8*G[lt[1], lt[19], lt[12], lt[8], x] - 
         8*G[lt[1], lt[19], lt[12], lt[14], x] - 
         4*G[lt[1], lt[19], lt[13], lt[2], x] + 
         4*G[lt[1], lt[19], lt[13], lt[4], x] + 
         4*G[lt[1], lt[19], lt[13], lt[5], x] - 
         4*G[lt[1], lt[19], lt[13], lt[14], x] + 
         4*G[lt[1], lt[19], lt[14], lt[2], x] - 
         4*G[lt[1], lt[19], lt[14], lt[4], x] - 
         4*G[lt[1], lt[19], lt[14], lt[5], x] + 
         4*G[lt[1], lt[19], lt[14], lt[14], x] + 
         8*G[lt[1], lt[19], lt[18], lt[2], x] - 
         8*G[lt[1], lt[19], lt[18], lt[7], x] - 
         8*G[lt[1], lt[19], lt[18], lt[8], x] + 
         8*G[lt[1], lt[19], lt[18], lt[14], x] + 
         8*G[lt[1], lt[19], lt[19], lt[2], x] - 
         8*G[lt[1], lt[19], lt[19], lt[7], x] - 
         8*G[lt[1], lt[19], lt[19], lt[8], x] + 
         8*G[lt[1], lt[19], lt[19], lt[14], x] + 
         4*G[lt[2], lt[1], lt[1], lt[4], x] + 4*G[lt[2], lt[1], lt[1], lt[5], 
           x] - 2*G[lt[2], lt[1], lt[2], lt[4], x] - 
         2*G[lt[2], lt[1], lt[2], lt[5], x] - 2*G[lt[2], lt[1], lt[3], lt[2], 
           x] + 2*G[lt[2], lt[1], lt[3], lt[4], x] + 
         2*G[lt[2], lt[1], lt[3], lt[5], x] - 2*G[lt[2], lt[1], lt[3], 
           lt[14], x] - 4*G[lt[2], lt[1], lt[4], lt[4], x] - 
         4*G[lt[2], lt[1], lt[4], lt[5], x] - 4*G[lt[2], lt[1], lt[5], lt[4], 
           x] - 4*G[lt[2], lt[1], lt[5], lt[5], x] + 
         2*G[lt[2], lt[1], lt[13], lt[2], x] - 2*G[lt[2], lt[1], lt[13], 
           lt[4], x] - 2*G[lt[2], lt[1], lt[13], lt[5], x] + 
         2*G[lt[2], lt[1], lt[13], lt[14], x] + 
         2*G[lt[2], lt[1], lt[14], lt[4], x] + 2*G[lt[2], lt[1], lt[14], 
           lt[5], x] - 2*G[lt[2], lt[2], lt[1], lt[4], x] - 
         2*G[lt[2], lt[2], lt[1], lt[5], x] - G[lt[2], lt[2], lt[2], lt[2], 
          x] + G[lt[2], lt[2], lt[2], lt[4], x] + G[lt[2], lt[2], lt[2], 
          lt[5], x] - G[lt[2], lt[2], lt[2], lt[14], x] + 
         G[lt[2], lt[2], lt[3], lt[2], x] - G[lt[2], lt[2], lt[3], lt[4], 
          x] - G[lt[2], lt[2], lt[3], lt[5], x] + G[lt[2], lt[2], lt[3], 
          lt[14], x] + 2*G[lt[2], lt[2], lt[4], lt[4], x] + 
         2*G[lt[2], lt[2], lt[4], lt[5], x] + 2*G[lt[2], lt[2], lt[5], lt[4], 
           x] + 2*G[lt[2], lt[2], lt[5], lt[5], x] - G[lt[2], lt[2], lt[13], 
          lt[2], x] + G[lt[2], lt[2], lt[13], lt[4], x] + 
         G[lt[2], lt[2], lt[13], lt[5], x] - G[lt[2], lt[2], lt[13], lt[14], 
          x] - G[lt[2], lt[2], lt[14], lt[2], x] - G[lt[2], lt[2], lt[14], 
          lt[4], x] - G[lt[2], lt[2], lt[14], lt[5], x] - 
         G[lt[2], lt[2], lt[14], lt[14], x] + 2*G[lt[2], lt[3], lt[1], lt[4], 
           x] + 2*G[lt[2], lt[3], lt[1], lt[5], x] + G[lt[2], lt[3], lt[2], 
          lt[2], x] + G[lt[2], lt[3], lt[2], lt[4], x] + 
         G[lt[2], lt[3], lt[2], lt[5], x] + G[lt[2], lt[3], lt[2], lt[14], 
          x] + G[lt[2], lt[3], lt[3], lt[2], x] - G[lt[2], lt[3], lt[3], 
          lt[4], x] - G[lt[2], lt[3], lt[3], lt[5], x] + 
         G[lt[2], lt[3], lt[3], lt[14], x] - 2*G[lt[2], lt[3], lt[4], lt[4], 
           x] - 2*G[lt[2], lt[3], lt[4], lt[5], x] - 
         2*G[lt[2], lt[3], lt[5], lt[4], x] - 2*G[lt[2], lt[3], lt[5], lt[5], 
           x] - G[lt[2], lt[3], lt[13], lt[2], x] + G[lt[2], lt[3], lt[13], 
          lt[4], x] + G[lt[2], lt[3], lt[13], lt[5], x] - 
         G[lt[2], lt[3], lt[13], lt[14], x] + G[lt[2], lt[3], lt[14], lt[2], 
          x] - G[lt[2], lt[3], lt[14], lt[4], x] - G[lt[2], lt[3], lt[14], 
          lt[5], x] + G[lt[2], lt[3], lt[14], lt[14], x] - 
         4*G[lt[2], lt[4], lt[1], lt[4], x] - 4*G[lt[2], lt[4], lt[1], lt[5], 
           x] + 4*G[lt[2], lt[4], lt[4], lt[4], x] + 
         4*G[lt[2], lt[4], lt[4], lt[5], x] + 4*G[lt[2], lt[4], lt[5], lt[4], 
           x] + 4*G[lt[2], lt[4], lt[5], lt[5], x] - 
         4*G[lt[2], lt[5], lt[1], lt[4], x] - 4*G[lt[2], lt[5], lt[1], lt[5], 
           x] + 4*G[lt[2], lt[5], lt[4], lt[4], x] + 
         4*G[lt[2], lt[5], lt[4], lt[5], x] + 4*G[lt[2], lt[5], lt[5], lt[4], 
           x] + 4*G[lt[2], lt[5], lt[5], lt[5], x] - 
         2*G[lt[2], lt[13], lt[1], lt[4], x] - 2*G[lt[2], lt[13], lt[1], 
           lt[5], x] - G[lt[2], lt[13], lt[2], lt[2], x] + 
         G[lt[2], lt[13], lt[2], lt[4], x] + G[lt[2], lt[13], lt[2], lt[5], 
          x] - G[lt[2], lt[13], lt[2], lt[14], x] + G[lt[2], lt[13], lt[3], 
          lt[2], x] - G[lt[2], lt[13], lt[3], lt[4], x] - 
         G[lt[2], lt[13], lt[3], lt[5], x] + G[lt[2], lt[13], lt[3], lt[14], 
          x] + 2*G[lt[2], lt[13], lt[4], lt[4], x] + 
         2*G[lt[2], lt[13], lt[4], lt[5], x] + 2*G[lt[2], lt[13], lt[5], 
           lt[4], x] + 2*G[lt[2], lt[13], lt[5], lt[5], x] - 
         G[lt[2], lt[13], lt[13], lt[2], x] + G[lt[2], lt[13], lt[13], lt[4], 
          x] + G[lt[2], lt[13], lt[13], lt[5], x] - G[lt[2], lt[13], lt[13], 
          lt[14], x] - G[lt[2], lt[13], lt[14], lt[2], x] - 
         G[lt[2], lt[13], lt[14], lt[4], x] - G[lt[2], lt[13], lt[14], lt[5], 
          x] - G[lt[2], lt[13], lt[14], lt[14], x] + 
         2*G[lt[2], lt[14], lt[1], lt[4], x] + 2*G[lt[2], lt[14], lt[1], 
           lt[5], x] - G[lt[2], lt[14], lt[2], lt[2], x] + 
         G[lt[2], lt[14], lt[2], lt[4], x] + G[lt[2], lt[14], lt[2], lt[5], 
          x] - G[lt[2], lt[14], lt[2], lt[14], x] + G[lt[2], lt[14], lt[3], 
          lt[2], x] - G[lt[2], lt[14], lt[3], lt[4], x] - 
         G[lt[2], lt[14], lt[3], lt[5], x] + G[lt[2], lt[14], lt[3], lt[14], 
          x] - 2*G[lt[2], lt[14], lt[4], lt[4], x] - 
         2*G[lt[2], lt[14], lt[4], lt[5], x] - 2*G[lt[2], lt[14], lt[5], 
           lt[4], x] - 2*G[lt[2], lt[14], lt[5], lt[5], x] - 
         G[lt[2], lt[14], lt[13], lt[2], x] + G[lt[2], lt[14], lt[13], lt[4], 
          x] + G[lt[2], lt[14], lt[13], lt[5], x] - G[lt[2], lt[14], lt[13], 
          lt[14], x] - G[lt[2], lt[14], lt[14], lt[2], x] - 
         G[lt[2], lt[14], lt[14], lt[4], x] - G[lt[2], lt[14], lt[14], lt[5], 
          x] - G[lt[2], lt[14], lt[14], lt[14], x] - 
         4*G[lt[3], lt[1], lt[1], lt[4], x] - 4*G[lt[3], lt[1], lt[1], lt[5], 
           x] - 2*G[lt[3], lt[1], lt[2], lt[4], x] - 
         2*G[lt[3], lt[1], lt[2], lt[5], x] - 2*G[lt[3], lt[1], lt[3], lt[2], 
           x] + 2*G[lt[3], lt[1], lt[3], lt[4], x] + 
         2*G[lt[3], lt[1], lt[3], lt[5], x] - 2*G[lt[3], lt[1], lt[3], 
           lt[14], x] + 4*G[lt[3], lt[1], lt[4], lt[4], x] + 
         4*G[lt[3], lt[1], lt[4], lt[5], x] + 4*G[lt[3], lt[1], lt[5], lt[4], 
           x] + 4*G[lt[3], lt[1], lt[5], lt[5], x] + 
         2*G[lt[3], lt[1], lt[13], lt[2], x] - 2*G[lt[3], lt[1], lt[13], 
           lt[4], x] - 2*G[lt[3], lt[1], lt[13], lt[5], x] + 
         2*G[lt[3], lt[1], lt[13], lt[14], x] + 
         2*G[lt[3], lt[1], lt[14], lt[4], x] + 2*G[lt[3], lt[1], lt[14], 
           lt[5], x] - 2*G[lt[3], lt[2], lt[1], lt[4], x] - 
         2*G[lt[3], lt[2], lt[1], lt[5], x] + G[lt[3], lt[2], lt[2], lt[2], 
          x] + G[lt[3], lt[2], lt[2], lt[4], x] + G[lt[3], lt[2], lt[2], 
          lt[5], x] + G[lt[3], lt[2], lt[2], lt[14], x] + 
         G[lt[3], lt[2], lt[3], lt[2], x] - G[lt[3], lt[2], lt[3], lt[4], 
          x] - G[lt[3], lt[2], lt[3], lt[5], x] + G[lt[3], lt[2], lt[3], 
          lt[14], x] + 2*G[lt[3], lt[2], lt[4], lt[4], x] + 
         2*G[lt[3], lt[2], lt[4], lt[5], x] + 2*G[lt[3], lt[2], lt[5], lt[4], 
           x] + 2*G[lt[3], lt[2], lt[5], lt[5], x] - G[lt[3], lt[2], lt[13], 
          lt[2], x] + G[lt[3], lt[2], lt[13], lt[4], x] + 
         G[lt[3], lt[2], lt[13], lt[5], x] - G[lt[3], lt[2], lt[13], lt[14], 
          x] + G[lt[3], lt[2], lt[14], lt[2], x] - G[lt[3], lt[2], lt[14], 
          lt[4], x] - G[lt[3], lt[2], lt[14], lt[5], x] + 
         G[lt[3], lt[2], lt[14], lt[14], x] + 2*G[lt[3], lt[3], lt[1], lt[4], 
           x] + 2*G[lt[3], lt[3], lt[1], lt[5], x] + G[lt[3], lt[3], lt[2], 
          lt[2], x] + G[lt[3], lt[3], lt[2], lt[4], x] + 
         G[lt[3], lt[3], lt[2], lt[5], x] + G[lt[3], lt[3], lt[2], lt[14], 
          x] + G[lt[3], lt[3], lt[3], lt[2], x] - G[lt[3], lt[3], lt[3], 
          lt[4], x] - G[lt[3], lt[3], lt[3], lt[5], x] + 
         G[lt[3], lt[3], lt[3], lt[14], x] - 2*G[lt[3], lt[3], lt[4], lt[4], 
           x] - 2*G[lt[3], lt[3], lt[4], lt[5], x] - 
         2*G[lt[3], lt[3], lt[5], lt[4], x] - 2*G[lt[3], lt[3], lt[5], lt[5], 
           x] - G[lt[3], lt[3], lt[13], lt[2], x] + G[lt[3], lt[3], lt[13], 
          lt[4], x] + G[lt[3], lt[3], lt[13], lt[5], x] - 
         G[lt[3], lt[3], lt[13], lt[14], x] + G[lt[3], lt[3], lt[14], lt[2], 
          x] - G[lt[3], lt[3], lt[14], lt[4], x] - G[lt[3], lt[3], lt[14], 
          lt[5], x] + G[lt[3], lt[3], lt[14], lt[14], x] + 
         4*G[lt[3], lt[4], lt[1], lt[4], x] + 4*G[lt[3], lt[4], lt[1], lt[5], 
           x] - 4*G[lt[3], lt[4], lt[4], lt[4], x] - 
         4*G[lt[3], lt[4], lt[4], lt[5], x] - 4*G[lt[3], lt[4], lt[5], lt[4], 
           x] - 4*G[lt[3], lt[4], lt[5], lt[5], x] + 
         4*G[lt[3], lt[5], lt[1], lt[4], x] + 4*G[lt[3], lt[5], lt[1], lt[5], 
           x] - 4*G[lt[3], lt[5], lt[4], lt[4], x] - 
         4*G[lt[3], lt[5], lt[4], lt[5], x] - 4*G[lt[3], lt[5], lt[5], lt[4], 
           x] - 4*G[lt[3], lt[5], lt[5], lt[5], x] - 
         2*G[lt[3], lt[13], lt[1], lt[4], x] - 2*G[lt[3], lt[13], lt[1], 
           lt[5], x] - G[lt[3], lt[13], lt[2], lt[2], x] + 
         G[lt[3], lt[13], lt[2], lt[4], x] + G[lt[3], lt[13], lt[2], lt[5], 
          x] - G[lt[3], lt[13], lt[2], lt[14], x] + G[lt[3], lt[13], lt[3], 
          lt[2], x] - G[lt[3], lt[13], lt[3], lt[4], x] - 
         G[lt[3], lt[13], lt[3], lt[5], x] + G[lt[3], lt[13], lt[3], lt[14], 
          x] + 2*G[lt[3], lt[13], lt[4], lt[4], x] + 
         2*G[lt[3], lt[13], lt[4], lt[5], x] + 2*G[lt[3], lt[13], lt[5], 
           lt[4], x] + 2*G[lt[3], lt[13], lt[5], lt[5], x] - 
         G[lt[3], lt[13], lt[13], lt[2], x] + G[lt[3], lt[13], lt[13], lt[4], 
          x] + G[lt[3], lt[13], lt[13], lt[5], x] - G[lt[3], lt[13], lt[13], 
          lt[14], x] - G[lt[3], lt[13], lt[14], lt[2], x] - 
         G[lt[3], lt[13], lt[14], lt[4], x] - G[lt[3], lt[13], lt[14], lt[5], 
          x] - G[lt[3], lt[13], lt[14], lt[14], x] + 
         2*G[lt[3], lt[14], lt[1], lt[4], x] + 2*G[lt[3], lt[14], lt[1], 
           lt[5], x] + G[lt[3], lt[14], lt[2], lt[2], x] + 
         G[lt[3], lt[14], lt[2], lt[4], x] + G[lt[3], lt[14], lt[2], lt[5], 
          x] + G[lt[3], lt[14], lt[2], lt[14], x] + G[lt[3], lt[14], lt[3], 
          lt[2], x] - G[lt[3], lt[14], lt[3], lt[4], x] - 
         G[lt[3], lt[14], lt[3], lt[5], x] + G[lt[3], lt[14], lt[3], lt[14], 
          x] - 2*G[lt[3], lt[14], lt[4], lt[4], x] - 
         2*G[lt[3], lt[14], lt[4], lt[5], x] - 2*G[lt[3], lt[14], lt[5], 
           lt[4], x] - 2*G[lt[3], lt[14], lt[5], lt[5], x] - 
         G[lt[3], lt[14], lt[13], lt[2], x] + G[lt[3], lt[14], lt[13], lt[4], 
          x] + G[lt[3], lt[14], lt[13], lt[5], x] - G[lt[3], lt[14], lt[13], 
          lt[14], x] + G[lt[3], lt[14], lt[14], lt[2], x] - 
         G[lt[3], lt[14], lt[14], lt[4], x] - G[lt[3], lt[14], lt[14], lt[5], 
          x] + G[lt[3], lt[14], lt[14], lt[14], x] - 
         4*G[lt[7], lt[1], lt[1], lt[4], x] - 4*G[lt[7], lt[1], lt[1], lt[5], 
           x] + 4*G[lt[7], lt[1], lt[4], lt[4], x] + 
         4*G[lt[7], lt[1], lt[4], lt[5], x] + 4*G[lt[7], lt[1], lt[5], lt[4], 
           x] + 4*G[lt[7], lt[1], lt[5], lt[5], x] + 
         2*G[lt[7], lt[1], lt[7], lt[4], x] + 2*G[lt[7], lt[1], lt[7], lt[5], 
           x] - 2*G[lt[7], lt[1], lt[8], lt[4], x] - 
         2*G[lt[7], lt[1], lt[8], lt[5], x] + 2*G[lt[7], lt[1], lt[9], lt[4], 
           x] + 2*G[lt[7], lt[1], lt[9], lt[5], x] - 
         2*G[lt[7], lt[1], lt[9], lt[7], x] - 2*G[lt[7], lt[1], lt[9], lt[8], 
           x] - 2*G[lt[7], lt[1], lt[10], lt[4], x] - 
         2*G[lt[7], lt[1], lt[10], lt[5], x] + 2*G[lt[7], lt[1], lt[10], 
           lt[7], x] + 2*G[lt[7], lt[1], lt[10], lt[8], x] + 
         4*G[lt[7], lt[4], lt[1], lt[4], x] + 4*G[lt[7], lt[4], lt[1], lt[5], 
           x] - 4*G[lt[7], lt[4], lt[4], lt[4], x] - 
         4*G[lt[7], lt[4], lt[4], lt[5], x] - 4*G[lt[7], lt[4], lt[5], lt[4], 
           x] - 4*G[lt[7], lt[4], lt[5], lt[5], x] + 
         4*G[lt[7], lt[5], lt[1], lt[4], x] + 4*G[lt[7], lt[5], lt[1], lt[5], 
           x] - 4*G[lt[7], lt[5], lt[4], lt[4], x] - 
         4*G[lt[7], lt[5], lt[4], lt[5], x] - 4*G[lt[7], lt[5], lt[5], lt[4], 
           x] - 4*G[lt[7], lt[5], lt[5], lt[5], x] + 
         2*G[lt[7], lt[7], lt[1], lt[4], x] + 2*G[lt[7], lt[7], lt[1], lt[5], 
           x] - 2*G[lt[7], lt[7], lt[4], lt[4], x] - 
         2*G[lt[7], lt[7], lt[4], lt[5], x] - 2*G[lt[7], lt[7], lt[5], lt[4], 
           x] - 2*G[lt[7], lt[7], lt[5], lt[5], x] - G[lt[7], lt[7], lt[7], 
          lt[4], x] - G[lt[7], lt[7], lt[7], lt[5], x] + 
         G[lt[7], lt[7], lt[7], lt[7], x] + G[lt[7], lt[7], lt[7], lt[8], 
          x] + G[lt[7], lt[7], lt[8], lt[4], x] + G[lt[7], lt[7], lt[8], 
          lt[5], x] + G[lt[7], lt[7], lt[8], lt[7], x] + 
         G[lt[7], lt[7], lt[8], lt[8], x] - G[lt[7], lt[7], lt[9], lt[4], 
          x] - G[lt[7], lt[7], lt[9], lt[5], x] + G[lt[7], lt[7], lt[9], 
          lt[7], x] + G[lt[7], lt[7], lt[9], lt[8], x] + 
         G[lt[7], lt[7], lt[10], lt[4], x] + G[lt[7], lt[7], lt[10], lt[5], 
          x] - G[lt[7], lt[7], lt[10], lt[7], x] - G[lt[7], lt[7], lt[10], 
          lt[8], x] - 2*G[lt[7], lt[8], lt[1], lt[4], x] - 
         2*G[lt[7], lt[8], lt[1], lt[5], x] + 2*G[lt[7], lt[8], lt[4], lt[4], 
           x] + 2*G[lt[7], lt[8], lt[4], lt[5], x] + 
         2*G[lt[7], lt[8], lt[5], lt[4], x] + 2*G[lt[7], lt[8], lt[5], lt[5], 
           x] - G[lt[7], lt[8], lt[7], lt[4], x] - G[lt[7], lt[8], lt[7], 
          lt[5], x] + G[lt[7], lt[8], lt[7], lt[7], x] + 
         G[lt[7], lt[8], lt[7], lt[8], x] + G[lt[7], lt[8], lt[8], lt[4], 
          x] + G[lt[7], lt[8], lt[8], lt[5], x] + G[lt[7], lt[8], lt[8], 
          lt[7], x] + G[lt[7], lt[8], lt[8], lt[8], x] - 
         G[lt[7], lt[8], lt[9], lt[4], x] - G[lt[7], lt[8], lt[9], lt[5], 
          x] + G[lt[7], lt[8], lt[9], lt[7], x] + G[lt[7], lt[8], lt[9], 
          lt[8], x] + G[lt[7], lt[8], lt[10], lt[4], x] + 
         G[lt[7], lt[8], lt[10], lt[5], x] - G[lt[7], lt[8], lt[10], lt[7], 
          x] - G[lt[7], lt[8], lt[10], lt[8], x] + 
         2*G[lt[7], lt[9], lt[1], lt[4], x] + 2*G[lt[7], lt[9], lt[1], lt[5], 
           x] - 2*G[lt[7], lt[9], lt[4], lt[4], x] - 
         2*G[lt[7], lt[9], lt[4], lt[5], x] - 2*G[lt[7], lt[9], lt[5], lt[4], 
           x] - 2*G[lt[7], lt[9], lt[5], lt[5], x] - G[lt[7], lt[9], lt[7], 
          lt[4], x] - G[lt[7], lt[9], lt[7], lt[5], x] + 
         G[lt[7], lt[9], lt[7], lt[7], x] + G[lt[7], lt[9], lt[7], lt[8], 
          x] + G[lt[7], lt[9], lt[8], lt[4], x] + G[lt[7], lt[9], lt[8], 
          lt[5], x] + G[lt[7], lt[9], lt[8], lt[7], x] + 
         G[lt[7], lt[9], lt[8], lt[8], x] - G[lt[7], lt[9], lt[9], lt[4], 
          x] - G[lt[7], lt[9], lt[9], lt[5], x] + G[lt[7], lt[9], lt[9], 
          lt[7], x] + G[lt[7], lt[9], lt[9], lt[8], x] + 
         G[lt[7], lt[9], lt[10], lt[4], x] + G[lt[7], lt[9], lt[10], lt[5], 
          x] - G[lt[7], lt[9], lt[10], lt[7], x] - G[lt[7], lt[9], lt[10], 
          lt[8], x] - 2*G[lt[7], lt[10], lt[1], lt[4], x] - 
         2*G[lt[7], lt[10], lt[1], lt[5], x] + 2*G[lt[7], lt[10], lt[4], 
           lt[4], x] + 2*G[lt[7], lt[10], lt[4], lt[5], x] + 
         2*G[lt[7], lt[10], lt[5], lt[4], x] + 2*G[lt[7], lt[10], lt[5], 
           lt[5], x] - G[lt[7], lt[10], lt[7], lt[4], x] - 
         G[lt[7], lt[10], lt[7], lt[5], x] - G[lt[7], lt[10], lt[7], lt[7], 
          x] - G[lt[7], lt[10], lt[7], lt[8], x] + G[lt[7], lt[10], lt[8], 
          lt[4], x] + G[lt[7], lt[10], lt[8], lt[5], x] - 
         G[lt[7], lt[10], lt[8], lt[7], x] - G[lt[7], lt[10], lt[8], lt[8], 
          x] - G[lt[7], lt[10], lt[9], lt[4], x] - G[lt[7], lt[10], lt[9], 
          lt[5], x] + G[lt[7], lt[10], lt[9], lt[7], x] + 
         G[lt[7], lt[10], lt[9], lt[8], x] + G[lt[7], lt[10], lt[10], lt[4], 
          x] + G[lt[7], lt[10], lt[10], lt[5], x] - G[lt[7], lt[10], lt[10], 
          lt[7], x] - G[lt[7], lt[10], lt[10], lt[8], x] - 
         4*G[lt[8], lt[1], lt[1], lt[4], x] - 4*G[lt[8], lt[1], lt[1], lt[5], 
           x] + 4*G[lt[8], lt[1], lt[4], lt[4], x] + 
         4*G[lt[8], lt[1], lt[4], lt[5], x] + 4*G[lt[8], lt[1], lt[5], lt[4], 
           x] + 4*G[lt[8], lt[1], lt[5], lt[5], x] - 
         2*G[lt[8], lt[1], lt[7], lt[4], x] - 2*G[lt[8], lt[1], lt[7], lt[5], 
           x] + 2*G[lt[8], lt[1], lt[8], lt[4], x] + 
         2*G[lt[8], lt[1], lt[8], lt[5], x] - 2*G[lt[8], lt[1], lt[9], lt[4], 
           x] - 2*G[lt[8], lt[1], lt[9], lt[5], x] + 
         2*G[lt[8], lt[1], lt[9], lt[7], x] + 2*G[lt[8], lt[1], lt[9], lt[8], 
           x] + 2*G[lt[8], lt[1], lt[10], lt[4], x] + 
         2*G[lt[8], lt[1], lt[10], lt[5], x] - 2*G[lt[8], lt[1], lt[10], 
           lt[7], x] - 2*G[lt[8], lt[1], lt[10], lt[8], x] + 
         4*G[lt[8], lt[4], lt[1], lt[4], x] + 4*G[lt[8], lt[4], lt[1], lt[5], 
           x] - 4*G[lt[8], lt[4], lt[4], lt[4], x] - 
         4*G[lt[8], lt[4], lt[4], lt[5], x] - 4*G[lt[8], lt[4], lt[5], lt[4], 
           x] - 4*G[lt[8], lt[4], lt[5], lt[5], x] + 
         4*G[lt[8], lt[5], lt[1], lt[4], x] + 4*G[lt[8], lt[5], lt[1], lt[5], 
           x] - 4*G[lt[8], lt[5], lt[4], lt[4], x] - 
         4*G[lt[8], lt[5], lt[4], lt[5], x] - 4*G[lt[8], lt[5], lt[5], lt[4], 
           x] - 4*G[lt[8], lt[5], lt[5], lt[5], x] - 
         2*G[lt[8], lt[7], lt[1], lt[4], x] - 2*G[lt[8], lt[7], lt[1], lt[5], 
           x] + 2*G[lt[8], lt[7], lt[4], lt[4], x] + 
         2*G[lt[8], lt[7], lt[4], lt[5], x] + 2*G[lt[8], lt[7], lt[5], lt[4], 
           x] + 2*G[lt[8], lt[7], lt[5], lt[5], x] + G[lt[8], lt[7], lt[7], 
          lt[4], x] + G[lt[8], lt[7], lt[7], lt[5], x] + 
         G[lt[8], lt[7], lt[7], lt[7], x] + G[lt[8], lt[7], lt[7], lt[8], 
          x] - G[lt[8], lt[7], lt[8], lt[4], x] - G[lt[8], lt[7], lt[8], 
          lt[5], x] + G[lt[8], lt[7], lt[8], lt[7], x] + 
         G[lt[8], lt[7], lt[8], lt[8], x] + G[lt[8], lt[7], lt[9], lt[4], 
          x] + G[lt[8], lt[7], lt[9], lt[5], x] - G[lt[8], lt[7], lt[9], 
          lt[7], x] - G[lt[8], lt[7], lt[9], lt[8], x] - 
         G[lt[8], lt[7], lt[10], lt[4], x] - G[lt[8], lt[7], lt[10], lt[5], 
          x] + G[lt[8], lt[7], lt[10], lt[7], x] + G[lt[8], lt[7], lt[10], 
          lt[8], x] + 2*G[lt[8], lt[8], lt[1], lt[4], x] + 
         2*G[lt[8], lt[8], lt[1], lt[5], x] - 2*G[lt[8], lt[8], lt[4], lt[4], 
           x] - 2*G[lt[8], lt[8], lt[4], lt[5], x] - 
         2*G[lt[8], lt[8], lt[5], lt[4], x] - 2*G[lt[8], lt[8], lt[5], lt[5], 
           x] + G[lt[8], lt[8], lt[7], lt[4], x] + G[lt[8], lt[8], lt[7], 
          lt[5], x] + G[lt[8], lt[8], lt[7], lt[7], x] + 
         G[lt[8], lt[8], lt[7], lt[8], x] - G[lt[8], lt[8], lt[8], lt[4], 
          x] - G[lt[8], lt[8], lt[8], lt[5], x] + G[lt[8], lt[8], lt[8], 
          lt[7], x] + G[lt[8], lt[8], lt[8], lt[8], x] + 
         G[lt[8], lt[8], lt[9], lt[4], x] + G[lt[8], lt[8], lt[9], lt[5], 
          x] - G[lt[8], lt[8], lt[9], lt[7], x] - G[lt[8], lt[8], lt[9], 
          lt[8], x] - G[lt[8], lt[8], lt[10], lt[4], x] - 
         G[lt[8], lt[8], lt[10], lt[5], x] + G[lt[8], lt[8], lt[10], lt[7], 
          x] + G[lt[8], lt[8], lt[10], lt[8], x] - 
         2*G[lt[8], lt[9], lt[1], lt[4], x] - 2*G[lt[8], lt[9], lt[1], lt[5], 
           x] + 2*G[lt[8], lt[9], lt[4], lt[4], x] + 
         2*G[lt[8], lt[9], lt[4], lt[5], x] + 2*G[lt[8], lt[9], lt[5], lt[4], 
           x] + 2*G[lt[8], lt[9], lt[5], lt[5], x] + G[lt[8], lt[9], lt[7], 
          lt[4], x] + G[lt[8], lt[9], lt[7], lt[5], x] - 
         G[lt[8], lt[9], lt[7], lt[7], x] - G[lt[8], lt[9], lt[7], lt[8], 
          x] - G[lt[8], lt[9], lt[8], lt[4], x] - G[lt[8], lt[9], lt[8], 
          lt[5], x] - G[lt[8], lt[9], lt[8], lt[7], x] - 
         G[lt[8], lt[9], lt[8], lt[8], x] + G[lt[8], lt[9], lt[9], lt[4], 
          x] + G[lt[8], lt[9], lt[9], lt[5], x] - G[lt[8], lt[9], lt[9], 
          lt[7], x] - G[lt[8], lt[9], lt[9], lt[8], x] - 
         G[lt[8], lt[9], lt[10], lt[4], x] - G[lt[8], lt[9], lt[10], lt[5], 
          x] + G[lt[8], lt[9], lt[10], lt[7], x] + G[lt[8], lt[9], lt[10], 
          lt[8], x] + 2*G[lt[8], lt[10], lt[1], lt[4], x] + 
         2*G[lt[8], lt[10], lt[1], lt[5], x] - 2*G[lt[8], lt[10], lt[4], 
           lt[4], x] - 2*G[lt[8], lt[10], lt[4], lt[5], x] - 
         2*G[lt[8], lt[10], lt[5], lt[4], x] - 2*G[lt[8], lt[10], lt[5], 
           lt[5], x] + G[lt[8], lt[10], lt[7], lt[4], x] + 
         G[lt[8], lt[10], lt[7], lt[5], x] + G[lt[8], lt[10], lt[7], lt[7], 
          x] + G[lt[8], lt[10], lt[7], lt[8], x] - G[lt[8], lt[10], lt[8], 
          lt[4], x] - G[lt[8], lt[10], lt[8], lt[5], x] + 
         G[lt[8], lt[10], lt[8], lt[7], x] + G[lt[8], lt[10], lt[8], lt[8], 
          x] + G[lt[8], lt[10], lt[9], lt[4], x] + G[lt[8], lt[10], lt[9], 
          lt[5], x] - G[lt[8], lt[10], lt[9], lt[7], x] - 
         G[lt[8], lt[10], lt[9], lt[8], x] - G[lt[8], lt[10], lt[10], lt[4], 
          x] - G[lt[8], lt[10], lt[10], lt[5], x] + G[lt[8], lt[10], lt[10], 
          lt[7], x] + G[lt[8], lt[10], lt[10], lt[8], x] + 
         4*G[lt[9], lt[1], lt[1], lt[4], x] + 4*G[lt[9], lt[1], lt[1], lt[5], 
           x] - 4*G[lt[9], lt[1], lt[4], lt[4], x] - 
         4*G[lt[9], lt[1], lt[4], lt[5], x] - 4*G[lt[9], lt[1], lt[5], lt[4], 
           x] - 4*G[lt[9], lt[1], lt[5], lt[5], x] - 
         2*G[lt[9], lt[1], lt[7], lt[4], x] - 2*G[lt[9], lt[1], lt[7], lt[5], 
           x] + 2*G[lt[9], lt[1], lt[8], lt[4], x] + 
         2*G[lt[9], lt[1], lt[8], lt[5], x] - 2*G[lt[9], lt[1], lt[9], lt[4], 
           x] - 2*G[lt[9], lt[1], lt[9], lt[5], x] + 
         2*G[lt[9], lt[1], lt[9], lt[7], x] + 2*G[lt[9], lt[1], lt[9], lt[8], 
           x] + 2*G[lt[9], lt[1], lt[10], lt[4], x] + 
         2*G[lt[9], lt[1], lt[10], lt[5], x] - 2*G[lt[9], lt[1], lt[10], 
           lt[7], x] - 2*G[lt[9], lt[1], lt[10], lt[8], x] - 
         4*G[lt[9], lt[4], lt[1], lt[4], x] - 4*G[lt[9], lt[4], lt[1], lt[5], 
           x] + 4*G[lt[9], lt[4], lt[4], lt[4], x] + 
         4*G[lt[9], lt[4], lt[4], lt[5], x] + 4*G[lt[9], lt[4], lt[5], lt[4], 
           x] + 4*G[lt[9], lt[4], lt[5], lt[5], x] - 
         4*G[lt[9], lt[5], lt[1], lt[4], x] - 4*G[lt[9], lt[5], lt[1], lt[5], 
           x] + 4*G[lt[9], lt[5], lt[4], lt[4], x] + 
         4*G[lt[9], lt[5], lt[4], lt[5], x] + 4*G[lt[9], lt[5], lt[5], lt[4], 
           x] + 4*G[lt[9], lt[5], lt[5], lt[5], x] - 
         2*G[lt[9], lt[7], lt[1], lt[4], x] - 2*G[lt[9], lt[7], lt[1], lt[5], 
           x] + 2*G[lt[9], lt[7], lt[4], lt[4], x] + 
         2*G[lt[9], lt[7], lt[4], lt[5], x] + 2*G[lt[9], lt[7], lt[5], lt[4], 
           x] + 2*G[lt[9], lt[7], lt[5], lt[5], x] + G[lt[9], lt[7], lt[7], 
          lt[4], x] + G[lt[9], lt[7], lt[7], lt[5], x] - 
         G[lt[9], lt[7], lt[7], lt[7], x] - G[lt[9], lt[7], lt[7], lt[8], 
          x] - G[lt[9], lt[7], lt[8], lt[4], x] - G[lt[9], lt[7], lt[8], 
          lt[5], x] - G[lt[9], lt[7], lt[8], lt[7], x] - 
         G[lt[9], lt[7], lt[8], lt[8], x] + G[lt[9], lt[7], lt[9], lt[4], 
          x] + G[lt[9], lt[7], lt[9], lt[5], x] - G[lt[9], lt[7], lt[9], 
          lt[7], x] - G[lt[9], lt[7], lt[9], lt[8], x] - 
         G[lt[9], lt[7], lt[10], lt[4], x] - G[lt[9], lt[7], lt[10], lt[5], 
          x] + G[lt[9], lt[7], lt[10], lt[7], x] + G[lt[9], lt[7], lt[10], 
          lt[8], x] + 2*G[lt[9], lt[8], lt[1], lt[4], x] + 
         2*G[lt[9], lt[8], lt[1], lt[5], x] - 2*G[lt[9], lt[8], lt[4], lt[4], 
           x] - 2*G[lt[9], lt[8], lt[4], lt[5], x] - 
         2*G[lt[9], lt[8], lt[5], lt[4], x] - 2*G[lt[9], lt[8], lt[5], lt[5], 
           x] + G[lt[9], lt[8], lt[7], lt[4], x] + G[lt[9], lt[8], lt[7], 
          lt[5], x] - G[lt[9], lt[8], lt[7], lt[7], x] - 
         G[lt[9], lt[8], lt[7], lt[8], x] - G[lt[9], lt[8], lt[8], lt[4], 
          x] - G[lt[9], lt[8], lt[8], lt[5], x] - G[lt[9], lt[8], lt[8], 
          lt[7], x] - G[lt[9], lt[8], lt[8], lt[8], x] + 
         G[lt[9], lt[8], lt[9], lt[4], x] + G[lt[9], lt[8], lt[9], lt[5], 
          x] - G[lt[9], lt[8], lt[9], lt[7], x] - G[lt[9], lt[8], lt[9], 
          lt[8], x] - G[lt[9], lt[8], lt[10], lt[4], x] - 
         G[lt[9], lt[8], lt[10], lt[5], x] + G[lt[9], lt[8], lt[10], lt[7], 
          x] + G[lt[9], lt[8], lt[10], lt[8], x] - 
         2*G[lt[9], lt[9], lt[1], lt[4], x] - 2*G[lt[9], lt[9], lt[1], lt[5], 
           x] + 2*G[lt[9], lt[9], lt[4], lt[4], x] + 
         2*G[lt[9], lt[9], lt[4], lt[5], x] + 2*G[lt[9], lt[9], lt[5], lt[4], 
           x] + 2*G[lt[9], lt[9], lt[5], lt[5], x] + G[lt[9], lt[9], lt[7], 
          lt[4], x] + G[lt[9], lt[9], lt[7], lt[5], x] - 
         G[lt[9], lt[9], lt[7], lt[7], x] - G[lt[9], lt[9], lt[7], lt[8], 
          x] - G[lt[9], lt[9], lt[8], lt[4], x] - G[lt[9], lt[9], lt[8], 
          lt[5], x] - G[lt[9], lt[9], lt[8], lt[7], x] - 
         G[lt[9], lt[9], lt[8], lt[8], x] + G[lt[9], lt[9], lt[9], lt[4], 
          x] + G[lt[9], lt[9], lt[9], lt[5], x] - G[lt[9], lt[9], lt[9], 
          lt[7], x] - G[lt[9], lt[9], lt[9], lt[8], x] - 
         G[lt[9], lt[9], lt[10], lt[4], x] - G[lt[9], lt[9], lt[10], lt[5], 
          x] + G[lt[9], lt[9], lt[10], lt[7], x] + G[lt[9], lt[9], lt[10], 
          lt[8], x] + 2*G[lt[9], lt[10], lt[1], lt[4], x] + 
         2*G[lt[9], lt[10], lt[1], lt[5], x] - 2*G[lt[9], lt[10], lt[4], 
           lt[4], x] - 2*G[lt[9], lt[10], lt[4], lt[5], x] - 
         2*G[lt[9], lt[10], lt[5], lt[4], x] - 2*G[lt[9], lt[10], lt[5], 
           lt[5], x] + G[lt[9], lt[10], lt[7], lt[4], x] + 
         G[lt[9], lt[10], lt[7], lt[5], x] + G[lt[9], lt[10], lt[7], lt[7], 
          x] + G[lt[9], lt[10], lt[7], lt[8], x] - G[lt[9], lt[10], lt[8], 
          lt[4], x] - G[lt[9], lt[10], lt[8], lt[5], x] + 
         G[lt[9], lt[10], lt[8], lt[7], x] + G[lt[9], lt[10], lt[8], lt[8], 
          x] + G[lt[9], lt[10], lt[9], lt[4], x] + G[lt[9], lt[10], lt[9], 
          lt[5], x] - G[lt[9], lt[10], lt[9], lt[7], x] - 
         G[lt[9], lt[10], lt[9], lt[8], x] - G[lt[9], lt[10], lt[10], lt[4], 
          x] - G[lt[9], lt[10], lt[10], lt[5], x] + G[lt[9], lt[10], lt[10], 
          lt[7], x] + G[lt[9], lt[10], lt[10], lt[8], x] + 
         4*G[lt[10], lt[1], lt[1], lt[4], x] + 4*G[lt[10], lt[1], lt[1], 
           lt[5], x] - 4*G[lt[10], lt[1], lt[4], lt[4], x] - 
         4*G[lt[10], lt[1], lt[4], lt[5], x] - 4*G[lt[10], lt[1], lt[5], 
           lt[4], x] - 4*G[lt[10], lt[1], lt[5], lt[5], x] + 
         2*G[lt[10], lt[1], lt[7], lt[4], x] + 2*G[lt[10], lt[1], lt[7], 
           lt[5], x] - 2*G[lt[10], lt[1], lt[8], lt[4], x] - 
         2*G[lt[10], lt[1], lt[8], lt[5], x] + 2*G[lt[10], lt[1], lt[9], 
           lt[4], x] + 2*G[lt[10], lt[1], lt[9], lt[5], x] - 
         2*G[lt[10], lt[1], lt[9], lt[7], x] - 2*G[lt[10], lt[1], lt[9], 
           lt[8], x] - 2*G[lt[10], lt[1], lt[10], lt[4], x] - 
         2*G[lt[10], lt[1], lt[10], lt[5], x] + 
         2*G[lt[10], lt[1], lt[10], lt[7], x] + 
         2*G[lt[10], lt[1], lt[10], lt[8], x] - 
         4*G[lt[10], lt[4], lt[1], lt[4], x] - 4*G[lt[10], lt[4], lt[1], 
           lt[5], x] + 4*G[lt[10], lt[4], lt[4], lt[4], x] + 
         4*G[lt[10], lt[4], lt[4], lt[5], x] + 4*G[lt[10], lt[4], lt[5], 
           lt[4], x] + 4*G[lt[10], lt[4], lt[5], lt[5], x] - 
         4*G[lt[10], lt[5], lt[1], lt[4], x] - 4*G[lt[10], lt[5], lt[1], 
           lt[5], x] + 4*G[lt[10], lt[5], lt[4], lt[4], x] + 
         4*G[lt[10], lt[5], lt[4], lt[5], x] + 4*G[lt[10], lt[5], lt[5], 
           lt[4], x] + 4*G[lt[10], lt[5], lt[5], lt[5], x] + 
         2*G[lt[10], lt[7], lt[1], lt[4], x] + 2*G[lt[10], lt[7], lt[1], 
           lt[5], x] - 2*G[lt[10], lt[7], lt[4], lt[4], x] - 
         2*G[lt[10], lt[7], lt[4], lt[5], x] - 2*G[lt[10], lt[7], lt[5], 
           lt[4], x] - 2*G[lt[10], lt[7], lt[5], lt[5], x] - 
         G[lt[10], lt[7], lt[7], lt[4], x] - G[lt[10], lt[7], lt[7], lt[5], 
          x] - G[lt[10], lt[7], lt[7], lt[7], x] - G[lt[10], lt[7], lt[7], 
          lt[8], x] + G[lt[10], lt[7], lt[8], lt[4], x] + 
         G[lt[10], lt[7], lt[8], lt[5], x] - G[lt[10], lt[7], lt[8], lt[7], 
          x] - G[lt[10], lt[7], lt[8], lt[8], x] - G[lt[10], lt[7], lt[9], 
          lt[4], x] - G[lt[10], lt[7], lt[9], lt[5], x] + 
         G[lt[10], lt[7], lt[9], lt[7], x] + G[lt[10], lt[7], lt[9], lt[8], 
          x] + G[lt[10], lt[7], lt[10], lt[4], x] + G[lt[10], lt[7], lt[10], 
          lt[5], x] - G[lt[10], lt[7], lt[10], lt[7], x] - 
         G[lt[10], lt[7], lt[10], lt[8], x] - 2*G[lt[10], lt[8], lt[1], 
           lt[4], x] - 2*G[lt[10], lt[8], lt[1], lt[5], x] + 
         2*G[lt[10], lt[8], lt[4], lt[4], x] + 2*G[lt[10], lt[8], lt[4], 
           lt[5], x] + 2*G[lt[10], lt[8], lt[5], lt[4], x] + 
         2*G[lt[10], lt[8], lt[5], lt[5], x] - G[lt[10], lt[8], lt[7], lt[4], 
          x] - G[lt[10], lt[8], lt[7], lt[5], x] - G[lt[10], lt[8], lt[7], 
          lt[7], x] - G[lt[10], lt[8], lt[7], lt[8], x] + 
         G[lt[10], lt[8], lt[8], lt[4], x] + G[lt[10], lt[8], lt[8], lt[5], 
          x] - G[lt[10], lt[8], lt[8], lt[7], x] - G[lt[10], lt[8], lt[8], 
          lt[8], x] - G[lt[10], lt[8], lt[9], lt[4], x] - 
         G[lt[10], lt[8], lt[9], lt[5], x] + G[lt[10], lt[8], lt[9], lt[7], 
          x] + G[lt[10], lt[8], lt[9], lt[8], x] + G[lt[10], lt[8], lt[10], 
          lt[4], x] + G[lt[10], lt[8], lt[10], lt[5], x] - 
         G[lt[10], lt[8], lt[10], lt[7], x] - G[lt[10], lt[8], lt[10], lt[8], 
          x] + 2*G[lt[10], lt[9], lt[1], lt[4], x] + 
         2*G[lt[10], lt[9], lt[1], lt[5], x] - 2*G[lt[10], lt[9], lt[4], 
           lt[4], x] - 2*G[lt[10], lt[9], lt[4], lt[5], x] - 
         2*G[lt[10], lt[9], lt[5], lt[4], x] - 2*G[lt[10], lt[9], lt[5], 
           lt[5], x] - G[lt[10], lt[9], lt[7], lt[4], x] - 
         G[lt[10], lt[9], lt[7], lt[5], x] + G[lt[10], lt[9], lt[7], lt[7], 
          x] + G[lt[10], lt[9], lt[7], lt[8], x] + G[lt[10], lt[9], lt[8], 
          lt[4], x] + G[lt[10], lt[9], lt[8], lt[5], x] + 
         G[lt[10], lt[9], lt[8], lt[7], x] + G[lt[10], lt[9], lt[8], lt[8], 
          x] - G[lt[10], lt[9], lt[9], lt[4], x] - G[lt[10], lt[9], lt[9], 
          lt[5], x] + G[lt[10], lt[9], lt[9], lt[7], x] + 
         G[lt[10], lt[9], lt[9], lt[8], x] + G[lt[10], lt[9], lt[10], lt[4], 
          x] + G[lt[10], lt[9], lt[10], lt[5], x] - G[lt[10], lt[9], lt[10], 
          lt[7], x] - G[lt[10], lt[9], lt[10], lt[8], x] - 
         2*G[lt[10], lt[10], lt[1], lt[4], x] - 
         2*G[lt[10], lt[10], lt[1], lt[5], x] + 
         2*G[lt[10], lt[10], lt[4], lt[4], x] + 
         2*G[lt[10], lt[10], lt[4], lt[5], x] + 
         2*G[lt[10], lt[10], lt[5], lt[4], x] + 
         2*G[lt[10], lt[10], lt[5], lt[5], x] - G[lt[10], lt[10], lt[7], 
          lt[4], x] - G[lt[10], lt[10], lt[7], lt[5], x] - 
         G[lt[10], lt[10], lt[7], lt[7], x] - G[lt[10], lt[10], lt[7], lt[8], 
          x] + G[lt[10], lt[10], lt[8], lt[4], x] + G[lt[10], lt[10], lt[8], 
          lt[5], x] - G[lt[10], lt[10], lt[8], lt[7], x] - 
         G[lt[10], lt[10], lt[8], lt[8], x] - G[lt[10], lt[10], lt[9], lt[4], 
          x] - G[lt[10], lt[10], lt[9], lt[5], x] + G[lt[10], lt[10], lt[9], 
          lt[7], x] + G[lt[10], lt[10], lt[9], lt[8], x] + 
         G[lt[10], lt[10], lt[10], lt[4], x] + G[lt[10], lt[10], lt[10], 
          lt[5], x] - G[lt[10], lt[10], lt[10], lt[7], x] - 
         G[lt[10], lt[10], lt[10], lt[8], x] + 2*G[lt[12], lt[2], lt[2], 
           lt[2], x] + 2*G[lt[12], lt[2], lt[2], lt[14], x] + 
         2*G[lt[12], lt[2], lt[14], lt[2], x] + 
         2*G[lt[12], lt[2], lt[14], lt[14], x] - 
         2*G[lt[12], lt[7], lt[7], lt[7], x] - 2*G[lt[12], lt[7], lt[7], 
           lt[8], x] - 2*G[lt[12], lt[7], lt[8], lt[7], x] - 
         2*G[lt[12], lt[7], lt[8], lt[8], x] - 2*G[lt[12], lt[8], lt[7], 
           lt[7], x] - 2*G[lt[12], lt[8], lt[7], lt[8], x] - 
         2*G[lt[12], lt[8], lt[8], lt[7], x] - 2*G[lt[12], lt[8], lt[8], 
           lt[8], x] + 2*G[lt[12], lt[14], lt[2], lt[2], x] + 
         2*G[lt[12], lt[14], lt[2], lt[14], x] + 
         2*G[lt[12], lt[14], lt[14], lt[2], x] + 
         2*G[lt[12], lt[14], lt[14], lt[14], x] - 
         4*G[lt[13], lt[1], lt[1], lt[4], x] - 4*G[lt[13], lt[1], lt[1], 
           lt[5], x] + 2*G[lt[13], lt[1], lt[2], lt[4], x] + 
         2*G[lt[13], lt[1], lt[2], lt[5], x] + 2*G[lt[13], lt[1], lt[3], 
           lt[2], x] - 2*G[lt[13], lt[1], lt[3], lt[4], x] - 
         2*G[lt[13], lt[1], lt[3], lt[5], x] + 2*G[lt[13], lt[1], lt[3], 
           lt[14], x] + 4*G[lt[13], lt[1], lt[4], lt[4], x] + 
         4*G[lt[13], lt[1], lt[4], lt[5], x] + 4*G[lt[13], lt[1], lt[5], 
           lt[4], x] + 4*G[lt[13], lt[1], lt[5], lt[5], x] - 
         2*G[lt[13], lt[1], lt[13], lt[2], x] + 
         2*G[lt[13], lt[1], lt[13], lt[4], x] + 
         2*G[lt[13], lt[1], lt[13], lt[5], x] - 
         2*G[lt[13], lt[1], lt[13], lt[14], x] - 
         2*G[lt[13], lt[1], lt[14], lt[4], x] - 
         2*G[lt[13], lt[1], lt[14], lt[5], x] + 
         2*G[lt[13], lt[2], lt[1], lt[4], x] + 2*G[lt[13], lt[2], lt[1], 
           lt[5], x] + G[lt[13], lt[2], lt[2], lt[2], x] - 
         G[lt[13], lt[2], lt[2], lt[4], x] - G[lt[13], lt[2], lt[2], lt[5], 
          x] + G[lt[13], lt[2], lt[2], lt[14], x] - G[lt[13], lt[2], lt[3], 
          lt[2], x] + G[lt[13], lt[2], lt[3], lt[4], x] + 
         G[lt[13], lt[2], lt[3], lt[5], x] - G[lt[13], lt[2], lt[3], lt[14], 
          x] - 2*G[lt[13], lt[2], lt[4], lt[4], x] - 
         2*G[lt[13], lt[2], lt[4], lt[5], x] - 2*G[lt[13], lt[2], lt[5], 
           lt[4], x] - 2*G[lt[13], lt[2], lt[5], lt[5], x] + 
         G[lt[13], lt[2], lt[13], lt[2], x] - G[lt[13], lt[2], lt[13], lt[4], 
          x] - G[lt[13], lt[2], lt[13], lt[5], x] + G[lt[13], lt[2], lt[13], 
          lt[14], x] + G[lt[13], lt[2], lt[14], lt[2], x] + 
         G[lt[13], lt[2], lt[14], lt[4], x] + G[lt[13], lt[2], lt[14], lt[5], 
          x] + G[lt[13], lt[2], lt[14], lt[14], x] - 
         2*G[lt[13], lt[3], lt[1], lt[4], x] - 2*G[lt[13], lt[3], lt[1], 
           lt[5], x] - G[lt[13], lt[3], lt[2], lt[2], x] - 
         G[lt[13], lt[3], lt[2], lt[4], x] - G[lt[13], lt[3], lt[2], lt[5], 
          x] - G[lt[13], lt[3], lt[2], lt[14], x] - G[lt[13], lt[3], lt[3], 
          lt[2], x] + G[lt[13], lt[3], lt[3], lt[4], x] + 
         G[lt[13], lt[3], lt[3], lt[5], x] - G[lt[13], lt[3], lt[3], lt[14], 
          x] + 2*G[lt[13], lt[3], lt[4], lt[4], x] + 
         2*G[lt[13], lt[3], lt[4], lt[5], x] + 2*G[lt[13], lt[3], lt[5], 
           lt[4], x] + 2*G[lt[13], lt[3], lt[5], lt[5], x] + 
         G[lt[13], lt[3], lt[13], lt[2], x] - G[lt[13], lt[3], lt[13], lt[4], 
          x] - G[lt[13], lt[3], lt[13], lt[5], x] + G[lt[13], lt[3], lt[13], 
          lt[14], x] - G[lt[13], lt[3], lt[14], lt[2], x] + 
         G[lt[13], lt[3], lt[14], lt[4], x] + G[lt[13], lt[3], lt[14], lt[5], 
          x] - G[lt[13], lt[3], lt[14], lt[14], x] + 
         4*G[lt[13], lt[4], lt[1], lt[4], x] + 4*G[lt[13], lt[4], lt[1], 
           lt[5], x] - 4*G[lt[13], lt[4], lt[4], lt[4], x] - 
         4*G[lt[13], lt[4], lt[4], lt[5], x] - 4*G[lt[13], lt[4], lt[5], 
           lt[4], x] - 4*G[lt[13], lt[4], lt[5], lt[5], x] + 
         4*G[lt[13], lt[5], lt[1], lt[4], x] + 4*G[lt[13], lt[5], lt[1], 
           lt[5], x] - 4*G[lt[13], lt[5], lt[4], lt[4], x] - 
         4*G[lt[13], lt[5], lt[4], lt[5], x] - 4*G[lt[13], lt[5], lt[5], 
           lt[4], x] - 4*G[lt[13], lt[5], lt[5], lt[5], x] + 
         2*G[lt[13], lt[13], lt[1], lt[4], x] + 
         2*G[lt[13], lt[13], lt[1], lt[5], x] + G[lt[13], lt[13], lt[2], 
          lt[2], x] - G[lt[13], lt[13], lt[2], lt[4], x] - 
         G[lt[13], lt[13], lt[2], lt[5], x] + G[lt[13], lt[13], lt[2], 
          lt[14], x] - G[lt[13], lt[13], lt[3], lt[2], x] + 
         G[lt[13], lt[13], lt[3], lt[4], x] + G[lt[13], lt[13], lt[3], lt[5], 
          x] - G[lt[13], lt[13], lt[3], lt[14], x] - 
         2*G[lt[13], lt[13], lt[4], lt[4], x] - 
         2*G[lt[13], lt[13], lt[4], lt[5], x] - 
         2*G[lt[13], lt[13], lt[5], lt[4], x] - 
         2*G[lt[13], lt[13], lt[5], lt[5], x] + G[lt[13], lt[13], lt[13], 
          lt[2], x] - G[lt[13], lt[13], lt[13], lt[4], x] - 
         G[lt[13], lt[13], lt[13], lt[5], x] + G[lt[13], lt[13], lt[13], 
          lt[14], x] + G[lt[13], lt[13], lt[14], lt[2], x] + 
         G[lt[13], lt[13], lt[14], lt[4], x] + G[lt[13], lt[13], lt[14], 
          lt[5], x] + G[lt[13], lt[13], lt[14], lt[14], x] - 
         2*G[lt[13], lt[14], lt[1], lt[4], x] - 
         2*G[lt[13], lt[14], lt[1], lt[5], x] + G[lt[13], lt[14], lt[2], 
          lt[2], x] - G[lt[13], lt[14], lt[2], lt[4], x] - 
         G[lt[13], lt[14], lt[2], lt[5], x] + G[lt[13], lt[14], lt[2], 
          lt[14], x] - G[lt[13], lt[14], lt[3], lt[2], x] + 
         G[lt[13], lt[14], lt[3], lt[4], x] + G[lt[13], lt[14], lt[3], lt[5], 
          x] - G[lt[13], lt[14], lt[3], lt[14], x] + 
         2*G[lt[13], lt[14], lt[4], lt[4], x] + 
         2*G[lt[13], lt[14], lt[4], lt[5], x] + 
         2*G[lt[13], lt[14], lt[5], lt[4], x] + 
         2*G[lt[13], lt[14], lt[5], lt[5], x] + G[lt[13], lt[14], lt[13], 
          lt[2], x] - G[lt[13], lt[14], lt[13], lt[4], x] - 
         G[lt[13], lt[14], lt[13], lt[5], x] + G[lt[13], lt[14], lt[13], 
          lt[14], x] + G[lt[13], lt[14], lt[14], lt[2], x] + 
         G[lt[13], lt[14], lt[14], lt[4], x] + G[lt[13], lt[14], lt[14], 
          lt[5], x] + G[lt[13], lt[14], lt[14], lt[14], x] + 
         4*G[lt[14], lt[1], lt[1], lt[4], x] + 4*G[lt[14], lt[1], lt[1], 
           lt[5], x] + 2*G[lt[14], lt[1], lt[2], lt[4], x] + 
         2*G[lt[14], lt[1], lt[2], lt[5], x] + 2*G[lt[14], lt[1], lt[3], 
           lt[2], x] - 2*G[lt[14], lt[1], lt[3], lt[4], x] - 
         2*G[lt[14], lt[1], lt[3], lt[5], x] + 2*G[lt[14], lt[1], lt[3], 
           lt[14], x] - 4*G[lt[14], lt[1], lt[4], lt[4], x] - 
         4*G[lt[14], lt[1], lt[4], lt[5], x] - 4*G[lt[14], lt[1], lt[5], 
           lt[4], x] - 4*G[lt[14], lt[1], lt[5], lt[5], x] - 
         2*G[lt[14], lt[1], lt[13], lt[2], x] + 
         2*G[lt[14], lt[1], lt[13], lt[4], x] + 
         2*G[lt[14], lt[1], lt[13], lt[5], x] - 
         2*G[lt[14], lt[1], lt[13], lt[14], x] - 
         2*G[lt[14], lt[1], lt[14], lt[4], x] - 
         2*G[lt[14], lt[1], lt[14], lt[5], x] + 
         2*G[lt[14], lt[2], lt[1], lt[4], x] + 2*G[lt[14], lt[2], lt[1], 
           lt[5], x] - G[lt[14], lt[2], lt[2], lt[2], x] - 
         G[lt[14], lt[2], lt[2], lt[4], x] - G[lt[14], lt[2], lt[2], lt[5], 
          x] - G[lt[14], lt[2], lt[2], lt[14], x] - G[lt[14], lt[2], lt[3], 
          lt[2], x] + G[lt[14], lt[2], lt[3], lt[4], x] + 
         G[lt[14], lt[2], lt[3], lt[5], x] - G[lt[14], lt[2], lt[3], lt[14], 
          x] - 2*G[lt[14], lt[2], lt[4], lt[4], x] - 
         2*G[lt[14], lt[2], lt[4], lt[5], x] - 2*G[lt[14], lt[2], lt[5], 
           lt[4], x] - 2*G[lt[14], lt[2], lt[5], lt[5], x] + 
         G[lt[14], lt[2], lt[13], lt[2], x] - G[lt[14], lt[2], lt[13], lt[4], 
          x] - G[lt[14], lt[2], lt[13], lt[5], x] + G[lt[14], lt[2], lt[13], 
          lt[14], x] - G[lt[14], lt[2], lt[14], lt[2], x] + 
         G[lt[14], lt[2], lt[14], lt[4], x] + G[lt[14], lt[2], lt[14], lt[5], 
          x] - G[lt[14], lt[2], lt[14], lt[14], x] - 
         2*G[lt[14], lt[3], lt[1], lt[4], x] - 2*G[lt[14], lt[3], lt[1], 
           lt[5], x] - G[lt[14], lt[3], lt[2], lt[2], x] - 
         G[lt[14], lt[3], lt[2], lt[4], x] - G[lt[14], lt[3], lt[2], lt[5], 
          x] - G[lt[14], lt[3], lt[2], lt[14], x] - G[lt[14], lt[3], lt[3], 
          lt[2], x] + G[lt[14], lt[3], lt[3], lt[4], x] + 
         G[lt[14], lt[3], lt[3], lt[5], x] - G[lt[14], lt[3], lt[3], lt[14], 
          x] + 2*G[lt[14], lt[3], lt[4], lt[4], x] + 
         2*G[lt[14], lt[3], lt[4], lt[5], x] + 2*G[lt[14], lt[3], lt[5], 
           lt[4], x] + 2*G[lt[14], lt[3], lt[5], lt[5], x] + 
         G[lt[14], lt[3], lt[13], lt[2], x] - G[lt[14], lt[3], lt[13], lt[4], 
          x] - G[lt[14], lt[3], lt[13], lt[5], x] + G[lt[14], lt[3], lt[13], 
          lt[14], x] - G[lt[14], lt[3], lt[14], lt[2], x] + 
         G[lt[14], lt[3], lt[14], lt[4], x] + G[lt[14], lt[3], lt[14], lt[5], 
          x] - G[lt[14], lt[3], lt[14], lt[14], x] - 
         4*G[lt[14], lt[4], lt[1], lt[4], x] - 4*G[lt[14], lt[4], lt[1], 
           lt[5], x] + 4*G[lt[14], lt[4], lt[4], lt[4], x] + 
         4*G[lt[14], lt[4], lt[4], lt[5], x] + 4*G[lt[14], lt[4], lt[5], 
           lt[4], x] + 4*G[lt[14], lt[4], lt[5], lt[5], x] - 
         4*G[lt[14], lt[5], lt[1], lt[4], x] - 4*G[lt[14], lt[5], lt[1], 
           lt[5], x] + 4*G[lt[14], lt[5], lt[4], lt[4], x] + 
         4*G[lt[14], lt[5], lt[4], lt[5], x] + 4*G[lt[14], lt[5], lt[5], 
           lt[4], x] + 4*G[lt[14], lt[5], lt[5], lt[5], x] + 
         2*G[lt[14], lt[13], lt[1], lt[4], x] + 
         2*G[lt[14], lt[13], lt[1], lt[5], x] + G[lt[14], lt[13], lt[2], 
          lt[2], x] - G[lt[14], lt[13], lt[2], lt[4], x] - 
         G[lt[14], lt[13], lt[2], lt[5], x] + G[lt[14], lt[13], lt[2], 
          lt[14], x] - G[lt[14], lt[13], lt[3], lt[2], x] + 
         G[lt[14], lt[13], lt[3], lt[4], x] + G[lt[14], lt[13], lt[3], lt[5], 
          x] - G[lt[14], lt[13], lt[3], lt[14], x] - 
         2*G[lt[14], lt[13], lt[4], lt[4], x] - 
         2*G[lt[14], lt[13], lt[4], lt[5], x] - 
         2*G[lt[14], lt[13], lt[5], lt[4], x] - 
         2*G[lt[14], lt[13], lt[5], lt[5], x] + G[lt[14], lt[13], lt[13], 
          lt[2], x] - G[lt[14], lt[13], lt[13], lt[4], x] - 
         G[lt[14], lt[13], lt[13], lt[5], x] + G[lt[14], lt[13], lt[13], 
          lt[14], x] + G[lt[14], lt[13], lt[14], lt[2], x] + 
         G[lt[14], lt[13], lt[14], lt[4], x] + G[lt[14], lt[13], lt[14], 
          lt[5], x] + G[lt[14], lt[13], lt[14], lt[14], x] - 
         2*G[lt[14], lt[14], lt[1], lt[4], x] - 
         2*G[lt[14], lt[14], lt[1], lt[5], x] - G[lt[14], lt[14], lt[2], 
          lt[2], x] - G[lt[14], lt[14], lt[2], lt[4], x] - 
         G[lt[14], lt[14], lt[2], lt[5], x] - G[lt[14], lt[14], lt[2], 
          lt[14], x] - G[lt[14], lt[14], lt[3], lt[2], x] + 
         G[lt[14], lt[14], lt[3], lt[4], x] + G[lt[14], lt[14], lt[3], lt[5], 
          x] - G[lt[14], lt[14], lt[3], lt[14], x] + 
         2*G[lt[14], lt[14], lt[4], lt[4], x] + 
         2*G[lt[14], lt[14], lt[4], lt[5], x] + 
         2*G[lt[14], lt[14], lt[5], lt[4], x] + 
         2*G[lt[14], lt[14], lt[5], lt[5], x] + G[lt[14], lt[14], lt[13], 
          lt[2], x] - G[lt[14], lt[14], lt[13], lt[4], x] - 
         G[lt[14], lt[14], lt[13], lt[5], x] + G[lt[14], lt[14], lt[13], 
          lt[14], x] - G[lt[14], lt[14], lt[14], lt[2], x] + 
         G[lt[14], lt[14], lt[14], lt[4], x] + G[lt[14], lt[14], lt[14], 
          lt[5], x] - G[lt[14], lt[14], lt[14], lt[14], x] - 
         4*G[lt[18], lt[1], lt[2], lt[4], x] - 4*G[lt[18], lt[1], lt[2], 
           lt[5], x] - 4*G[lt[18], lt[1], lt[3], lt[2], x] + 
         4*G[lt[18], lt[1], lt[3], lt[4], x] + 4*G[lt[18], lt[1], lt[3], 
           lt[5], x] - 4*G[lt[18], lt[1], lt[3], lt[14], x] + 
         4*G[lt[18], lt[1], lt[7], lt[4], x] + 4*G[lt[18], lt[1], lt[7], 
           lt[5], x] + 4*G[lt[18], lt[1], lt[8], lt[4], x] + 
         4*G[lt[18], lt[1], lt[8], lt[5], x] - 4*G[lt[18], lt[1], lt[9], 
           lt[4], x] - 4*G[lt[18], lt[1], lt[9], lt[5], x] + 
         4*G[lt[18], lt[1], lt[9], lt[7], x] + 4*G[lt[18], lt[1], lt[9], 
           lt[8], x] - 4*G[lt[18], lt[1], lt[10], lt[4], x] - 
         4*G[lt[18], lt[1], lt[10], lt[5], x] + 
         4*G[lt[18], lt[1], lt[10], lt[7], x] + 
         4*G[lt[18], lt[1], lt[10], lt[8], x] - 
         8*G[lt[18], lt[1], lt[12], lt[2], x] + 
         8*G[lt[18], lt[1], lt[12], lt[7], x] + 
         8*G[lt[18], lt[1], lt[12], lt[8], x] - 
         8*G[lt[18], lt[1], lt[12], lt[14], x] - 
         4*G[lt[18], lt[1], lt[13], lt[2], x] + 
         4*G[lt[18], lt[1], lt[13], lt[4], x] + 
         4*G[lt[18], lt[1], lt[13], lt[5], x] - 
         4*G[lt[18], lt[1], lt[13], lt[14], x] - 
         4*G[lt[18], lt[1], lt[14], lt[4], x] - 
         4*G[lt[18], lt[1], lt[14], lt[5], x] + 
         8*G[lt[18], lt[1], lt[18], lt[2], x] - 
         8*G[lt[18], lt[1], lt[18], lt[7], x] - 
         8*G[lt[18], lt[1], lt[18], lt[8], x] + 
         8*G[lt[18], lt[1], lt[18], lt[14], x] + 
         8*G[lt[18], lt[1], lt[19], lt[2], x] - 
         8*G[lt[18], lt[1], lt[19], lt[7], x] - 
         8*G[lt[18], lt[1], lt[19], lt[8], x] + 
         8*G[lt[18], lt[1], lt[19], lt[14], x] - 
         4*G[lt[18], lt[2], lt[1], lt[4], x] - 4*G[lt[18], lt[2], lt[1], 
           lt[5], x] - 2*G[lt[18], lt[2], lt[2], lt[2], x] + 
         2*G[lt[18], lt[2], lt[2], lt[4], x] + 2*G[lt[18], lt[2], lt[2], 
           lt[5], x] - 2*G[lt[18], lt[2], lt[2], lt[14], x] + 
         2*G[lt[18], lt[2], lt[3], lt[2], x] - 2*G[lt[18], lt[2], lt[3], 
           lt[4], x] - 2*G[lt[18], lt[2], lt[3], lt[5], x] + 
         2*G[lt[18], lt[2], lt[3], lt[14], x] + 
         4*G[lt[18], lt[2], lt[4], lt[4], x] + 4*G[lt[18], lt[2], lt[4], 
           lt[5], x] + 4*G[lt[18], lt[2], lt[5], lt[4], x] + 
         4*G[lt[18], lt[2], lt[5], lt[5], x] - 2*G[lt[18], lt[2], lt[13], 
           lt[2], x] + 2*G[lt[18], lt[2], lt[13], lt[4], x] + 
         2*G[lt[18], lt[2], lt[13], lt[5], x] - 
         2*G[lt[18], lt[2], lt[13], lt[14], x] - 
         2*G[lt[18], lt[2], lt[14], lt[2], x] - 
         2*G[lt[18], lt[2], lt[14], lt[4], x] - 
         2*G[lt[18], lt[2], lt[14], lt[5], x] - 
         2*G[lt[18], lt[2], lt[14], lt[14], x] + 
         4*G[lt[18], lt[3], lt[1], lt[4], x] + 4*G[lt[18], lt[3], lt[1], 
           lt[5], x] + 2*G[lt[18], lt[3], lt[2], lt[2], x] + 
         2*G[lt[18], lt[3], lt[2], lt[4], x] + 2*G[lt[18], lt[3], lt[2], 
           lt[5], x] + 2*G[lt[18], lt[3], lt[2], lt[14], x] + 
         2*G[lt[18], lt[3], lt[3], lt[2], x] - 2*G[lt[18], lt[3], lt[3], 
           lt[4], x] - 2*G[lt[18], lt[3], lt[3], lt[5], x] + 
         2*G[lt[18], lt[3], lt[3], lt[14], x] - 
         4*G[lt[18], lt[3], lt[4], lt[4], x] - 4*G[lt[18], lt[3], lt[4], 
           lt[5], x] - 4*G[lt[18], lt[3], lt[5], lt[4], x] - 
         4*G[lt[18], lt[3], lt[5], lt[5], x] - 2*G[lt[18], lt[3], lt[13], 
           lt[2], x] + 2*G[lt[18], lt[3], lt[13], lt[4], x] + 
         2*G[lt[18], lt[3], lt[13], lt[5], x] - 
         2*G[lt[18], lt[3], lt[13], lt[14], x] + 
         2*G[lt[18], lt[3], lt[14], lt[2], x] - 
         2*G[lt[18], lt[3], lt[14], lt[4], x] - 
         2*G[lt[18], lt[3], lt[14], lt[5], x] + 
         2*G[lt[18], lt[3], lt[14], lt[14], x] + 
         4*G[lt[18], lt[7], lt[1], lt[4], x] + 4*G[lt[18], lt[7], lt[1], 
           lt[5], x] - 4*G[lt[18], lt[7], lt[4], lt[4], x] - 
         4*G[lt[18], lt[7], lt[4], lt[5], x] - 4*G[lt[18], lt[7], lt[5], 
           lt[4], x] - 4*G[lt[18], lt[7], lt[5], lt[5], x] - 
         2*G[lt[18], lt[7], lt[7], lt[4], x] - 2*G[lt[18], lt[7], lt[7], 
           lt[5], x] + 2*G[lt[18], lt[7], lt[7], lt[7], x] + 
         2*G[lt[18], lt[7], lt[7], lt[8], x] + 2*G[lt[18], lt[7], lt[8], 
           lt[4], x] + 2*G[lt[18], lt[7], lt[8], lt[5], x] + 
         2*G[lt[18], lt[7], lt[8], lt[7], x] + 2*G[lt[18], lt[7], lt[8], 
           lt[8], x] - 2*G[lt[18], lt[7], lt[9], lt[4], x] - 
         2*G[lt[18], lt[7], lt[9], lt[5], x] + 2*G[lt[18], lt[7], lt[9], 
           lt[7], x] + 2*G[lt[18], lt[7], lt[9], lt[8], x] + 
         2*G[lt[18], lt[7], lt[10], lt[4], x] + 
         2*G[lt[18], lt[7], lt[10], lt[5], x] - 
         2*G[lt[18], lt[7], lt[10], lt[7], x] - 
         2*G[lt[18], lt[7], lt[10], lt[8], x] + 
         4*G[lt[18], lt[8], lt[1], lt[4], x] + 4*G[lt[18], lt[8], lt[1], 
           lt[5], x] - 4*G[lt[18], lt[8], lt[4], lt[4], x] - 
         4*G[lt[18], lt[8], lt[4], lt[5], x] - 4*G[lt[18], lt[8], lt[5], 
           lt[4], x] - 4*G[lt[18], lt[8], lt[5], lt[5], x] + 
         2*G[lt[18], lt[8], lt[7], lt[4], x] + 2*G[lt[18], lt[8], lt[7], 
           lt[5], x] + 2*G[lt[18], lt[8], lt[7], lt[7], x] + 
         2*G[lt[18], lt[8], lt[7], lt[8], x] - 2*G[lt[18], lt[8], lt[8], 
           lt[4], x] - 2*G[lt[18], lt[8], lt[8], lt[5], x] + 
         2*G[lt[18], lt[8], lt[8], lt[7], x] + 2*G[lt[18], lt[8], lt[8], 
           lt[8], x] + 2*G[lt[18], lt[8], lt[9], lt[4], x] + 
         2*G[lt[18], lt[8], lt[9], lt[5], x] - 2*G[lt[18], lt[8], lt[9], 
           lt[7], x] - 2*G[lt[18], lt[8], lt[9], lt[8], x] - 
         2*G[lt[18], lt[8], lt[10], lt[4], x] - 
         2*G[lt[18], lt[8], lt[10], lt[5], x] + 
         2*G[lt[18], lt[8], lt[10], lt[7], x] + 
         2*G[lt[18], lt[8], lt[10], lt[8], x] - 
         4*G[lt[18], lt[9], lt[1], lt[4], x] - 4*G[lt[18], lt[9], lt[1], 
           lt[5], x] + 4*G[lt[18], lt[9], lt[4], lt[4], x] + 
         4*G[lt[18], lt[9], lt[4], lt[5], x] + 4*G[lt[18], lt[9], lt[5], 
           lt[4], x] + 4*G[lt[18], lt[9], lt[5], lt[5], x] + 
         2*G[lt[18], lt[9], lt[7], lt[4], x] + 2*G[lt[18], lt[9], lt[7], 
           lt[5], x] - 2*G[lt[18], lt[9], lt[7], lt[7], x] - 
         2*G[lt[18], lt[9], lt[7], lt[8], x] - 2*G[lt[18], lt[9], lt[8], 
           lt[4], x] - 2*G[lt[18], lt[9], lt[8], lt[5], x] - 
         2*G[lt[18], lt[9], lt[8], lt[7], x] - 2*G[lt[18], lt[9], lt[8], 
           lt[8], x] + 2*G[lt[18], lt[9], lt[9], lt[4], x] + 
         2*G[lt[18], lt[9], lt[9], lt[5], x] - 2*G[lt[18], lt[9], lt[9], 
           lt[7], x] - 2*G[lt[18], lt[9], lt[9], lt[8], x] - 
         2*G[lt[18], lt[9], lt[10], lt[4], x] - 
         2*G[lt[18], lt[9], lt[10], lt[5], x] + 
         2*G[lt[18], lt[9], lt[10], lt[7], x] + 
         2*G[lt[18], lt[9], lt[10], lt[8], x] - 
         4*G[lt[18], lt[10], lt[1], lt[4], x] - 
         4*G[lt[18], lt[10], lt[1], lt[5], x] + 
         4*G[lt[18], lt[10], lt[4], lt[4], x] + 
         4*G[lt[18], lt[10], lt[4], lt[5], x] + 
         4*G[lt[18], lt[10], lt[5], lt[4], x] + 
         4*G[lt[18], lt[10], lt[5], lt[5], x] - 
         2*G[lt[18], lt[10], lt[7], lt[4], x] - 
         2*G[lt[18], lt[10], lt[7], lt[5], x] - 
         2*G[lt[18], lt[10], lt[7], lt[7], x] - 
         2*G[lt[18], lt[10], lt[7], lt[8], x] + 
         2*G[lt[18], lt[10], lt[8], lt[4], x] + 
         2*G[lt[18], lt[10], lt[8], lt[5], x] - 
         2*G[lt[18], lt[10], lt[8], lt[7], x] - 
         2*G[lt[18], lt[10], lt[8], lt[8], x] - 
         2*G[lt[18], lt[10], lt[9], lt[4], x] - 
         2*G[lt[18], lt[10], lt[9], lt[5], x] + 
         2*G[lt[18], lt[10], lt[9], lt[7], x] + 
         2*G[lt[18], lt[10], lt[9], lt[8], x] + 2*G[lt[18], lt[10], lt[10], 
           lt[4], x] + 2*G[lt[18], lt[10], lt[10], lt[5], x] - 
         2*G[lt[18], lt[10], lt[10], lt[7], x] - 
         2*G[lt[18], lt[10], lt[10], lt[8], x] + 
         4*G[lt[18], lt[12], lt[2], lt[2], x] + 
         4*G[lt[18], lt[12], lt[2], lt[14], x] - 
         4*G[lt[18], lt[12], lt[7], lt[7], x] - 
         4*G[lt[18], lt[12], lt[7], lt[8], x] - 
         4*G[lt[18], lt[12], lt[8], lt[7], x] - 
         4*G[lt[18], lt[12], lt[8], lt[8], x] + 4*G[lt[18], lt[12], lt[14], 
           lt[2], x] + 4*G[lt[18], lt[12], lt[14], lt[14], x] + 
         4*G[lt[18], lt[13], lt[1], lt[4], x] + 
         4*G[lt[18], lt[13], lt[1], lt[5], x] + 
         2*G[lt[18], lt[13], lt[2], lt[2], x] - 
         2*G[lt[18], lt[13], lt[2], lt[4], x] - 
         2*G[lt[18], lt[13], lt[2], lt[5], x] + 
         2*G[lt[18], lt[13], lt[2], lt[14], x] - 
         2*G[lt[18], lt[13], lt[3], lt[2], x] + 
         2*G[lt[18], lt[13], lt[3], lt[4], x] + 
         2*G[lt[18], lt[13], lt[3], lt[5], x] - 
         2*G[lt[18], lt[13], lt[3], lt[14], x] - 
         4*G[lt[18], lt[13], lt[4], lt[4], x] - 
         4*G[lt[18], lt[13], lt[4], lt[5], x] - 
         4*G[lt[18], lt[13], lt[5], lt[4], x] - 
         4*G[lt[18], lt[13], lt[5], lt[5], x] + 2*G[lt[18], lt[13], lt[13], 
           lt[2], x] - 2*G[lt[18], lt[13], lt[13], lt[4], x] - 
         2*G[lt[18], lt[13], lt[13], lt[5], x] + 
         2*G[lt[18], lt[13], lt[13], lt[14], x] + 
         2*G[lt[18], lt[13], lt[14], lt[2], x] + 
         2*G[lt[18], lt[13], lt[14], lt[4], x] + 
         2*G[lt[18], lt[13], lt[14], lt[5], x] + 
         2*G[lt[18], lt[13], lt[14], lt[14], x] - 
         4*G[lt[18], lt[14], lt[1], lt[4], x] - 
         4*G[lt[18], lt[14], lt[1], lt[5], x] - 
         2*G[lt[18], lt[14], lt[2], lt[2], x] - 
         2*G[lt[18], lt[14], lt[2], lt[4], x] - 
         2*G[lt[18], lt[14], lt[2], lt[5], x] - 
         2*G[lt[18], lt[14], lt[2], lt[14], x] - 
         2*G[lt[18], lt[14], lt[3], lt[2], x] + 
         2*G[lt[18], lt[14], lt[3], lt[4], x] + 
         2*G[lt[18], lt[14], lt[3], lt[5], x] - 
         2*G[lt[18], lt[14], lt[3], lt[14], x] + 
         4*G[lt[18], lt[14], lt[4], lt[4], x] + 
         4*G[lt[18], lt[14], lt[4], lt[5], x] + 
         4*G[lt[18], lt[14], lt[5], lt[4], x] + 
         4*G[lt[18], lt[14], lt[5], lt[5], x] + 2*G[lt[18], lt[14], lt[13], 
           lt[2], x] - 2*G[lt[18], lt[14], lt[13], lt[4], x] - 
         2*G[lt[18], lt[14], lt[13], lt[5], x] + 
         2*G[lt[18], lt[14], lt[13], lt[14], x] - 
         2*G[lt[18], lt[14], lt[14], lt[2], x] + 
         2*G[lt[18], lt[14], lt[14], lt[4], x] + 
         2*G[lt[18], lt[14], lt[14], lt[5], x] - 
         2*G[lt[18], lt[14], lt[14], lt[14], x] - 
         4*G[lt[18], lt[18], lt[2], lt[2], x] + 
         4*G[lt[18], lt[18], lt[2], lt[4], x] + 
         4*G[lt[18], lt[18], lt[2], lt[5], x] - 
         4*G[lt[18], lt[18], lt[2], lt[14], x] + 
         4*G[lt[18], lt[18], lt[3], lt[2], x] - 
         4*G[lt[18], lt[18], lt[3], lt[4], x] - 
         4*G[lt[18], lt[18], lt[3], lt[5], x] + 
         4*G[lt[18], lt[18], lt[3], lt[14], x] - 
         4*G[lt[18], lt[18], lt[7], lt[4], x] - 
         4*G[lt[18], lt[18], lt[7], lt[5], x] + 
         4*G[lt[18], lt[18], lt[7], lt[7], x] + 
         4*G[lt[18], lt[18], lt[7], lt[8], x] - 
         4*G[lt[18], lt[18], lt[8], lt[4], x] - 
         4*G[lt[18], lt[18], lt[8], lt[5], x] + 
         4*G[lt[18], lt[18], lt[8], lt[7], x] + 
         4*G[lt[18], lt[18], lt[8], lt[8], x] + 
         4*G[lt[18], lt[18], lt[9], lt[4], x] + 
         4*G[lt[18], lt[18], lt[9], lt[5], x] - 
         4*G[lt[18], lt[18], lt[9], lt[7], x] - 
         4*G[lt[18], lt[18], lt[9], lt[8], x] + 4*G[lt[18], lt[18], lt[10], 
           lt[4], x] + 4*G[lt[18], lt[18], lt[10], lt[5], x] - 
         4*G[lt[18], lt[18], lt[10], lt[7], x] - 
         4*G[lt[18], lt[18], lt[10], lt[8], x] + 
         8*G[lt[18], lt[18], lt[12], lt[2], x] - 
         8*G[lt[18], lt[18], lt[12], lt[7], x] - 
         8*G[lt[18], lt[18], lt[12], lt[8], x] + 
         8*G[lt[18], lt[18], lt[12], lt[14], x] + 
         4*G[lt[18], lt[18], lt[13], lt[2], x] - 
         4*G[lt[18], lt[18], lt[13], lt[4], x] - 
         4*G[lt[18], lt[18], lt[13], lt[5], x] + 
         4*G[lt[18], lt[18], lt[13], lt[14], x] - 
         4*G[lt[18], lt[18], lt[14], lt[2], x] + 
         4*G[lt[18], lt[18], lt[14], lt[4], x] + 
         4*G[lt[18], lt[18], lt[14], lt[5], x] - 
         4*G[lt[18], lt[18], lt[14], lt[14], x] - 
         8*G[lt[18], lt[18], lt[18], lt[2], x] + 
         8*G[lt[18], lt[18], lt[18], lt[7], x] + 
         8*G[lt[18], lt[18], lt[18], lt[8], x] - 
         8*G[lt[18], lt[18], lt[18], lt[14], x] - 
         8*G[lt[18], lt[18], lt[19], lt[2], x] + 
         8*G[lt[18], lt[18], lt[19], lt[7], x] + 
         8*G[lt[18], lt[18], lt[19], lt[8], x] - 
         8*G[lt[18], lt[18], lt[19], lt[14], x] - 
         4*G[lt[18], lt[19], lt[2], lt[2], x] + 
         4*G[lt[18], lt[19], lt[2], lt[4], x] + 
         4*G[lt[18], lt[19], lt[2], lt[5], x] - 
         4*G[lt[18], lt[19], lt[2], lt[14], x] + 
         4*G[lt[18], lt[19], lt[3], lt[2], x] - 
         4*G[lt[18], lt[19], lt[3], lt[4], x] - 
         4*G[lt[18], lt[19], lt[3], lt[5], x] + 
         4*G[lt[18], lt[19], lt[3], lt[14], x] - 
         4*G[lt[18], lt[19], lt[7], lt[4], x] - 
         4*G[lt[18], lt[19], lt[7], lt[5], x] + 
         4*G[lt[18], lt[19], lt[7], lt[7], x] + 
         4*G[lt[18], lt[19], lt[7], lt[8], x] - 
         4*G[lt[18], lt[19], lt[8], lt[4], x] - 
         4*G[lt[18], lt[19], lt[8], lt[5], x] + 
         4*G[lt[18], lt[19], lt[8], lt[7], x] + 
         4*G[lt[18], lt[19], lt[8], lt[8], x] + 
         4*G[lt[18], lt[19], lt[9], lt[4], x] + 
         4*G[lt[18], lt[19], lt[9], lt[5], x] - 
         4*G[lt[18], lt[19], lt[9], lt[7], x] - 
         4*G[lt[18], lt[19], lt[9], lt[8], x] + 4*G[lt[18], lt[19], lt[10], 
           lt[4], x] + 4*G[lt[18], lt[19], lt[10], lt[5], x] - 
         4*G[lt[18], lt[19], lt[10], lt[7], x] - 
         4*G[lt[18], lt[19], lt[10], lt[8], x] + 
         8*G[lt[18], lt[19], lt[12], lt[2], x] - 
         8*G[lt[18], lt[19], lt[12], lt[7], x] - 
         8*G[lt[18], lt[19], lt[12], lt[8], x] + 
         8*G[lt[18], lt[19], lt[12], lt[14], x] + 
         4*G[lt[18], lt[19], lt[13], lt[2], x] - 
         4*G[lt[18], lt[19], lt[13], lt[4], x] - 
         4*G[lt[18], lt[19], lt[13], lt[5], x] + 
         4*G[lt[18], lt[19], lt[13], lt[14], x] - 
         4*G[lt[18], lt[19], lt[14], lt[2], x] + 
         4*G[lt[18], lt[19], lt[14], lt[4], x] + 
         4*G[lt[18], lt[19], lt[14], lt[5], x] - 
         4*G[lt[18], lt[19], lt[14], lt[14], x] - 
         8*G[lt[18], lt[19], lt[18], lt[2], x] + 
         8*G[lt[18], lt[19], lt[18], lt[7], x] + 
         8*G[lt[18], lt[19], lt[18], lt[8], x] - 
         8*G[lt[18], lt[19], lt[18], lt[14], x] - 
         8*G[lt[18], lt[19], lt[19], lt[2], x] + 
         8*G[lt[18], lt[19], lt[19], lt[7], x] + 
         8*G[lt[18], lt[19], lt[19], lt[8], x] - 
         8*G[lt[18], lt[19], lt[19], lt[14], x] - 
         4*G[lt[19], lt[1], lt[2], lt[4], x] - 4*G[lt[19], lt[1], lt[2], 
           lt[5], x] - 4*G[lt[19], lt[1], lt[3], lt[2], x] + 
         4*G[lt[19], lt[1], lt[3], lt[4], x] + 4*G[lt[19], lt[1], lt[3], 
           lt[5], x] - 4*G[lt[19], lt[1], lt[3], lt[14], x] + 
         4*G[lt[19], lt[1], lt[7], lt[4], x] + 4*G[lt[19], lt[1], lt[7], 
           lt[5], x] + 4*G[lt[19], lt[1], lt[8], lt[4], x] + 
         4*G[lt[19], lt[1], lt[8], lt[5], x] - 4*G[lt[19], lt[1], lt[9], 
           lt[4], x] - 4*G[lt[19], lt[1], lt[9], lt[5], x] + 
         4*G[lt[19], lt[1], lt[9], lt[7], x] + 4*G[lt[19], lt[1], lt[9], 
           lt[8], x] - 4*G[lt[19], lt[1], lt[10], lt[4], x] - 
         4*G[lt[19], lt[1], lt[10], lt[5], x] + 
         4*G[lt[19], lt[1], lt[10], lt[7], x] + 
         4*G[lt[19], lt[1], lt[10], lt[8], x] - 
         8*G[lt[19], lt[1], lt[12], lt[2], x] + 
         8*G[lt[19], lt[1], lt[12], lt[7], x] + 
         8*G[lt[19], lt[1], lt[12], lt[8], x] - 
         8*G[lt[19], lt[1], lt[12], lt[14], x] - 
         4*G[lt[19], lt[1], lt[13], lt[2], x] + 
         4*G[lt[19], lt[1], lt[13], lt[4], x] + 
         4*G[lt[19], lt[1], lt[13], lt[5], x] - 
         4*G[lt[19], lt[1], lt[13], lt[14], x] - 
         4*G[lt[19], lt[1], lt[14], lt[4], x] - 
         4*G[lt[19], lt[1], lt[14], lt[5], x] + 
         8*G[lt[19], lt[1], lt[18], lt[2], x] - 
         8*G[lt[19], lt[1], lt[18], lt[7], x] - 
         8*G[lt[19], lt[1], lt[18], lt[8], x] + 
         8*G[lt[19], lt[1], lt[18], lt[14], x] + 
         8*G[lt[19], lt[1], lt[19], lt[2], x] - 
         8*G[lt[19], lt[1], lt[19], lt[7], x] - 
         8*G[lt[19], lt[1], lt[19], lt[8], x] + 
         8*G[lt[19], lt[1], lt[19], lt[14], x] - 
         4*G[lt[19], lt[2], lt[1], lt[4], x] - 4*G[lt[19], lt[2], lt[1], 
           lt[5], x] - 2*G[lt[19], lt[2], lt[2], lt[2], x] + 
         2*G[lt[19], lt[2], lt[2], lt[4], x] + 2*G[lt[19], lt[2], lt[2], 
           lt[5], x] - 2*G[lt[19], lt[2], lt[2], lt[14], x] + 
         2*G[lt[19], lt[2], lt[3], lt[2], x] - 2*G[lt[19], lt[2], lt[3], 
           lt[4], x] - 2*G[lt[19], lt[2], lt[3], lt[5], x] + 
         2*G[lt[19], lt[2], lt[3], lt[14], x] + 
         4*G[lt[19], lt[2], lt[4], lt[4], x] + 4*G[lt[19], lt[2], lt[4], 
           lt[5], x] + 4*G[lt[19], lt[2], lt[5], lt[4], x] + 
         4*G[lt[19], lt[2], lt[5], lt[5], x] - 2*G[lt[19], lt[2], lt[13], 
           lt[2], x] + 2*G[lt[19], lt[2], lt[13], lt[4], x] + 
         2*G[lt[19], lt[2], lt[13], lt[5], x] - 
         2*G[lt[19], lt[2], lt[13], lt[14], x] - 
         2*G[lt[19], lt[2], lt[14], lt[2], x] - 
         2*G[lt[19], lt[2], lt[14], lt[4], x] - 
         2*G[lt[19], lt[2], lt[14], lt[5], x] - 
         2*G[lt[19], lt[2], lt[14], lt[14], x] + 
         4*G[lt[19], lt[3], lt[1], lt[4], x] + 4*G[lt[19], lt[3], lt[1], 
           lt[5], x] + 2*G[lt[19], lt[3], lt[2], lt[2], x] + 
         2*G[lt[19], lt[3], lt[2], lt[4], x] + 2*G[lt[19], lt[3], lt[2], 
           lt[5], x] + 2*G[lt[19], lt[3], lt[2], lt[14], x] + 
         2*G[lt[19], lt[3], lt[3], lt[2], x] - 2*G[lt[19], lt[3], lt[3], 
           lt[4], x] - 2*G[lt[19], lt[3], lt[3], lt[5], x] + 
         2*G[lt[19], lt[3], lt[3], lt[14], x] - 
         4*G[lt[19], lt[3], lt[4], lt[4], x] - 4*G[lt[19], lt[3], lt[4], 
           lt[5], x] - 4*G[lt[19], lt[3], lt[5], lt[4], x] - 
         4*G[lt[19], lt[3], lt[5], lt[5], x] - 2*G[lt[19], lt[3], lt[13], 
           lt[2], x] + 2*G[lt[19], lt[3], lt[13], lt[4], x] + 
         2*G[lt[19], lt[3], lt[13], lt[5], x] - 
         2*G[lt[19], lt[3], lt[13], lt[14], x] + 
         2*G[lt[19], lt[3], lt[14], lt[2], x] - 
         2*G[lt[19], lt[3], lt[14], lt[4], x] - 
         2*G[lt[19], lt[3], lt[14], lt[5], x] + 
         2*G[lt[19], lt[3], lt[14], lt[14], x] + 
         4*G[lt[19], lt[7], lt[1], lt[4], x] + 4*G[lt[19], lt[7], lt[1], 
           lt[5], x] - 4*G[lt[19], lt[7], lt[4], lt[4], x] - 
         4*G[lt[19], lt[7], lt[4], lt[5], x] - 4*G[lt[19], lt[7], lt[5], 
           lt[4], x] - 4*G[lt[19], lt[7], lt[5], lt[5], x] - 
         2*G[lt[19], lt[7], lt[7], lt[4], x] - 2*G[lt[19], lt[7], lt[7], 
           lt[5], x] + 2*G[lt[19], lt[7], lt[7], lt[7], x] + 
         2*G[lt[19], lt[7], lt[7], lt[8], x] + 2*G[lt[19], lt[7], lt[8], 
           lt[4], x] + 2*G[lt[19], lt[7], lt[8], lt[5], x] + 
         2*G[lt[19], lt[7], lt[8], lt[7], x] + 2*G[lt[19], lt[7], lt[8], 
           lt[8], x] - 2*G[lt[19], lt[7], lt[9], lt[4], x] - 
         2*G[lt[19], lt[7], lt[9], lt[5], x] + 2*G[lt[19], lt[7], lt[9], 
           lt[7], x] + 2*G[lt[19], lt[7], lt[9], lt[8], x] + 
         2*G[lt[19], lt[7], lt[10], lt[4], x] + 
         2*G[lt[19], lt[7], lt[10], lt[5], x] - 
         2*G[lt[19], lt[7], lt[10], lt[7], x] - 
         2*G[lt[19], lt[7], lt[10], lt[8], x] + 
         4*G[lt[19], lt[8], lt[1], lt[4], x] + 4*G[lt[19], lt[8], lt[1], 
           lt[5], x] - 4*G[lt[19], lt[8], lt[4], lt[4], x] - 
         4*G[lt[19], lt[8], lt[4], lt[5], x] - 4*G[lt[19], lt[8], lt[5], 
           lt[4], x] - 4*G[lt[19], lt[8], lt[5], lt[5], x] + 
         2*G[lt[19], lt[8], lt[7], lt[4], x] + 2*G[lt[19], lt[8], lt[7], 
           lt[5], x] + 2*G[lt[19], lt[8], lt[7], lt[7], x] + 
         2*G[lt[19], lt[8], lt[7], lt[8], x] - 2*G[lt[19], lt[8], lt[8], 
           lt[4], x] - 2*G[lt[19], lt[8], lt[8], lt[5], x] + 
         2*G[lt[19], lt[8], lt[8], lt[7], x] + 2*G[lt[19], lt[8], lt[8], 
           lt[8], x] + 2*G[lt[19], lt[8], lt[9], lt[4], x] + 
         2*G[lt[19], lt[8], lt[9], lt[5], x] - 2*G[lt[19], lt[8], lt[9], 
           lt[7], x] - 2*G[lt[19], lt[8], lt[9], lt[8], x] - 
         2*G[lt[19], lt[8], lt[10], lt[4], x] - 
         2*G[lt[19], lt[8], lt[10], lt[5], x] + 
         2*G[lt[19], lt[8], lt[10], lt[7], x] + 
         2*G[lt[19], lt[8], lt[10], lt[8], x] - 
         4*G[lt[19], lt[9], lt[1], lt[4], x] - 4*G[lt[19], lt[9], lt[1], 
           lt[5], x] + 4*G[lt[19], lt[9], lt[4], lt[4], x] + 
         4*G[lt[19], lt[9], lt[4], lt[5], x] + 4*G[lt[19], lt[9], lt[5], 
           lt[4], x] + 4*G[lt[19], lt[9], lt[5], lt[5], x] + 
         2*G[lt[19], lt[9], lt[7], lt[4], x] + 2*G[lt[19], lt[9], lt[7], 
           lt[5], x] - 2*G[lt[19], lt[9], lt[7], lt[7], x] - 
         2*G[lt[19], lt[9], lt[7], lt[8], x] - 2*G[lt[19], lt[9], lt[8], 
           lt[4], x] - 2*G[lt[19], lt[9], lt[8], lt[5], x] - 
         2*G[lt[19], lt[9], lt[8], lt[7], x] - 2*G[lt[19], lt[9], lt[8], 
           lt[8], x] + 2*G[lt[19], lt[9], lt[9], lt[4], x] + 
         2*G[lt[19], lt[9], lt[9], lt[5], x] - 2*G[lt[19], lt[9], lt[9], 
           lt[7], x] - 2*G[lt[19], lt[9], lt[9], lt[8], x] - 
         2*G[lt[19], lt[9], lt[10], lt[4], x] - 
         2*G[lt[19], lt[9], lt[10], lt[5], x] + 
         2*G[lt[19], lt[9], lt[10], lt[7], x] + 
         2*G[lt[19], lt[9], lt[10], lt[8], x] - 
         4*G[lt[19], lt[10], lt[1], lt[4], x] - 
         4*G[lt[19], lt[10], lt[1], lt[5], x] + 
         4*G[lt[19], lt[10], lt[4], lt[4], x] + 
         4*G[lt[19], lt[10], lt[4], lt[5], x] + 
         4*G[lt[19], lt[10], lt[5], lt[4], x] + 
         4*G[lt[19], lt[10], lt[5], lt[5], x] - 
         2*G[lt[19], lt[10], lt[7], lt[4], x] - 
         2*G[lt[19], lt[10], lt[7], lt[5], x] - 
         2*G[lt[19], lt[10], lt[7], lt[7], x] - 
         2*G[lt[19], lt[10], lt[7], lt[8], x] + 
         2*G[lt[19], lt[10], lt[8], lt[4], x] + 
         2*G[lt[19], lt[10], lt[8], lt[5], x] - 
         2*G[lt[19], lt[10], lt[8], lt[7], x] - 
         2*G[lt[19], lt[10], lt[8], lt[8], x] - 
         2*G[lt[19], lt[10], lt[9], lt[4], x] - 
         2*G[lt[19], lt[10], lt[9], lt[5], x] + 
         2*G[lt[19], lt[10], lt[9], lt[7], x] + 
         2*G[lt[19], lt[10], lt[9], lt[8], x] + 2*G[lt[19], lt[10], lt[10], 
           lt[4], x] + 2*G[lt[19], lt[10], lt[10], lt[5], x] - 
         2*G[lt[19], lt[10], lt[10], lt[7], x] - 
         2*G[lt[19], lt[10], lt[10], lt[8], x] + 
         4*G[lt[19], lt[12], lt[2], lt[2], x] + 
         4*G[lt[19], lt[12], lt[2], lt[14], x] - 
         4*G[lt[19], lt[12], lt[7], lt[7], x] - 
         4*G[lt[19], lt[12], lt[7], lt[8], x] - 
         4*G[lt[19], lt[12], lt[8], lt[7], x] - 
         4*G[lt[19], lt[12], lt[8], lt[8], x] + 4*G[lt[19], lt[12], lt[14], 
           lt[2], x] + 4*G[lt[19], lt[12], lt[14], lt[14], x] + 
         4*G[lt[19], lt[13], lt[1], lt[4], x] + 
         4*G[lt[19], lt[13], lt[1], lt[5], x] + 
         2*G[lt[19], lt[13], lt[2], lt[2], x] - 
         2*G[lt[19], lt[13], lt[2], lt[4], x] - 
         2*G[lt[19], lt[13], lt[2], lt[5], x] + 
         2*G[lt[19], lt[13], lt[2], lt[14], x] - 
         2*G[lt[19], lt[13], lt[3], lt[2], x] + 
         2*G[lt[19], lt[13], lt[3], lt[4], x] + 
         2*G[lt[19], lt[13], lt[3], lt[5], x] - 
         2*G[lt[19], lt[13], lt[3], lt[14], x] - 
         4*G[lt[19], lt[13], lt[4], lt[4], x] - 
         4*G[lt[19], lt[13], lt[4], lt[5], x] - 
         4*G[lt[19], lt[13], lt[5], lt[4], x] - 
         4*G[lt[19], lt[13], lt[5], lt[5], x] + 2*G[lt[19], lt[13], lt[13], 
           lt[2], x] - 2*G[lt[19], lt[13], lt[13], lt[4], x] - 
         2*G[lt[19], lt[13], lt[13], lt[5], x] + 
         2*G[lt[19], lt[13], lt[13], lt[14], x] + 
         2*G[lt[19], lt[13], lt[14], lt[2], x] + 
         2*G[lt[19], lt[13], lt[14], lt[4], x] + 
         2*G[lt[19], lt[13], lt[14], lt[5], x] + 
         2*G[lt[19], lt[13], lt[14], lt[14], x] - 
         4*G[lt[19], lt[14], lt[1], lt[4], x] - 
         4*G[lt[19], lt[14], lt[1], lt[5], x] - 
         2*G[lt[19], lt[14], lt[2], lt[2], x] - 
         2*G[lt[19], lt[14], lt[2], lt[4], x] - 
         2*G[lt[19], lt[14], lt[2], lt[5], x] - 
         2*G[lt[19], lt[14], lt[2], lt[14], x] - 
         2*G[lt[19], lt[14], lt[3], lt[2], x] + 
         2*G[lt[19], lt[14], lt[3], lt[4], x] + 
         2*G[lt[19], lt[14], lt[3], lt[5], x] - 
         2*G[lt[19], lt[14], lt[3], lt[14], x] + 
         4*G[lt[19], lt[14], lt[4], lt[4], x] + 
         4*G[lt[19], lt[14], lt[4], lt[5], x] + 
         4*G[lt[19], lt[14], lt[5], lt[4], x] + 
         4*G[lt[19], lt[14], lt[5], lt[5], x] + 2*G[lt[19], lt[14], lt[13], 
           lt[2], x] - 2*G[lt[19], lt[14], lt[13], lt[4], x] - 
         2*G[lt[19], lt[14], lt[13], lt[5], x] + 
         2*G[lt[19], lt[14], lt[13], lt[14], x] - 
         2*G[lt[19], lt[14], lt[14], lt[2], x] + 
         2*G[lt[19], lt[14], lt[14], lt[4], x] + 
         2*G[lt[19], lt[14], lt[14], lt[5], x] - 
         2*G[lt[19], lt[14], lt[14], lt[14], x] - 
         4*G[lt[19], lt[18], lt[2], lt[2], x] + 
         4*G[lt[19], lt[18], lt[2], lt[4], x] + 
         4*G[lt[19], lt[18], lt[2], lt[5], x] - 
         4*G[lt[19], lt[18], lt[2], lt[14], x] + 
         4*G[lt[19], lt[18], lt[3], lt[2], x] - 
         4*G[lt[19], lt[18], lt[3], lt[4], x] - 
         4*G[lt[19], lt[18], lt[3], lt[5], x] + 
         4*G[lt[19], lt[18], lt[3], lt[14], x] - 
         4*G[lt[19], lt[18], lt[7], lt[4], x] - 
         4*G[lt[19], lt[18], lt[7], lt[5], x] + 
         4*G[lt[19], lt[18], lt[7], lt[7], x] + 
         4*G[lt[19], lt[18], lt[7], lt[8], x] - 
         4*G[lt[19], lt[18], lt[8], lt[4], x] - 
         4*G[lt[19], lt[18], lt[8], lt[5], x] + 
         4*G[lt[19], lt[18], lt[8], lt[7], x] + 
         4*G[lt[19], lt[18], lt[8], lt[8], x] + 
         4*G[lt[19], lt[18], lt[9], lt[4], x] + 
         4*G[lt[19], lt[18], lt[9], lt[5], x] - 
         4*G[lt[19], lt[18], lt[9], lt[7], x] - 
         4*G[lt[19], lt[18], lt[9], lt[8], x] + 4*G[lt[19], lt[18], lt[10], 
           lt[4], x] + 4*G[lt[19], lt[18], lt[10], lt[5], x] - 
         4*G[lt[19], lt[18], lt[10], lt[7], x] - 
         4*G[lt[19], lt[18], lt[10], lt[8], x] + 
         8*G[lt[19], lt[18], lt[12], lt[2], x] - 
         8*G[lt[19], lt[18], lt[12], lt[7], x] - 
         8*G[lt[19], lt[18], lt[12], lt[8], x] + 
         8*G[lt[19], lt[18], lt[12], lt[14], x] + 
         4*G[lt[19], lt[18], lt[13], lt[2], x] - 
         4*G[lt[19], lt[18], lt[13], lt[4], x] - 
         4*G[lt[19], lt[18], lt[13], lt[5], x] + 
         4*G[lt[19], lt[18], lt[13], lt[14], x] - 
         4*G[lt[19], lt[18], lt[14], lt[2], x] + 
         4*G[lt[19], lt[18], lt[14], lt[4], x] + 
         4*G[lt[19], lt[18], lt[14], lt[5], x] - 
         4*G[lt[19], lt[18], lt[14], lt[14], x] - 
         8*G[lt[19], lt[18], lt[18], lt[2], x] + 
         8*G[lt[19], lt[18], lt[18], lt[7], x] + 
         8*G[lt[19], lt[18], lt[18], lt[8], x] - 
         8*G[lt[19], lt[18], lt[18], lt[14], x] - 
         8*G[lt[19], lt[18], lt[19], lt[2], x] + 
         8*G[lt[19], lt[18], lt[19], lt[7], x] + 
         8*G[lt[19], lt[18], lt[19], lt[8], x] - 
         8*G[lt[19], lt[18], lt[19], lt[14], x] - 
         4*G[lt[19], lt[19], lt[2], lt[2], x] + 
         4*G[lt[19], lt[19], lt[2], lt[4], x] + 
         4*G[lt[19], lt[19], lt[2], lt[5], x] - 
         4*G[lt[19], lt[19], lt[2], lt[14], x] + 
         4*G[lt[19], lt[19], lt[3], lt[2], x] - 
         4*G[lt[19], lt[19], lt[3], lt[4], x] - 
         4*G[lt[19], lt[19], lt[3], lt[5], x] + 
         4*G[lt[19], lt[19], lt[3], lt[14], x] - 
         4*G[lt[19], lt[19], lt[7], lt[4], x] - 
         4*G[lt[19], lt[19], lt[7], lt[5], x] + 
         4*G[lt[19], lt[19], lt[7], lt[7], x] + 
         4*G[lt[19], lt[19], lt[7], lt[8], x] - 
         4*G[lt[19], lt[19], lt[8], lt[4], x] - 
         4*G[lt[19], lt[19], lt[8], lt[5], x] + 
         4*G[lt[19], lt[19], lt[8], lt[7], x] + 
         4*G[lt[19], lt[19], lt[8], lt[8], x] + 
         4*G[lt[19], lt[19], lt[9], lt[4], x] + 
         4*G[lt[19], lt[19], lt[9], lt[5], x] - 
         4*G[lt[19], lt[19], lt[9], lt[7], x] - 
         4*G[lt[19], lt[19], lt[9], lt[8], x] + 4*G[lt[19], lt[19], lt[10], 
           lt[4], x] + 4*G[lt[19], lt[19], lt[10], lt[5], x] - 
         4*G[lt[19], lt[19], lt[10], lt[7], x] - 
         4*G[lt[19], lt[19], lt[10], lt[8], x] + 
         8*G[lt[19], lt[19], lt[12], lt[2], x] - 
         8*G[lt[19], lt[19], lt[12], lt[7], x] - 
         8*G[lt[19], lt[19], lt[12], lt[8], x] + 
         8*G[lt[19], lt[19], lt[12], lt[14], x] + 
         4*G[lt[19], lt[19], lt[13], lt[2], x] - 
         4*G[lt[19], lt[19], lt[13], lt[4], x] - 
         4*G[lt[19], lt[19], lt[13], lt[5], x] + 
         4*G[lt[19], lt[19], lt[13], lt[14], x] - 
         4*G[lt[19], lt[19], lt[14], lt[2], x] + 
         4*G[lt[19], lt[19], lt[14], lt[4], x] + 
         4*G[lt[19], lt[19], lt[14], lt[5], x] - 
         4*G[lt[19], lt[19], lt[14], lt[14], x] - 
         8*G[lt[19], lt[19], lt[18], lt[2], x] + 
         8*G[lt[19], lt[19], lt[18], lt[7], x] + 
         8*G[lt[19], lt[19], lt[18], lt[8], x] - 
         8*G[lt[19], lt[19], lt[18], lt[14], x] - 
         8*G[lt[19], lt[19], lt[19], lt[2], x] + 
         8*G[lt[19], lt[19], lt[19], lt[7], x] + 
         8*G[lt[19], lt[19], lt[19], lt[8], x] - 
         8*G[lt[19], lt[19], lt[19], lt[14], x] - (Pi^2*G[lt[3], x]*Log[mm])/
          12 + (Pi^2*G[lt[9], x]*Log[mm])/12 + (Pi^2*G[lt[10], x]*Log[mm])/
          12 - (Pi^2*G[lt[13], x]*Log[mm])/12 - G[lt[7], x]*G[0, 1, mm5/mm]*
          Log[mm] - G[lt[8], x]*G[0, 1, mm5/mm]*Log[mm] - 
         G[lt[9], x]*G[0, 1, mm5/mm]*Log[mm] - G[lt[10], x]*G[0, 1, mm5/mm]*
          Log[mm] + 2*G[lt[18], x]*G[0, 1, mm5/mm]*Log[mm] + 
         2*G[lt[19], x]*G[0, 1, mm5/mm]*Log[mm] + G[lt[2], x]*G[0, 1, S45/mm]*
          Log[mm] + G[lt[3], x]*G[0, 1, S45/mm]*Log[mm] + 
         G[lt[13], x]*G[0, 1, S45/mm]*Log[mm] + G[lt[14], x]*G[0, 1, S45/mm]*
          Log[mm] - 2*G[lt[18], x]*G[0, 1, S45/mm]*Log[mm] - 
         2*G[lt[19], x]*G[0, 1, S45/mm]*Log[mm] - 2*G[0, 0, 1, (mm - mm5)/mm]*
          Log[mm] - G[0, 0, 1, mm5/mm]*Log[mm] + 2*G[0, 0, 1, (mm - S45)/mm]*
          Log[mm] + G[0, 0, 1, S45/mm]*Log[mm] - 4*G[lt[1], lt[1], lt[3], x]*
          Log[mm] + 4*G[lt[1], lt[1], lt[9], x]*Log[mm] + 
         4*G[lt[1], lt[1], lt[10], x]*Log[mm] - 4*G[lt[1], lt[1], lt[13], x]*
          Log[mm] + 2*G[lt[1], lt[2], lt[3], x]*Log[mm] - 
         2*G[lt[1], lt[2], lt[4], x]*Log[mm] - 2*G[lt[1], lt[2], lt[5], x]*
          Log[mm] - 2*G[lt[1], lt[2], lt[13], x]*Log[mm] + 
         2*G[lt[1], lt[3], lt[3], x]*Log[mm] + 2*G[lt[1], lt[3], lt[4], x]*
          Log[mm] + 2*G[lt[1], lt[3], lt[5], x]*Log[mm] - 
         2*G[lt[1], lt[3], lt[13], x]*Log[mm] + 2*G[lt[1], lt[7], lt[4], x]*
          Log[mm] + 2*G[lt[1], lt[7], lt[5], x]*Log[mm] + 
         2*G[lt[1], lt[7], lt[9], x]*Log[mm] - 2*G[lt[1], lt[7], lt[10], x]*
          Log[mm] + 2*G[lt[1], lt[8], lt[4], x]*Log[mm] + 
         2*G[lt[1], lt[8], lt[5], x]*Log[mm] - 2*G[lt[1], lt[8], lt[9], x]*
          Log[mm] + 2*G[lt[1], lt[8], lt[10], x]*Log[mm] - 
         2*G[lt[1], lt[9], lt[4], x]*Log[mm] - 2*G[lt[1], lt[9], lt[5], x]*
          Log[mm] - 2*G[lt[1], lt[9], lt[9], x]*Log[mm] + 
         2*G[lt[1], lt[9], lt[10], x]*Log[mm] - 2*G[lt[1], lt[10], lt[4], x]*
          Log[mm] - 2*G[lt[1], lt[10], lt[5], x]*Log[mm] + 
         2*G[lt[1], lt[10], lt[9], x]*Log[mm] - 2*G[lt[1], lt[10], lt[10], x]*
          Log[mm] - 2*G[lt[1], lt[13], lt[3], x]*Log[mm] + 
         2*G[lt[1], lt[13], lt[4], x]*Log[mm] + 2*G[lt[1], lt[13], lt[5], x]*
          Log[mm] + 2*G[lt[1], lt[13], lt[13], x]*Log[mm] - 
         2*G[lt[1], lt[14], lt[3], x]*Log[mm] - 2*G[lt[1], lt[14], lt[4], x]*
          Log[mm] - 2*G[lt[1], lt[14], lt[5], x]*Log[mm] + 
         2*G[lt[1], lt[14], lt[13], x]*Log[mm] + 4*G[lt[1], lt[18], lt[3], x]*
          Log[mm] - 4*G[lt[1], lt[18], lt[9], x]*Log[mm] - 
         4*G[lt[1], lt[18], lt[10], x]*Log[mm] + 
         4*G[lt[1], lt[18], lt[13], x]*Log[mm] + 4*G[lt[1], lt[19], lt[3], x]*
          Log[mm] - 4*G[lt[1], lt[19], lt[9], x]*Log[mm] - 
         4*G[lt[1], lt[19], lt[10], x]*Log[mm] + 
         4*G[lt[1], lt[19], lt[13], x]*Log[mm] + 2*G[lt[2], lt[1], lt[3], x]*
          Log[mm] - 2*G[lt[2], lt[1], lt[4], x]*Log[mm] - 
         2*G[lt[2], lt[1], lt[5], x]*Log[mm] - 2*G[lt[2], lt[1], lt[13], x]*
          Log[mm] - G[lt[2], lt[2], lt[3], x]*Log[mm] + 
         G[lt[2], lt[2], lt[4], x]*Log[mm] + G[lt[2], lt[2], lt[5], x]*
          Log[mm] + G[lt[2], lt[2], lt[13], x]*Log[mm] - 
         G[lt[2], lt[3], lt[3], x]*Log[mm] - G[lt[2], lt[3], lt[4], x]*
          Log[mm] - G[lt[2], lt[3], lt[5], x]*Log[mm] + 
         G[lt[2], lt[3], lt[13], x]*Log[mm] + 2*G[lt[2], lt[4], lt[4], x]*
          Log[mm] + 2*G[lt[2], lt[4], lt[5], x]*Log[mm] + 
         2*G[lt[2], lt[5], lt[4], x]*Log[mm] + 2*G[lt[2], lt[5], lt[5], x]*
          Log[mm] - G[lt[2], lt[13], lt[3], x]*Log[mm] + 
         G[lt[2], lt[13], lt[4], x]*Log[mm] + G[lt[2], lt[13], lt[5], x]*
          Log[mm] + G[lt[2], lt[13], lt[13], x]*Log[mm] - 
         G[lt[2], lt[14], lt[3], x]*Log[mm] - G[lt[2], lt[14], lt[4], x]*
          Log[mm] - G[lt[2], lt[14], lt[5], x]*Log[mm] + 
         G[lt[2], lt[14], lt[13], x]*Log[mm] + 2*G[lt[3], lt[1], lt[3], x]*
          Log[mm] + 2*G[lt[3], lt[1], lt[4], x]*Log[mm] + 
         2*G[lt[3], lt[1], lt[5], x]*Log[mm] - 2*G[lt[3], lt[1], lt[13], x]*
          Log[mm] - G[lt[3], lt[2], lt[3], x]*Log[mm] + 
         G[lt[3], lt[2], lt[4], x]*Log[mm] + G[lt[3], lt[2], lt[5], x]*
          Log[mm] + G[lt[3], lt[2], lt[13], x]*Log[mm] - 
         G[lt[3], lt[3], lt[3], x]*Log[mm] - G[lt[3], lt[3], lt[4], x]*
          Log[mm] - G[lt[3], lt[3], lt[5], x]*Log[mm] + 
         G[lt[3], lt[3], lt[13], x]*Log[mm] - 2*G[lt[3], lt[4], lt[4], x]*
          Log[mm] - 2*G[lt[3], lt[4], lt[5], x]*Log[mm] - 
         2*G[lt[3], lt[5], lt[4], x]*Log[mm] - 2*G[lt[3], lt[5], lt[5], x]*
          Log[mm] - G[lt[3], lt[13], lt[3], x]*Log[mm] + 
         G[lt[3], lt[13], lt[4], x]*Log[mm] + G[lt[3], lt[13], lt[5], x]*
          Log[mm] + G[lt[3], lt[13], lt[13], x]*Log[mm] - 
         G[lt[3], lt[14], lt[3], x]*Log[mm] - G[lt[3], lt[14], lt[4], x]*
          Log[mm] - G[lt[3], lt[14], lt[5], x]*Log[mm] + 
         G[lt[3], lt[14], lt[13], x]*Log[mm] + 2*G[lt[7], lt[1], lt[4], x]*
          Log[mm] + 2*G[lt[7], lt[1], lt[5], x]*Log[mm] + 
         2*G[lt[7], lt[1], lt[9], x]*Log[mm] - 2*G[lt[7], lt[1], lt[10], x]*
          Log[mm] - 2*G[lt[7], lt[4], lt[4], x]*Log[mm] - 
         2*G[lt[7], lt[4], lt[5], x]*Log[mm] - 2*G[lt[7], lt[5], lt[4], x]*
          Log[mm] - 2*G[lt[7], lt[5], lt[5], x]*Log[mm] - 
         G[lt[7], lt[7], lt[4], x]*Log[mm] - G[lt[7], lt[7], lt[5], x]*
          Log[mm] - G[lt[7], lt[7], lt[9], x]*Log[mm] + 
         G[lt[7], lt[7], lt[10], x]*Log[mm] + G[lt[7], lt[8], lt[4], x]*
          Log[mm] + G[lt[7], lt[8], lt[5], x]*Log[mm] - 
         G[lt[7], lt[8], lt[9], x]*Log[mm] + G[lt[7], lt[8], lt[10], x]*
          Log[mm] - G[lt[7], lt[9], lt[4], x]*Log[mm] - 
         G[lt[7], lt[9], lt[5], x]*Log[mm] - G[lt[7], lt[9], lt[9], x]*
          Log[mm] + G[lt[7], lt[9], lt[10], x]*Log[mm] + 
         G[lt[7], lt[10], lt[4], x]*Log[mm] + G[lt[7], lt[10], lt[5], x]*
          Log[mm] - G[lt[7], lt[10], lt[9], x]*Log[mm] + 
         G[lt[7], lt[10], lt[10], x]*Log[mm] + 2*G[lt[8], lt[1], lt[4], x]*
          Log[mm] + 2*G[lt[8], lt[1], lt[5], x]*Log[mm] - 
         2*G[lt[8], lt[1], lt[9], x]*Log[mm] + 2*G[lt[8], lt[1], lt[10], x]*
          Log[mm] - 2*G[lt[8], lt[4], lt[4], x]*Log[mm] - 
         2*G[lt[8], lt[4], lt[5], x]*Log[mm] - 2*G[lt[8], lt[5], lt[4], x]*
          Log[mm] - 2*G[lt[8], lt[5], lt[5], x]*Log[mm] + 
         G[lt[8], lt[7], lt[4], x]*Log[mm] + G[lt[8], lt[7], lt[5], x]*
          Log[mm] + G[lt[8], lt[7], lt[9], x]*Log[mm] - 
         G[lt[8], lt[7], lt[10], x]*Log[mm] - G[lt[8], lt[8], lt[4], x]*
          Log[mm] - G[lt[8], lt[8], lt[5], x]*Log[mm] + 
         G[lt[8], lt[8], lt[9], x]*Log[mm] - G[lt[8], lt[8], lt[10], x]*
          Log[mm] + G[lt[8], lt[9], lt[4], x]*Log[mm] + 
         G[lt[8], lt[9], lt[5], x]*Log[mm] + G[lt[8], lt[9], lt[9], x]*
          Log[mm] - G[lt[8], lt[9], lt[10], x]*Log[mm] - 
         G[lt[8], lt[10], lt[4], x]*Log[mm] - G[lt[8], lt[10], lt[5], x]*
          Log[mm] + G[lt[8], lt[10], lt[9], x]*Log[mm] - 
         G[lt[8], lt[10], lt[10], x]*Log[mm] - 2*G[lt[9], lt[1], lt[4], x]*
          Log[mm] - 2*G[lt[9], lt[1], lt[5], x]*Log[mm] - 
         2*G[lt[9], lt[1], lt[9], x]*Log[mm] + 2*G[lt[9], lt[1], lt[10], x]*
          Log[mm] + 2*G[lt[9], lt[4], lt[4], x]*Log[mm] + 
         2*G[lt[9], lt[4], lt[5], x]*Log[mm] + 2*G[lt[9], lt[5], lt[4], x]*
          Log[mm] + 2*G[lt[9], lt[5], lt[5], x]*Log[mm] + 
         G[lt[9], lt[7], lt[4], x]*Log[mm] + G[lt[9], lt[7], lt[5], x]*
          Log[mm] + G[lt[9], lt[7], lt[9], x]*Log[mm] - 
         G[lt[9], lt[7], lt[10], x]*Log[mm] - G[lt[9], lt[8], lt[4], x]*
          Log[mm] - G[lt[9], lt[8], lt[5], x]*Log[mm] + 
         G[lt[9], lt[8], lt[9], x]*Log[mm] - G[lt[9], lt[8], lt[10], x]*
          Log[mm] + G[lt[9], lt[9], lt[4], x]*Log[mm] + 
         G[lt[9], lt[9], lt[5], x]*Log[mm] + G[lt[9], lt[9], lt[9], x]*
          Log[mm] - G[lt[9], lt[9], lt[10], x]*Log[mm] - 
         G[lt[9], lt[10], lt[4], x]*Log[mm] - G[lt[9], lt[10], lt[5], x]*
          Log[mm] + G[lt[9], lt[10], lt[9], x]*Log[mm] - 
         G[lt[9], lt[10], lt[10], x]*Log[mm] - 2*G[lt[10], lt[1], lt[4], x]*
          Log[mm] - 2*G[lt[10], lt[1], lt[5], x]*Log[mm] + 
         2*G[lt[10], lt[1], lt[9], x]*Log[mm] - 2*G[lt[10], lt[1], lt[10], x]*
          Log[mm] + 2*G[lt[10], lt[4], lt[4], x]*Log[mm] + 
         2*G[lt[10], lt[4], lt[5], x]*Log[mm] + 2*G[lt[10], lt[5], lt[4], x]*
          Log[mm] + 2*G[lt[10], lt[5], lt[5], x]*Log[mm] - 
         G[lt[10], lt[7], lt[4], x]*Log[mm] - G[lt[10], lt[7], lt[5], x]*
          Log[mm] - G[lt[10], lt[7], lt[9], x]*Log[mm] + 
         G[lt[10], lt[7], lt[10], x]*Log[mm] + G[lt[10], lt[8], lt[4], x]*
          Log[mm] + G[lt[10], lt[8], lt[5], x]*Log[mm] - 
         G[lt[10], lt[8], lt[9], x]*Log[mm] + G[lt[10], lt[8], lt[10], x]*
          Log[mm] - G[lt[10], lt[9], lt[4], x]*Log[mm] - 
         G[lt[10], lt[9], lt[5], x]*Log[mm] - G[lt[10], lt[9], lt[9], x]*
          Log[mm] + G[lt[10], lt[9], lt[10], x]*Log[mm] + 
         G[lt[10], lt[10], lt[4], x]*Log[mm] + G[lt[10], lt[10], lt[5], x]*
          Log[mm] - G[lt[10], lt[10], lt[9], x]*Log[mm] + 
         G[lt[10], lt[10], lt[10], x]*Log[mm] - 2*G[lt[13], lt[1], lt[3], x]*
          Log[mm] + 2*G[lt[13], lt[1], lt[4], x]*Log[mm] + 
         2*G[lt[13], lt[1], lt[5], x]*Log[mm] + 2*G[lt[13], lt[1], lt[13], x]*
          Log[mm] + G[lt[13], lt[2], lt[3], x]*Log[mm] - 
         G[lt[13], lt[2], lt[4], x]*Log[mm] - G[lt[13], lt[2], lt[5], x]*
          Log[mm] - G[lt[13], lt[2], lt[13], x]*Log[mm] + 
         G[lt[13], lt[3], lt[3], x]*Log[mm] + G[lt[13], lt[3], lt[4], x]*
          Log[mm] + G[lt[13], lt[3], lt[5], x]*Log[mm] - 
         G[lt[13], lt[3], lt[13], x]*Log[mm] - 2*G[lt[13], lt[4], lt[4], x]*
          Log[mm] - 2*G[lt[13], lt[4], lt[5], x]*Log[mm] - 
         2*G[lt[13], lt[5], lt[4], x]*Log[mm] - 2*G[lt[13], lt[5], lt[5], x]*
          Log[mm] + G[lt[13], lt[13], lt[3], x]*Log[mm] - 
         G[lt[13], lt[13], lt[4], x]*Log[mm] - G[lt[13], lt[13], lt[5], x]*
          Log[mm] - G[lt[13], lt[13], lt[13], x]*Log[mm] + 
         G[lt[13], lt[14], lt[3], x]*Log[mm] + G[lt[13], lt[14], lt[4], x]*
          Log[mm] + G[lt[13], lt[14], lt[5], x]*Log[mm] - 
         G[lt[13], lt[14], lt[13], x]*Log[mm] - 2*G[lt[14], lt[1], lt[3], x]*
          Log[mm] - 2*G[lt[14], lt[1], lt[4], x]*Log[mm] - 
         2*G[lt[14], lt[1], lt[5], x]*Log[mm] + 2*G[lt[14], lt[1], lt[13], x]*
          Log[mm] + G[lt[14], lt[2], lt[3], x]*Log[mm] - 
         G[lt[14], lt[2], lt[4], x]*Log[mm] - G[lt[14], lt[2], lt[5], x]*
          Log[mm] - G[lt[14], lt[2], lt[13], x]*Log[mm] + 
         G[lt[14], lt[3], lt[3], x]*Log[mm] + G[lt[14], lt[3], lt[4], x]*
          Log[mm] + G[lt[14], lt[3], lt[5], x]*Log[mm] - 
         G[lt[14], lt[3], lt[13], x]*Log[mm] + 2*G[lt[14], lt[4], lt[4], x]*
          Log[mm] + 2*G[lt[14], lt[4], lt[5], x]*Log[mm] + 
         2*G[lt[14], lt[5], lt[4], x]*Log[mm] + 2*G[lt[14], lt[5], lt[5], x]*
          Log[mm] + G[lt[14], lt[13], lt[3], x]*Log[mm] - 
         G[lt[14], lt[13], lt[4], x]*Log[mm] - G[lt[14], lt[13], lt[5], x]*
          Log[mm] - G[lt[14], lt[13], lt[13], x]*Log[mm] + 
         G[lt[14], lt[14], lt[3], x]*Log[mm] + G[lt[14], lt[14], lt[4], x]*
          Log[mm] + G[lt[14], lt[14], lt[5], x]*Log[mm] - 
         G[lt[14], lt[14], lt[13], x]*Log[mm] + 4*G[lt[18], lt[1], lt[3], x]*
          Log[mm] - 4*G[lt[18], lt[1], lt[9], x]*Log[mm] - 
         4*G[lt[18], lt[1], lt[10], x]*Log[mm] + 
         4*G[lt[18], lt[1], lt[13], x]*Log[mm] - 2*G[lt[18], lt[2], lt[3], x]*
          Log[mm] + 2*G[lt[18], lt[2], lt[4], x]*Log[mm] + 
         2*G[lt[18], lt[2], lt[5], x]*Log[mm] + 2*G[lt[18], lt[2], lt[13], x]*
          Log[mm] - 2*G[lt[18], lt[3], lt[3], x]*Log[mm] - 
         2*G[lt[18], lt[3], lt[4], x]*Log[mm] - 2*G[lt[18], lt[3], lt[5], x]*
          Log[mm] + 2*G[lt[18], lt[3], lt[13], x]*Log[mm] - 
         2*G[lt[18], lt[7], lt[4], x]*Log[mm] - 2*G[lt[18], lt[7], lt[5], x]*
          Log[mm] - 2*G[lt[18], lt[7], lt[9], x]*Log[mm] + 
         2*G[lt[18], lt[7], lt[10], x]*Log[mm] - 2*G[lt[18], lt[8], lt[4], x]*
          Log[mm] - 2*G[lt[18], lt[8], lt[5], x]*Log[mm] + 
         2*G[lt[18], lt[8], lt[9], x]*Log[mm] - 2*G[lt[18], lt[8], lt[10], x]*
          Log[mm] + 2*G[lt[18], lt[9], lt[4], x]*Log[mm] + 
         2*G[lt[18], lt[9], lt[5], x]*Log[mm] + 2*G[lt[18], lt[9], lt[9], x]*
          Log[mm] - 2*G[lt[18], lt[9], lt[10], x]*Log[mm] + 
         2*G[lt[18], lt[10], lt[4], x]*Log[mm] + 
         2*G[lt[18], lt[10], lt[5], x]*Log[mm] - 
         2*G[lt[18], lt[10], lt[9], x]*Log[mm] + 
         2*G[lt[18], lt[10], lt[10], x]*Log[mm] + 
         2*G[lt[18], lt[13], lt[3], x]*Log[mm] - 
         2*G[lt[18], lt[13], lt[4], x]*Log[mm] - 
         2*G[lt[18], lt[13], lt[5], x]*Log[mm] - 
         2*G[lt[18], lt[13], lt[13], x]*Log[mm] + 
         2*G[lt[18], lt[14], lt[3], x]*Log[mm] + 
         2*G[lt[18], lt[14], lt[4], x]*Log[mm] + 
         2*G[lt[18], lt[14], lt[5], x]*Log[mm] - 
         2*G[lt[18], lt[14], lt[13], x]*Log[mm] - 
         4*G[lt[18], lt[18], lt[3], x]*Log[mm] + 
         4*G[lt[18], lt[18], lt[9], x]*Log[mm] + 
         4*G[lt[18], lt[18], lt[10], x]*Log[mm] - 
         4*G[lt[18], lt[18], lt[13], x]*Log[mm] - 
         4*G[lt[18], lt[19], lt[3], x]*Log[mm] + 
         4*G[lt[18], lt[19], lt[9], x]*Log[mm] + 
         4*G[lt[18], lt[19], lt[10], x]*Log[mm] - 
         4*G[lt[18], lt[19], lt[13], x]*Log[mm] + 
         4*G[lt[19], lt[1], lt[3], x]*Log[mm] - 4*G[lt[19], lt[1], lt[9], x]*
          Log[mm] - 4*G[lt[19], lt[1], lt[10], x]*Log[mm] + 
         4*G[lt[19], lt[1], lt[13], x]*Log[mm] - 2*G[lt[19], lt[2], lt[3], x]*
          Log[mm] + 2*G[lt[19], lt[2], lt[4], x]*Log[mm] + 
         2*G[lt[19], lt[2], lt[5], x]*Log[mm] + 2*G[lt[19], lt[2], lt[13], x]*
          Log[mm] - 2*G[lt[19], lt[3], lt[3], x]*Log[mm] - 
         2*G[lt[19], lt[3], lt[4], x]*Log[mm] - 2*G[lt[19], lt[3], lt[5], x]*
          Log[mm] + 2*G[lt[19], lt[3], lt[13], x]*Log[mm] - 
         2*G[lt[19], lt[7], lt[4], x]*Log[mm] - 2*G[lt[19], lt[7], lt[5], x]*
          Log[mm] - 2*G[lt[19], lt[7], lt[9], x]*Log[mm] + 
         2*G[lt[19], lt[7], lt[10], x]*Log[mm] - 2*G[lt[19], lt[8], lt[4], x]*
          Log[mm] - 2*G[lt[19], lt[8], lt[5], x]*Log[mm] + 
         2*G[lt[19], lt[8], lt[9], x]*Log[mm] - 2*G[lt[19], lt[8], lt[10], x]*
          Log[mm] + 2*G[lt[19], lt[9], lt[4], x]*Log[mm] + 
         2*G[lt[19], lt[9], lt[5], x]*Log[mm] + 2*G[lt[19], lt[9], lt[9], x]*
          Log[mm] - 2*G[lt[19], lt[9], lt[10], x]*Log[mm] + 
         2*G[lt[19], lt[10], lt[4], x]*Log[mm] + 
         2*G[lt[19], lt[10], lt[5], x]*Log[mm] - 
         2*G[lt[19], lt[10], lt[9], x]*Log[mm] + 
         2*G[lt[19], lt[10], lt[10], x]*Log[mm] + 
         2*G[lt[19], lt[13], lt[3], x]*Log[mm] - 
         2*G[lt[19], lt[13], lt[4], x]*Log[mm] - 
         2*G[lt[19], lt[13], lt[5], x]*Log[mm] - 
         2*G[lt[19], lt[13], lt[13], x]*Log[mm] + 
         2*G[lt[19], lt[14], lt[3], x]*Log[mm] + 
         2*G[lt[19], lt[14], lt[4], x]*Log[mm] + 
         2*G[lt[19], lt[14], lt[5], x]*Log[mm] - 
         2*G[lt[19], lt[14], lt[13], x]*Log[mm] - 
         4*G[lt[19], lt[18], lt[3], x]*Log[mm] + 
         4*G[lt[19], lt[18], lt[9], x]*Log[mm] + 
         4*G[lt[19], lt[18], lt[10], x]*Log[mm] - 
         4*G[lt[19], lt[18], lt[13], x]*Log[mm] - 
         4*G[lt[19], lt[19], lt[3], x]*Log[mm] + 
         4*G[lt[19], lt[19], lt[9], x]*Log[mm] + 
         4*G[lt[19], lt[19], lt[10], x]*Log[mm] - 
         4*G[lt[19], lt[19], lt[13], x]*Log[mm] + (G[0, 1, mm5/mm]*Log[mm]^2)/
          2 - (G[0, 1, S45/mm]*Log[mm]^2)/2 + G[lt[1], lt[3], x]*Log[mm]^2 - 
         G[lt[1], lt[9], x]*Log[mm]^2 - G[lt[1], lt[10], x]*Log[mm]^2 + 
         G[lt[1], lt[13], x]*Log[mm]^2 - (G[lt[2], lt[3], x]*Log[mm]^2)/2 + 
         (G[lt[2], lt[4], x]*Log[mm]^2)/2 + (G[lt[2], lt[5], x]*Log[mm]^2)/
          2 + (G[lt[2], lt[13], x]*Log[mm]^2)/2 - 
         (G[lt[3], lt[3], x]*Log[mm]^2)/2 - (G[lt[3], lt[4], x]*Log[mm]^2)/
          2 - (G[lt[3], lt[5], x]*Log[mm]^2)/2 + 
         (G[lt[3], lt[13], x]*Log[mm]^2)/2 - (G[lt[7], lt[4], x]*Log[mm]^2)/
          2 - (G[lt[7], lt[5], x]*Log[mm]^2)/2 - 
         (G[lt[7], lt[9], x]*Log[mm]^2)/2 + (G[lt[7], lt[10], x]*Log[mm]^2)/
          2 - (G[lt[8], lt[4], x]*Log[mm]^2)/2 - 
         (G[lt[8], lt[5], x]*Log[mm]^2)/2 + (G[lt[8], lt[9], x]*Log[mm]^2)/
          2 - (G[lt[8], lt[10], x]*Log[mm]^2)/2 + 
         (G[lt[9], lt[4], x]*Log[mm]^2)/2 + (G[lt[9], lt[5], x]*Log[mm]^2)/
          2 + (G[lt[9], lt[9], x]*Log[mm]^2)/2 - 
         (G[lt[9], lt[10], x]*Log[mm]^2)/2 + (G[lt[10], lt[4], x]*Log[mm]^2)/
          2 + (G[lt[10], lt[5], x]*Log[mm]^2)/2 - 
         (G[lt[10], lt[9], x]*Log[mm]^2)/2 + (G[lt[10], lt[10], x]*Log[mm]^2)/
          2 + (G[lt[13], lt[3], x]*Log[mm]^2)/2 - 
         (G[lt[13], lt[4], x]*Log[mm]^2)/2 - (G[lt[13], lt[5], x]*Log[mm]^2)/
          2 - (G[lt[13], lt[13], x]*Log[mm]^2)/2 + 
         (G[lt[14], lt[3], x]*Log[mm]^2)/2 + (G[lt[14], lt[4], x]*Log[mm]^2)/
          2 + (G[lt[14], lt[5], x]*Log[mm]^2)/2 - 
         (G[lt[14], lt[13], x]*Log[mm]^2)/2 - G[lt[18], lt[3], x]*Log[mm]^2 + 
         G[lt[18], lt[9], x]*Log[mm]^2 + G[lt[18], lt[10], x]*Log[mm]^2 - 
         G[lt[18], lt[13], x]*Log[mm]^2 - G[lt[19], lt[3], x]*Log[mm]^2 + 
         G[lt[19], lt[9], x]*Log[mm]^2 + G[lt[19], lt[10], x]*Log[mm]^2 - 
         G[lt[19], lt[13], x]*Log[mm]^2 - (G[lt[3], x]*Log[mm]^3)/6 + 
         (G[lt[9], x]*Log[mm]^3)/6 + (G[lt[10], x]*Log[mm]^3)/6 - 
         (G[lt[13], x]*Log[mm]^3)/6 + (Pi^2*G[lt[7], x]*Log[(mm - mm5)/mm])/
          12 + (Pi^2*G[lt[8], x]*Log[(mm - mm5)/mm])/12 + 
         (Pi^2*G[lt[9], x]*Log[(mm - mm5)/mm])/12 + 
         (Pi^2*G[lt[10], x]*Log[(mm - mm5)/mm])/12 - 
         (Pi^2*G[lt[18], x]*Log[(mm - mm5)/mm])/6 - 
         (Pi^2*G[lt[19], x]*Log[(mm - mm5)/mm])/6 - 2*G[lt[7], x]*
          G[0, 1, (mm - mm5)/mm]*Log[(mm - mm5)/mm] - 2*G[lt[8], x]*
          G[0, 1, (mm - mm5)/mm]*Log[(mm - mm5)/mm] - 2*G[lt[9], x]*
          G[0, 1, (mm - mm5)/mm]*Log[(mm - mm5)/mm] - 2*G[lt[10], x]*
          G[0, 1, (mm - mm5)/mm]*Log[(mm - mm5)/mm] + 4*G[lt[18], x]*
          G[0, 1, (mm - mm5)/mm]*Log[(mm - mm5)/mm] + 4*G[lt[19], x]*
          G[0, 1, (mm - mm5)/mm]*Log[(mm - mm5)/mm] - 2*G[lt[7], x]*
          G[0, 1, mm5/mm]*Log[(mm - mm5)/mm] - 2*G[lt[8], x]*G[0, 1, mm5/mm]*
          Log[(mm - mm5)/mm] - 2*G[lt[9], x]*G[0, 1, mm5/mm]*
          Log[(mm - mm5)/mm] - 2*G[lt[10], x]*G[0, 1, mm5/mm]*
          Log[(mm - mm5)/mm] + 4*G[lt[18], x]*G[0, 1, mm5/mm]*
          Log[(mm - mm5)/mm] + 4*G[lt[19], x]*G[0, 1, mm5/mm]*
          Log[(mm - mm5)/mm] - 2*G[0, 0, 1, mm5/mm]*Log[(mm - mm5)/mm] + 
         4*G[lt[1], lt[1], lt[7], x]*Log[(mm - mm5)/mm] + 
         4*G[lt[1], lt[1], lt[8], x]*Log[(mm - mm5)/mm] + 
         4*G[lt[1], lt[1], lt[9], x]*Log[(mm - mm5)/mm] + 
         4*G[lt[1], lt[1], lt[10], x]*Log[(mm - mm5)/mm] - 
         8*G[lt[1], lt[1], lt[18], x]*Log[(mm - mm5)/mm] - 
         8*G[lt[1], lt[1], lt[19], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[1], lt[7], lt[7], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[1], lt[7], lt[8], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[1], lt[7], lt[9], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[1], lt[7], lt[10], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[1], lt[8], lt[7], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[1], lt[8], lt[8], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[1], lt[8], lt[9], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[1], lt[8], lt[10], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[1], lt[9], lt[7], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[1], lt[9], lt[8], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[1], lt[9], lt[9], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[1], lt[9], lt[10], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[1], lt[10], lt[7], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[1], lt[10], lt[8], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[1], lt[10], lt[9], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[1], lt[10], lt[10], x]*Log[(mm - mm5)/mm] - 
         4*G[lt[1], lt[18], lt[7], x]*Log[(mm - mm5)/mm] - 
         4*G[lt[1], lt[18], lt[8], x]*Log[(mm - mm5)/mm] - 
         4*G[lt[1], lt[18], lt[9], x]*Log[(mm - mm5)/mm] - 
         4*G[lt[1], lt[18], lt[10], x]*Log[(mm - mm5)/mm] + 
         8*G[lt[1], lt[18], lt[18], x]*Log[(mm - mm5)/mm] + 
         8*G[lt[1], lt[18], lt[19], x]*Log[(mm - mm5)/mm] - 
         4*G[lt[1], lt[19], lt[7], x]*Log[(mm - mm5)/mm] - 
         4*G[lt[1], lt[19], lt[8], x]*Log[(mm - mm5)/mm] - 
         4*G[lt[1], lt[19], lt[9], x]*Log[(mm - mm5)/mm] - 
         4*G[lt[1], lt[19], lt[10], x]*Log[(mm - mm5)/mm] + 
         8*G[lt[1], lt[19], lt[18], x]*Log[(mm - mm5)/mm] + 
         8*G[lt[1], lt[19], lt[19], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[7], lt[1], lt[7], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[7], lt[1], lt[8], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[7], lt[1], lt[9], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[7], lt[1], lt[10], x]*Log[(mm - mm5)/mm] + 
         G[lt[7], lt[7], lt[7], x]*Log[(mm - mm5)/mm] - 
         G[lt[7], lt[7], lt[8], x]*Log[(mm - mm5)/mm] - 
         G[lt[7], lt[7], lt[9], x]*Log[(mm - mm5)/mm] + 
         G[lt[7], lt[7], lt[10], x]*Log[(mm - mm5)/mm] + 
         G[lt[7], lt[8], lt[7], x]*Log[(mm - mm5)/mm] - 
         G[lt[7], lt[8], lt[8], x]*Log[(mm - mm5)/mm] - 
         G[lt[7], lt[8], lt[9], x]*Log[(mm - mm5)/mm] + 
         G[lt[7], lt[8], lt[10], x]*Log[(mm - mm5)/mm] + 
         G[lt[7], lt[9], lt[7], x]*Log[(mm - mm5)/mm] - 
         G[lt[7], lt[9], lt[8], x]*Log[(mm - mm5)/mm] - 
         G[lt[7], lt[9], lt[9], x]*Log[(mm - mm5)/mm] + 
         G[lt[7], lt[9], lt[10], x]*Log[(mm - mm5)/mm] + 
         G[lt[7], lt[10], lt[7], x]*Log[(mm - mm5)/mm] - 
         G[lt[7], lt[10], lt[8], x]*Log[(mm - mm5)/mm] - 
         G[lt[7], lt[10], lt[9], x]*Log[(mm - mm5)/mm] + 
         G[lt[7], lt[10], lt[10], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[8], lt[1], lt[7], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[8], lt[1], lt[8], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[8], lt[1], lt[9], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[8], lt[1], lt[10], x]*Log[(mm - mm5)/mm] - 
         G[lt[8], lt[7], lt[7], x]*Log[(mm - mm5)/mm] + 
         G[lt[8], lt[7], lt[8], x]*Log[(mm - mm5)/mm] + 
         G[lt[8], lt[7], lt[9], x]*Log[(mm - mm5)/mm] - 
         G[lt[8], lt[7], lt[10], x]*Log[(mm - mm5)/mm] - 
         G[lt[8], lt[8], lt[7], x]*Log[(mm - mm5)/mm] + 
         G[lt[8], lt[8], lt[8], x]*Log[(mm - mm5)/mm] + 
         G[lt[8], lt[8], lt[9], x]*Log[(mm - mm5)/mm] - 
         G[lt[8], lt[8], lt[10], x]*Log[(mm - mm5)/mm] - 
         G[lt[8], lt[9], lt[7], x]*Log[(mm - mm5)/mm] + 
         G[lt[8], lt[9], lt[8], x]*Log[(mm - mm5)/mm] + 
         G[lt[8], lt[9], lt[9], x]*Log[(mm - mm5)/mm] - 
         G[lt[8], lt[9], lt[10], x]*Log[(mm - mm5)/mm] - 
         G[lt[8], lt[10], lt[7], x]*Log[(mm - mm5)/mm] + 
         G[lt[8], lt[10], lt[8], x]*Log[(mm - mm5)/mm] + 
         G[lt[8], lt[10], lt[9], x]*Log[(mm - mm5)/mm] - 
         G[lt[8], lt[10], lt[10], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[9], lt[1], lt[7], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[9], lt[1], lt[8], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[9], lt[1], lt[9], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[9], lt[1], lt[10], x]*Log[(mm - mm5)/mm] - 
         G[lt[9], lt[7], lt[7], x]*Log[(mm - mm5)/mm] + 
         G[lt[9], lt[7], lt[8], x]*Log[(mm - mm5)/mm] + 
         G[lt[9], lt[7], lt[9], x]*Log[(mm - mm5)/mm] - 
         G[lt[9], lt[7], lt[10], x]*Log[(mm - mm5)/mm] - 
         G[lt[9], lt[8], lt[7], x]*Log[(mm - mm5)/mm] + 
         G[lt[9], lt[8], lt[8], x]*Log[(mm - mm5)/mm] + 
         G[lt[9], lt[8], lt[9], x]*Log[(mm - mm5)/mm] - 
         G[lt[9], lt[8], lt[10], x]*Log[(mm - mm5)/mm] - 
         G[lt[9], lt[9], lt[7], x]*Log[(mm - mm5)/mm] + 
         G[lt[9], lt[9], lt[8], x]*Log[(mm - mm5)/mm] + 
         G[lt[9], lt[9], lt[9], x]*Log[(mm - mm5)/mm] - 
         G[lt[9], lt[9], lt[10], x]*Log[(mm - mm5)/mm] - 
         G[lt[9], lt[10], lt[7], x]*Log[(mm - mm5)/mm] + 
         G[lt[9], lt[10], lt[8], x]*Log[(mm - mm5)/mm] + 
         G[lt[9], lt[10], lt[9], x]*Log[(mm - mm5)/mm] - 
         G[lt[9], lt[10], lt[10], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[10], lt[1], lt[7], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[10], lt[1], lt[8], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[10], lt[1], lt[9], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[10], lt[1], lt[10], x]*Log[(mm - mm5)/mm] + 
         G[lt[10], lt[7], lt[7], x]*Log[(mm - mm5)/mm] - 
         G[lt[10], lt[7], lt[8], x]*Log[(mm - mm5)/mm] - 
         G[lt[10], lt[7], lt[9], x]*Log[(mm - mm5)/mm] + 
         G[lt[10], lt[7], lt[10], x]*Log[(mm - mm5)/mm] + 
         G[lt[10], lt[8], lt[7], x]*Log[(mm - mm5)/mm] - 
         G[lt[10], lt[8], lt[8], x]*Log[(mm - mm5)/mm] - 
         G[lt[10], lt[8], lt[9], x]*Log[(mm - mm5)/mm] + 
         G[lt[10], lt[8], lt[10], x]*Log[(mm - mm5)/mm] + 
         G[lt[10], lt[9], lt[7], x]*Log[(mm - mm5)/mm] - 
         G[lt[10], lt[9], lt[8], x]*Log[(mm - mm5)/mm] - 
         G[lt[10], lt[9], lt[9], x]*Log[(mm - mm5)/mm] + 
         G[lt[10], lt[9], lt[10], x]*Log[(mm - mm5)/mm] + 
         G[lt[10], lt[10], lt[7], x]*Log[(mm - mm5)/mm] - 
         G[lt[10], lt[10], lt[8], x]*Log[(mm - mm5)/mm] - 
         G[lt[10], lt[10], lt[9], x]*Log[(mm - mm5)/mm] + 
         G[lt[10], lt[10], lt[10], x]*Log[(mm - mm5)/mm] - 
         4*G[lt[18], lt[1], lt[7], x]*Log[(mm - mm5)/mm] - 
         4*G[lt[18], lt[1], lt[8], x]*Log[(mm - mm5)/mm] - 
         4*G[lt[18], lt[1], lt[9], x]*Log[(mm - mm5)/mm] - 
         4*G[lt[18], lt[1], lt[10], x]*Log[(mm - mm5)/mm] + 
         8*G[lt[18], lt[1], lt[18], x]*Log[(mm - mm5)/mm] + 
         8*G[lt[18], lt[1], lt[19], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[18], lt[7], lt[7], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[18], lt[7], lt[8], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[18], lt[7], lt[9], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[18], lt[7], lt[10], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[18], lt[8], lt[7], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[18], lt[8], lt[8], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[18], lt[8], lt[9], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[18], lt[8], lt[10], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[18], lt[9], lt[7], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[18], lt[9], lt[8], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[18], lt[9], lt[9], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[18], lt[9], lt[10], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[18], lt[10], lt[7], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[18], lt[10], lt[8], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[18], lt[10], lt[9], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[18], lt[10], lt[10], x]*Log[(mm - mm5)/mm] + 
         4*G[lt[18], lt[18], lt[7], x]*Log[(mm - mm5)/mm] + 
         4*G[lt[18], lt[18], lt[8], x]*Log[(mm - mm5)/mm] + 
         4*G[lt[18], lt[18], lt[9], x]*Log[(mm - mm5)/mm] + 
         4*G[lt[18], lt[18], lt[10], x]*Log[(mm - mm5)/mm] - 
         8*G[lt[18], lt[18], lt[18], x]*Log[(mm - mm5)/mm] - 
         8*G[lt[18], lt[18], lt[19], x]*Log[(mm - mm5)/mm] + 
         4*G[lt[18], lt[19], lt[7], x]*Log[(mm - mm5)/mm] + 
         4*G[lt[18], lt[19], lt[8], x]*Log[(mm - mm5)/mm] + 
         4*G[lt[18], lt[19], lt[9], x]*Log[(mm - mm5)/mm] + 
         4*G[lt[18], lt[19], lt[10], x]*Log[(mm - mm5)/mm] - 
         8*G[lt[18], lt[19], lt[18], x]*Log[(mm - mm5)/mm] - 
         8*G[lt[18], lt[19], lt[19], x]*Log[(mm - mm5)/mm] - 
         4*G[lt[19], lt[1], lt[7], x]*Log[(mm - mm5)/mm] - 
         4*G[lt[19], lt[1], lt[8], x]*Log[(mm - mm5)/mm] - 
         4*G[lt[19], lt[1], lt[9], x]*Log[(mm - mm5)/mm] - 
         4*G[lt[19], lt[1], lt[10], x]*Log[(mm - mm5)/mm] + 
         8*G[lt[19], lt[1], lt[18], x]*Log[(mm - mm5)/mm] + 
         8*G[lt[19], lt[1], lt[19], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[19], lt[7], lt[7], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[19], lt[7], lt[8], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[19], lt[7], lt[9], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[19], lt[7], lt[10], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[19], lt[8], lt[7], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[19], lt[8], lt[8], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[19], lt[8], lt[9], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[19], lt[8], lt[10], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[19], lt[9], lt[7], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[19], lt[9], lt[8], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[19], lt[9], lt[9], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[19], lt[9], lt[10], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[19], lt[10], lt[7], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[19], lt[10], lt[8], x]*Log[(mm - mm5)/mm] - 
         2*G[lt[19], lt[10], lt[9], x]*Log[(mm - mm5)/mm] + 
         2*G[lt[19], lt[10], lt[10], x]*Log[(mm - mm5)/mm] + 
         4*G[lt[19], lt[18], lt[7], x]*Log[(mm - mm5)/mm] + 
         4*G[lt[19], lt[18], lt[8], x]*Log[(mm - mm5)/mm] + 
         4*G[lt[19], lt[18], lt[9], x]*Log[(mm - mm5)/mm] + 
         4*G[lt[19], lt[18], lt[10], x]*Log[(mm - mm5)/mm] - 
         8*G[lt[19], lt[18], lt[18], x]*Log[(mm - mm5)/mm] - 
         8*G[lt[19], lt[18], lt[19], x]*Log[(mm - mm5)/mm] + 
         4*G[lt[19], lt[19], lt[7], x]*Log[(mm - mm5)/mm] + 
         4*G[lt[19], lt[19], lt[8], x]*Log[(mm - mm5)/mm] + 
         4*G[lt[19], lt[19], lt[9], x]*Log[(mm - mm5)/mm] + 
         4*G[lt[19], lt[19], lt[10], x]*Log[(mm - mm5)/mm] - 
         8*G[lt[19], lt[19], lt[18], x]*Log[(mm - mm5)/mm] - 
         8*G[lt[19], lt[19], lt[19], x]*Log[(mm - mm5)/mm] - 
         (Pi^2*Log[mm]*Log[(mm - mm5)/mm])/12 + 2*G[0, 1, (mm - mm5)/mm]*
          Log[mm]*Log[(mm - mm5)/mm] + 2*G[0, 1, mm5/mm]*Log[mm]*
          Log[(mm - mm5)/mm] - 2*G[lt[1], lt[7], x]*Log[mm]*
          Log[(mm - mm5)/mm] - 2*G[lt[1], lt[8], x]*Log[mm]*
          Log[(mm - mm5)/mm] - 2*G[lt[1], lt[9], x]*Log[mm]*
          Log[(mm - mm5)/mm] - 2*G[lt[1], lt[10], x]*Log[mm]*
          Log[(mm - mm5)/mm] + 4*G[lt[1], lt[18], x]*Log[mm]*
          Log[(mm - mm5)/mm] + 4*G[lt[1], lt[19], x]*Log[mm]*
          Log[(mm - mm5)/mm] + G[lt[7], lt[7], x]*Log[mm]*
          Log[(mm - mm5)/mm] - G[lt[7], lt[8], x]*Log[mm]*
          Log[(mm - mm5)/mm] - G[lt[7], lt[9], x]*Log[mm]*
          Log[(mm - mm5)/mm] + G[lt[7], lt[10], x]*Log[mm]*
          Log[(mm - mm5)/mm] - G[lt[8], lt[7], x]*Log[mm]*
          Log[(mm - mm5)/mm] + G[lt[8], lt[8], x]*Log[mm]*
          Log[(mm - mm5)/mm] + G[lt[8], lt[9], x]*Log[mm]*
          Log[(mm - mm5)/mm] - G[lt[8], lt[10], x]*Log[mm]*
          Log[(mm - mm5)/mm] - G[lt[9], lt[7], x]*Log[mm]*
          Log[(mm - mm5)/mm] + G[lt[9], lt[8], x]*Log[mm]*
          Log[(mm - mm5)/mm] + G[lt[9], lt[9], x]*Log[mm]*
          Log[(mm - mm5)/mm] - G[lt[9], lt[10], x]*Log[mm]*
          Log[(mm - mm5)/mm] + G[lt[10], lt[7], x]*Log[mm]*
          Log[(mm - mm5)/mm] - G[lt[10], lt[8], x]*Log[mm]*
          Log[(mm - mm5)/mm] - G[lt[10], lt[9], x]*Log[mm]*
          Log[(mm - mm5)/mm] + G[lt[10], lt[10], x]*Log[mm]*
          Log[(mm - mm5)/mm] + 2*G[lt[18], lt[7], x]*Log[mm]*
          Log[(mm - mm5)/mm] + 2*G[lt[18], lt[8], x]*Log[mm]*
          Log[(mm - mm5)/mm] + 2*G[lt[18], lt[9], x]*Log[mm]*
          Log[(mm - mm5)/mm] + 2*G[lt[18], lt[10], x]*Log[mm]*
          Log[(mm - mm5)/mm] - 4*G[lt[18], lt[18], x]*Log[mm]*
          Log[(mm - mm5)/mm] - 4*G[lt[18], lt[19], x]*Log[mm]*
          Log[(mm - mm5)/mm] + 2*G[lt[19], lt[7], x]*Log[mm]*
          Log[(mm - mm5)/mm] + 2*G[lt[19], lt[8], x]*Log[mm]*
          Log[(mm - mm5)/mm] + 2*G[lt[19], lt[9], x]*Log[mm]*
          Log[(mm - mm5)/mm] + 2*G[lt[19], lt[10], x]*Log[mm]*
          Log[(mm - mm5)/mm] - 4*G[lt[19], lt[18], x]*Log[mm]*
          Log[(mm - mm5)/mm] - 4*G[lt[19], lt[19], x]*Log[mm]*
          Log[(mm - mm5)/mm] + (G[lt[7], x]*Log[mm]^2*Log[(mm - mm5)/mm])/2 + 
         (G[lt[8], x]*Log[mm]^2*Log[(mm - mm5)/mm])/2 + 
         (G[lt[9], x]*Log[mm]^2*Log[(mm - mm5)/mm])/2 + 
         (G[lt[10], x]*Log[mm]^2*Log[(mm - mm5)/mm])/2 - 
         G[lt[18], x]*Log[mm]^2*Log[(mm - mm5)/mm] - G[lt[19], x]*Log[mm]^2*
          Log[(mm - mm5)/mm] - (Log[mm]^3*Log[(mm - mm5)/mm])/6 - 
         (Pi^2*Log[(mm - mm5)/mm]^2)/12 + 2*G[0, 1, (mm - mm5)/mm]*
          Log[(mm - mm5)/mm]^2 + 2*G[0, 1, mm5/mm]*Log[(mm - mm5)/mm]^2 - 
         2*G[lt[1], lt[7], x]*Log[(mm - mm5)/mm]^2 - 2*G[lt[1], lt[8], x]*
          Log[(mm - mm5)/mm]^2 - 2*G[lt[1], lt[9], x]*Log[(mm - mm5)/mm]^2 - 
         2*G[lt[1], lt[10], x]*Log[(mm - mm5)/mm]^2 + 4*G[lt[1], lt[18], x]*
          Log[(mm - mm5)/mm]^2 + 4*G[lt[1], lt[19], x]*Log[(mm - mm5)/mm]^2 + 
         G[lt[7], lt[7], x]*Log[(mm - mm5)/mm]^2 - G[lt[7], lt[8], x]*
          Log[(mm - mm5)/mm]^2 - G[lt[7], lt[9], x]*Log[(mm - mm5)/mm]^2 + 
         G[lt[7], lt[10], x]*Log[(mm - mm5)/mm]^2 - G[lt[8], lt[7], x]*
          Log[(mm - mm5)/mm]^2 + G[lt[8], lt[8], x]*Log[(mm - mm5)/mm]^2 + 
         G[lt[8], lt[9], x]*Log[(mm - mm5)/mm]^2 - G[lt[8], lt[10], x]*
          Log[(mm - mm5)/mm]^2 - G[lt[9], lt[7], x]*Log[(mm - mm5)/mm]^2 + 
         G[lt[9], lt[8], x]*Log[(mm - mm5)/mm]^2 + G[lt[9], lt[9], x]*
          Log[(mm - mm5)/mm]^2 - G[lt[9], lt[10], x]*Log[(mm - mm5)/mm]^2 + 
         G[lt[10], lt[7], x]*Log[(mm - mm5)/mm]^2 - G[lt[10], lt[8], x]*
          Log[(mm - mm5)/mm]^2 - G[lt[10], lt[9], x]*Log[(mm - mm5)/mm]^2 + 
         G[lt[10], lt[10], x]*Log[(mm - mm5)/mm]^2 + 2*G[lt[18], lt[7], x]*
          Log[(mm - mm5)/mm]^2 + 2*G[lt[18], lt[8], x]*Log[(mm - mm5)/mm]^2 + 
         2*G[lt[18], lt[9], x]*Log[(mm - mm5)/mm]^2 + 2*G[lt[18], lt[10], x]*
          Log[(mm - mm5)/mm]^2 - 4*G[lt[18], lt[18], x]*Log[(mm - mm5)/mm]^
           2 - 4*G[lt[18], lt[19], x]*Log[(mm - mm5)/mm]^2 + 
         2*G[lt[19], lt[7], x]*Log[(mm - mm5)/mm]^2 + 2*G[lt[19], lt[8], x]*
          Log[(mm - mm5)/mm]^2 + 2*G[lt[19], lt[9], x]*Log[(mm - mm5)/mm]^2 + 
         2*G[lt[19], lt[10], x]*Log[(mm - mm5)/mm]^2 - 4*G[lt[19], lt[18], x]*
          Log[(mm - mm5)/mm]^2 - 4*G[lt[19], lt[19], x]*Log[(mm - mm5)/mm]^
           2 + G[lt[7], x]*Log[mm]*Log[(mm - mm5)/mm]^2 + 
         G[lt[8], x]*Log[mm]*Log[(mm - mm5)/mm]^2 + G[lt[9], x]*Log[mm]*
          Log[(mm - mm5)/mm]^2 + G[lt[10], x]*Log[mm]*Log[(mm - mm5)/mm]^2 - 
         2*G[lt[18], x]*Log[mm]*Log[(mm - mm5)/mm]^2 - 2*G[lt[19], x]*Log[mm]*
          Log[(mm - mm5)/mm]^2 - (Log[mm]^2*Log[(mm - mm5)/mm]^2)/2 + 
         (2*G[lt[7], x]*Log[(mm - mm5)/mm]^3)/3 + 
         (2*G[lt[8], x]*Log[(mm - mm5)/mm]^3)/3 + 
         (2*G[lt[9], x]*Log[(mm - mm5)/mm]^3)/3 + 
         (2*G[lt[10], x]*Log[(mm - mm5)/mm]^3)/3 - 
         (4*G[lt[18], x]*Log[(mm - mm5)/mm]^3)/3 - 
         (4*G[lt[19], x]*Log[(mm - mm5)/mm]^3)/3 - 
         (2*Log[mm]*Log[(mm - mm5)/mm]^3)/3 - Log[(mm - mm5)/mm]^4/3 - 
         (Pi^2*G[lt[7], x]*Log[-mm5])/12 - (Pi^2*G[lt[8], x]*Log[-mm5])/12 + 
         (Pi^2*G[lt[9], x]*Log[-mm5])/12 + (Pi^2*G[lt[10], x]*Log[-mm5])/12 + 
         (Pi^2*G[lt[12], x]*Log[-mm5])/6 - (Pi^2*G[lt[18], x]*Log[-mm5])/6 - 
         (Pi^2*G[lt[19], x]*Log[-mm5])/6 - 4*G[lt[1], lt[1], lt[9], x]*
          Log[-mm5] - 4*G[lt[1], lt[1], lt[10], x]*Log[-mm5] - 
         8*G[lt[1], lt[1], lt[12], x]*Log[-mm5] + 
         8*G[lt[1], lt[1], lt[18], x]*Log[-mm5] + 
         8*G[lt[1], lt[1], lt[19], x]*Log[-mm5] - 2*G[lt[1], lt[7], lt[9], x]*
          Log[-mm5] + 2*G[lt[1], lt[7], lt[10], x]*Log[-mm5] + 
         2*G[lt[1], lt[8], lt[9], x]*Log[-mm5] - 2*G[lt[1], lt[8], lt[10], x]*
          Log[-mm5] + 2*G[lt[1], lt[9], lt[7], x]*Log[-mm5] + 
         2*G[lt[1], lt[9], lt[8], x]*Log[-mm5] + 2*G[lt[1], lt[9], lt[9], x]*
          Log[-mm5] - 2*G[lt[1], lt[9], lt[10], x]*Log[-mm5] + 
         2*G[lt[1], lt[10], lt[7], x]*Log[-mm5] + 
         2*G[lt[1], lt[10], lt[8], x]*Log[-mm5] - 
         2*G[lt[1], lt[10], lt[9], x]*Log[-mm5] + 
         2*G[lt[1], lt[10], lt[10], x]*Log[-mm5] + 
         4*G[lt[1], lt[12], lt[7], x]*Log[-mm5] + 
         4*G[lt[1], lt[12], lt[8], x]*Log[-mm5] - 
         4*G[lt[1], lt[18], lt[7], x]*Log[-mm5] - 
         4*G[lt[1], lt[18], lt[8], x]*Log[-mm5] + 
         4*G[lt[1], lt[18], lt[9], x]*Log[-mm5] + 
         4*G[lt[1], lt[18], lt[10], x]*Log[-mm5] + 
         8*G[lt[1], lt[18], lt[12], x]*Log[-mm5] - 
         8*G[lt[1], lt[18], lt[18], x]*Log[-mm5] - 
         8*G[lt[1], lt[18], lt[19], x]*Log[-mm5] - 
         4*G[lt[1], lt[19], lt[7], x]*Log[-mm5] - 
         4*G[lt[1], lt[19], lt[8], x]*Log[-mm5] + 
         4*G[lt[1], lt[19], lt[9], x]*Log[-mm5] + 
         4*G[lt[1], lt[19], lt[10], x]*Log[-mm5] + 
         8*G[lt[1], lt[19], lt[12], x]*Log[-mm5] - 
         8*G[lt[1], lt[19], lt[18], x]*Log[-mm5] - 
         8*G[lt[1], lt[19], lt[19], x]*Log[-mm5] - 
         2*G[lt[7], lt[1], lt[9], x]*Log[-mm5] + 2*G[lt[7], lt[1], lt[10], x]*
          Log[-mm5] + G[lt[7], lt[7], lt[7], x]*Log[-mm5] + 
         G[lt[7], lt[7], lt[8], x]*Log[-mm5] + G[lt[7], lt[7], lt[9], x]*
          Log[-mm5] - G[lt[7], lt[7], lt[10], x]*Log[-mm5] + 
         G[lt[7], lt[8], lt[7], x]*Log[-mm5] + G[lt[7], lt[8], lt[8], x]*
          Log[-mm5] + G[lt[7], lt[8], lt[9], x]*Log[-mm5] - 
         G[lt[7], lt[8], lt[10], x]*Log[-mm5] + G[lt[7], lt[9], lt[7], x]*
          Log[-mm5] + G[lt[7], lt[9], lt[8], x]*Log[-mm5] + 
         G[lt[7], lt[9], lt[9], x]*Log[-mm5] - G[lt[7], lt[9], lt[10], x]*
          Log[-mm5] - G[lt[7], lt[10], lt[7], x]*Log[-mm5] - 
         G[lt[7], lt[10], lt[8], x]*Log[-mm5] + G[lt[7], lt[10], lt[9], x]*
          Log[-mm5] - G[lt[7], lt[10], lt[10], x]*Log[-mm5] + 
         2*G[lt[8], lt[1], lt[9], x]*Log[-mm5] - 2*G[lt[8], lt[1], lt[10], x]*
          Log[-mm5] + G[lt[8], lt[7], lt[7], x]*Log[-mm5] + 
         G[lt[8], lt[7], lt[8], x]*Log[-mm5] - G[lt[8], lt[7], lt[9], x]*
          Log[-mm5] + G[lt[8], lt[7], lt[10], x]*Log[-mm5] + 
         G[lt[8], lt[8], lt[7], x]*Log[-mm5] + G[lt[8], lt[8], lt[8], x]*
          Log[-mm5] - G[lt[8], lt[8], lt[9], x]*Log[-mm5] + 
         G[lt[8], lt[8], lt[10], x]*Log[-mm5] - G[lt[8], lt[9], lt[7], x]*
          Log[-mm5] - G[lt[8], lt[9], lt[8], x]*Log[-mm5] - 
         G[lt[8], lt[9], lt[9], x]*Log[-mm5] + G[lt[8], lt[9], lt[10], x]*
          Log[-mm5] + G[lt[8], lt[10], lt[7], x]*Log[-mm5] + 
         G[lt[8], lt[10], lt[8], x]*Log[-mm5] - G[lt[8], lt[10], lt[9], x]*
          Log[-mm5] + G[lt[8], lt[10], lt[10], x]*Log[-mm5] + 
         2*G[lt[9], lt[1], lt[9], x]*Log[-mm5] - 2*G[lt[9], lt[1], lt[10], x]*
          Log[-mm5] - G[lt[9], lt[7], lt[7], x]*Log[-mm5] - 
         G[lt[9], lt[7], lt[8], x]*Log[-mm5] - G[lt[9], lt[7], lt[9], x]*
          Log[-mm5] + G[lt[9], lt[7], lt[10], x]*Log[-mm5] - 
         G[lt[9], lt[8], lt[7], x]*Log[-mm5] - G[lt[9], lt[8], lt[8], x]*
          Log[-mm5] - G[lt[9], lt[8], lt[9], x]*Log[-mm5] + 
         G[lt[9], lt[8], lt[10], x]*Log[-mm5] - G[lt[9], lt[9], lt[7], x]*
          Log[-mm5] - G[lt[9], lt[9], lt[8], x]*Log[-mm5] - 
         G[lt[9], lt[9], lt[9], x]*Log[-mm5] + G[lt[9], lt[9], lt[10], x]*
          Log[-mm5] + G[lt[9], lt[10], lt[7], x]*Log[-mm5] + 
         G[lt[9], lt[10], lt[8], x]*Log[-mm5] - G[lt[9], lt[10], lt[9], x]*
          Log[-mm5] + G[lt[9], lt[10], lt[10], x]*Log[-mm5] - 
         2*G[lt[10], lt[1], lt[9], x]*Log[-mm5] + 
         2*G[lt[10], lt[1], lt[10], x]*Log[-mm5] - G[lt[10], lt[7], lt[7], x]*
          Log[-mm5] - G[lt[10], lt[7], lt[8], x]*Log[-mm5] + 
         G[lt[10], lt[7], lt[9], x]*Log[-mm5] - G[lt[10], lt[7], lt[10], x]*
          Log[-mm5] - G[lt[10], lt[8], lt[7], x]*Log[-mm5] - 
         G[lt[10], lt[8], lt[8], x]*Log[-mm5] + G[lt[10], lt[8], lt[9], x]*
          Log[-mm5] - G[lt[10], lt[8], lt[10], x]*Log[-mm5] + 
         G[lt[10], lt[9], lt[7], x]*Log[-mm5] + G[lt[10], lt[9], lt[8], x]*
          Log[-mm5] + G[lt[10], lt[9], lt[9], x]*Log[-mm5] - 
         G[lt[10], lt[9], lt[10], x]*Log[-mm5] - G[lt[10], lt[10], lt[7], x]*
          Log[-mm5] - G[lt[10], lt[10], lt[8], x]*Log[-mm5] + 
         G[lt[10], lt[10], lt[9], x]*Log[-mm5] - G[lt[10], lt[10], lt[10], x]*
          Log[-mm5] - 2*G[lt[12], lt[7], lt[7], x]*Log[-mm5] - 
         2*G[lt[12], lt[7], lt[8], x]*Log[-mm5] - 
         2*G[lt[12], lt[8], lt[7], x]*Log[-mm5] - 
         2*G[lt[12], lt[8], lt[8], x]*Log[-mm5] + 
         4*G[lt[18], lt[1], lt[9], x]*Log[-mm5] + 
         4*G[lt[18], lt[1], lt[10], x]*Log[-mm5] + 
         8*G[lt[18], lt[1], lt[12], x]*Log[-mm5] - 
         8*G[lt[18], lt[1], lt[18], x]*Log[-mm5] - 
         8*G[lt[18], lt[1], lt[19], x]*Log[-mm5] + 
         2*G[lt[18], lt[7], lt[7], x]*Log[-mm5] + 
         2*G[lt[18], lt[7], lt[8], x]*Log[-mm5] + 
         2*G[lt[18], lt[7], lt[9], x]*Log[-mm5] - 
         2*G[lt[18], lt[7], lt[10], x]*Log[-mm5] + 
         2*G[lt[18], lt[8], lt[7], x]*Log[-mm5] + 
         2*G[lt[18], lt[8], lt[8], x]*Log[-mm5] - 
         2*G[lt[18], lt[8], lt[9], x]*Log[-mm5] + 
         2*G[lt[18], lt[8], lt[10], x]*Log[-mm5] - 
         2*G[lt[18], lt[9], lt[7], x]*Log[-mm5] - 
         2*G[lt[18], lt[9], lt[8], x]*Log[-mm5] - 
         2*G[lt[18], lt[9], lt[9], x]*Log[-mm5] + 
         2*G[lt[18], lt[9], lt[10], x]*Log[-mm5] - 
         2*G[lt[18], lt[10], lt[7], x]*Log[-mm5] - 
         2*G[lt[18], lt[10], lt[8], x]*Log[-mm5] + 
         2*G[lt[18], lt[10], lt[9], x]*Log[-mm5] - 
         2*G[lt[18], lt[10], lt[10], x]*Log[-mm5] - 
         4*G[lt[18], lt[12], lt[7], x]*Log[-mm5] - 
         4*G[lt[18], lt[12], lt[8], x]*Log[-mm5] + 
         4*G[lt[18], lt[18], lt[7], x]*Log[-mm5] + 
         4*G[lt[18], lt[18], lt[8], x]*Log[-mm5] - 
         4*G[lt[18], lt[18], lt[9], x]*Log[-mm5] - 
         4*G[lt[18], lt[18], lt[10], x]*Log[-mm5] - 
         8*G[lt[18], lt[18], lt[12], x]*Log[-mm5] + 
         8*G[lt[18], lt[18], lt[18], x]*Log[-mm5] + 
         8*G[lt[18], lt[18], lt[19], x]*Log[-mm5] + 
         4*G[lt[18], lt[19], lt[7], x]*Log[-mm5] + 
         4*G[lt[18], lt[19], lt[8], x]*Log[-mm5] - 
         4*G[lt[18], lt[19], lt[9], x]*Log[-mm5] - 
         4*G[lt[18], lt[19], lt[10], x]*Log[-mm5] - 
         8*G[lt[18], lt[19], lt[12], x]*Log[-mm5] + 
         8*G[lt[18], lt[19], lt[18], x]*Log[-mm5] + 
         8*G[lt[18], lt[19], lt[19], x]*Log[-mm5] + 
         4*G[lt[19], lt[1], lt[9], x]*Log[-mm5] + 
         4*G[lt[19], lt[1], lt[10], x]*Log[-mm5] + 
         8*G[lt[19], lt[1], lt[12], x]*Log[-mm5] - 
         8*G[lt[19], lt[1], lt[18], x]*Log[-mm5] - 
         8*G[lt[19], lt[1], lt[19], x]*Log[-mm5] + 
         2*G[lt[19], lt[7], lt[7], x]*Log[-mm5] + 
         2*G[lt[19], lt[7], lt[8], x]*Log[-mm5] + 
         2*G[lt[19], lt[7], lt[9], x]*Log[-mm5] - 
         2*G[lt[19], lt[7], lt[10], x]*Log[-mm5] + 
         2*G[lt[19], lt[8], lt[7], x]*Log[-mm5] + 
         2*G[lt[19], lt[8], lt[8], x]*Log[-mm5] - 
         2*G[lt[19], lt[8], lt[9], x]*Log[-mm5] + 
         2*G[lt[19], lt[8], lt[10], x]*Log[-mm5] - 
         2*G[lt[19], lt[9], lt[7], x]*Log[-mm5] - 
         2*G[lt[19], lt[9], lt[8], x]*Log[-mm5] - 
         2*G[lt[19], lt[9], lt[9], x]*Log[-mm5] + 
         2*G[lt[19], lt[9], lt[10], x]*Log[-mm5] - 
         2*G[lt[19], lt[10], lt[7], x]*Log[-mm5] - 
         2*G[lt[19], lt[10], lt[8], x]*Log[-mm5] + 
         2*G[lt[19], lt[10], lt[9], x]*Log[-mm5] - 
         2*G[lt[19], lt[10], lt[10], x]*Log[-mm5] - 
         4*G[lt[19], lt[12], lt[7], x]*Log[-mm5] - 
         4*G[lt[19], lt[12], lt[8], x]*Log[-mm5] + 
         4*G[lt[19], lt[18], lt[7], x]*Log[-mm5] + 
         4*G[lt[19], lt[18], lt[8], x]*Log[-mm5] - 
         4*G[lt[19], lt[18], lt[9], x]*Log[-mm5] - 
         4*G[lt[19], lt[18], lt[10], x]*Log[-mm5] - 
         8*G[lt[19], lt[18], lt[12], x]*Log[-mm5] + 
         8*G[lt[19], lt[18], lt[18], x]*Log[-mm5] + 
         8*G[lt[19], lt[18], lt[19], x]*Log[-mm5] + 
         4*G[lt[19], lt[19], lt[7], x]*Log[-mm5] + 
         4*G[lt[19], lt[19], lt[8], x]*Log[-mm5] - 
         4*G[lt[19], lt[19], lt[9], x]*Log[-mm5] - 
         4*G[lt[19], lt[19], lt[10], x]*Log[-mm5] - 
         8*G[lt[19], lt[19], lt[12], x]*Log[-mm5] + 
         8*G[lt[19], lt[19], lt[18], x]*Log[-mm5] + 
         8*G[lt[19], lt[19], lt[19], x]*Log[-mm5] - (Pi^2*Log[-mm5]^2)/24 + 
         G[lt[1], lt[9], x]*Log[-mm5]^2 + G[lt[1], lt[10], x]*Log[-mm5]^2 + 
         2*G[lt[1], lt[12], x]*Log[-mm5]^2 - 2*G[lt[1], lt[18], x]*
          Log[-mm5]^2 - 2*G[lt[1], lt[19], x]*Log[-mm5]^2 + 
         (G[lt[7], lt[7], x]*Log[-mm5]^2)/2 + 
         (G[lt[7], lt[8], x]*Log[-mm5]^2)/2 + 
         (G[lt[7], lt[9], x]*Log[-mm5]^2)/2 - (G[lt[7], lt[10], x]*
           Log[-mm5]^2)/2 + (G[lt[8], lt[7], x]*Log[-mm5]^2)/2 + 
         (G[lt[8], lt[8], x]*Log[-mm5]^2)/2 - 
         (G[lt[8], lt[9], x]*Log[-mm5]^2)/2 + (G[lt[8], lt[10], x]*
           Log[-mm5]^2)/2 - (G[lt[9], lt[7], x]*Log[-mm5]^2)/2 - 
         (G[lt[9], lt[8], x]*Log[-mm5]^2)/2 - 
         (G[lt[9], lt[9], x]*Log[-mm5]^2)/2 + (G[lt[9], lt[10], x]*
           Log[-mm5]^2)/2 - (G[lt[10], lt[7], x]*Log[-mm5]^2)/2 - 
         (G[lt[10], lt[8], x]*Log[-mm5]^2)/2 + 
         (G[lt[10], lt[9], x]*Log[-mm5]^2)/2 - 
         (G[lt[10], lt[10], x]*Log[-mm5]^2)/2 - G[lt[12], lt[7], x]*
          Log[-mm5]^2 - G[lt[12], lt[8], x]*Log[-mm5]^2 + 
         G[lt[18], lt[7], x]*Log[-mm5]^2 + G[lt[18], lt[8], x]*Log[-mm5]^2 - 
         G[lt[18], lt[9], x]*Log[-mm5]^2 - G[lt[18], lt[10], x]*Log[-mm5]^2 - 
         2*G[lt[18], lt[12], x]*Log[-mm5]^2 + 2*G[lt[18], lt[18], x]*
          Log[-mm5]^2 + 2*G[lt[18], lt[19], x]*Log[-mm5]^2 + 
         G[lt[19], lt[7], x]*Log[-mm5]^2 + G[lt[19], lt[8], x]*Log[-mm5]^2 - 
         G[lt[19], lt[9], x]*Log[-mm5]^2 - G[lt[19], lt[10], x]*Log[-mm5]^2 - 
         2*G[lt[19], lt[12], x]*Log[-mm5]^2 + 2*G[lt[19], lt[18], x]*
          Log[-mm5]^2 + 2*G[lt[19], lt[19], x]*Log[-mm5]^2 + 
         (G[lt[7], x]*Log[-mm5]^3)/6 + (G[lt[8], x]*Log[-mm5]^3)/6 - 
         (G[lt[9], x]*Log[-mm5]^3)/6 - (G[lt[10], x]*Log[-mm5]^3)/6 - 
         (G[lt[12], x]*Log[-mm5]^3)/3 + (G[lt[18], x]*Log[-mm5]^3)/3 + 
         (G[lt[19], x]*Log[-mm5]^3)/3 + Log[-mm5]^4/24 + 
         G[lt[7], x]*Log[(mm - mm5)/mm]^2*Log[mm5/mm] + 
         G[lt[8], x]*Log[(mm - mm5)/mm]^2*Log[mm5/mm] + 
         G[lt[9], x]*Log[(mm - mm5)/mm]^2*Log[mm5/mm] + 
         G[lt[10], x]*Log[(mm - mm5)/mm]^2*Log[mm5/mm] - 
         2*G[lt[18], x]*Log[(mm - mm5)/mm]^2*Log[mm5/mm] - 
         2*G[lt[19], x]*Log[(mm - mm5)/mm]^2*Log[mm5/mm] - 
         Log[mm]*Log[(mm - mm5)/mm]^2*Log[mm5/mm] - 
         (4*Log[(mm - mm5)/mm]^3*Log[mm5/mm])/3 - 
         (Pi^2*G[lt[2], x]*Log[(mm - S45)/mm])/12 - 
         (Pi^2*G[lt[3], x]*Log[(mm - S45)/mm])/12 - 
         (Pi^2*G[lt[13], x]*Log[(mm - S45)/mm])/12 - 
         (Pi^2*G[lt[14], x]*Log[(mm - S45)/mm])/12 + 
         (Pi^2*G[lt[18], x]*Log[(mm - S45)/mm])/6 + 
         (Pi^2*G[lt[19], x]*Log[(mm - S45)/mm])/6 + 2*G[lt[2], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] + 2*G[lt[3], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] + 2*G[lt[13], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] + 2*G[lt[14], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] - 4*G[lt[18], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] - 4*G[lt[19], x]*
          G[0, 1, (mm - S45)/mm]*Log[(mm - S45)/mm] + 2*G[lt[2], x]*
          G[0, 1, S45/mm]*Log[(mm - S45)/mm] + 2*G[lt[3], x]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] + 2*G[lt[13], x]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] + 2*G[lt[14], x]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] - 4*G[lt[18], x]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] - 4*G[lt[19], x]*G[0, 1, S45/mm]*
          Log[(mm - S45)/mm] + 2*G[0, 0, 1, S45/mm]*Log[(mm - S45)/mm] - 
         4*G[lt[1], lt[1], lt[2], x]*Log[(mm - S45)/mm] - 
         4*G[lt[1], lt[1], lt[3], x]*Log[(mm - S45)/mm] - 
         4*G[lt[1], lt[1], lt[13], x]*Log[(mm - S45)/mm] - 
         4*G[lt[1], lt[1], lt[14], x]*Log[(mm - S45)/mm] + 
         8*G[lt[1], lt[1], lt[18], x]*Log[(mm - S45)/mm] + 
         8*G[lt[1], lt[1], lt[19], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[2], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[2], lt[3], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[2], lt[13], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[2], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[3], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[3], lt[3], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[3], lt[13], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[3], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[13], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[13], lt[3], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[13], lt[13], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[13], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[14], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[1], lt[14], lt[3], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[14], lt[13], x]*Log[(mm - S45)/mm] + 
         2*G[lt[1], lt[14], lt[14], x]*Log[(mm - S45)/mm] + 
         4*G[lt[1], lt[18], lt[2], x]*Log[(mm - S45)/mm] + 
         4*G[lt[1], lt[18], lt[3], x]*Log[(mm - S45)/mm] + 
         4*G[lt[1], lt[18], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[1], lt[18], lt[14], x]*Log[(mm - S45)/mm] - 
         8*G[lt[1], lt[18], lt[18], x]*Log[(mm - S45)/mm] - 
         8*G[lt[1], lt[18], lt[19], x]*Log[(mm - S45)/mm] + 
         4*G[lt[1], lt[19], lt[2], x]*Log[(mm - S45)/mm] + 
         4*G[lt[1], lt[19], lt[3], x]*Log[(mm - S45)/mm] + 
         4*G[lt[1], lt[19], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[1], lt[19], lt[14], x]*Log[(mm - S45)/mm] - 
         8*G[lt[1], lt[19], lt[18], x]*Log[(mm - S45)/mm] - 
         8*G[lt[1], lt[19], lt[19], x]*Log[(mm - S45)/mm] + 
         2*G[lt[2], lt[1], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[2], lt[1], lt[3], x]*Log[(mm - S45)/mm] - 
         2*G[lt[2], lt[1], lt[13], x]*Log[(mm - S45)/mm] - 
         2*G[lt[2], lt[1], lt[14], x]*Log[(mm - S45)/mm] - 
         G[lt[2], lt[2], lt[2], x]*Log[(mm - S45)/mm] - 
         G[lt[2], lt[2], lt[3], x]*Log[(mm - S45)/mm] + 
         G[lt[2], lt[2], lt[13], x]*Log[(mm - S45)/mm] + 
         G[lt[2], lt[2], lt[14], x]*Log[(mm - S45)/mm] - 
         G[lt[2], lt[3], lt[2], x]*Log[(mm - S45)/mm] - 
         G[lt[2], lt[3], lt[3], x]*Log[(mm - S45)/mm] + 
         G[lt[2], lt[3], lt[13], x]*Log[(mm - S45)/mm] + 
         G[lt[2], lt[3], lt[14], x]*Log[(mm - S45)/mm] - 
         G[lt[2], lt[13], lt[2], x]*Log[(mm - S45)/mm] - 
         G[lt[2], lt[13], lt[3], x]*Log[(mm - S45)/mm] + 
         G[lt[2], lt[13], lt[13], x]*Log[(mm - S45)/mm] + 
         G[lt[2], lt[13], lt[14], x]*Log[(mm - S45)/mm] - 
         G[lt[2], lt[14], lt[2], x]*Log[(mm - S45)/mm] - 
         G[lt[2], lt[14], lt[3], x]*Log[(mm - S45)/mm] + 
         G[lt[2], lt[14], lt[13], x]*Log[(mm - S45)/mm] + 
         G[lt[2], lt[14], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[3], lt[1], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[3], lt[1], lt[3], x]*Log[(mm - S45)/mm] - 
         2*G[lt[3], lt[1], lt[13], x]*Log[(mm - S45)/mm] - 
         2*G[lt[3], lt[1], lt[14], x]*Log[(mm - S45)/mm] - 
         G[lt[3], lt[2], lt[2], x]*Log[(mm - S45)/mm] - 
         G[lt[3], lt[2], lt[3], x]*Log[(mm - S45)/mm] + 
         G[lt[3], lt[2], lt[13], x]*Log[(mm - S45)/mm] + 
         G[lt[3], lt[2], lt[14], x]*Log[(mm - S45)/mm] - 
         G[lt[3], lt[3], lt[2], x]*Log[(mm - S45)/mm] - 
         G[lt[3], lt[3], lt[3], x]*Log[(mm - S45)/mm] + 
         G[lt[3], lt[3], lt[13], x]*Log[(mm - S45)/mm] + 
         G[lt[3], lt[3], lt[14], x]*Log[(mm - S45)/mm] - 
         G[lt[3], lt[13], lt[2], x]*Log[(mm - S45)/mm] - 
         G[lt[3], lt[13], lt[3], x]*Log[(mm - S45)/mm] + 
         G[lt[3], lt[13], lt[13], x]*Log[(mm - S45)/mm] + 
         G[lt[3], lt[13], lt[14], x]*Log[(mm - S45)/mm] - 
         G[lt[3], lt[14], lt[2], x]*Log[(mm - S45)/mm] - 
         G[lt[3], lt[14], lt[3], x]*Log[(mm - S45)/mm] + 
         G[lt[3], lt[14], lt[13], x]*Log[(mm - S45)/mm] + 
         G[lt[3], lt[14], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[13], lt[1], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[13], lt[1], lt[3], x]*Log[(mm - S45)/mm] + 
         2*G[lt[13], lt[1], lt[13], x]*Log[(mm - S45)/mm] + 
         2*G[lt[13], lt[1], lt[14], x]*Log[(mm - S45)/mm] + 
         G[lt[13], lt[2], lt[2], x]*Log[(mm - S45)/mm] + 
         G[lt[13], lt[2], lt[3], x]*Log[(mm - S45)/mm] - 
         G[lt[13], lt[2], lt[13], x]*Log[(mm - S45)/mm] - 
         G[lt[13], lt[2], lt[14], x]*Log[(mm - S45)/mm] + 
         G[lt[13], lt[3], lt[2], x]*Log[(mm - S45)/mm] + 
         G[lt[13], lt[3], lt[3], x]*Log[(mm - S45)/mm] - 
         G[lt[13], lt[3], lt[13], x]*Log[(mm - S45)/mm] - 
         G[lt[13], lt[3], lt[14], x]*Log[(mm - S45)/mm] + 
         G[lt[13], lt[13], lt[2], x]*Log[(mm - S45)/mm] + 
         G[lt[13], lt[13], lt[3], x]*Log[(mm - S45)/mm] - 
         G[lt[13], lt[13], lt[13], x]*Log[(mm - S45)/mm] - 
         G[lt[13], lt[13], lt[14], x]*Log[(mm - S45)/mm] + 
         G[lt[13], lt[14], lt[2], x]*Log[(mm - S45)/mm] + 
         G[lt[13], lt[14], lt[3], x]*Log[(mm - S45)/mm] - 
         G[lt[13], lt[14], lt[13], x]*Log[(mm - S45)/mm] - 
         G[lt[13], lt[14], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[14], lt[1], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[14], lt[1], lt[3], x]*Log[(mm - S45)/mm] + 
         2*G[lt[14], lt[1], lt[13], x]*Log[(mm - S45)/mm] + 
         2*G[lt[14], lt[1], lt[14], x]*Log[(mm - S45)/mm] + 
         G[lt[14], lt[2], lt[2], x]*Log[(mm - S45)/mm] + 
         G[lt[14], lt[2], lt[3], x]*Log[(mm - S45)/mm] - 
         G[lt[14], lt[2], lt[13], x]*Log[(mm - S45)/mm] - 
         G[lt[14], lt[2], lt[14], x]*Log[(mm - S45)/mm] + 
         G[lt[14], lt[3], lt[2], x]*Log[(mm - S45)/mm] + 
         G[lt[14], lt[3], lt[3], x]*Log[(mm - S45)/mm] - 
         G[lt[14], lt[3], lt[13], x]*Log[(mm - S45)/mm] - 
         G[lt[14], lt[3], lt[14], x]*Log[(mm - S45)/mm] + 
         G[lt[14], lt[13], lt[2], x]*Log[(mm - S45)/mm] + 
         G[lt[14], lt[13], lt[3], x]*Log[(mm - S45)/mm] - 
         G[lt[14], lt[13], lt[13], x]*Log[(mm - S45)/mm] - 
         G[lt[14], lt[13], lt[14], x]*Log[(mm - S45)/mm] + 
         G[lt[14], lt[14], lt[2], x]*Log[(mm - S45)/mm] + 
         G[lt[14], lt[14], lt[3], x]*Log[(mm - S45)/mm] - 
         G[lt[14], lt[14], lt[13], x]*Log[(mm - S45)/mm] - 
         G[lt[14], lt[14], lt[14], x]*Log[(mm - S45)/mm] + 
         4*G[lt[18], lt[1], lt[2], x]*Log[(mm - S45)/mm] + 
         4*G[lt[18], lt[1], lt[3], x]*Log[(mm - S45)/mm] + 
         4*G[lt[18], lt[1], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[18], lt[1], lt[14], x]*Log[(mm - S45)/mm] - 
         8*G[lt[18], lt[1], lt[18], x]*Log[(mm - S45)/mm] - 
         8*G[lt[18], lt[1], lt[19], x]*Log[(mm - S45)/mm] - 
         2*G[lt[18], lt[2], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[18], lt[2], lt[3], x]*Log[(mm - S45)/mm] + 
         2*G[lt[18], lt[2], lt[13], x]*Log[(mm - S45)/mm] + 
         2*G[lt[18], lt[2], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[18], lt[3], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[18], lt[3], lt[3], x]*Log[(mm - S45)/mm] + 
         2*G[lt[18], lt[3], lt[13], x]*Log[(mm - S45)/mm] + 
         2*G[lt[18], lt[3], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[18], lt[13], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[18], lt[13], lt[3], x]*Log[(mm - S45)/mm] - 
         2*G[lt[18], lt[13], lt[13], x]*Log[(mm - S45)/mm] - 
         2*G[lt[18], lt[13], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[18], lt[14], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[18], lt[14], lt[3], x]*Log[(mm - S45)/mm] - 
         2*G[lt[18], lt[14], lt[13], x]*Log[(mm - S45)/mm] - 
         2*G[lt[18], lt[14], lt[14], x]*Log[(mm - S45)/mm] - 
         4*G[lt[18], lt[18], lt[2], x]*Log[(mm - S45)/mm] - 
         4*G[lt[18], lt[18], lt[3], x]*Log[(mm - S45)/mm] - 
         4*G[lt[18], lt[18], lt[13], x]*Log[(mm - S45)/mm] - 
         4*G[lt[18], lt[18], lt[14], x]*Log[(mm - S45)/mm] + 
         8*G[lt[18], lt[18], lt[18], x]*Log[(mm - S45)/mm] + 
         8*G[lt[18], lt[18], lt[19], x]*Log[(mm - S45)/mm] - 
         4*G[lt[18], lt[19], lt[2], x]*Log[(mm - S45)/mm] - 
         4*G[lt[18], lt[19], lt[3], x]*Log[(mm - S45)/mm] - 
         4*G[lt[18], lt[19], lt[13], x]*Log[(mm - S45)/mm] - 
         4*G[lt[18], lt[19], lt[14], x]*Log[(mm - S45)/mm] + 
         8*G[lt[18], lt[19], lt[18], x]*Log[(mm - S45)/mm] + 
         8*G[lt[18], lt[19], lt[19], x]*Log[(mm - S45)/mm] + 
         4*G[lt[19], lt[1], lt[2], x]*Log[(mm - S45)/mm] + 
         4*G[lt[19], lt[1], lt[3], x]*Log[(mm - S45)/mm] + 
         4*G[lt[19], lt[1], lt[13], x]*Log[(mm - S45)/mm] + 
         4*G[lt[19], lt[1], lt[14], x]*Log[(mm - S45)/mm] - 
         8*G[lt[19], lt[1], lt[18], x]*Log[(mm - S45)/mm] - 
         8*G[lt[19], lt[1], lt[19], x]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[2], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[2], lt[3], x]*Log[(mm - S45)/mm] + 
         2*G[lt[19], lt[2], lt[13], x]*Log[(mm - S45)/mm] + 
         2*G[lt[19], lt[2], lt[14], x]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[3], lt[2], x]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[3], lt[3], x]*Log[(mm - S45)/mm] + 
         2*G[lt[19], lt[3], lt[13], x]*Log[(mm - S45)/mm] + 
         2*G[lt[19], lt[3], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[19], lt[13], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[19], lt[13], lt[3], x]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[13], lt[13], x]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[13], lt[14], x]*Log[(mm - S45)/mm] + 
         2*G[lt[19], lt[14], lt[2], x]*Log[(mm - S45)/mm] + 
         2*G[lt[19], lt[14], lt[3], x]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[14], lt[13], x]*Log[(mm - S45)/mm] - 
         2*G[lt[19], lt[14], lt[14], x]*Log[(mm - S45)/mm] - 
         4*G[lt[19], lt[18], lt[2], x]*Log[(mm - S45)/mm] - 
         4*G[lt[19], lt[18], lt[3], x]*Log[(mm - S45)/mm] - 
         4*G[lt[19], lt[18], lt[13], x]*Log[(mm - S45)/mm] - 
         4*G[lt[19], lt[18], lt[14], x]*Log[(mm - S45)/mm] + 
         8*G[lt[19], lt[18], lt[18], x]*Log[(mm - S45)/mm] + 
         8*G[lt[19], lt[18], lt[19], x]*Log[(mm - S45)/mm] - 
         4*G[lt[19], lt[19], lt[2], x]*Log[(mm - S45)/mm] - 
         4*G[lt[19], lt[19], lt[3], x]*Log[(mm - S45)/mm] - 
         4*G[lt[19], lt[19], lt[13], x]*Log[(mm - S45)/mm] - 
         4*G[lt[19], lt[19], lt[14], x]*Log[(mm - S45)/mm] + 
         8*G[lt[19], lt[19], lt[18], x]*Log[(mm - S45)/mm] + 
         8*G[lt[19], lt[19], lt[19], x]*Log[(mm - S45)/mm] + 
         (Pi^2*Log[mm]*Log[(mm - S45)/mm])/12 - 2*G[0, 1, (mm - S45)/mm]*
          Log[mm]*Log[(mm - S45)/mm] - 2*G[0, 1, S45/mm]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[1], lt[2], x]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[1], lt[3], x]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[1], lt[13], x]*Log[mm]*
          Log[(mm - S45)/mm] + 2*G[lt[1], lt[14], x]*Log[mm]*
          Log[(mm - S45)/mm] - 4*G[lt[1], lt[18], x]*Log[mm]*
          Log[(mm - S45)/mm] - 4*G[lt[1], lt[19], x]*Log[mm]*
          Log[(mm - S45)/mm] - G[lt[2], lt[2], x]*Log[mm]*
          Log[(mm - S45)/mm] - G[lt[2], lt[3], x]*Log[mm]*
          Log[(mm - S45)/mm] + G[lt[2], lt[13], x]*Log[mm]*
          Log[(mm - S45)/mm] + G[lt[2], lt[14], x]*Log[mm]*
          Log[(mm - S45)/mm] - G[lt[3], lt[2], x]*Log[mm]*
          Log[(mm - S45)/mm] - G[lt[3], lt[3], x]*Log[mm]*
          Log[(mm - S45)/mm] + G[lt[3], lt[13], x]*Log[mm]*
          Log[(mm - S45)/mm] + G[lt[3], lt[14], x]*Log[mm]*
          Log[(mm - S45)/mm] + G[lt[13], lt[2], x]*Log[mm]*
          Log[(mm - S45)/mm] + G[lt[13], lt[3], x]*Log[mm]*
          Log[(mm - S45)/mm] - G[lt[13], lt[13], x]*Log[mm]*
          Log[(mm - S45)/mm] - G[lt[13], lt[14], x]*Log[mm]*
          Log[(mm - S45)/mm] + G[lt[14], lt[2], x]*Log[mm]*
          Log[(mm - S45)/mm] + G[lt[14], lt[3], x]*Log[mm]*
          Log[(mm - S45)/mm] - G[lt[14], lt[13], x]*Log[mm]*
          Log[(mm - S45)/mm] - G[lt[14], lt[14], x]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[18], lt[2], x]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[18], lt[3], x]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[18], lt[13], x]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[18], lt[14], x]*Log[mm]*
          Log[(mm - S45)/mm] + 4*G[lt[18], lt[18], x]*Log[mm]*
          Log[(mm - S45)/mm] + 4*G[lt[18], lt[19], x]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[19], lt[2], x]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[19], lt[3], x]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[19], lt[13], x]*Log[mm]*
          Log[(mm - S45)/mm] - 2*G[lt[19], lt[14], x]*Log[mm]*
          Log[(mm - S45)/mm] + 4*G[lt[19], lt[18], x]*Log[mm]*
          Log[(mm - S45)/mm] + 4*G[lt[19], lt[19], x]*Log[mm]*
          Log[(mm - S45)/mm] - (G[lt[2], x]*Log[mm]^2*Log[(mm - S45)/mm])/2 - 
         (G[lt[3], x]*Log[mm]^2*Log[(mm - S45)/mm])/2 - 
         (G[lt[13], x]*Log[mm]^2*Log[(mm - S45)/mm])/2 - 
         (G[lt[14], x]*Log[mm]^2*Log[(mm - S45)/mm])/2 + 
         G[lt[18], x]*Log[mm]^2*Log[(mm - S45)/mm] + G[lt[19], x]*Log[mm]^2*
          Log[(mm - S45)/mm] + (Log[mm]^3*Log[(mm - S45)/mm])/6 + 
         (Pi^2*Log[(mm - S45)/mm]^2)/12 - 2*G[0, 1, (mm - S45)/mm]*
          Log[(mm - S45)/mm]^2 - 2*G[0, 1, S45/mm]*Log[(mm - S45)/mm]^2 + 
         2*G[lt[1], lt[2], x]*Log[(mm - S45)/mm]^2 + 2*G[lt[1], lt[3], x]*
          Log[(mm - S45)/mm]^2 + 2*G[lt[1], lt[13], x]*Log[(mm - S45)/mm]^2 + 
         2*G[lt[1], lt[14], x]*Log[(mm - S45)/mm]^2 - 4*G[lt[1], lt[18], x]*
          Log[(mm - S45)/mm]^2 - 4*G[lt[1], lt[19], x]*Log[(mm - S45)/mm]^2 - 
         G[lt[2], lt[2], x]*Log[(mm - S45)/mm]^2 - G[lt[2], lt[3], x]*
          Log[(mm - S45)/mm]^2 + G[lt[2], lt[13], x]*Log[(mm - S45)/mm]^2 + 
         G[lt[2], lt[14], x]*Log[(mm - S45)/mm]^2 - G[lt[3], lt[2], x]*
          Log[(mm - S45)/mm]^2 - G[lt[3], lt[3], x]*Log[(mm - S45)/mm]^2 + 
         G[lt[3], lt[13], x]*Log[(mm - S45)/mm]^2 + G[lt[3], lt[14], x]*
          Log[(mm - S45)/mm]^2 + G[lt[13], lt[2], x]*Log[(mm - S45)/mm]^2 + 
         G[lt[13], lt[3], x]*Log[(mm - S45)/mm]^2 - G[lt[13], lt[13], x]*
          Log[(mm - S45)/mm]^2 - G[lt[13], lt[14], x]*Log[(mm - S45)/mm]^2 + 
         G[lt[14], lt[2], x]*Log[(mm - S45)/mm]^2 + G[lt[14], lt[3], x]*
          Log[(mm - S45)/mm]^2 - G[lt[14], lt[13], x]*Log[(mm - S45)/mm]^2 - 
         G[lt[14], lt[14], x]*Log[(mm - S45)/mm]^2 - 2*G[lt[18], lt[2], x]*
          Log[(mm - S45)/mm]^2 - 2*G[lt[18], lt[3], x]*Log[(mm - S45)/mm]^2 - 
         2*G[lt[18], lt[13], x]*Log[(mm - S45)/mm]^2 - 2*G[lt[18], lt[14], x]*
          Log[(mm - S45)/mm]^2 + 4*G[lt[18], lt[18], x]*Log[(mm - S45)/mm]^
           2 + 4*G[lt[18], lt[19], x]*Log[(mm - S45)/mm]^2 - 
         2*G[lt[19], lt[2], x]*Log[(mm - S45)/mm]^2 - 2*G[lt[19], lt[3], x]*
          Log[(mm - S45)/mm]^2 - 2*G[lt[19], lt[13], x]*Log[(mm - S45)/mm]^
           2 - 2*G[lt[19], lt[14], x]*Log[(mm - S45)/mm]^2 + 
         4*G[lt[19], lt[18], x]*Log[(mm - S45)/mm]^2 + 4*G[lt[19], lt[19], x]*
          Log[(mm - S45)/mm]^2 - G[lt[2], x]*Log[mm]*Log[(mm - S45)/mm]^2 - 
         G[lt[3], x]*Log[mm]*Log[(mm - S45)/mm]^2 - G[lt[13], x]*Log[mm]*
          Log[(mm - S45)/mm]^2 - G[lt[14], x]*Log[mm]*Log[(mm - S45)/mm]^2 + 
         2*G[lt[18], x]*Log[mm]*Log[(mm - S45)/mm]^2 + 2*G[lt[19], x]*Log[mm]*
          Log[(mm - S45)/mm]^2 + (Log[mm]^2*Log[(mm - S45)/mm]^2)/2 - 
         (2*G[lt[2], x]*Log[(mm - S45)/mm]^3)/3 - 
         (2*G[lt[3], x]*Log[(mm - S45)/mm]^3)/3 - 
         (2*G[lt[13], x]*Log[(mm - S45)/mm]^3)/3 - 
         (2*G[lt[14], x]*Log[(mm - S45)/mm]^3)/3 + 
         (4*G[lt[18], x]*Log[(mm - S45)/mm]^3)/3 + 
         (4*G[lt[19], x]*Log[(mm - S45)/mm]^3)/3 + 
         (2*Log[mm]*Log[(mm - S45)/mm]^3)/3 + Log[(mm - S45)/mm]^4/3 + 
         (Pi^2*G[lt[2], x]*Log[-S45])/12 - (Pi^2*G[lt[3], x]*Log[-S45])/12 - 
         (Pi^2*G[lt[12], x]*Log[-S45])/6 - (Pi^2*G[lt[13], x]*Log[-S45])/12 + 
         (Pi^2*G[lt[14], x]*Log[-S45])/12 + (Pi^2*G[lt[18], x]*Log[-S45])/6 + 
         (Pi^2*G[lt[19], x]*Log[-S45])/6 + 4*G[lt[1], lt[1], lt[3], x]*
          Log[-S45] + 8*G[lt[1], lt[1], lt[12], x]*Log[-S45] + 
         4*G[lt[1], lt[1], lt[13], x]*Log[-S45] - 
         8*G[lt[1], lt[1], lt[18], x]*Log[-S45] - 
         8*G[lt[1], lt[1], lt[19], x]*Log[-S45] - 2*G[lt[1], lt[2], lt[3], x]*
          Log[-S45] + 2*G[lt[1], lt[2], lt[13], x]*Log[-S45] - 
         2*G[lt[1], lt[3], lt[2], x]*Log[-S45] - 2*G[lt[1], lt[3], lt[3], x]*
          Log[-S45] + 2*G[lt[1], lt[3], lt[13], x]*Log[-S45] - 
         2*G[lt[1], lt[3], lt[14], x]*Log[-S45] - 
         4*G[lt[1], lt[12], lt[2], x]*Log[-S45] - 
         4*G[lt[1], lt[12], lt[14], x]*Log[-S45] - 
         2*G[lt[1], lt[13], lt[2], x]*Log[-S45] + 
         2*G[lt[1], lt[13], lt[3], x]*Log[-S45] - 
         2*G[lt[1], lt[13], lt[13], x]*Log[-S45] - 
         2*G[lt[1], lt[13], lt[14], x]*Log[-S45] + 
         2*G[lt[1], lt[14], lt[3], x]*Log[-S45] - 
         2*G[lt[1], lt[14], lt[13], x]*Log[-S45] + 
         4*G[lt[1], lt[18], lt[2], x]*Log[-S45] - 
         4*G[lt[1], lt[18], lt[3], x]*Log[-S45] - 
         8*G[lt[1], lt[18], lt[12], x]*Log[-S45] - 
         4*G[lt[1], lt[18], lt[13], x]*Log[-S45] + 
         4*G[lt[1], lt[18], lt[14], x]*Log[-S45] + 
         8*G[lt[1], lt[18], lt[18], x]*Log[-S45] + 
         8*G[lt[1], lt[18], lt[19], x]*Log[-S45] + 
         4*G[lt[1], lt[19], lt[2], x]*Log[-S45] - 
         4*G[lt[1], lt[19], lt[3], x]*Log[-S45] - 
         8*G[lt[1], lt[19], lt[12], x]*Log[-S45] - 
         4*G[lt[1], lt[19], lt[13], x]*Log[-S45] + 
         4*G[lt[1], lt[19], lt[14], x]*Log[-S45] + 
         8*G[lt[1], lt[19], lt[18], x]*Log[-S45] + 
         8*G[lt[1], lt[19], lt[19], x]*Log[-S45] - 
         2*G[lt[2], lt[1], lt[3], x]*Log[-S45] + 2*G[lt[2], lt[1], lt[13], x]*
          Log[-S45] - G[lt[2], lt[2], lt[2], x]*Log[-S45] + 
         G[lt[2], lt[2], lt[3], x]*Log[-S45] - G[lt[2], lt[2], lt[13], x]*
          Log[-S45] - G[lt[2], lt[2], lt[14], x]*Log[-S45] + 
         G[lt[2], lt[3], lt[2], x]*Log[-S45] + G[lt[2], lt[3], lt[3], x]*
          Log[-S45] - G[lt[2], lt[3], lt[13], x]*Log[-S45] + 
         G[lt[2], lt[3], lt[14], x]*Log[-S45] - G[lt[2], lt[13], lt[2], x]*
          Log[-S45] + G[lt[2], lt[13], lt[3], x]*Log[-S45] - 
         G[lt[2], lt[13], lt[13], x]*Log[-S45] - G[lt[2], lt[13], lt[14], x]*
          Log[-S45] - G[lt[2], lt[14], lt[2], x]*Log[-S45] + 
         G[lt[2], lt[14], lt[3], x]*Log[-S45] - G[lt[2], lt[14], lt[13], x]*
          Log[-S45] - G[lt[2], lt[14], lt[14], x]*Log[-S45] - 
         2*G[lt[3], lt[1], lt[3], x]*Log[-S45] + 2*G[lt[3], lt[1], lt[13], x]*
          Log[-S45] + G[lt[3], lt[2], lt[2], x]*Log[-S45] + 
         G[lt[3], lt[2], lt[3], x]*Log[-S45] - G[lt[3], lt[2], lt[13], x]*
          Log[-S45] + G[lt[3], lt[2], lt[14], x]*Log[-S45] + 
         G[lt[3], lt[3], lt[2], x]*Log[-S45] + G[lt[3], lt[3], lt[3], x]*
          Log[-S45] - G[lt[3], lt[3], lt[13], x]*Log[-S45] + 
         G[lt[3], lt[3], lt[14], x]*Log[-S45] - G[lt[3], lt[13], lt[2], x]*
          Log[-S45] + G[lt[3], lt[13], lt[3], x]*Log[-S45] - 
         G[lt[3], lt[13], lt[13], x]*Log[-S45] - G[lt[3], lt[13], lt[14], x]*
          Log[-S45] + G[lt[3], lt[14], lt[2], x]*Log[-S45] + 
         G[lt[3], lt[14], lt[3], x]*Log[-S45] - G[lt[3], lt[14], lt[13], x]*
          Log[-S45] + G[lt[3], lt[14], lt[14], x]*Log[-S45] + 
         2*G[lt[12], lt[2], lt[2], x]*Log[-S45] + 
         2*G[lt[12], lt[2], lt[14], x]*Log[-S45] + 
         2*G[lt[12], lt[14], lt[2], x]*Log[-S45] + 
         2*G[lt[12], lt[14], lt[14], x]*Log[-S45] + 
         2*G[lt[13], lt[1], lt[3], x]*Log[-S45] - 
         2*G[lt[13], lt[1], lt[13], x]*Log[-S45] + G[lt[13], lt[2], lt[2], x]*
          Log[-S45] - G[lt[13], lt[2], lt[3], x]*Log[-S45] + 
         G[lt[13], lt[2], lt[13], x]*Log[-S45] + G[lt[13], lt[2], lt[14], x]*
          Log[-S45] - G[lt[13], lt[3], lt[2], x]*Log[-S45] - 
         G[lt[13], lt[3], lt[3], x]*Log[-S45] + G[lt[13], lt[3], lt[13], x]*
          Log[-S45] - G[lt[13], lt[3], lt[14], x]*Log[-S45] + 
         G[lt[13], lt[13], lt[2], x]*Log[-S45] - G[lt[13], lt[13], lt[3], x]*
          Log[-S45] + G[lt[13], lt[13], lt[13], x]*Log[-S45] + 
         G[lt[13], lt[13], lt[14], x]*Log[-S45] + G[lt[13], lt[14], lt[2], x]*
          Log[-S45] - G[lt[13], lt[14], lt[3], x]*Log[-S45] + 
         G[lt[13], lt[14], lt[13], x]*Log[-S45] + 
         G[lt[13], lt[14], lt[14], x]*Log[-S45] + 
         2*G[lt[14], lt[1], lt[3], x]*Log[-S45] - 
         2*G[lt[14], lt[1], lt[13], x]*Log[-S45] - G[lt[14], lt[2], lt[2], x]*
          Log[-S45] - G[lt[14], lt[2], lt[3], x]*Log[-S45] + 
         G[lt[14], lt[2], lt[13], x]*Log[-S45] - G[lt[14], lt[2], lt[14], x]*
          Log[-S45] - G[lt[14], lt[3], lt[2], x]*Log[-S45] - 
         G[lt[14], lt[3], lt[3], x]*Log[-S45] + G[lt[14], lt[3], lt[13], x]*
          Log[-S45] - G[lt[14], lt[3], lt[14], x]*Log[-S45] + 
         G[lt[14], lt[13], lt[2], x]*Log[-S45] - G[lt[14], lt[13], lt[3], x]*
          Log[-S45] + G[lt[14], lt[13], lt[13], x]*Log[-S45] + 
         G[lt[14], lt[13], lt[14], x]*Log[-S45] - G[lt[14], lt[14], lt[2], x]*
          Log[-S45] - G[lt[14], lt[14], lt[3], x]*Log[-S45] + 
         G[lt[14], lt[14], lt[13], x]*Log[-S45] - 
         G[lt[14], lt[14], lt[14], x]*Log[-S45] - 
         4*G[lt[18], lt[1], lt[3], x]*Log[-S45] - 
         8*G[lt[18], lt[1], lt[12], x]*Log[-S45] - 
         4*G[lt[18], lt[1], lt[13], x]*Log[-S45] + 
         8*G[lt[18], lt[1], lt[18], x]*Log[-S45] + 
         8*G[lt[18], lt[1], lt[19], x]*Log[-S45] - 
         2*G[lt[18], lt[2], lt[2], x]*Log[-S45] + 
         2*G[lt[18], lt[2], lt[3], x]*Log[-S45] - 
         2*G[lt[18], lt[2], lt[13], x]*Log[-S45] - 
         2*G[lt[18], lt[2], lt[14], x]*Log[-S45] + 
         2*G[lt[18], lt[3], lt[2], x]*Log[-S45] + 
         2*G[lt[18], lt[3], lt[3], x]*Log[-S45] - 
         2*G[lt[18], lt[3], lt[13], x]*Log[-S45] + 
         2*G[lt[18], lt[3], lt[14], x]*Log[-S45] + 
         4*G[lt[18], lt[12], lt[2], x]*Log[-S45] + 
         4*G[lt[18], lt[12], lt[14], x]*Log[-S45] + 
         2*G[lt[18], lt[13], lt[2], x]*Log[-S45] - 
         2*G[lt[18], lt[13], lt[3], x]*Log[-S45] + 
         2*G[lt[18], lt[13], lt[13], x]*Log[-S45] + 
         2*G[lt[18], lt[13], lt[14], x]*Log[-S45] - 
         2*G[lt[18], lt[14], lt[2], x]*Log[-S45] - 
         2*G[lt[18], lt[14], lt[3], x]*Log[-S45] + 
         2*G[lt[18], lt[14], lt[13], x]*Log[-S45] - 
         2*G[lt[18], lt[14], lt[14], x]*Log[-S45] - 
         4*G[lt[18], lt[18], lt[2], x]*Log[-S45] + 
         4*G[lt[18], lt[18], lt[3], x]*Log[-S45] + 
         8*G[lt[18], lt[18], lt[12], x]*Log[-S45] + 
         4*G[lt[18], lt[18], lt[13], x]*Log[-S45] - 
         4*G[lt[18], lt[18], lt[14], x]*Log[-S45] - 
         8*G[lt[18], lt[18], lt[18], x]*Log[-S45] - 
         8*G[lt[18], lt[18], lt[19], x]*Log[-S45] - 
         4*G[lt[18], lt[19], lt[2], x]*Log[-S45] + 
         4*G[lt[18], lt[19], lt[3], x]*Log[-S45] + 
         8*G[lt[18], lt[19], lt[12], x]*Log[-S45] + 
         4*G[lt[18], lt[19], lt[13], x]*Log[-S45] - 
         4*G[lt[18], lt[19], lt[14], x]*Log[-S45] - 
         8*G[lt[18], lt[19], lt[18], x]*Log[-S45] - 
         8*G[lt[18], lt[19], lt[19], x]*Log[-S45] - 
         4*G[lt[19], lt[1], lt[3], x]*Log[-S45] - 
         8*G[lt[19], lt[1], lt[12], x]*Log[-S45] - 
         4*G[lt[19], lt[1], lt[13], x]*Log[-S45] + 
         8*G[lt[19], lt[1], lt[18], x]*Log[-S45] + 
         8*G[lt[19], lt[1], lt[19], x]*Log[-S45] - 
         2*G[lt[19], lt[2], lt[2], x]*Log[-S45] + 
         2*G[lt[19], lt[2], lt[3], x]*Log[-S45] - 
         2*G[lt[19], lt[2], lt[13], x]*Log[-S45] - 
         2*G[lt[19], lt[2], lt[14], x]*Log[-S45] + 
         2*G[lt[19], lt[3], lt[2], x]*Log[-S45] + 
         2*G[lt[19], lt[3], lt[3], x]*Log[-S45] - 
         2*G[lt[19], lt[3], lt[13], x]*Log[-S45] + 
         2*G[lt[19], lt[3], lt[14], x]*Log[-S45] + 
         4*G[lt[19], lt[12], lt[2], x]*Log[-S45] + 
         4*G[lt[19], lt[12], lt[14], x]*Log[-S45] + 
         2*G[lt[19], lt[13], lt[2], x]*Log[-S45] - 
         2*G[lt[19], lt[13], lt[3], x]*Log[-S45] + 
         2*G[lt[19], lt[13], lt[13], x]*Log[-S45] + 
         2*G[lt[19], lt[13], lt[14], x]*Log[-S45] - 
         2*G[lt[19], lt[14], lt[2], x]*Log[-S45] - 
         2*G[lt[19], lt[14], lt[3], x]*Log[-S45] + 
         2*G[lt[19], lt[14], lt[13], x]*Log[-S45] - 
         2*G[lt[19], lt[14], lt[14], x]*Log[-S45] - 
         4*G[lt[19], lt[18], lt[2], x]*Log[-S45] + 
         4*G[lt[19], lt[18], lt[3], x]*Log[-S45] + 
         8*G[lt[19], lt[18], lt[12], x]*Log[-S45] + 
         4*G[lt[19], lt[18], lt[13], x]*Log[-S45] - 
         4*G[lt[19], lt[18], lt[14], x]*Log[-S45] - 
         8*G[lt[19], lt[18], lt[18], x]*Log[-S45] - 
         8*G[lt[19], lt[18], lt[19], x]*Log[-S45] - 
         4*G[lt[19], lt[19], lt[2], x]*Log[-S45] + 
         4*G[lt[19], lt[19], lt[3], x]*Log[-S45] + 
         8*G[lt[19], lt[19], lt[12], x]*Log[-S45] + 
         4*G[lt[19], lt[19], lt[13], x]*Log[-S45] - 
         4*G[lt[19], lt[19], lt[14], x]*Log[-S45] - 
         8*G[lt[19], lt[19], lt[18], x]*Log[-S45] - 
         8*G[lt[19], lt[19], lt[19], x]*Log[-S45] + (Pi^2*Log[-S45]^2)/24 - 
         G[lt[1], lt[3], x]*Log[-S45]^2 - 2*G[lt[1], lt[12], x]*Log[-S45]^2 - 
         G[lt[1], lt[13], x]*Log[-S45]^2 + 2*G[lt[1], lt[18], x]*
          Log[-S45]^2 + 2*G[lt[1], lt[19], x]*Log[-S45]^2 - 
         (G[lt[2], lt[2], x]*Log[-S45]^2)/2 + 
         (G[lt[2], lt[3], x]*Log[-S45]^2)/2 - (G[lt[2], lt[13], x]*
           Log[-S45]^2)/2 - (G[lt[2], lt[14], x]*Log[-S45]^2)/2 + 
         (G[lt[3], lt[2], x]*Log[-S45]^2)/2 + 
         (G[lt[3], lt[3], x]*Log[-S45]^2)/2 - (G[lt[3], lt[13], x]*
           Log[-S45]^2)/2 + (G[lt[3], lt[14], x]*Log[-S45]^2)/2 + 
         G[lt[12], lt[2], x]*Log[-S45]^2 + G[lt[12], lt[14], x]*Log[-S45]^2 + 
         (G[lt[13], lt[2], x]*Log[-S45]^2)/2 - 
         (G[lt[13], lt[3], x]*Log[-S45]^2)/2 + 
         (G[lt[13], lt[13], x]*Log[-S45]^2)/2 + 
         (G[lt[13], lt[14], x]*Log[-S45]^2)/2 - 
         (G[lt[14], lt[2], x]*Log[-S45]^2)/2 - 
         (G[lt[14], lt[3], x]*Log[-S45]^2)/2 + 
         (G[lt[14], lt[13], x]*Log[-S45]^2)/2 - 
         (G[lt[14], lt[14], x]*Log[-S45]^2)/2 - G[lt[18], lt[2], x]*
          Log[-S45]^2 + G[lt[18], lt[3], x]*Log[-S45]^2 + 
         2*G[lt[18], lt[12], x]*Log[-S45]^2 + G[lt[18], lt[13], x]*
          Log[-S45]^2 - G[lt[18], lt[14], x]*Log[-S45]^2 - 
         2*G[lt[18], lt[18], x]*Log[-S45]^2 - 2*G[lt[18], lt[19], x]*
          Log[-S45]^2 - G[lt[19], lt[2], x]*Log[-S45]^2 + 
         G[lt[19], lt[3], x]*Log[-S45]^2 + 2*G[lt[19], lt[12], x]*
          Log[-S45]^2 + G[lt[19], lt[13], x]*Log[-S45]^2 - 
         G[lt[19], lt[14], x]*Log[-S45]^2 - 2*G[lt[19], lt[18], x]*
          Log[-S45]^2 - 2*G[lt[19], lt[19], x]*Log[-S45]^2 - 
         (G[lt[2], x]*Log[-S45]^3)/6 + (G[lt[3], x]*Log[-S45]^3)/6 + 
         (G[lt[12], x]*Log[-S45]^3)/3 + (G[lt[13], x]*Log[-S45]^3)/6 - 
         (G[lt[14], x]*Log[-S45]^3)/6 - (G[lt[18], x]*Log[-S45]^3)/3 - 
         (G[lt[19], x]*Log[-S45]^3)/3 - Log[-S45]^4/24 - 
         G[lt[2], x]*Log[(mm - S45)/mm]^2*Log[S45/mm] - 
         G[lt[3], x]*Log[(mm - S45)/mm]^2*Log[S45/mm] - 
         G[lt[13], x]*Log[(mm - S45)/mm]^2*Log[S45/mm] - 
         G[lt[14], x]*Log[(mm - S45)/mm]^2*Log[S45/mm] + 
         2*G[lt[18], x]*Log[(mm - S45)/mm]^2*Log[S45/mm] + 
         2*G[lt[19], x]*Log[(mm - S45)/mm]^2*Log[S45/mm] + 
         Log[mm]*Log[(mm - S45)/mm]^2*Log[S45/mm] + 
         (4*Log[(mm - S45)/mm]^3*Log[S45/mm])/3 - (13*G[lt[2], x]*Zeta[3])/
          3 + (13*G[lt[7], x]*Zeta[3])/3 + (13*G[lt[8], x]*Zeta[3])/3 - 
         (13*G[lt[14], x]*Zeta[3])/3 - (13*Log[(mm - mm5)/mm]*Zeta[3])/3 + 
         (7*Log[-mm5]*Zeta[3])/3 + (13*Log[(mm - S45)/mm]*Zeta[3])/3 - 
         (7*Log[-S45]*Zeta[3])/3), gb[17] -> 
      ep*(-2*G[lt[2], x] + 2*G[lt[7], x] + 2*G[lt[8], x] - 2*G[lt[14], x] + 
         2*G[lt[15], x] - 2*G[lt[21], x]) + ep^2*(2*G[lt[2], lt[2], x] + 
         2*G[lt[2], lt[14], x] - 2*G[lt[6], lt[2], x] - 
         2*G[lt[6], lt[14], x] + 2*G[lt[6], lt[15], x] - 
         2*G[lt[7], lt[7], x] - 2*G[lt[7], lt[8], x] - 2*G[lt[8], lt[7], x] - 
         2*G[lt[8], lt[8], x] - 2*G[lt[12], lt[2], x] + 
         2*G[lt[12], lt[7], x] + 2*G[lt[12], lt[8], x] - 
         2*G[lt[12], lt[14], x] + 2*G[lt[14], lt[2], x] + 
         2*G[lt[14], lt[14], x] - 2*G[lt[15], lt[15], x] + 
         2*G[lt[21], lt[21], x] + 2*G[lt[22], lt[15], x] - 
         2*G[lt[22], lt[21], x] + 2*G[lt[23], lt[7], x] + 
         2*G[lt[23], lt[8], x] - 2*G[lt[23], lt[21], x] + 
         2*G[lt[29], lt[2], x] - 2*G[lt[29], lt[7], x] - 
         2*G[lt[29], lt[8], x] + 2*G[lt[29], lt[14], x] - 
         2*G[lt[29], lt[15], x] + 2*G[lt[29], lt[21], x] + 
         2*G[lt[30], lt[2], x] - 2*G[lt[30], lt[7], x] - 
         2*G[lt[30], lt[8], x] + 2*G[lt[30], lt[14], x] - 
         2*G[lt[30], lt[15], x] + 2*G[lt[30], lt[21], x] - 
         2*G[lt[7], x]*Log[-mm5] - 2*G[lt[8], x]*Log[-mm5] + 
         2*G[lt[12], x]*Log[-mm5] + 2*G[lt[21], x]*Log[-mm5] - 
         2*G[lt[22], x]*Log[-mm5] + 2*G[lt[2], x]*Log[-S45] - 
         2*G[lt[12], x]*Log[-S45] + 2*G[lt[14], x]*Log[-S45] - 
         2*G[lt[15], x]*Log[-S45] + 2*G[lt[22], x]*Log[-S45]) + 
       ep^3*((Pi^2*G[lt[2], x])/6 - (Pi^2*G[lt[7], x])/6 - 
         (Pi^2*G[lt[8], x])/6 + (Pi^2*G[lt[14], x])/6 - (Pi^2*G[lt[15], x])/
          6 + (Pi^2*G[lt[21], x])/6 - 2*G[lt[2], lt[2], lt[2], x] - 
         2*G[lt[2], lt[2], lt[14], x] - 2*G[lt[2], lt[14], lt[2], x] - 
         2*G[lt[2], lt[14], lt[14], x] + 2*G[lt[6], lt[2], lt[2], x] + 
         2*G[lt[6], lt[2], lt[14], x] + 2*G[lt[6], lt[14], lt[2], x] + 
         2*G[lt[6], lt[14], lt[14], x] - 2*G[lt[6], lt[15], lt[15], x] + 
         2*G[lt[7], lt[7], lt[7], x] + 2*G[lt[7], lt[7], lt[8], x] + 
         2*G[lt[7], lt[8], lt[7], x] + 2*G[lt[7], lt[8], lt[8], x] + 
         2*G[lt[8], lt[7], lt[7], x] + 2*G[lt[8], lt[7], lt[8], x] + 
         2*G[lt[8], lt[8], lt[7], x] + 2*G[lt[8], lt[8], lt[8], x] + 
         2*G[lt[12], lt[2], lt[2], x] + 2*G[lt[12], lt[2], lt[14], x] - 
         2*G[lt[12], lt[7], lt[7], x] - 2*G[lt[12], lt[7], lt[8], x] - 
         2*G[lt[12], lt[8], lt[7], x] - 2*G[lt[12], lt[8], lt[8], x] + 
         2*G[lt[12], lt[14], lt[2], x] + 2*G[lt[12], lt[14], lt[14], x] - 
         2*G[lt[14], lt[2], lt[2], x] - 2*G[lt[14], lt[2], lt[14], x] - 
         2*G[lt[14], lt[14], lt[2], x] - 2*G[lt[14], lt[14], lt[14], x] + 
         2*G[lt[15], lt[15], lt[15], x] - 2*G[lt[21], lt[21], lt[21], x] - 
         2*G[lt[22], lt[15], lt[15], x] + 2*G[lt[22], lt[21], lt[21], x] - 
         2*G[lt[23], lt[7], lt[7], x] - 2*G[lt[23], lt[7], lt[8], x] - 
         2*G[lt[23], lt[8], lt[7], x] - 2*G[lt[23], lt[8], lt[8], x] + 
         2*G[lt[23], lt[21], lt[21], x] - 2*G[lt[29], lt[2], lt[2], x] - 
         2*G[lt[29], lt[2], lt[14], x] + 2*G[lt[29], lt[6], lt[2], x] + 
         2*G[lt[29], lt[6], lt[14], x] - 2*G[lt[29], lt[6], lt[15], x] + 
         2*G[lt[29], lt[7], lt[7], x] + 2*G[lt[29], lt[7], lt[8], x] + 
         2*G[lt[29], lt[8], lt[7], x] + 2*G[lt[29], lt[8], lt[8], x] + 
         2*G[lt[29], lt[12], lt[2], x] - 2*G[lt[29], lt[12], lt[7], x] - 
         2*G[lt[29], lt[12], lt[8], x] + 2*G[lt[29], lt[12], lt[14], x] - 
         2*G[lt[29], lt[14], lt[2], x] - 2*G[lt[29], lt[14], lt[14], x] + 
         2*G[lt[29], lt[15], lt[15], x] - 2*G[lt[29], lt[21], lt[21], x] - 
         2*G[lt[29], lt[22], lt[15], x] + 2*G[lt[29], lt[22], lt[21], x] - 
         2*G[lt[29], lt[23], lt[7], x] - 2*G[lt[29], lt[23], lt[8], x] + 
         2*G[lt[29], lt[23], lt[21], x] - 2*G[lt[29], lt[29], lt[2], x] + 
         2*G[lt[29], lt[29], lt[7], x] + 2*G[lt[29], lt[29], lt[8], x] - 
         2*G[lt[29], lt[29], lt[14], x] + 2*G[lt[29], lt[29], lt[15], x] - 
         2*G[lt[29], lt[29], lt[21], x] - 2*G[lt[29], lt[30], lt[2], x] + 
         2*G[lt[29], lt[30], lt[7], x] + 2*G[lt[29], lt[30], lt[8], x] - 
         2*G[lt[29], lt[30], lt[14], x] + 2*G[lt[29], lt[30], lt[15], x] - 
         2*G[lt[29], lt[30], lt[21], x] - 2*G[lt[30], lt[2], lt[2], x] - 
         2*G[lt[30], lt[2], lt[14], x] + 2*G[lt[30], lt[6], lt[2], x] + 
         2*G[lt[30], lt[6], lt[14], x] - 2*G[lt[30], lt[6], lt[15], x] + 
         2*G[lt[30], lt[7], lt[7], x] + 2*G[lt[30], lt[7], lt[8], x] + 
         2*G[lt[30], lt[8], lt[7], x] + 2*G[lt[30], lt[8], lt[8], x] + 
         2*G[lt[30], lt[12], lt[2], x] - 2*G[lt[30], lt[12], lt[7], x] - 
         2*G[lt[30], lt[12], lt[8], x] + 2*G[lt[30], lt[12], lt[14], x] - 
         2*G[lt[30], lt[14], lt[2], x] - 2*G[lt[30], lt[14], lt[14], x] + 
         2*G[lt[30], lt[15], lt[15], x] - 2*G[lt[30], lt[21], lt[21], x] - 
         2*G[lt[30], lt[22], lt[15], x] + 2*G[lt[30], lt[22], lt[21], x] - 
         2*G[lt[30], lt[23], lt[7], x] - 2*G[lt[30], lt[23], lt[8], x] + 
         2*G[lt[30], lt[23], lt[21], x] - 2*G[lt[30], lt[29], lt[2], x] + 
         2*G[lt[30], lt[29], lt[7], x] + 2*G[lt[30], lt[29], lt[8], x] - 
         2*G[lt[30], lt[29], lt[14], x] + 2*G[lt[30], lt[29], lt[15], x] - 
         2*G[lt[30], lt[29], lt[21], x] - 2*G[lt[30], lt[30], lt[2], x] + 
         2*G[lt[30], lt[30], lt[7], x] + 2*G[lt[30], lt[30], lt[8], x] - 
         2*G[lt[30], lt[30], lt[14], x] + 2*G[lt[30], lt[30], lt[15], x] - 
         2*G[lt[30], lt[30], lt[21], x] + 2*G[lt[7], lt[7], x]*Log[-mm5] + 
         2*G[lt[7], lt[8], x]*Log[-mm5] + 2*G[lt[8], lt[7], x]*Log[-mm5] + 
         2*G[lt[8], lt[8], x]*Log[-mm5] - 2*G[lt[12], lt[7], x]*Log[-mm5] - 
         2*G[lt[12], lt[8], x]*Log[-mm5] - 2*G[lt[21], lt[21], x]*Log[-mm5] + 
         2*G[lt[22], lt[21], x]*Log[-mm5] - 2*G[lt[23], lt[7], x]*Log[-mm5] - 
         2*G[lt[23], lt[8], x]*Log[-mm5] + 2*G[lt[23], lt[21], x]*Log[-mm5] + 
         2*G[lt[29], lt[7], x]*Log[-mm5] + 2*G[lt[29], lt[8], x]*Log[-mm5] - 
         2*G[lt[29], lt[12], x]*Log[-mm5] - 2*G[lt[29], lt[21], x]*
          Log[-mm5] + 2*G[lt[29], lt[22], x]*Log[-mm5] + 
         2*G[lt[30], lt[7], x]*Log[-mm5] + 2*G[lt[30], lt[8], x]*Log[-mm5] - 
         2*G[lt[30], lt[12], x]*Log[-mm5] - 2*G[lt[30], lt[21], x]*
          Log[-mm5] + 2*G[lt[30], lt[22], x]*Log[-mm5] + 
         G[lt[7], x]*Log[-mm5]^2 + G[lt[8], x]*Log[-mm5]^2 - 
         G[lt[12], x]*Log[-mm5]^2 - G[lt[21], x]*Log[-mm5]^2 + 
         G[lt[22], x]*Log[-mm5]^2 - 2*G[lt[2], lt[2], x]*Log[-S45] - 
         2*G[lt[2], lt[14], x]*Log[-S45] + 2*G[lt[6], lt[2], x]*Log[-S45] + 
         2*G[lt[6], lt[14], x]*Log[-S45] - 2*G[lt[6], lt[15], x]*Log[-S45] + 
         2*G[lt[12], lt[2], x]*Log[-S45] + 2*G[lt[12], lt[14], x]*Log[-S45] - 
         2*G[lt[14], lt[2], x]*Log[-S45] - 2*G[lt[14], lt[14], x]*Log[-S45] + 
         2*G[lt[15], lt[15], x]*Log[-S45] - 2*G[lt[22], lt[15], x]*
          Log[-S45] - 2*G[lt[29], lt[2], x]*Log[-S45] + 
         2*G[lt[29], lt[12], x]*Log[-S45] - 2*G[lt[29], lt[14], x]*
          Log[-S45] + 2*G[lt[29], lt[15], x]*Log[-S45] - 
         2*G[lt[29], lt[22], x]*Log[-S45] - 2*G[lt[30], lt[2], x]*Log[-S45] + 
         2*G[lt[30], lt[12], x]*Log[-S45] - 2*G[lt[30], lt[14], x]*
          Log[-S45] + 2*G[lt[30], lt[15], x]*Log[-S45] - 
         2*G[lt[30], lt[22], x]*Log[-S45] - G[lt[2], x]*Log[-S45]^2 + 
         G[lt[12], x]*Log[-S45]^2 - G[lt[14], x]*Log[-S45]^2 + 
         G[lt[15], x]*Log[-S45]^2 - G[lt[22], x]*Log[-S45]^2) + 
       ep^4*(-(Pi^2*G[lt[2], lt[2], x])/6 - (Pi^2*G[lt[2], lt[14], x])/6 + 
         (Pi^2*G[lt[6], lt[2], x])/6 + (Pi^2*G[lt[6], lt[14], x])/6 - 
         (Pi^2*G[lt[6], lt[15], x])/6 + (Pi^2*G[lt[7], lt[7], x])/6 + 
         (Pi^2*G[lt[7], lt[8], x])/6 + (Pi^2*G[lt[8], lt[7], x])/6 + 
         (Pi^2*G[lt[8], lt[8], x])/6 + (Pi^2*G[lt[12], lt[2], x])/6 - 
         (Pi^2*G[lt[12], lt[7], x])/6 - (Pi^2*G[lt[12], lt[8], x])/6 + 
         (Pi^2*G[lt[12], lt[14], x])/6 - (Pi^2*G[lt[14], lt[2], x])/6 - 
         (Pi^2*G[lt[14], lt[14], x])/6 + (Pi^2*G[lt[15], lt[15], x])/6 - 
         (Pi^2*G[lt[21], lt[21], x])/6 - (Pi^2*G[lt[22], lt[15], x])/6 + 
         (Pi^2*G[lt[22], lt[21], x])/6 - (Pi^2*G[lt[23], lt[7], x])/6 - 
         (Pi^2*G[lt[23], lt[8], x])/6 + (Pi^2*G[lt[23], lt[21], x])/6 - 
         (Pi^2*G[lt[29], lt[2], x])/6 + (Pi^2*G[lt[29], lt[7], x])/6 + 
         (Pi^2*G[lt[29], lt[8], x])/6 - (Pi^2*G[lt[29], lt[14], x])/6 + 
         (Pi^2*G[lt[29], lt[15], x])/6 - (Pi^2*G[lt[29], lt[21], x])/6 - 
         (Pi^2*G[lt[30], lt[2], x])/6 + (Pi^2*G[lt[30], lt[7], x])/6 + 
         (Pi^2*G[lt[30], lt[8], x])/6 - (Pi^2*G[lt[30], lt[14], x])/6 + 
         (Pi^2*G[lt[30], lt[15], x])/6 - (Pi^2*G[lt[30], lt[21], x])/6 + 
         2*G[lt[2], lt[2], lt[2], lt[2], x] + 2*G[lt[2], lt[2], lt[2], 
           lt[14], x] + 2*G[lt[2], lt[2], lt[14], lt[2], x] + 
         2*G[lt[2], lt[2], lt[14], lt[14], x] + 
         2*G[lt[2], lt[14], lt[2], lt[2], x] + 2*G[lt[2], lt[14], lt[2], 
           lt[14], x] + 2*G[lt[2], lt[14], lt[14], lt[2], x] + 
         2*G[lt[2], lt[14], lt[14], lt[14], x] - 
         2*G[lt[6], lt[2], lt[2], lt[2], x] - 2*G[lt[6], lt[2], lt[2], 
           lt[14], x] - 2*G[lt[6], lt[2], lt[14], lt[2], x] - 
         2*G[lt[6], lt[2], lt[14], lt[14], x] - 
         2*G[lt[6], lt[14], lt[2], lt[2], x] - 2*G[lt[6], lt[14], lt[2], 
           lt[14], x] - 2*G[lt[6], lt[14], lt[14], lt[2], x] - 
         2*G[lt[6], lt[14], lt[14], lt[14], x] + 
         2*G[lt[6], lt[15], lt[15], lt[15], x] - 
         2*G[lt[7], lt[7], lt[7], lt[7], x] - 2*G[lt[7], lt[7], lt[7], lt[8], 
           x] - 2*G[lt[7], lt[7], lt[8], lt[7], x] - 
         2*G[lt[7], lt[7], lt[8], lt[8], x] - 2*G[lt[7], lt[8], lt[7], lt[7], 
           x] - 2*G[lt[7], lt[8], lt[7], lt[8], x] - 
         2*G[lt[7], lt[8], lt[8], lt[7], x] - 2*G[lt[7], lt[8], lt[8], lt[8], 
           x] - 2*G[lt[8], lt[7], lt[7], lt[7], x] - 
         2*G[lt[8], lt[7], lt[7], lt[8], x] - 2*G[lt[8], lt[7], lt[8], lt[7], 
           x] - 2*G[lt[8], lt[7], lt[8], lt[8], x] - 
         2*G[lt[8], lt[8], lt[7], lt[7], x] - 2*G[lt[8], lt[8], lt[7], lt[8], 
           x] - 2*G[lt[8], lt[8], lt[8], lt[7], x] - 
         2*G[lt[8], lt[8], lt[8], lt[8], x] - 2*G[lt[12], lt[2], lt[2], 
           lt[2], x] - 2*G[lt[12], lt[2], lt[2], lt[14], x] - 
         2*G[lt[12], lt[2], lt[14], lt[2], x] - 
         2*G[lt[12], lt[2], lt[14], lt[14], x] + 
         2*G[lt[12], lt[7], lt[7], lt[7], x] + 2*G[lt[12], lt[7], lt[7], 
           lt[8], x] + 2*G[lt[12], lt[7], lt[8], lt[7], x] + 
         2*G[lt[12], lt[7], lt[8], lt[8], x] + 2*G[lt[12], lt[8], lt[7], 
           lt[7], x] + 2*G[lt[12], lt[8], lt[7], lt[8], x] + 
         2*G[lt[12], lt[8], lt[8], lt[7], x] + 2*G[lt[12], lt[8], lt[8], 
           lt[8], x] - 2*G[lt[12], lt[14], lt[2], lt[2], x] - 
         2*G[lt[12], lt[14], lt[2], lt[14], x] - 
         2*G[lt[12], lt[14], lt[14], lt[2], x] - 
         2*G[lt[12], lt[14], lt[14], lt[14], x] + 
         2*G[lt[14], lt[2], lt[2], lt[2], x] + 2*G[lt[14], lt[2], lt[2], 
           lt[14], x] + 2*G[lt[14], lt[2], lt[14], lt[2], x] + 
         2*G[lt[14], lt[2], lt[14], lt[14], x] + 
         2*G[lt[14], lt[14], lt[2], lt[2], x] + 
         2*G[lt[14], lt[14], lt[2], lt[14], x] + 
         2*G[lt[14], lt[14], lt[14], lt[2], x] + 
         2*G[lt[14], lt[14], lt[14], lt[14], x] - 
         2*G[lt[15], lt[15], lt[15], lt[15], x] + 
         2*G[lt[21], lt[21], lt[21], lt[21], x] + 
         2*G[lt[22], lt[15], lt[15], lt[15], x] - 
         2*G[lt[22], lt[21], lt[21], lt[21], x] + 
         2*G[lt[23], lt[7], lt[7], lt[7], x] + 2*G[lt[23], lt[7], lt[7], 
           lt[8], x] + 2*G[lt[23], lt[7], lt[8], lt[7], x] + 
         2*G[lt[23], lt[7], lt[8], lt[8], x] + 2*G[lt[23], lt[8], lt[7], 
           lt[7], x] + 2*G[lt[23], lt[8], lt[7], lt[8], x] + 
         2*G[lt[23], lt[8], lt[8], lt[7], x] + 2*G[lt[23], lt[8], lt[8], 
           lt[8], x] - 2*G[lt[23], lt[21], lt[21], lt[21], x] + 
         2*G[lt[29], lt[2], lt[2], lt[2], x] + 2*G[lt[29], lt[2], lt[2], 
           lt[14], x] + 2*G[lt[29], lt[2], lt[14], lt[2], x] + 
         2*G[lt[29], lt[2], lt[14], lt[14], x] - 
         2*G[lt[29], lt[6], lt[2], lt[2], x] - 2*G[lt[29], lt[6], lt[2], 
           lt[14], x] - 2*G[lt[29], lt[6], lt[14], lt[2], x] - 
         2*G[lt[29], lt[6], lt[14], lt[14], x] + 
         2*G[lt[29], lt[6], lt[15], lt[15], x] - 
         2*G[lt[29], lt[7], lt[7], lt[7], x] - 2*G[lt[29], lt[7], lt[7], 
           lt[8], x] - 2*G[lt[29], lt[7], lt[8], lt[7], x] - 
         2*G[lt[29], lt[7], lt[8], lt[8], x] - 2*G[lt[29], lt[8], lt[7], 
           lt[7], x] - 2*G[lt[29], lt[8], lt[7], lt[8], x] - 
         2*G[lt[29], lt[8], lt[8], lt[7], x] - 2*G[lt[29], lt[8], lt[8], 
           lt[8], x] - 2*G[lt[29], lt[12], lt[2], lt[2], x] - 
         2*G[lt[29], lt[12], lt[2], lt[14], x] + 
         2*G[lt[29], lt[12], lt[7], lt[7], x] + 
         2*G[lt[29], lt[12], lt[7], lt[8], x] + 
         2*G[lt[29], lt[12], lt[8], lt[7], x] + 
         2*G[lt[29], lt[12], lt[8], lt[8], x] - 2*G[lt[29], lt[12], lt[14], 
           lt[2], x] - 2*G[lt[29], lt[12], lt[14], lt[14], x] + 
         2*G[lt[29], lt[14], lt[2], lt[2], x] + 
         2*G[lt[29], lt[14], lt[2], lt[14], x] + 
         2*G[lt[29], lt[14], lt[14], lt[2], x] + 
         2*G[lt[29], lt[14], lt[14], lt[14], x] - 
         2*G[lt[29], lt[15], lt[15], lt[15], x] + 
         2*G[lt[29], lt[21], lt[21], lt[21], x] + 
         2*G[lt[29], lt[22], lt[15], lt[15], x] - 
         2*G[lt[29], lt[22], lt[21], lt[21], x] + 
         2*G[lt[29], lt[23], lt[7], lt[7], x] + 
         2*G[lt[29], lt[23], lt[7], lt[8], x] + 
         2*G[lt[29], lt[23], lt[8], lt[7], x] + 
         2*G[lt[29], lt[23], lt[8], lt[8], x] - 2*G[lt[29], lt[23], lt[21], 
           lt[21], x] + 2*G[lt[29], lt[29], lt[2], lt[2], x] + 
         2*G[lt[29], lt[29], lt[2], lt[14], x] - 
         2*G[lt[29], lt[29], lt[6], lt[2], x] - 
         2*G[lt[29], lt[29], lt[6], lt[14], x] + 
         2*G[lt[29], lt[29], lt[6], lt[15], x] - 
         2*G[lt[29], lt[29], lt[7], lt[7], x] - 
         2*G[lt[29], lt[29], lt[7], lt[8], x] - 
         2*G[lt[29], lt[29], lt[8], lt[7], x] - 
         2*G[lt[29], lt[29], lt[8], lt[8], x] - 2*G[lt[29], lt[29], lt[12], 
           lt[2], x] + 2*G[lt[29], lt[29], lt[12], lt[7], x] + 
         2*G[lt[29], lt[29], lt[12], lt[8], x] - 
         2*G[lt[29], lt[29], lt[12], lt[14], x] + 
         2*G[lt[29], lt[29], lt[14], lt[2], x] + 
         2*G[lt[29], lt[29], lt[14], lt[14], x] - 
         2*G[lt[29], lt[29], lt[15], lt[15], x] + 
         2*G[lt[29], lt[29], lt[21], lt[21], x] + 
         2*G[lt[29], lt[29], lt[22], lt[15], x] - 
         2*G[lt[29], lt[29], lt[22], lt[21], x] + 
         2*G[lt[29], lt[29], lt[23], lt[7], x] + 
         2*G[lt[29], lt[29], lt[23], lt[8], x] - 
         2*G[lt[29], lt[29], lt[23], lt[21], x] + 
         2*G[lt[29], lt[29], lt[29], lt[2], x] - 
         2*G[lt[29], lt[29], lt[29], lt[7], x] - 
         2*G[lt[29], lt[29], lt[29], lt[8], x] + 
         2*G[lt[29], lt[29], lt[29], lt[14], x] - 
         2*G[lt[29], lt[29], lt[29], lt[15], x] + 
         2*G[lt[29], lt[29], lt[29], lt[21], x] + 
         2*G[lt[29], lt[29], lt[30], lt[2], x] - 
         2*G[lt[29], lt[29], lt[30], lt[7], x] - 
         2*G[lt[29], lt[29], lt[30], lt[8], x] + 
         2*G[lt[29], lt[29], lt[30], lt[14], x] - 
         2*G[lt[29], lt[29], lt[30], lt[15], x] + 
         2*G[lt[29], lt[29], lt[30], lt[21], x] + 
         2*G[lt[29], lt[30], lt[2], lt[2], x] + 
         2*G[lt[29], lt[30], lt[2], lt[14], x] - 
         2*G[lt[29], lt[30], lt[6], lt[2], x] - 
         2*G[lt[29], lt[30], lt[6], lt[14], x] + 
         2*G[lt[29], lt[30], lt[6], lt[15], x] - 
         2*G[lt[29], lt[30], lt[7], lt[7], x] - 
         2*G[lt[29], lt[30], lt[7], lt[8], x] - 
         2*G[lt[29], lt[30], lt[8], lt[7], x] - 
         2*G[lt[29], lt[30], lt[8], lt[8], x] - 2*G[lt[29], lt[30], lt[12], 
           lt[2], x] + 2*G[lt[29], lt[30], lt[12], lt[7], x] + 
         2*G[lt[29], lt[30], lt[12], lt[8], x] - 
         2*G[lt[29], lt[30], lt[12], lt[14], x] + 
         2*G[lt[29], lt[30], lt[14], lt[2], x] + 
         2*G[lt[29], lt[30], lt[14], lt[14], x] - 
         2*G[lt[29], lt[30], lt[15], lt[15], x] + 
         2*G[lt[29], lt[30], lt[21], lt[21], x] + 
         2*G[lt[29], lt[30], lt[22], lt[15], x] - 
         2*G[lt[29], lt[30], lt[22], lt[21], x] + 
         2*G[lt[29], lt[30], lt[23], lt[7], x] + 
         2*G[lt[29], lt[30], lt[23], lt[8], x] - 
         2*G[lt[29], lt[30], lt[23], lt[21], x] + 
         2*G[lt[29], lt[30], lt[29], lt[2], x] - 
         2*G[lt[29], lt[30], lt[29], lt[7], x] - 
         2*G[lt[29], lt[30], lt[29], lt[8], x] + 
         2*G[lt[29], lt[30], lt[29], lt[14], x] - 
         2*G[lt[29], lt[30], lt[29], lt[15], x] + 
         2*G[lt[29], lt[30], lt[29], lt[21], x] + 
         2*G[lt[29], lt[30], lt[30], lt[2], x] - 
         2*G[lt[29], lt[30], lt[30], lt[7], x] - 
         2*G[lt[29], lt[30], lt[30], lt[8], x] + 
         2*G[lt[29], lt[30], lt[30], lt[14], x] - 
         2*G[lt[29], lt[30], lt[30], lt[15], x] + 
         2*G[lt[29], lt[30], lt[30], lt[21], x] + 
         2*G[lt[30], lt[2], lt[2], lt[2], x] + 2*G[lt[30], lt[2], lt[2], 
           lt[14], x] + 2*G[lt[30], lt[2], lt[14], lt[2], x] + 
         2*G[lt[30], lt[2], lt[14], lt[14], x] - 
         2*G[lt[30], lt[6], lt[2], lt[2], x] - 2*G[lt[30], lt[6], lt[2], 
           lt[14], x] - 2*G[lt[30], lt[6], lt[14], lt[2], x] - 
         2*G[lt[30], lt[6], lt[14], lt[14], x] + 
         2*G[lt[30], lt[6], lt[15], lt[15], x] - 
         2*G[lt[30], lt[7], lt[7], lt[7], x] - 2*G[lt[30], lt[7], lt[7], 
           lt[8], x] - 2*G[lt[30], lt[7], lt[8], lt[7], x] - 
         2*G[lt[30], lt[7], lt[8], lt[8], x] - 2*G[lt[30], lt[8], lt[7], 
           lt[7], x] - 2*G[lt[30], lt[8], lt[7], lt[8], x] - 
         2*G[lt[30], lt[8], lt[8], lt[7], x] - 2*G[lt[30], lt[8], lt[8], 
           lt[8], x] - 2*G[lt[30], lt[12], lt[2], lt[2], x] - 
         2*G[lt[30], lt[12], lt[2], lt[14], x] + 
         2*G[lt[30], lt[12], lt[7], lt[7], x] + 
         2*G[lt[30], lt[12], lt[7], lt[8], x] + 
         2*G[lt[30], lt[12], lt[8], lt[7], x] + 
         2*G[lt[30], lt[12], lt[8], lt[8], x] - 2*G[lt[30], lt[12], lt[14], 
           lt[2], x] - 2*G[lt[30], lt[12], lt[14], lt[14], x] + 
         2*G[lt[30], lt[14], lt[2], lt[2], x] + 
         2*G[lt[30], lt[14], lt[2], lt[14], x] + 
         2*G[lt[30], lt[14], lt[14], lt[2], x] + 
         2*G[lt[30], lt[14], lt[14], lt[14], x] - 
         2*G[lt[30], lt[15], lt[15], lt[15], x] + 
         2*G[lt[30], lt[21], lt[21], lt[21], x] + 
         2*G[lt[30], lt[22], lt[15], lt[15], x] - 
         2*G[lt[30], lt[22], lt[21], lt[21], x] + 
         2*G[lt[30], lt[23], lt[7], lt[7], x] + 
         2*G[lt[30], lt[23], lt[7], lt[8], x] + 
         2*G[lt[30], lt[23], lt[8], lt[7], x] + 
         2*G[lt[30], lt[23], lt[8], lt[8], x] - 2*G[lt[30], lt[23], lt[21], 
           lt[21], x] + 2*G[lt[30], lt[29], lt[2], lt[2], x] + 
         2*G[lt[30], lt[29], lt[2], lt[14], x] - 
         2*G[lt[30], lt[29], lt[6], lt[2], x] - 
         2*G[lt[30], lt[29], lt[6], lt[14], x] + 
         2*G[lt[30], lt[29], lt[6], lt[15], x] - 
         2*G[lt[30], lt[29], lt[7], lt[7], x] - 
         2*G[lt[30], lt[29], lt[7], lt[8], x] - 
         2*G[lt[30], lt[29], lt[8], lt[7], x] - 
         2*G[lt[30], lt[29], lt[8], lt[8], x] - 2*G[lt[30], lt[29], lt[12], 
           lt[2], x] + 2*G[lt[30], lt[29], lt[12], lt[7], x] + 
         2*G[lt[30], lt[29], lt[12], lt[8], x] - 
         2*G[lt[30], lt[29], lt[12], lt[14], x] + 
         2*G[lt[30], lt[29], lt[14], lt[2], x] + 
         2*G[lt[30], lt[29], lt[14], lt[14], x] - 
         2*G[lt[30], lt[29], lt[15], lt[15], x] + 
         2*G[lt[30], lt[29], lt[21], lt[21], x] + 
         2*G[lt[30], lt[29], lt[22], lt[15], x] - 
         2*G[lt[30], lt[29], lt[22], lt[21], x] + 
         2*G[lt[30], lt[29], lt[23], lt[7], x] + 
         2*G[lt[30], lt[29], lt[23], lt[8], x] - 
         2*G[lt[30], lt[29], lt[23], lt[21], x] + 
         2*G[lt[30], lt[29], lt[29], lt[2], x] - 
         2*G[lt[30], lt[29], lt[29], lt[7], x] - 
         2*G[lt[30], lt[29], lt[29], lt[8], x] + 
         2*G[lt[30], lt[29], lt[29], lt[14], x] - 
         2*G[lt[30], lt[29], lt[29], lt[15], x] + 
         2*G[lt[30], lt[29], lt[29], lt[21], x] + 
         2*G[lt[30], lt[29], lt[30], lt[2], x] - 
         2*G[lt[30], lt[29], lt[30], lt[7], x] - 
         2*G[lt[30], lt[29], lt[30], lt[8], x] + 
         2*G[lt[30], lt[29], lt[30], lt[14], x] - 
         2*G[lt[30], lt[29], lt[30], lt[15], x] + 
         2*G[lt[30], lt[29], lt[30], lt[21], x] + 
         2*G[lt[30], lt[30], lt[2], lt[2], x] + 
         2*G[lt[30], lt[30], lt[2], lt[14], x] - 
         2*G[lt[30], lt[30], lt[6], lt[2], x] - 
         2*G[lt[30], lt[30], lt[6], lt[14], x] + 
         2*G[lt[30], lt[30], lt[6], lt[15], x] - 
         2*G[lt[30], lt[30], lt[7], lt[7], x] - 
         2*G[lt[30], lt[30], lt[7], lt[8], x] - 
         2*G[lt[30], lt[30], lt[8], lt[7], x] - 
         2*G[lt[30], lt[30], lt[8], lt[8], x] - 2*G[lt[30], lt[30], lt[12], 
           lt[2], x] + 2*G[lt[30], lt[30], lt[12], lt[7], x] + 
         2*G[lt[30], lt[30], lt[12], lt[8], x] - 
         2*G[lt[30], lt[30], lt[12], lt[14], x] + 
         2*G[lt[30], lt[30], lt[14], lt[2], x] + 
         2*G[lt[30], lt[30], lt[14], lt[14], x] - 
         2*G[lt[30], lt[30], lt[15], lt[15], x] + 
         2*G[lt[30], lt[30], lt[21], lt[21], x] + 
         2*G[lt[30], lt[30], lt[22], lt[15], x] - 
         2*G[lt[30], lt[30], lt[22], lt[21], x] + 
         2*G[lt[30], lt[30], lt[23], lt[7], x] + 
         2*G[lt[30], lt[30], lt[23], lt[8], x] - 
         2*G[lt[30], lt[30], lt[23], lt[21], x] + 
         2*G[lt[30], lt[30], lt[29], lt[2], x] - 
         2*G[lt[30], lt[30], lt[29], lt[7], x] - 
         2*G[lt[30], lt[30], lt[29], lt[8], x] + 
         2*G[lt[30], lt[30], lt[29], lt[14], x] - 
         2*G[lt[30], lt[30], lt[29], lt[15], x] + 
         2*G[lt[30], lt[30], lt[29], lt[21], x] + 
         2*G[lt[30], lt[30], lt[30], lt[2], x] - 
         2*G[lt[30], lt[30], lt[30], lt[7], x] - 
         2*G[lt[30], lt[30], lt[30], lt[8], x] + 
         2*G[lt[30], lt[30], lt[30], lt[14], x] - 
         2*G[lt[30], lt[30], lt[30], lt[15], x] + 
         2*G[lt[30], lt[30], lt[30], lt[21], x] + 
         (Pi^2*G[lt[7], x]*Log[-mm5])/6 + (Pi^2*G[lt[8], x]*Log[-mm5])/6 - 
         (Pi^2*G[lt[12], x]*Log[-mm5])/6 - (Pi^2*G[lt[21], x]*Log[-mm5])/6 + 
         (Pi^2*G[lt[22], x]*Log[-mm5])/6 - 2*G[lt[7], lt[7], lt[7], x]*
          Log[-mm5] - 2*G[lt[7], lt[7], lt[8], x]*Log[-mm5] - 
         2*G[lt[7], lt[8], lt[7], x]*Log[-mm5] - 2*G[lt[7], lt[8], lt[8], x]*
          Log[-mm5] - 2*G[lt[8], lt[7], lt[7], x]*Log[-mm5] - 
         2*G[lt[8], lt[7], lt[8], x]*Log[-mm5] - 2*G[lt[8], lt[8], lt[7], x]*
          Log[-mm5] - 2*G[lt[8], lt[8], lt[8], x]*Log[-mm5] + 
         2*G[lt[12], lt[7], lt[7], x]*Log[-mm5] + 
         2*G[lt[12], lt[7], lt[8], x]*Log[-mm5] + 
         2*G[lt[12], lt[8], lt[7], x]*Log[-mm5] + 
         2*G[lt[12], lt[8], lt[8], x]*Log[-mm5] + 
         2*G[lt[21], lt[21], lt[21], x]*Log[-mm5] - 
         2*G[lt[22], lt[21], lt[21], x]*Log[-mm5] + 
         2*G[lt[23], lt[7], lt[7], x]*Log[-mm5] + 
         2*G[lt[23], lt[7], lt[8], x]*Log[-mm5] + 
         2*G[lt[23], lt[8], lt[7], x]*Log[-mm5] + 
         2*G[lt[23], lt[8], lt[8], x]*Log[-mm5] - 
         2*G[lt[23], lt[21], lt[21], x]*Log[-mm5] - 
         2*G[lt[29], lt[7], lt[7], x]*Log[-mm5] - 
         2*G[lt[29], lt[7], lt[8], x]*Log[-mm5] - 
         2*G[lt[29], lt[8], lt[7], x]*Log[-mm5] - 
         2*G[lt[29], lt[8], lt[8], x]*Log[-mm5] + 
         2*G[lt[29], lt[12], lt[7], x]*Log[-mm5] + 
         2*G[lt[29], lt[12], lt[8], x]*Log[-mm5] + 
         2*G[lt[29], lt[21], lt[21], x]*Log[-mm5] - 
         2*G[lt[29], lt[22], lt[21], x]*Log[-mm5] + 
         2*G[lt[29], lt[23], lt[7], x]*Log[-mm5] + 
         2*G[lt[29], lt[23], lt[8], x]*Log[-mm5] - 
         2*G[lt[29], lt[23], lt[21], x]*Log[-mm5] - 
         2*G[lt[29], lt[29], lt[7], x]*Log[-mm5] - 
         2*G[lt[29], lt[29], lt[8], x]*Log[-mm5] + 
         2*G[lt[29], lt[29], lt[12], x]*Log[-mm5] + 
         2*G[lt[29], lt[29], lt[21], x]*Log[-mm5] - 
         2*G[lt[29], lt[29], lt[22], x]*Log[-mm5] - 
         2*G[lt[29], lt[30], lt[7], x]*Log[-mm5] - 
         2*G[lt[29], lt[30], lt[8], x]*Log[-mm5] + 
         2*G[lt[29], lt[30], lt[12], x]*Log[-mm5] + 
         2*G[lt[29], lt[30], lt[21], x]*Log[-mm5] - 
         2*G[lt[29], lt[30], lt[22], x]*Log[-mm5] - 
         2*G[lt[30], lt[7], lt[7], x]*Log[-mm5] - 
         2*G[lt[30], lt[7], lt[8], x]*Log[-mm5] - 
         2*G[lt[30], lt[8], lt[7], x]*Log[-mm5] - 
         2*G[lt[30], lt[8], lt[8], x]*Log[-mm5] + 
         2*G[lt[30], lt[12], lt[7], x]*Log[-mm5] + 
         2*G[lt[30], lt[12], lt[8], x]*Log[-mm5] + 
         2*G[lt[30], lt[21], lt[21], x]*Log[-mm5] - 
         2*G[lt[30], lt[22], lt[21], x]*Log[-mm5] + 
         2*G[lt[30], lt[23], lt[7], x]*Log[-mm5] + 
         2*G[lt[30], lt[23], lt[8], x]*Log[-mm5] - 
         2*G[lt[30], lt[23], lt[21], x]*Log[-mm5] - 
         2*G[lt[30], lt[29], lt[7], x]*Log[-mm5] - 
         2*G[lt[30], lt[29], lt[8], x]*Log[-mm5] + 
         2*G[lt[30], lt[29], lt[12], x]*Log[-mm5] + 
         2*G[lt[30], lt[29], lt[21], x]*Log[-mm5] - 
         2*G[lt[30], lt[29], lt[22], x]*Log[-mm5] - 
         2*G[lt[30], lt[30], lt[7], x]*Log[-mm5] - 
         2*G[lt[30], lt[30], lt[8], x]*Log[-mm5] + 
         2*G[lt[30], lt[30], lt[12], x]*Log[-mm5] + 
         2*G[lt[30], lt[30], lt[21], x]*Log[-mm5] - 
         2*G[lt[30], lt[30], lt[22], x]*Log[-mm5] - G[lt[7], lt[7], x]*
          Log[-mm5]^2 - G[lt[7], lt[8], x]*Log[-mm5]^2 - 
         G[lt[8], lt[7], x]*Log[-mm5]^2 - G[lt[8], lt[8], x]*Log[-mm5]^2 + 
         G[lt[12], lt[7], x]*Log[-mm5]^2 + G[lt[12], lt[8], x]*Log[-mm5]^2 + 
         G[lt[21], lt[21], x]*Log[-mm5]^2 - G[lt[22], lt[21], x]*
          Log[-mm5]^2 + G[lt[23], lt[7], x]*Log[-mm5]^2 + 
         G[lt[23], lt[8], x]*Log[-mm5]^2 - G[lt[23], lt[21], x]*Log[-mm5]^2 - 
         G[lt[29], lt[7], x]*Log[-mm5]^2 - G[lt[29], lt[8], x]*Log[-mm5]^2 + 
         G[lt[29], lt[12], x]*Log[-mm5]^2 + G[lt[29], lt[21], x]*
          Log[-mm5]^2 - G[lt[29], lt[22], x]*Log[-mm5]^2 - 
         G[lt[30], lt[7], x]*Log[-mm5]^2 - G[lt[30], lt[8], x]*Log[-mm5]^2 + 
         G[lt[30], lt[12], x]*Log[-mm5]^2 + G[lt[30], lt[21], x]*
          Log[-mm5]^2 - G[lt[30], lt[22], x]*Log[-mm5]^2 - 
         (G[lt[7], x]*Log[-mm5]^3)/3 - (G[lt[8], x]*Log[-mm5]^3)/3 + 
         (G[lt[12], x]*Log[-mm5]^3)/3 + (G[lt[21], x]*Log[-mm5]^3)/3 - 
         (G[lt[22], x]*Log[-mm5]^3)/3 - (Pi^2*G[lt[2], x]*Log[-S45])/6 + 
         (Pi^2*G[lt[12], x]*Log[-S45])/6 - (Pi^2*G[lt[14], x]*Log[-S45])/6 + 
         (Pi^2*G[lt[15], x]*Log[-S45])/6 - (Pi^2*G[lt[22], x]*Log[-S45])/6 + 
         2*G[lt[2], lt[2], lt[2], x]*Log[-S45] + 2*G[lt[2], lt[2], lt[14], x]*
          Log[-S45] + 2*G[lt[2], lt[14], lt[2], x]*Log[-S45] + 
         2*G[lt[2], lt[14], lt[14], x]*Log[-S45] - 
         2*G[lt[6], lt[2], lt[2], x]*Log[-S45] - 2*G[lt[6], lt[2], lt[14], x]*
          Log[-S45] - 2*G[lt[6], lt[14], lt[2], x]*Log[-S45] - 
         2*G[lt[6], lt[14], lt[14], x]*Log[-S45] + 
         2*G[lt[6], lt[15], lt[15], x]*Log[-S45] - 
         2*G[lt[12], lt[2], lt[2], x]*Log[-S45] - 
         2*G[lt[12], lt[2], lt[14], x]*Log[-S45] - 
         2*G[lt[12], lt[14], lt[2], x]*Log[-S45] - 
         2*G[lt[12], lt[14], lt[14], x]*Log[-S45] + 
         2*G[lt[14], lt[2], lt[2], x]*Log[-S45] + 
         2*G[lt[14], lt[2], lt[14], x]*Log[-S45] + 
         2*G[lt[14], lt[14], lt[2], x]*Log[-S45] + 
         2*G[lt[14], lt[14], lt[14], x]*Log[-S45] - 
         2*G[lt[15], lt[15], lt[15], x]*Log[-S45] + 
         2*G[lt[22], lt[15], lt[15], x]*Log[-S45] + 
         2*G[lt[29], lt[2], lt[2], x]*Log[-S45] + 
         2*G[lt[29], lt[2], lt[14], x]*Log[-S45] - 
         2*G[lt[29], lt[6], lt[2], x]*Log[-S45] - 
         2*G[lt[29], lt[6], lt[14], x]*Log[-S45] + 
         2*G[lt[29], lt[6], lt[15], x]*Log[-S45] - 
         2*G[lt[29], lt[12], lt[2], x]*Log[-S45] - 
         2*G[lt[29], lt[12], lt[14], x]*Log[-S45] + 
         2*G[lt[29], lt[14], lt[2], x]*Log[-S45] + 
         2*G[lt[29], lt[14], lt[14], x]*Log[-S45] - 
         2*G[lt[29], lt[15], lt[15], x]*Log[-S45] + 
         2*G[lt[29], lt[22], lt[15], x]*Log[-S45] + 
         2*G[lt[29], lt[29], lt[2], x]*Log[-S45] - 
         2*G[lt[29], lt[29], lt[12], x]*Log[-S45] + 
         2*G[lt[29], lt[29], lt[14], x]*Log[-S45] - 
         2*G[lt[29], lt[29], lt[15], x]*Log[-S45] + 
         2*G[lt[29], lt[29], lt[22], x]*Log[-S45] + 
         2*G[lt[29], lt[30], lt[2], x]*Log[-S45] - 
         2*G[lt[29], lt[30], lt[12], x]*Log[-S45] + 
         2*G[lt[29], lt[30], lt[14], x]*Log[-S45] - 
         2*G[lt[29], lt[30], lt[15], x]*Log[-S45] + 
         2*G[lt[29], lt[30], lt[22], x]*Log[-S45] + 
         2*G[lt[30], lt[2], lt[2], x]*Log[-S45] + 
         2*G[lt[30], lt[2], lt[14], x]*Log[-S45] - 
         2*G[lt[30], lt[6], lt[2], x]*Log[-S45] - 
         2*G[lt[30], lt[6], lt[14], x]*Log[-S45] + 
         2*G[lt[30], lt[6], lt[15], x]*Log[-S45] - 
         2*G[lt[30], lt[12], lt[2], x]*Log[-S45] - 
         2*G[lt[30], lt[12], lt[14], x]*Log[-S45] + 
         2*G[lt[30], lt[14], lt[2], x]*Log[-S45] + 
         2*G[lt[30], lt[14], lt[14], x]*Log[-S45] - 
         2*G[lt[30], lt[15], lt[15], x]*Log[-S45] + 
         2*G[lt[30], lt[22], lt[15], x]*Log[-S45] + 
         2*G[lt[30], lt[29], lt[2], x]*Log[-S45] - 
         2*G[lt[30], lt[29], lt[12], x]*Log[-S45] + 
         2*G[lt[30], lt[29], lt[14], x]*Log[-S45] - 
         2*G[lt[30], lt[29], lt[15], x]*Log[-S45] + 
         2*G[lt[30], lt[29], lt[22], x]*Log[-S45] + 
         2*G[lt[30], lt[30], lt[2], x]*Log[-S45] - 
         2*G[lt[30], lt[30], lt[12], x]*Log[-S45] + 
         2*G[lt[30], lt[30], lt[14], x]*Log[-S45] - 
         2*G[lt[30], lt[30], lt[15], x]*Log[-S45] + 
         2*G[lt[30], lt[30], lt[22], x]*Log[-S45] + G[lt[2], lt[2], x]*
          Log[-S45]^2 + G[lt[2], lt[14], x]*Log[-S45]^2 - 
         G[lt[6], lt[2], x]*Log[-S45]^2 - G[lt[6], lt[14], x]*Log[-S45]^2 + 
         G[lt[6], lt[15], x]*Log[-S45]^2 - G[lt[12], lt[2], x]*Log[-S45]^2 - 
         G[lt[12], lt[14], x]*Log[-S45]^2 + G[lt[14], lt[2], x]*Log[-S45]^2 + 
         G[lt[14], lt[14], x]*Log[-S45]^2 - G[lt[15], lt[15], x]*
          Log[-S45]^2 + G[lt[22], lt[15], x]*Log[-S45]^2 + 
         G[lt[29], lt[2], x]*Log[-S45]^2 - G[lt[29], lt[12], x]*Log[-S45]^2 + 
         G[lt[29], lt[14], x]*Log[-S45]^2 - G[lt[29], lt[15], x]*
          Log[-S45]^2 + G[lt[29], lt[22], x]*Log[-S45]^2 + 
         G[lt[30], lt[2], x]*Log[-S45]^2 - G[lt[30], lt[12], x]*Log[-S45]^2 + 
         G[lt[30], lt[14], x]*Log[-S45]^2 - G[lt[30], lt[15], x]*
          Log[-S45]^2 + G[lt[30], lt[22], x]*Log[-S45]^2 + 
         (G[lt[2], x]*Log[-S45]^3)/3 - (G[lt[12], x]*Log[-S45]^3)/3 + 
         (G[lt[14], x]*Log[-S45]^3)/3 - (G[lt[15], x]*Log[-S45]^3)/3 + 
         (G[lt[22], x]*Log[-S45]^3)/3 + (14*G[lt[2], x]*Zeta[3])/3 - 
         (14*G[lt[7], x]*Zeta[3])/3 - (14*G[lt[8], x]*Zeta[3])/3 + 
         (14*G[lt[14], x]*Zeta[3])/3 - (14*G[lt[15], x]*Zeta[3])/3 + 
         (14*G[lt[21], x]*Zeta[3])/3), 
     gb[18] -> ep^3*(G[lt[27], lt[3], lt[2], x]/4 - 
         G[lt[27], lt[3], lt[4], x]/4 - G[lt[27], lt[3], lt[5], x]/4 + 
         G[lt[27], lt[3], lt[14], x]/4 + G[lt[27], lt[9], lt[4], x]/4 + 
         G[lt[27], lt[9], lt[5], x]/4 - G[lt[27], lt[9], lt[7], x]/4 - 
         G[lt[27], lt[9], lt[8], x]/4 + G[lt[27], lt[10], lt[4], x]/4 + 
         G[lt[27], lt[10], lt[5], x]/4 - G[lt[27], lt[10], lt[7], x]/4 - 
         G[lt[27], lt[10], lt[8], x]/4 - G[lt[27], lt[11], lt[15], x]/4 + 
         G[lt[27], lt[13], lt[2], x]/4 - G[lt[27], lt[13], lt[4], x]/4 - 
         G[lt[27], lt[13], lt[5], x]/4 + G[lt[27], lt[13], lt[14], x]/4 - 
         G[lt[27], lt[16], lt[2], x]/4 + G[lt[27], lt[16], lt[4], x]/4 + 
         G[lt[27], lt[16], lt[5], x]/4 - G[lt[27], lt[16], lt[14], x]/4 + 
         G[lt[27], lt[16], lt[15], x]/4 - G[lt[27], lt[17], lt[2], x]/4 + 
         G[lt[27], lt[17], lt[4], x]/4 + G[lt[27], lt[17], lt[5], x]/4 - 
         G[lt[27], lt[17], lt[14], x]/4 + G[lt[27], lt[17], lt[15], x]/4 - 
         G[lt[27], lt[18], lt[2], x]/4 + G[lt[27], lt[18], lt[7], x]/4 + 
         G[lt[27], lt[18], lt[8], x]/4 - G[lt[27], lt[18], lt[14], x]/4 - 
         G[lt[27], lt[19], lt[2], x]/4 + G[lt[27], lt[19], lt[7], x]/4 + 
         G[lt[27], lt[19], lt[8], x]/4 - G[lt[27], lt[19], lt[14], x]/4 + 
         G[lt[27], lt[20], lt[21], x]/4 + G[lt[27], lt[24], lt[15], x]/4 - 
         G[lt[27], lt[24], lt[21], x]/4 - G[lt[27], lt[25], lt[4], x]/4 - 
         G[lt[27], lt[25], lt[5], x]/4 + G[lt[27], lt[25], lt[7], x]/4 + 
         G[lt[27], lt[25], lt[8], x]/4 - G[lt[27], lt[25], lt[21], x]/4 - 
         G[lt[27], lt[26], lt[4], x]/4 - G[lt[27], lt[26], lt[5], x]/4 + 
         G[lt[27], lt[26], lt[7], x]/4 + G[lt[27], lt[26], lt[8], x]/4 - 
         G[lt[27], lt[26], lt[21], x]/4 + G[lt[27], lt[29], lt[2], x]/4 - 
         G[lt[27], lt[29], lt[7], x]/4 - G[lt[27], lt[29], lt[8], x]/4 + 
         G[lt[27], lt[29], lt[14], x]/4 - G[lt[27], lt[29], lt[15], x]/4 + 
         G[lt[27], lt[29], lt[21], x]/4 + G[lt[27], lt[30], lt[2], x]/4 - 
         G[lt[27], lt[30], lt[7], x]/4 - G[lt[27], lt[30], lt[8], x]/4 + 
         G[lt[27], lt[30], lt[14], x]/4 - G[lt[27], lt[30], lt[15], x]/4 + 
         G[lt[27], lt[30], lt[21], x]/4 - G[lt[28], lt[3], lt[2], x]/4 + 
         G[lt[28], lt[3], lt[4], x]/4 + G[lt[28], lt[3], lt[5], x]/4 - 
         G[lt[28], lt[3], lt[14], x]/4 - G[lt[28], lt[9], lt[4], x]/4 - 
         G[lt[28], lt[9], lt[5], x]/4 + G[lt[28], lt[9], lt[7], x]/4 + 
         G[lt[28], lt[9], lt[8], x]/4 - G[lt[28], lt[10], lt[4], x]/4 - 
         G[lt[28], lt[10], lt[5], x]/4 + G[lt[28], lt[10], lt[7], x]/4 + 
         G[lt[28], lt[10], lt[8], x]/4 + G[lt[28], lt[11], lt[15], x]/4 - 
         G[lt[28], lt[13], lt[2], x]/4 + G[lt[28], lt[13], lt[4], x]/4 + 
         G[lt[28], lt[13], lt[5], x]/4 - G[lt[28], lt[13], lt[14], x]/4 + 
         G[lt[28], lt[16], lt[2], x]/4 - G[lt[28], lt[16], lt[4], x]/4 - 
         G[lt[28], lt[16], lt[5], x]/4 + G[lt[28], lt[16], lt[14], x]/4 - 
         G[lt[28], lt[16], lt[15], x]/4 + G[lt[28], lt[17], lt[2], x]/4 - 
         G[lt[28], lt[17], lt[4], x]/4 - G[lt[28], lt[17], lt[5], x]/4 + 
         G[lt[28], lt[17], lt[14], x]/4 - G[lt[28], lt[17], lt[15], x]/4 + 
         G[lt[28], lt[18], lt[2], x]/4 - G[lt[28], lt[18], lt[7], x]/4 - 
         G[lt[28], lt[18], lt[8], x]/4 + G[lt[28], lt[18], lt[14], x]/4 + 
         G[lt[28], lt[19], lt[2], x]/4 - G[lt[28], lt[19], lt[7], x]/4 - 
         G[lt[28], lt[19], lt[8], x]/4 + G[lt[28], lt[19], lt[14], x]/4 - 
         G[lt[28], lt[20], lt[21], x]/4 - G[lt[28], lt[24], lt[15], x]/4 + 
         G[lt[28], lt[24], lt[21], x]/4 + G[lt[28], lt[25], lt[4], x]/4 + 
         G[lt[28], lt[25], lt[5], x]/4 - G[lt[28], lt[25], lt[7], x]/4 - 
         G[lt[28], lt[25], lt[8], x]/4 + G[lt[28], lt[25], lt[21], x]/4 + 
         G[lt[28], lt[26], lt[4], x]/4 + G[lt[28], lt[26], lt[5], x]/4 - 
         G[lt[28], lt[26], lt[7], x]/4 - G[lt[28], lt[26], lt[8], x]/4 + 
         G[lt[28], lt[26], lt[21], x]/4 - G[lt[28], lt[29], lt[2], x]/4 + 
         G[lt[28], lt[29], lt[7], x]/4 + G[lt[28], lt[29], lt[8], x]/4 - 
         G[lt[28], lt[29], lt[14], x]/4 + G[lt[28], lt[29], lt[15], x]/4 - 
         G[lt[28], lt[29], lt[21], x]/4 - G[lt[28], lt[30], lt[2], x]/4 + 
         G[lt[28], lt[30], lt[7], x]/4 + G[lt[28], lt[30], lt[8], x]/4 - 
         G[lt[28], lt[30], lt[14], x]/4 + G[lt[28], lt[30], lt[15], x]/4 - 
         G[lt[28], lt[30], lt[21], x]/4 - G[lt[29], lt[2], lt[4], x]/4 - 
         G[lt[29], lt[2], lt[5], x]/4 + G[lt[29], lt[6], lt[2], x]/4 + 
         G[lt[29], lt[6], lt[14], x]/4 - G[lt[29], lt[6], lt[15], x]/4 + 
         G[lt[29], lt[7], lt[4], x]/4 + G[lt[29], lt[7], lt[5], x]/4 + 
         G[lt[29], lt[8], lt[4], x]/4 + G[lt[29], lt[8], lt[5], x]/4 - 
         G[lt[29], lt[12], lt[2], x]/4 + G[lt[29], lt[12], lt[7], x]/4 + 
         G[lt[29], lt[12], lt[8], x]/4 - G[lt[29], lt[12], lt[14], x]/4 - 
         G[lt[29], lt[14], lt[4], x]/4 - G[lt[29], lt[14], lt[5], x]/4 - 
         G[lt[29], lt[16], lt[2], x]/4 + G[lt[29], lt[16], lt[4], x]/4 + 
         G[lt[29], lt[16], lt[5], x]/4 - G[lt[29], lt[16], lt[14], x]/4 + 
         G[lt[29], lt[16], lt[15], x]/4 - G[lt[29], lt[17], lt[2], x]/4 + 
         G[lt[29], lt[17], lt[4], x]/4 + G[lt[29], lt[17], lt[5], x]/4 - 
         G[lt[29], lt[17], lt[14], x]/4 + G[lt[29], lt[17], lt[15], x]/4 + 
         G[lt[29], lt[18], lt[2], x]/4 - G[lt[29], lt[18], lt[7], x]/4 - 
         G[lt[29], lt[18], lt[8], x]/4 + G[lt[29], lt[18], lt[14], x]/4 + 
         G[lt[29], lt[19], lt[2], x]/4 - G[lt[29], lt[19], lt[7], x]/4 - 
         G[lt[29], lt[19], lt[8], x]/4 + G[lt[29], lt[19], lt[14], x]/4 + 
         G[lt[29], lt[22], lt[15], x]/4 - G[lt[29], lt[22], lt[21], x]/4 - 
         G[lt[29], lt[23], lt[7], x]/4 - G[lt[29], lt[23], lt[8], x]/4 + 
         G[lt[29], lt[23], lt[21], x]/4 - G[lt[29], lt[24], lt[15], x]/4 + 
         G[lt[29], lt[24], lt[21], x]/4 - G[lt[29], lt[25], lt[4], x]/4 - 
         G[lt[29], lt[25], lt[5], x]/4 + G[lt[29], lt[25], lt[7], x]/4 + 
         G[lt[29], lt[25], lt[8], x]/4 - G[lt[29], lt[25], lt[21], x]/4 - 
         G[lt[29], lt[26], lt[4], x]/4 - G[lt[29], lt[26], lt[5], x]/4 + 
         G[lt[29], lt[26], lt[7], x]/4 + G[lt[29], lt[26], lt[8], x]/4 - 
         G[lt[29], lt[26], lt[21], x]/4 + G[lt[30], lt[2], lt[4], x]/4 + 
         G[lt[30], lt[2], lt[5], x]/4 - G[lt[30], lt[6], lt[2], x]/4 - 
         G[lt[30], lt[6], lt[14], x]/4 + G[lt[30], lt[6], lt[15], x]/4 - 
         G[lt[30], lt[7], lt[4], x]/4 - G[lt[30], lt[7], lt[5], x]/4 - 
         G[lt[30], lt[8], lt[4], x]/4 - G[lt[30], lt[8], lt[5], x]/4 + 
         G[lt[30], lt[12], lt[2], x]/4 - G[lt[30], lt[12], lt[7], x]/4 - 
         G[lt[30], lt[12], lt[8], x]/4 + G[lt[30], lt[12], lt[14], x]/4 + 
         G[lt[30], lt[14], lt[4], x]/4 + G[lt[30], lt[14], lt[5], x]/4 + 
         G[lt[30], lt[16], lt[2], x]/4 - G[lt[30], lt[16], lt[4], x]/4 - 
         G[lt[30], lt[16], lt[5], x]/4 + G[lt[30], lt[16], lt[14], x]/4 - 
         G[lt[30], lt[16], lt[15], x]/4 + G[lt[30], lt[17], lt[2], x]/4 - 
         G[lt[30], lt[17], lt[4], x]/4 - G[lt[30], lt[17], lt[5], x]/4 + 
         G[lt[30], lt[17], lt[14], x]/4 - G[lt[30], lt[17], lt[15], x]/4 - 
         G[lt[30], lt[18], lt[2], x]/4 + G[lt[30], lt[18], lt[7], x]/4 + 
         G[lt[30], lt[18], lt[8], x]/4 - G[lt[30], lt[18], lt[14], x]/4 - 
         G[lt[30], lt[19], lt[2], x]/4 + G[lt[30], lt[19], lt[7], x]/4 + 
         G[lt[30], lt[19], lt[8], x]/4 - G[lt[30], lt[19], lt[14], x]/4 - 
         G[lt[30], lt[22], lt[15], x]/4 + G[lt[30], lt[22], lt[21], x]/4 + 
         G[lt[30], lt[23], lt[7], x]/4 + G[lt[30], lt[23], lt[8], x]/4 - 
         G[lt[30], lt[23], lt[21], x]/4 + G[lt[30], lt[24], lt[15], x]/4 - 
         G[lt[30], lt[24], lt[21], x]/4 + G[lt[30], lt[25], lt[4], x]/4 + 
         G[lt[30], lt[25], lt[5], x]/4 - G[lt[30], lt[25], lt[7], x]/4 - 
         G[lt[30], lt[25], lt[8], x]/4 + G[lt[30], lt[25], lt[21], x]/4 + 
         G[lt[30], lt[26], lt[4], x]/4 + G[lt[30], lt[26], lt[5], x]/4 - 
         G[lt[30], lt[26], lt[7], x]/4 - G[lt[30], lt[26], lt[8], x]/4 + 
         G[lt[30], lt[26], lt[21], x]/4 - (G[lt[27], lt[3], x]*Log[mm])/4 + 
         (G[lt[27], lt[9], x]*Log[mm])/4 + (G[lt[27], lt[10], x]*Log[mm])/4 + 
         (G[lt[27], lt[11], x]*Log[mm])/4 - (G[lt[27], lt[13], x]*Log[mm])/
          4 - (G[lt[27], lt[20], x]*Log[mm])/4 + 
         (G[lt[28], lt[3], x]*Log[mm])/4 - (G[lt[28], lt[9], x]*Log[mm])/4 - 
         (G[lt[28], lt[10], x]*Log[mm])/4 - (G[lt[28], lt[11], x]*Log[mm])/
          4 + (G[lt[28], lt[13], x]*Log[mm])/4 + 
         (G[lt[28], lt[20], x]*Log[mm])/4 + (G[lt[27], lt[9], x]*
           Log[(mm - mm5)/mm])/4 + (G[lt[27], lt[10], x]*Log[(mm - mm5)/mm])/
          4 - (G[lt[27], lt[18], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[27], lt[19], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[27], lt[20], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[27], lt[24], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[28], lt[9], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[28], lt[10], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[28], lt[18], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[28], lt[19], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[28], lt[20], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[28], lt[24], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[29], lt[7], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[29], lt[8], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[29], lt[18], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[29], lt[19], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[29], lt[21], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[29], lt[24], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[30], lt[7], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[30], lt[8], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[30], lt[18], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[30], lt[19], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[30], lt[21], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[30], lt[24], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[27], lt[9], x]*Log[-mm5])/4 - (G[lt[27], lt[10], x]*Log[-mm5])/
          4 + (G[lt[27], lt[18], x]*Log[-mm5])/4 + 
         (G[lt[27], lt[19], x]*Log[-mm5])/4 + (G[lt[27], lt[20], x]*
           Log[-mm5])/4 - (G[lt[27], lt[24], x]*Log[-mm5])/4 + 
         (G[lt[28], lt[9], x]*Log[-mm5])/4 + (G[lt[28], lt[10], x]*Log[-mm5])/
          4 - (G[lt[28], lt[18], x]*Log[-mm5])/4 - 
         (G[lt[28], lt[19], x]*Log[-mm5])/4 - (G[lt[28], lt[20], x]*
           Log[-mm5])/4 + (G[lt[28], lt[24], x]*Log[-mm5])/4 + 
         (G[lt[29], lt[12], x]*Log[-mm5])/4 - (G[lt[29], lt[18], x]*
           Log[-mm5])/4 - (G[lt[29], lt[19], x]*Log[-mm5])/4 - 
         (G[lt[29], lt[22], x]*Log[-mm5])/4 + (G[lt[29], lt[24], x]*
           Log[-mm5])/4 - (G[lt[30], lt[12], x]*Log[-mm5])/4 + 
         (G[lt[30], lt[18], x]*Log[-mm5])/4 + (G[lt[30], lt[19], x]*
           Log[-mm5])/4 + (G[lt[30], lt[22], x]*Log[-mm5])/4 - 
         (G[lt[30], lt[24], x]*Log[-mm5])/4 - (G[lt[27], lt[3], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[27], lt[11], x]*Log[(mm - S45)/mm])/
          4 - (G[lt[27], lt[13], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[27], lt[18], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[27], lt[19], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[27], lt[24], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[28], lt[3], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[28], lt[11], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[28], lt[13], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[28], lt[18], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[28], lt[19], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[28], lt[24], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[29], lt[2], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[29], lt[14], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[29], lt[15], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[29], lt[18], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[29], lt[19], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[29], lt[24], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[30], lt[2], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[30], lt[14], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[30], lt[15], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[30], lt[18], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[30], lt[19], x]*Log[(mm - S45)/mm])/4 - 
         (G[lt[30], lt[24], x]*Log[(mm - S45)/mm])/4 + 
         (G[lt[27], lt[3], x]*Log[-S45])/4 - (G[lt[27], lt[11], x]*Log[-S45])/
          4 + (G[lt[27], lt[13], x]*Log[-S45])/4 - 
         (G[lt[27], lt[18], x]*Log[-S45])/4 - (G[lt[27], lt[19], x]*
           Log[-S45])/4 + (G[lt[27], lt[24], x]*Log[-S45])/4 - 
         (G[lt[28], lt[3], x]*Log[-S45])/4 + (G[lt[28], lt[11], x]*Log[-S45])/
          4 - (G[lt[28], lt[13], x]*Log[-S45])/4 + 
         (G[lt[28], lt[18], x]*Log[-S45])/4 + (G[lt[28], lt[19], x]*
           Log[-S45])/4 - (G[lt[28], lt[24], x]*Log[-S45])/4 - 
         (G[lt[29], lt[12], x]*Log[-S45])/4 + (G[lt[29], lt[18], x]*
           Log[-S45])/4 + (G[lt[29], lt[19], x]*Log[-S45])/4 + 
         (G[lt[29], lt[22], x]*Log[-S45])/4 - (G[lt[29], lt[24], x]*
           Log[-S45])/4 + (G[lt[30], lt[12], x]*Log[-S45])/4 - 
         (G[lt[30], lt[18], x]*Log[-S45])/4 - (G[lt[30], lt[19], x]*
           Log[-S45])/4 - (G[lt[30], lt[22], x]*Log[-S45])/4 + 
         (G[lt[30], lt[24], x]*Log[-S45])/4) + 
       ep^4*((Pi^2*G[lt[27], lt[3], x])/24 - 
         (G[0, 1, S45/mm]*G[lt[27], lt[3], x])/4 - (Pi^2*G[lt[27], lt[9], x])/
          24 + (G[0, 1, mm5/mm]*G[lt[27], lt[9], x])/4 - 
         (Pi^2*G[lt[27], lt[10], x])/24 + (G[0, 1, mm5/mm]*
           G[lt[27], lt[10], x])/4 - (Pi^2*G[lt[27], lt[11], x])/24 + 
         (G[0, 1, S45/mm]*G[lt[27], lt[11], x])/4 + 
         (Pi^2*G[lt[27], lt[13], x])/24 - (G[0, 1, S45/mm]*
           G[lt[27], lt[13], x])/4 - (G[0, 1, mm5/mm]*G[lt[27], lt[18], x])/
          4 + (G[0, 1, S45/mm]*G[lt[27], lt[18], x])/4 - 
         (G[0, 1, mm5/mm]*G[lt[27], lt[19], x])/4 + 
         (G[0, 1, S45/mm]*G[lt[27], lt[19], x])/4 + 
         (Pi^2*G[lt[27], lt[20], x])/24 - (G[0, 1, mm5/mm]*
           G[lt[27], lt[20], x])/4 + (G[0, 1, mm5/mm]*G[lt[27], lt[24], x])/
          4 - (G[0, 1, S45/mm]*G[lt[27], lt[24], x])/4 - 
         (Pi^2*G[lt[28], lt[3], x])/24 + (G[0, 1, S45/mm]*G[lt[28], lt[3], 
            x])/4 + (Pi^2*G[lt[28], lt[9], x])/24 - 
         (G[0, 1, mm5/mm]*G[lt[28], lt[9], x])/4 + 
         (Pi^2*G[lt[28], lt[10], x])/24 - (G[0, 1, mm5/mm]*
           G[lt[28], lt[10], x])/4 + (Pi^2*G[lt[28], lt[11], x])/24 - 
         (G[0, 1, S45/mm]*G[lt[28], lt[11], x])/4 - 
         (Pi^2*G[lt[28], lt[13], x])/24 + (G[0, 1, S45/mm]*
           G[lt[28], lt[13], x])/4 + (G[0, 1, mm5/mm]*G[lt[28], lt[18], x])/
          4 - (G[0, 1, S45/mm]*G[lt[28], lt[18], x])/4 + 
         (G[0, 1, mm5/mm]*G[lt[28], lt[19], x])/4 - 
         (G[0, 1, S45/mm]*G[lt[28], lt[19], x])/4 - 
         (Pi^2*G[lt[28], lt[20], x])/24 + (G[0, 1, mm5/mm]*
           G[lt[28], lt[20], x])/4 - (G[0, 1, mm5/mm]*G[lt[28], lt[24], x])/
          4 + (G[0, 1, S45/mm]*G[lt[28], lt[24], x])/4 + 
         (G[0, 1, S45/mm]*G[lt[29], lt[2], x])/4 - 
         (G[0, 1, mm5/mm]*G[lt[29], lt[7], x])/4 - 
         (G[0, 1, mm5/mm]*G[lt[29], lt[8], x])/4 + 
         (G[0, 1, S45/mm]*G[lt[29], lt[14], x])/4 - 
         (G[0, 1, S45/mm]*G[lt[29], lt[15], x])/4 + 
         (G[0, 1, mm5/mm]*G[lt[29], lt[18], x])/4 - 
         (G[0, 1, S45/mm]*G[lt[29], lt[18], x])/4 + 
         (G[0, 1, mm5/mm]*G[lt[29], lt[19], x])/4 - 
         (G[0, 1, S45/mm]*G[lt[29], lt[19], x])/4 + 
         (G[0, 1, mm5/mm]*G[lt[29], lt[21], x])/4 - 
         (G[0, 1, mm5/mm]*G[lt[29], lt[24], x])/4 + 
         (G[0, 1, S45/mm]*G[lt[29], lt[24], x])/4 - 
         (G[0, 1, S45/mm]*G[lt[30], lt[2], x])/4 + 
         (G[0, 1, mm5/mm]*G[lt[30], lt[7], x])/4 + 
         (G[0, 1, mm5/mm]*G[lt[30], lt[8], x])/4 - 
         (G[0, 1, S45/mm]*G[lt[30], lt[14], x])/4 + 
         (G[0, 1, S45/mm]*G[lt[30], lt[15], x])/4 - 
         (G[0, 1, mm5/mm]*G[lt[30], lt[18], x])/4 + 
         (G[0, 1, S45/mm]*G[lt[30], lt[18], x])/4 - 
         (G[0, 1, mm5/mm]*G[lt[30], lt[19], x])/4 + 
         (G[0, 1, S45/mm]*G[lt[30], lt[19], x])/4 - 
         (G[0, 1, mm5/mm]*G[lt[30], lt[21], x])/4 + 
         (G[0, 1, mm5/mm]*G[lt[30], lt[24], x])/4 - 
         (G[0, 1, S45/mm]*G[lt[30], lt[24], x])/4 + 
         G[lt[1], lt[27], lt[3], lt[2], x]/2 - G[lt[1], lt[27], lt[3], lt[4], 
           x]/2 - G[lt[1], lt[27], lt[3], lt[5], x]/2 + 
         G[lt[1], lt[27], lt[3], lt[14], x]/2 + 
         G[lt[1], lt[27], lt[9], lt[4], x]/2 + G[lt[1], lt[27], lt[9], lt[5], 
           x]/2 - G[lt[1], lt[27], lt[9], lt[7], x]/2 - 
         G[lt[1], lt[27], lt[9], lt[8], x]/2 + G[lt[1], lt[27], lt[10], 
           lt[4], x]/2 + G[lt[1], lt[27], lt[10], lt[5], x]/2 - 
         G[lt[1], lt[27], lt[10], lt[7], x]/2 - 
         G[lt[1], lt[27], lt[10], lt[8], x]/2 - 
         G[lt[1], lt[27], lt[11], lt[15], x]/2 + 
         G[lt[1], lt[27], lt[13], lt[2], x]/2 - 
         G[lt[1], lt[27], lt[13], lt[4], x]/2 - 
         G[lt[1], lt[27], lt[13], lt[5], x]/2 + 
         G[lt[1], lt[27], lt[13], lt[14], x]/2 - 
         G[lt[1], lt[27], lt[16], lt[2], x]/2 + 
         G[lt[1], lt[27], lt[16], lt[4], x]/2 + 
         G[lt[1], lt[27], lt[16], lt[5], x]/2 - 
         G[lt[1], lt[27], lt[16], lt[14], x]/2 + 
         G[lt[1], lt[27], lt[16], lt[15], x]/2 - 
         G[lt[1], lt[27], lt[17], lt[2], x]/2 + 
         G[lt[1], lt[27], lt[17], lt[4], x]/2 + 
         G[lt[1], lt[27], lt[17], lt[5], x]/2 - 
         G[lt[1], lt[27], lt[17], lt[14], x]/2 + 
         G[lt[1], lt[27], lt[17], lt[15], x]/2 - 
         G[lt[1], lt[27], lt[18], lt[2], x]/2 + 
         G[lt[1], lt[27], lt[18], lt[7], x]/2 + 
         G[lt[1], lt[27], lt[18], lt[8], x]/2 - 
         G[lt[1], lt[27], lt[18], lt[14], x]/2 - 
         G[lt[1], lt[27], lt[19], lt[2], x]/2 + 
         G[lt[1], lt[27], lt[19], lt[7], x]/2 + 
         G[lt[1], lt[27], lt[19], lt[8], x]/2 - 
         G[lt[1], lt[27], lt[19], lt[14], x]/2 + 
         G[lt[1], lt[27], lt[20], lt[21], x]/2 + 
         G[lt[1], lt[27], lt[24], lt[15], x]/2 - 
         G[lt[1], lt[27], lt[24], lt[21], x]/2 - 
         G[lt[1], lt[27], lt[25], lt[4], x]/2 - 
         G[lt[1], lt[27], lt[25], lt[5], x]/2 + 
         G[lt[1], lt[27], lt[25], lt[7], x]/2 + 
         G[lt[1], lt[27], lt[25], lt[8], x]/2 - 
         G[lt[1], lt[27], lt[25], lt[21], x]/2 - 
         G[lt[1], lt[27], lt[26], lt[4], x]/2 - 
         G[lt[1], lt[27], lt[26], lt[5], x]/2 + 
         G[lt[1], lt[27], lt[26], lt[7], x]/2 + 
         G[lt[1], lt[27], lt[26], lt[8], x]/2 - 
         G[lt[1], lt[27], lt[26], lt[21], x]/2 + 
         G[lt[1], lt[27], lt[29], lt[2], x]/2 - 
         G[lt[1], lt[27], lt[29], lt[7], x]/2 - 
         G[lt[1], lt[27], lt[29], lt[8], x]/2 + 
         G[lt[1], lt[27], lt[29], lt[14], x]/2 - 
         G[lt[1], lt[27], lt[29], lt[15], x]/2 + 
         G[lt[1], lt[27], lt[29], lt[21], x]/2 + 
         G[lt[1], lt[27], lt[30], lt[2], x]/2 - 
         G[lt[1], lt[27], lt[30], lt[7], x]/2 - 
         G[lt[1], lt[27], lt[30], lt[8], x]/2 + 
         G[lt[1], lt[27], lt[30], lt[14], x]/2 - 
         G[lt[1], lt[27], lt[30], lt[15], x]/2 + 
         G[lt[1], lt[27], lt[30], lt[21], x]/2 - 
         G[lt[1], lt[28], lt[3], lt[2], x]/2 + G[lt[1], lt[28], lt[3], lt[4], 
           x]/2 + G[lt[1], lt[28], lt[3], lt[5], x]/2 - 
         G[lt[1], lt[28], lt[3], lt[14], x]/2 - 
         G[lt[1], lt[28], lt[9], lt[4], x]/2 - G[lt[1], lt[28], lt[9], lt[5], 
           x]/2 + G[lt[1], lt[28], lt[9], lt[7], x]/2 + 
         G[lt[1], lt[28], lt[9], lt[8], x]/2 - G[lt[1], lt[28], lt[10], 
           lt[4], x]/2 - G[lt[1], lt[28], lt[10], lt[5], x]/2 + 
         G[lt[1], lt[28], lt[10], lt[7], x]/2 + 
         G[lt[1], lt[28], lt[10], lt[8], x]/2 + 
         G[lt[1], lt[28], lt[11], lt[15], x]/2 - 
         G[lt[1], lt[28], lt[13], lt[2], x]/2 + 
         G[lt[1], lt[28], lt[13], lt[4], x]/2 + 
         G[lt[1], lt[28], lt[13], lt[5], x]/2 - 
         G[lt[1], lt[28], lt[13], lt[14], x]/2 + 
         G[lt[1], lt[28], lt[16], lt[2], x]/2 - 
         G[lt[1], lt[28], lt[16], lt[4], x]/2 - 
         G[lt[1], lt[28], lt[16], lt[5], x]/2 + 
         G[lt[1], lt[28], lt[16], lt[14], x]/2 - 
         G[lt[1], lt[28], lt[16], lt[15], x]/2 + 
         G[lt[1], lt[28], lt[17], lt[2], x]/2 - 
         G[lt[1], lt[28], lt[17], lt[4], x]/2 - 
         G[lt[1], lt[28], lt[17], lt[5], x]/2 + 
         G[lt[1], lt[28], lt[17], lt[14], x]/2 - 
         G[lt[1], lt[28], lt[17], lt[15], x]/2 + 
         G[lt[1], lt[28], lt[18], lt[2], x]/2 - 
         G[lt[1], lt[28], lt[18], lt[7], x]/2 - 
         G[lt[1], lt[28], lt[18], lt[8], x]/2 + 
         G[lt[1], lt[28], lt[18], lt[14], x]/2 + 
         G[lt[1], lt[28], lt[19], lt[2], x]/2 - 
         G[lt[1], lt[28], lt[19], lt[7], x]/2 - 
         G[lt[1], lt[28], lt[19], lt[8], x]/2 + 
         G[lt[1], lt[28], lt[19], lt[14], x]/2 - 
         G[lt[1], lt[28], lt[20], lt[21], x]/2 - 
         G[lt[1], lt[28], lt[24], lt[15], x]/2 + 
         G[lt[1], lt[28], lt[24], lt[21], x]/2 + 
         G[lt[1], lt[28], lt[25], lt[4], x]/2 + 
         G[lt[1], lt[28], lt[25], lt[5], x]/2 - 
         G[lt[1], lt[28], lt[25], lt[7], x]/2 - 
         G[lt[1], lt[28], lt[25], lt[8], x]/2 + 
         G[lt[1], lt[28], lt[25], lt[21], x]/2 + 
         G[lt[1], lt[28], lt[26], lt[4], x]/2 + 
         G[lt[1], lt[28], lt[26], lt[5], x]/2 - 
         G[lt[1], lt[28], lt[26], lt[7], x]/2 - 
         G[lt[1], lt[28], lt[26], lt[8], x]/2 + 
         G[lt[1], lt[28], lt[26], lt[21], x]/2 - 
         G[lt[1], lt[28], lt[29], lt[2], x]/2 + 
         G[lt[1], lt[28], lt[29], lt[7], x]/2 + 
         G[lt[1], lt[28], lt[29], lt[8], x]/2 - 
         G[lt[1], lt[28], lt[29], lt[14], x]/2 + 
         G[lt[1], lt[28], lt[29], lt[15], x]/2 - 
         G[lt[1], lt[28], lt[29], lt[21], x]/2 - 
         G[lt[1], lt[28], lt[30], lt[2], x]/2 + 
         G[lt[1], lt[28], lt[30], lt[7], x]/2 + 
         G[lt[1], lt[28], lt[30], lt[8], x]/2 - 
         G[lt[1], lt[28], lt[30], lt[14], x]/2 + 
         G[lt[1], lt[28], lt[30], lt[15], x]/2 - 
         G[lt[1], lt[28], lt[30], lt[21], x]/2 - 
         G[lt[1], lt[29], lt[2], lt[4], x]/2 - G[lt[1], lt[29], lt[2], lt[5], 
           x]/2 + G[lt[1], lt[29], lt[6], lt[2], x]/2 + 
         G[lt[1], lt[29], lt[6], lt[14], x]/2 - 
         G[lt[1], lt[29], lt[6], lt[15], x]/2 + 
         G[lt[1], lt[29], lt[7], lt[4], x]/2 + G[lt[1], lt[29], lt[7], lt[5], 
           x]/2 + G[lt[1], lt[29], lt[8], lt[4], x]/2 + 
         G[lt[1], lt[29], lt[8], lt[5], x]/2 - G[lt[1], lt[29], lt[12], 
           lt[2], x]/2 + G[lt[1], lt[29], lt[12], lt[7], x]/2 + 
         G[lt[1], lt[29], lt[12], lt[8], x]/2 - 
         G[lt[1], lt[29], lt[12], lt[14], x]/2 - 
         G[lt[1], lt[29], lt[14], lt[4], x]/2 - 
         G[lt[1], lt[29], lt[14], lt[5], x]/2 - 
         G[lt[1], lt[29], lt[16], lt[2], x]/2 + 
         G[lt[1], lt[29], lt[16], lt[4], x]/2 + 
         G[lt[1], lt[29], lt[16], lt[5], x]/2 - 
         G[lt[1], lt[29], lt[16], lt[14], x]/2 + 
         G[lt[1], lt[29], lt[16], lt[15], x]/2 - 
         G[lt[1], lt[29], lt[17], lt[2], x]/2 + 
         G[lt[1], lt[29], lt[17], lt[4], x]/2 + 
         G[lt[1], lt[29], lt[17], lt[5], x]/2 - 
         G[lt[1], lt[29], lt[17], lt[14], x]/2 + 
         G[lt[1], lt[29], lt[17], lt[15], x]/2 + 
         G[lt[1], lt[29], lt[18], lt[2], x]/2 - 
         G[lt[1], lt[29], lt[18], lt[7], x]/2 - 
         G[lt[1], lt[29], lt[18], lt[8], x]/2 + 
         G[lt[1], lt[29], lt[18], lt[14], x]/2 + 
         G[lt[1], lt[29], lt[19], lt[2], x]/2 - 
         G[lt[1], lt[29], lt[19], lt[7], x]/2 - 
         G[lt[1], lt[29], lt[19], lt[8], x]/2 + 
         G[lt[1], lt[29], lt[19], lt[14], x]/2 + 
         G[lt[1], lt[29], lt[22], lt[15], x]/2 - 
         G[lt[1], lt[29], lt[22], lt[21], x]/2 - 
         G[lt[1], lt[29], lt[23], lt[7], x]/2 - 
         G[lt[1], lt[29], lt[23], lt[8], x]/2 + 
         G[lt[1], lt[29], lt[23], lt[21], x]/2 - 
         G[lt[1], lt[29], lt[24], lt[15], x]/2 + 
         G[lt[1], lt[29], lt[24], lt[21], x]/2 - 
         G[lt[1], lt[29], lt[25], lt[4], x]/2 - 
         G[lt[1], lt[29], lt[25], lt[5], x]/2 + 
         G[lt[1], lt[29], lt[25], lt[7], x]/2 + 
         G[lt[1], lt[29], lt[25], lt[8], x]/2 - 
         G[lt[1], lt[29], lt[25], lt[21], x]/2 - 
         G[lt[1], lt[29], lt[26], lt[4], x]/2 - 
         G[lt[1], lt[29], lt[26], lt[5], x]/2 + 
         G[lt[1], lt[29], lt[26], lt[7], x]/2 + 
         G[lt[1], lt[29], lt[26], lt[8], x]/2 - 
         G[lt[1], lt[29], lt[26], lt[21], x]/2 + 
         G[lt[1], lt[30], lt[2], lt[4], x]/2 + G[lt[1], lt[30], lt[2], lt[5], 
           x]/2 - G[lt[1], lt[30], lt[6], lt[2], x]/2 - 
         G[lt[1], lt[30], lt[6], lt[14], x]/2 + 
         G[lt[1], lt[30], lt[6], lt[15], x]/2 - 
         G[lt[1], lt[30], lt[7], lt[4], x]/2 - G[lt[1], lt[30], lt[7], lt[5], 
           x]/2 - G[lt[1], lt[30], lt[8], lt[4], x]/2 - 
         G[lt[1], lt[30], lt[8], lt[5], x]/2 + G[lt[1], lt[30], lt[12], 
           lt[2], x]/2 - G[lt[1], lt[30], lt[12], lt[7], x]/2 - 
         G[lt[1], lt[30], lt[12], lt[8], x]/2 + 
         G[lt[1], lt[30], lt[12], lt[14], x]/2 + 
         G[lt[1], lt[30], lt[14], lt[4], x]/2 + 
         G[lt[1], lt[30], lt[14], lt[5], x]/2 + 
         G[lt[1], lt[30], lt[16], lt[2], x]/2 - 
         G[lt[1], lt[30], lt[16], lt[4], x]/2 - 
         G[lt[1], lt[30], lt[16], lt[5], x]/2 + 
         G[lt[1], lt[30], lt[16], lt[14], x]/2 - 
         G[lt[1], lt[30], lt[16], lt[15], x]/2 + 
         G[lt[1], lt[30], lt[17], lt[2], x]/2 - 
         G[lt[1], lt[30], lt[17], lt[4], x]/2 - 
         G[lt[1], lt[30], lt[17], lt[5], x]/2 + 
         G[lt[1], lt[30], lt[17], lt[14], x]/2 - 
         G[lt[1], lt[30], lt[17], lt[15], x]/2 - 
         G[lt[1], lt[30], lt[18], lt[2], x]/2 + 
         G[lt[1], lt[30], lt[18], lt[7], x]/2 + 
         G[lt[1], lt[30], lt[18], lt[8], x]/2 - 
         G[lt[1], lt[30], lt[18], lt[14], x]/2 - 
         G[lt[1], lt[30], lt[19], lt[2], x]/2 + 
         G[lt[1], lt[30], lt[19], lt[7], x]/2 + 
         G[lt[1], lt[30], lt[19], lt[8], x]/2 - 
         G[lt[1], lt[30], lt[19], lt[14], x]/2 - 
         G[lt[1], lt[30], lt[22], lt[15], x]/2 + 
         G[lt[1], lt[30], lt[22], lt[21], x]/2 + 
         G[lt[1], lt[30], lt[23], lt[7], x]/2 + 
         G[lt[1], lt[30], lt[23], lt[8], x]/2 - 
         G[lt[1], lt[30], lt[23], lt[21], x]/2 + 
         G[lt[1], lt[30], lt[24], lt[15], x]/2 - 
         G[lt[1], lt[30], lt[24], lt[21], x]/2 + 
         G[lt[1], lt[30], lt[25], lt[4], x]/2 + 
         G[lt[1], lt[30], lt[25], lt[5], x]/2 - 
         G[lt[1], lt[30], lt[25], lt[7], x]/2 - 
         G[lt[1], lt[30], lt[25], lt[8], x]/2 + 
         G[lt[1], lt[30], lt[25], lt[21], x]/2 + 
         G[lt[1], lt[30], lt[26], lt[4], x]/2 + 
         G[lt[1], lt[30], lt[26], lt[5], x]/2 - 
         G[lt[1], lt[30], lt[26], lt[7], x]/2 - 
         G[lt[1], lt[30], lt[26], lt[8], x]/2 + 
         G[lt[1], lt[30], lt[26], lt[21], x]/2 + 
         G[lt[27], lt[1], lt[3], lt[2], x]/2 - G[lt[27], lt[1], lt[3], lt[4], 
           x]/2 - G[lt[27], lt[1], lt[3], lt[5], x]/2 + 
         G[lt[27], lt[1], lt[3], lt[14], x]/2 + 
         G[lt[27], lt[1], lt[6], lt[2], x]/2 + G[lt[27], lt[1], lt[6], 
           lt[14], x]/2 - G[lt[27], lt[1], lt[6], lt[15], x]/2 + 
         G[lt[27], lt[1], lt[9], lt[4], x]/2 + G[lt[27], lt[1], lt[9], lt[5], 
           x]/2 - G[lt[27], lt[1], lt[9], lt[7], x]/2 - 
         G[lt[27], lt[1], lt[9], lt[8], x]/2 + G[lt[27], lt[1], lt[10], 
           lt[4], x]/2 + G[lt[27], lt[1], lt[10], lt[5], x]/2 - 
         G[lt[27], lt[1], lt[10], lt[7], x]/2 - 
         G[lt[27], lt[1], lt[10], lt[8], x]/2 - 
         G[lt[27], lt[1], lt[11], lt[15], x]/2 + 
         G[lt[27], lt[1], lt[12], lt[2], x]/2 - 
         G[lt[27], lt[1], lt[12], lt[7], x]/2 - 
         G[lt[27], lt[1], lt[12], lt[8], x]/2 + 
         G[lt[27], lt[1], lt[12], lt[14], x]/2 + 
         G[lt[27], lt[1], lt[13], lt[2], x]/2 - 
         G[lt[27], lt[1], lt[13], lt[4], x]/2 - 
         G[lt[27], lt[1], lt[13], lt[5], x]/2 + 
         G[lt[27], lt[1], lt[13], lt[14], x]/2 - 
         G[lt[27], lt[1], lt[16], lt[2], x]/2 + 
         G[lt[27], lt[1], lt[16], lt[4], x]/2 + 
         G[lt[27], lt[1], lt[16], lt[5], x]/2 - 
         G[lt[27], lt[1], lt[16], lt[14], x]/2 + 
         G[lt[27], lt[1], lt[16], lt[15], x]/2 - 
         G[lt[27], lt[1], lt[17], lt[2], x]/2 + 
         G[lt[27], lt[1], lt[17], lt[4], x]/2 + 
         G[lt[27], lt[1], lt[17], lt[5], x]/2 - 
         G[lt[27], lt[1], lt[17], lt[14], x]/2 + 
         G[lt[27], lt[1], lt[17], lt[15], x]/2 - 
         G[lt[27], lt[1], lt[18], lt[2], x]/2 + 
         G[lt[27], lt[1], lt[18], lt[7], x]/2 + 
         G[lt[27], lt[1], lt[18], lt[8], x]/2 - 
         G[lt[27], lt[1], lt[18], lt[14], x]/2 - 
         G[lt[27], lt[1], lt[19], lt[2], x]/2 + 
         G[lt[27], lt[1], lt[19], lt[7], x]/2 + 
         G[lt[27], lt[1], lt[19], lt[8], x]/2 - 
         G[lt[27], lt[1], lt[19], lt[14], x]/2 + 
         G[lt[27], lt[1], lt[20], lt[21], x]/2 - 
         G[lt[27], lt[1], lt[22], lt[15], x]/2 + 
         G[lt[27], lt[1], lt[22], lt[21], x]/2 - 
         G[lt[27], lt[1], lt[23], lt[7], x]/2 - 
         G[lt[27], lt[1], lt[23], lt[8], x]/2 + 
         G[lt[27], lt[1], lt[23], lt[21], x]/2 + 
         G[lt[27], lt[1], lt[24], lt[15], x]/2 - 
         G[lt[27], lt[1], lt[24], lt[21], x]/2 - 
         G[lt[27], lt[1], lt[25], lt[4], x]/2 - 
         G[lt[27], lt[1], lt[25], lt[5], x]/2 + 
         G[lt[27], lt[1], lt[25], lt[7], x]/2 + 
         G[lt[27], lt[1], lt[25], lt[8], x]/2 - 
         G[lt[27], lt[1], lt[25], lt[21], x]/2 - 
         G[lt[27], lt[1], lt[26], lt[4], x]/2 - 
         G[lt[27], lt[1], lt[26], lt[5], x]/2 + 
         G[lt[27], lt[1], lt[26], lt[7], x]/2 + 
         G[lt[27], lt[1], lt[26], lt[8], x]/2 - 
         G[lt[27], lt[1], lt[26], lt[21], x]/2 - 
         G[lt[27], lt[3], lt[1], lt[4], x]/2 - G[lt[27], lt[3], lt[1], lt[5], 
           x]/2 - G[lt[27], lt[3], lt[2], lt[2], x]/4 - 
         G[lt[27], lt[3], lt[2], lt[4], x]/4 - G[lt[27], lt[3], lt[2], lt[5], 
           x]/4 - G[lt[27], lt[3], lt[2], lt[14], x]/4 - 
         G[lt[27], lt[3], lt[3], lt[2], x]/4 + G[lt[27], lt[3], lt[3], lt[4], 
           x]/4 + G[lt[27], lt[3], lt[3], lt[5], x]/4 - 
         G[lt[27], lt[3], lt[3], lt[14], x]/4 + 
         G[lt[27], lt[3], lt[4], lt[4], x]/2 + G[lt[27], lt[3], lt[4], lt[5], 
           x]/2 + G[lt[27], lt[3], lt[5], lt[4], x]/2 + 
         G[lt[27], lt[3], lt[5], lt[5], x]/2 + G[lt[27], lt[3], lt[13], 
           lt[2], x]/4 - G[lt[27], lt[3], lt[13], lt[4], x]/4 - 
         G[lt[27], lt[3], lt[13], lt[5], x]/4 + 
         G[lt[27], lt[3], lt[13], lt[14], x]/4 - 
         G[lt[27], lt[3], lt[14], lt[2], x]/4 + 
         G[lt[27], lt[3], lt[14], lt[4], x]/4 + 
         G[lt[27], lt[3], lt[14], lt[5], x]/4 - 
         G[lt[27], lt[3], lt[14], lt[14], x]/4 + 
         G[lt[27], lt[9], lt[1], lt[4], x]/2 + G[lt[27], lt[9], lt[1], lt[5], 
           x]/2 - G[lt[27], lt[9], lt[4], lt[4], x]/2 - 
         G[lt[27], lt[9], lt[4], lt[5], x]/2 - G[lt[27], lt[9], lt[5], lt[4], 
           x]/2 - G[lt[27], lt[9], lt[5], lt[5], x]/2 - 
         G[lt[27], lt[9], lt[7], lt[4], x]/4 - G[lt[27], lt[9], lt[7], lt[5], 
           x]/4 + G[lt[27], lt[9], lt[7], lt[7], x]/4 + 
         G[lt[27], lt[9], lt[7], lt[8], x]/4 + G[lt[27], lt[9], lt[8], lt[4], 
           x]/4 + G[lt[27], lt[9], lt[8], lt[5], x]/4 + 
         G[lt[27], lt[9], lt[8], lt[7], x]/4 + G[lt[27], lt[9], lt[8], lt[8], 
           x]/4 - G[lt[27], lt[9], lt[9], lt[4], x]/4 - 
         G[lt[27], lt[9], lt[9], lt[5], x]/4 + G[lt[27], lt[9], lt[9], lt[7], 
           x]/4 + G[lt[27], lt[9], lt[9], lt[8], x]/4 + 
         G[lt[27], lt[9], lt[10], lt[4], x]/4 + 
         G[lt[27], lt[9], lt[10], lt[5], x]/4 - 
         G[lt[27], lt[9], lt[10], lt[7], x]/4 - 
         G[lt[27], lt[9], lt[10], lt[8], x]/4 + 
         G[lt[27], lt[10], lt[1], lt[4], x]/2 + 
         G[lt[27], lt[10], lt[1], lt[5], x]/2 - 
         G[lt[27], lt[10], lt[4], lt[4], x]/2 - 
         G[lt[27], lt[10], lt[4], lt[5], x]/2 - 
         G[lt[27], lt[10], lt[5], lt[4], x]/2 - 
         G[lt[27], lt[10], lt[5], lt[5], x]/2 + 
         G[lt[27], lt[10], lt[7], lt[4], x]/4 + 
         G[lt[27], lt[10], lt[7], lt[5], x]/4 + 
         G[lt[27], lt[10], lt[7], lt[7], x]/4 + 
         G[lt[27], lt[10], lt[7], lt[8], x]/4 - 
         G[lt[27], lt[10], lt[8], lt[4], x]/4 - 
         G[lt[27], lt[10], lt[8], lt[5], x]/4 + 
         G[lt[27], lt[10], lt[8], lt[7], x]/4 + 
         G[lt[27], lt[10], lt[8], lt[8], x]/4 + 
         G[lt[27], lt[10], lt[9], lt[4], x]/4 + 
         G[lt[27], lt[10], lt[9], lt[5], x]/4 - 
         G[lt[27], lt[10], lt[9], lt[7], x]/4 - 
         G[lt[27], lt[10], lt[9], lt[8], x]/4 - 
         G[lt[27], lt[10], lt[10], lt[4], x]/4 - 
         G[lt[27], lt[10], lt[10], lt[5], x]/4 + 
         G[lt[27], lt[10], lt[10], lt[7], x]/4 + 
         G[lt[27], lt[10], lt[10], lt[8], x]/4 + 
         G[lt[27], lt[11], lt[11], lt[15], x]/4 + 
         G[lt[27], lt[11], lt[15], lt[15], x]/4 - 
         G[lt[27], lt[13], lt[1], lt[4], x]/2 - 
         G[lt[27], lt[13], lt[1], lt[5], x]/2 - 
         G[lt[27], lt[13], lt[2], lt[2], x]/4 + 
         G[lt[27], lt[13], lt[2], lt[4], x]/4 + 
         G[lt[27], lt[13], lt[2], lt[5], x]/4 - 
         G[lt[27], lt[13], lt[2], lt[14], x]/4 + 
         G[lt[27], lt[13], lt[3], lt[2], x]/4 - 
         G[lt[27], lt[13], lt[3], lt[4], x]/4 - 
         G[lt[27], lt[13], lt[3], lt[5], x]/4 + 
         G[lt[27], lt[13], lt[3], lt[14], x]/4 + 
         G[lt[27], lt[13], lt[4], lt[4], x]/2 + 
         G[lt[27], lt[13], lt[4], lt[5], x]/2 + 
         G[lt[27], lt[13], lt[5], lt[4], x]/2 + 
         G[lt[27], lt[13], lt[5], lt[5], x]/2 - 
         G[lt[27], lt[13], lt[13], lt[2], x]/4 + 
         G[lt[27], lt[13], lt[13], lt[4], x]/4 + 
         G[lt[27], lt[13], lt[13], lt[5], x]/4 - 
         G[lt[27], lt[13], lt[13], lt[14], x]/4 - 
         G[lt[27], lt[13], lt[14], lt[2], x]/4 - 
         G[lt[27], lt[13], lt[14], lt[4], x]/4 - 
         G[lt[27], lt[13], lt[14], lt[5], x]/4 - 
         G[lt[27], lt[13], lt[14], lt[14], x]/4 + 
         G[lt[27], lt[16], lt[1], lt[4], x]/2 + 
         G[lt[27], lt[16], lt[1], lt[5], x]/2 + 
         G[lt[27], lt[16], lt[2], lt[2], x]/4 + 
         G[lt[27], lt[16], lt[2], lt[4], x]/4 + 
         G[lt[27], lt[16], lt[2], lt[5], x]/4 + 
         G[lt[27], lt[16], lt[2], lt[14], x]/4 - 
         G[lt[27], lt[16], lt[3], lt[2], x]/4 + 
         G[lt[27], lt[16], lt[3], lt[4], x]/4 + 
         G[lt[27], lt[16], lt[3], lt[5], x]/4 - 
         G[lt[27], lt[16], lt[3], lt[14], x]/4 - 
         G[lt[27], lt[16], lt[4], lt[4], x]/2 - 
         G[lt[27], lt[16], lt[4], lt[5], x]/2 - 
         G[lt[27], lt[16], lt[5], lt[4], x]/2 - 
         G[lt[27], lt[16], lt[5], lt[5], x]/2 - 
         G[lt[27], lt[16], lt[6], lt[2], x]/2 - 
         G[lt[27], lt[16], lt[6], lt[14], x]/2 + 
         G[lt[27], lt[16], lt[6], lt[15], x]/2 + 
         G[lt[27], lt[16], lt[11], lt[15], x]/4 - 
         G[lt[27], lt[16], lt[13], lt[2], x]/4 + 
         G[lt[27], lt[16], lt[13], lt[4], x]/4 + 
         G[lt[27], lt[16], lt[13], lt[5], x]/4 - 
         G[lt[27], lt[16], lt[13], lt[14], x]/4 + 
         G[lt[27], lt[16], lt[14], lt[2], x]/4 + 
         G[lt[27], lt[16], lt[14], lt[4], x]/4 + 
         G[lt[27], lt[16], lt[14], lt[5], x]/4 + 
         G[lt[27], lt[16], lt[14], lt[14], x]/4 - 
         G[lt[27], lt[16], lt[15], lt[15], x]/4 + 
         G[lt[27], lt[16], lt[16], lt[2], x]/2 - 
         G[lt[27], lt[16], lt[16], lt[4], x]/2 - 
         G[lt[27], lt[16], lt[16], lt[5], x]/2 + 
         G[lt[27], lt[16], lt[16], lt[14], x]/2 - 
         G[lt[27], lt[16], lt[16], lt[15], x]/2 + 
         G[lt[27], lt[16], lt[17], lt[2], x]/2 - 
         G[lt[27], lt[16], lt[17], lt[4], x]/2 - 
         G[lt[27], lt[16], lt[17], lt[5], x]/2 + 
         G[lt[27], lt[16], lt[17], lt[14], x]/2 - 
         G[lt[27], lt[16], lt[17], lt[15], x]/2 + 
         G[lt[27], lt[17], lt[1], lt[4], x]/2 + 
         G[lt[27], lt[17], lt[1], lt[5], x]/2 + 
         G[lt[27], lt[17], lt[2], lt[2], x]/4 + 
         G[lt[27], lt[17], lt[2], lt[4], x]/4 + 
         G[lt[27], lt[17], lt[2], lt[5], x]/4 + 
         G[lt[27], lt[17], lt[2], lt[14], x]/4 - 
         G[lt[27], lt[17], lt[3], lt[2], x]/4 + 
         G[lt[27], lt[17], lt[3], lt[4], x]/4 + 
         G[lt[27], lt[17], lt[3], lt[5], x]/4 - 
         G[lt[27], lt[17], lt[3], lt[14], x]/4 - 
         G[lt[27], lt[17], lt[4], lt[4], x]/2 - 
         G[lt[27], lt[17], lt[4], lt[5], x]/2 - 
         G[lt[27], lt[17], lt[5], lt[4], x]/2 - 
         G[lt[27], lt[17], lt[5], lt[5], x]/2 - 
         G[lt[27], lt[17], lt[6], lt[2], x]/2 - 
         G[lt[27], lt[17], lt[6], lt[14], x]/2 + 
         G[lt[27], lt[17], lt[6], lt[15], x]/2 + 
         G[lt[27], lt[17], lt[11], lt[15], x]/4 - 
         G[lt[27], lt[17], lt[13], lt[2], x]/4 + 
         G[lt[27], lt[17], lt[13], lt[4], x]/4 + 
         G[lt[27], lt[17], lt[13], lt[5], x]/4 - 
         G[lt[27], lt[17], lt[13], lt[14], x]/4 + 
         G[lt[27], lt[17], lt[14], lt[2], x]/4 + 
         G[lt[27], lt[17], lt[14], lt[4], x]/4 + 
         G[lt[27], lt[17], lt[14], lt[5], x]/4 + 
         G[lt[27], lt[17], lt[14], lt[14], x]/4 - 
         G[lt[27], lt[17], lt[15], lt[15], x]/4 + 
         G[lt[27], lt[17], lt[16], lt[2], x]/2 - 
         G[lt[27], lt[17], lt[16], lt[4], x]/2 - 
         G[lt[27], lt[17], lt[16], lt[5], x]/2 + 
         G[lt[27], lt[17], lt[16], lt[14], x]/2 - 
         G[lt[27], lt[17], lt[16], lt[15], x]/2 + 
         G[lt[27], lt[17], lt[17], lt[2], x]/2 - 
         G[lt[27], lt[17], lt[17], lt[4], x]/2 - 
         G[lt[27], lt[17], lt[17], lt[5], x]/2 + 
         G[lt[27], lt[17], lt[17], lt[14], x]/2 - 
         G[lt[27], lt[17], lt[17], lt[15], x]/2 + 
         G[lt[27], lt[18], lt[2], lt[2], x]/4 - 
         G[lt[27], lt[18], lt[2], lt[4], x]/4 - 
         G[lt[27], lt[18], lt[2], lt[5], x]/4 + 
         G[lt[27], lt[18], lt[2], lt[14], x]/4 - 
         G[lt[27], lt[18], lt[3], lt[2], x]/4 + 
         G[lt[27], lt[18], lt[3], lt[4], x]/4 + 
         G[lt[27], lt[18], lt[3], lt[5], x]/4 - 
         G[lt[27], lt[18], lt[3], lt[14], x]/4 + 
         G[lt[27], lt[18], lt[7], lt[4], x]/4 + 
         G[lt[27], lt[18], lt[7], lt[5], x]/4 - 
         G[lt[27], lt[18], lt[7], lt[7], x]/4 - 
         G[lt[27], lt[18], lt[7], lt[8], x]/4 + 
         G[lt[27], lt[18], lt[8], lt[4], x]/4 + 
         G[lt[27], lt[18], lt[8], lt[5], x]/4 - 
         G[lt[27], lt[18], lt[8], lt[7], x]/4 - 
         G[lt[27], lt[18], lt[8], lt[8], x]/4 - 
         G[lt[27], lt[18], lt[9], lt[4], x]/4 - 
         G[lt[27], lt[18], lt[9], lt[5], x]/4 + 
         G[lt[27], lt[18], lt[9], lt[7], x]/4 + 
         G[lt[27], lt[18], lt[9], lt[8], x]/4 - 
         G[lt[27], lt[18], lt[10], lt[4], x]/4 - 
         G[lt[27], lt[18], lt[10], lt[5], x]/4 + 
         G[lt[27], lt[18], lt[10], lt[7], x]/4 + 
         G[lt[27], lt[18], lt[10], lt[8], x]/4 - 
         G[lt[27], lt[18], lt[12], lt[2], x]/2 + 
         G[lt[27], lt[18], lt[12], lt[7], x]/2 + 
         G[lt[27], lt[18], lt[12], lt[8], x]/2 - 
         G[lt[27], lt[18], lt[12], lt[14], x]/2 - 
         G[lt[27], lt[18], lt[13], lt[2], x]/4 + 
         G[lt[27], lt[18], lt[13], lt[4], x]/4 + 
         G[lt[27], lt[18], lt[13], lt[5], x]/4 - 
         G[lt[27], lt[18], lt[13], lt[14], x]/4 + 
         G[lt[27], lt[18], lt[14], lt[2], x]/4 - 
         G[lt[27], lt[18], lt[14], lt[4], x]/4 - 
         G[lt[27], lt[18], lt[14], lt[5], x]/4 + 
         G[lt[27], lt[18], lt[14], lt[14], x]/4 + 
         G[lt[27], lt[18], lt[18], lt[2], x]/2 - 
         G[lt[27], lt[18], lt[18], lt[7], x]/2 - 
         G[lt[27], lt[18], lt[18], lt[8], x]/2 + 
         G[lt[27], lt[18], lt[18], lt[14], x]/2 + 
         G[lt[27], lt[18], lt[19], lt[2], x]/2 - 
         G[lt[27], lt[18], lt[19], lt[7], x]/2 - 
         G[lt[27], lt[18], lt[19], lt[8], x]/2 + 
         G[lt[27], lt[18], lt[19], lt[14], x]/2 + 
         G[lt[27], lt[19], lt[2], lt[2], x]/4 - 
         G[lt[27], lt[19], lt[2], lt[4], x]/4 - 
         G[lt[27], lt[19], lt[2], lt[5], x]/4 + 
         G[lt[27], lt[19], lt[2], lt[14], x]/4 - 
         G[lt[27], lt[19], lt[3], lt[2], x]/4 + 
         G[lt[27], lt[19], lt[3], lt[4], x]/4 + 
         G[lt[27], lt[19], lt[3], lt[5], x]/4 - 
         G[lt[27], lt[19], lt[3], lt[14], x]/4 + 
         G[lt[27], lt[19], lt[7], lt[4], x]/4 + 
         G[lt[27], lt[19], lt[7], lt[5], x]/4 - 
         G[lt[27], lt[19], lt[7], lt[7], x]/4 - 
         G[lt[27], lt[19], lt[7], lt[8], x]/4 + 
         G[lt[27], lt[19], lt[8], lt[4], x]/4 + 
         G[lt[27], lt[19], lt[8], lt[5], x]/4 - 
         G[lt[27], lt[19], lt[8], lt[7], x]/4 - 
         G[lt[27], lt[19], lt[8], lt[8], x]/4 - 
         G[lt[27], lt[19], lt[9], lt[4], x]/4 - 
         G[lt[27], lt[19], lt[9], lt[5], x]/4 + 
         G[lt[27], lt[19], lt[9], lt[7], x]/4 + 
         G[lt[27], lt[19], lt[9], lt[8], x]/4 - 
         G[lt[27], lt[19], lt[10], lt[4], x]/4 - 
         G[lt[27], lt[19], lt[10], lt[5], x]/4 + 
         G[lt[27], lt[19], lt[10], lt[7], x]/4 + 
         G[lt[27], lt[19], lt[10], lt[8], x]/4 - 
         G[lt[27], lt[19], lt[12], lt[2], x]/2 + 
         G[lt[27], lt[19], lt[12], lt[7], x]/2 + 
         G[lt[27], lt[19], lt[12], lt[8], x]/2 - 
         G[lt[27], lt[19], lt[12], lt[14], x]/2 - 
         G[lt[27], lt[19], lt[13], lt[2], x]/4 + 
         G[lt[27], lt[19], lt[13], lt[4], x]/4 + 
         G[lt[27], lt[19], lt[13], lt[5], x]/4 - 
         G[lt[27], lt[19], lt[13], lt[14], x]/4 + 
         G[lt[27], lt[19], lt[14], lt[2], x]/4 - 
         G[lt[27], lt[19], lt[14], lt[4], x]/4 - 
         G[lt[27], lt[19], lt[14], lt[5], x]/4 + 
         G[lt[27], lt[19], lt[14], lt[14], x]/4 + 
         G[lt[27], lt[19], lt[18], lt[2], x]/2 - 
         G[lt[27], lt[19], lt[18], lt[7], x]/2 - 
         G[lt[27], lt[19], lt[18], lt[8], x]/2 + 
         G[lt[27], lt[19], lt[18], lt[14], x]/2 + 
         G[lt[27], lt[19], lt[19], lt[2], x]/2 - 
         G[lt[27], lt[19], lt[19], lt[7], x]/2 - 
         G[lt[27], lt[19], lt[19], lt[8], x]/2 + 
         G[lt[27], lt[19], lt[19], lt[14], x]/2 - 
         G[lt[27], lt[20], lt[20], lt[21], x]/4 - 
         G[lt[27], lt[20], lt[21], lt[21], x]/4 + 
         G[lt[27], lt[24], lt[11], lt[15], x]/4 - 
         G[lt[27], lt[24], lt[15], lt[15], x]/4 - 
         G[lt[27], lt[24], lt[20], lt[21], x]/4 + 
         G[lt[27], lt[24], lt[21], lt[21], x]/4 + 
         G[lt[27], lt[24], lt[22], lt[15], x]/2 - 
         G[lt[27], lt[24], lt[22], lt[21], x]/2 - 
         G[lt[27], lt[24], lt[24], lt[15], x]/2 + 
         G[lt[27], lt[24], lt[24], lt[21], x]/2 - 
         G[lt[27], lt[25], lt[1], lt[4], x]/2 - 
         G[lt[27], lt[25], lt[1], lt[5], x]/2 + 
         G[lt[27], lt[25], lt[4], lt[4], x]/2 + 
         G[lt[27], lt[25], lt[4], lt[5], x]/2 + 
         G[lt[27], lt[25], lt[5], lt[4], x]/2 + 
         G[lt[27], lt[25], lt[5], lt[5], x]/2 - 
         G[lt[27], lt[25], lt[7], lt[4], x]/4 - 
         G[lt[27], lt[25], lt[7], lt[5], x]/4 - 
         G[lt[27], lt[25], lt[7], lt[7], x]/4 - 
         G[lt[27], lt[25], lt[7], lt[8], x]/4 - 
         G[lt[27], lt[25], lt[8], lt[4], x]/4 - 
         G[lt[27], lt[25], lt[8], lt[5], x]/4 - 
         G[lt[27], lt[25], lt[8], lt[7], x]/4 - 
         G[lt[27], lt[25], lt[8], lt[8], x]/4 - 
         G[lt[27], lt[25], lt[9], lt[4], x]/4 - 
         G[lt[27], lt[25], lt[9], lt[5], x]/4 + 
         G[lt[27], lt[25], lt[9], lt[7], x]/4 + 
         G[lt[27], lt[25], lt[9], lt[8], x]/4 - 
         G[lt[27], lt[25], lt[10], lt[4], x]/4 - 
         G[lt[27], lt[25], lt[10], lt[5], x]/4 + 
         G[lt[27], lt[25], lt[10], lt[7], x]/4 + 
         G[lt[27], lt[25], lt[10], lt[8], x]/4 - 
         G[lt[27], lt[25], lt[20], lt[21], x]/4 + 
         G[lt[27], lt[25], lt[21], lt[21], x]/4 + 
         G[lt[27], lt[25], lt[23], lt[7], x]/2 + 
         G[lt[27], lt[25], lt[23], lt[8], x]/2 - 
         G[lt[27], lt[25], lt[23], lt[21], x]/2 + 
         G[lt[27], lt[25], lt[25], lt[4], x]/2 + 
         G[lt[27], lt[25], lt[25], lt[5], x]/2 - 
         G[lt[27], lt[25], lt[25], lt[7], x]/2 - 
         G[lt[27], lt[25], lt[25], lt[8], x]/2 + 
         G[lt[27], lt[25], lt[25], lt[21], x]/2 + 
         G[lt[27], lt[25], lt[26], lt[4], x]/2 + 
         G[lt[27], lt[25], lt[26], lt[5], x]/2 - 
         G[lt[27], lt[25], lt[26], lt[7], x]/2 - 
         G[lt[27], lt[25], lt[26], lt[8], x]/2 + 
         G[lt[27], lt[25], lt[26], lt[21], x]/2 - 
         G[lt[27], lt[26], lt[1], lt[4], x]/2 - 
         G[lt[27], lt[26], lt[1], lt[5], x]/2 + 
         G[lt[27], lt[26], lt[4], lt[4], x]/2 + 
         G[lt[27], lt[26], lt[4], lt[5], x]/2 + 
         G[lt[27], lt[26], lt[5], lt[4], x]/2 + 
         G[lt[27], lt[26], lt[5], lt[5], x]/2 - 
         G[lt[27], lt[26], lt[7], lt[4], x]/4 - 
         G[lt[27], lt[26], lt[7], lt[5], x]/4 - 
         G[lt[27], lt[26], lt[7], lt[7], x]/4 - 
         G[lt[27], lt[26], lt[7], lt[8], x]/4 - 
         G[lt[27], lt[26], lt[8], lt[4], x]/4 - 
         G[lt[27], lt[26], lt[8], lt[5], x]/4 - 
         G[lt[27], lt[26], lt[8], lt[7], x]/4 - 
         G[lt[27], lt[26], lt[8], lt[8], x]/4 - 
         G[lt[27], lt[26], lt[9], lt[4], x]/4 - 
         G[lt[27], lt[26], lt[9], lt[5], x]/4 + 
         G[lt[27], lt[26], lt[9], lt[7], x]/4 + 
         G[lt[27], lt[26], lt[9], lt[8], x]/4 - 
         G[lt[27], lt[26], lt[10], lt[4], x]/4 - 
         G[lt[27], lt[26], lt[10], lt[5], x]/4 + 
         G[lt[27], lt[26], lt[10], lt[7], x]/4 + 
         G[lt[27], lt[26], lt[10], lt[8], x]/4 - 
         G[lt[27], lt[26], lt[20], lt[21], x]/4 + 
         G[lt[27], lt[26], lt[21], lt[21], x]/4 + 
         G[lt[27], lt[26], lt[23], lt[7], x]/2 + 
         G[lt[27], lt[26], lt[23], lt[8], x]/2 - 
         G[lt[27], lt[26], lt[23], lt[21], x]/2 + 
         G[lt[27], lt[26], lt[25], lt[4], x]/2 + 
         G[lt[27], lt[26], lt[25], lt[5], x]/2 - 
         G[lt[27], lt[26], lt[25], lt[7], x]/2 - 
         G[lt[27], lt[26], lt[25], lt[8], x]/2 + 
         G[lt[27], lt[26], lt[25], lt[21], x]/2 + 
         G[lt[27], lt[26], lt[26], lt[4], x]/2 + 
         G[lt[27], lt[26], lt[26], lt[5], x]/2 - 
         G[lt[27], lt[26], lt[26], lt[7], x]/2 - 
         G[lt[27], lt[26], lt[26], lt[8], x]/2 + 
         G[lt[27], lt[26], lt[26], lt[21], x]/2 - 
         G[lt[27], lt[27], lt[3], lt[2], x]/4 + 
         G[lt[27], lt[27], lt[3], lt[4], x]/4 + 
         G[lt[27], lt[27], lt[3], lt[5], x]/4 - 
         G[lt[27], lt[27], lt[3], lt[14], x]/4 - 
         G[lt[27], lt[27], lt[9], lt[4], x]/4 - 
         G[lt[27], lt[27], lt[9], lt[5], x]/4 + 
         G[lt[27], lt[27], lt[9], lt[7], x]/4 + 
         G[lt[27], lt[27], lt[9], lt[8], x]/4 - 
         G[lt[27], lt[27], lt[10], lt[4], x]/4 - 
         G[lt[27], lt[27], lt[10], lt[5], x]/4 + 
         G[lt[27], lt[27], lt[10], lt[7], x]/4 + 
         G[lt[27], lt[27], lt[10], lt[8], x]/4 + 
         G[lt[27], lt[27], lt[11], lt[15], x]/4 - 
         G[lt[27], lt[27], lt[13], lt[2], x]/4 + 
         G[lt[27], lt[27], lt[13], lt[4], x]/4 + 
         G[lt[27], lt[27], lt[13], lt[5], x]/4 - 
         G[lt[27], lt[27], lt[13], lt[14], x]/4 + 
         G[lt[27], lt[27], lt[16], lt[2], x]/4 - 
         G[lt[27], lt[27], lt[16], lt[4], x]/4 - 
         G[lt[27], lt[27], lt[16], lt[5], x]/4 + 
         G[lt[27], lt[27], lt[16], lt[14], x]/4 - 
         G[lt[27], lt[27], lt[16], lt[15], x]/4 + 
         G[lt[27], lt[27], lt[17], lt[2], x]/4 - 
         G[lt[27], lt[27], lt[17], lt[4], x]/4 - 
         G[lt[27], lt[27], lt[17], lt[5], x]/4 + 
         G[lt[27], lt[27], lt[17], lt[14], x]/4 - 
         G[lt[27], lt[27], lt[17], lt[15], x]/4 + 
         G[lt[27], lt[27], lt[18], lt[2], x]/4 - 
         G[lt[27], lt[27], lt[18], lt[7], x]/4 - 
         G[lt[27], lt[27], lt[18], lt[8], x]/4 + 
         G[lt[27], lt[27], lt[18], lt[14], x]/4 + 
         G[lt[27], lt[27], lt[19], lt[2], x]/4 - 
         G[lt[27], lt[27], lt[19], lt[7], x]/4 - 
         G[lt[27], lt[27], lt[19], lt[8], x]/4 + 
         G[lt[27], lt[27], lt[19], lt[14], x]/4 - 
         G[lt[27], lt[27], lt[20], lt[21], x]/4 - 
         G[lt[27], lt[27], lt[24], lt[15], x]/4 + 
         G[lt[27], lt[27], lt[24], lt[21], x]/4 + 
         G[lt[27], lt[27], lt[25], lt[4], x]/4 + 
         G[lt[27], lt[27], lt[25], lt[5], x]/4 - 
         G[lt[27], lt[27], lt[25], lt[7], x]/4 - 
         G[lt[27], lt[27], lt[25], lt[8], x]/4 + 
         G[lt[27], lt[27], lt[25], lt[21], x]/4 + 
         G[lt[27], lt[27], lt[26], lt[4], x]/4 + 
         G[lt[27], lt[27], lt[26], lt[5], x]/4 - 
         G[lt[27], lt[27], lt[26], lt[7], x]/4 - 
         G[lt[27], lt[27], lt[26], lt[8], x]/4 + 
         G[lt[27], lt[27], lt[26], lt[21], x]/4 - 
         G[lt[27], lt[27], lt[29], lt[2], x]/4 + 
         G[lt[27], lt[27], lt[29], lt[7], x]/4 + 
         G[lt[27], lt[27], lt[29], lt[8], x]/4 - 
         G[lt[27], lt[27], lt[29], lt[14], x]/4 + 
         G[lt[27], lt[27], lt[29], lt[15], x]/4 - 
         G[lt[27], lt[27], lt[29], lt[21], x]/4 - 
         G[lt[27], lt[27], lt[30], lt[2], x]/4 + 
         G[lt[27], lt[27], lt[30], lt[7], x]/4 + 
         G[lt[27], lt[27], lt[30], lt[8], x]/4 - 
         G[lt[27], lt[27], lt[30], lt[14], x]/4 + 
         G[lt[27], lt[27], lt[30], lt[15], x]/4 - 
         G[lt[27], lt[27], lt[30], lt[21], x]/4 + 
         G[lt[27], lt[28], lt[3], lt[2], x]/4 - 
         G[lt[27], lt[28], lt[3], lt[4], x]/4 - 
         G[lt[27], lt[28], lt[3], lt[5], x]/4 + 
         G[lt[27], lt[28], lt[3], lt[14], x]/4 + 
         G[lt[27], lt[28], lt[9], lt[4], x]/4 + 
         G[lt[27], lt[28], lt[9], lt[5], x]/4 - 
         G[lt[27], lt[28], lt[9], lt[7], x]/4 - 
         G[lt[27], lt[28], lt[9], lt[8], x]/4 + 
         G[lt[27], lt[28], lt[10], lt[4], x]/4 + 
         G[lt[27], lt[28], lt[10], lt[5], x]/4 - 
         G[lt[27], lt[28], lt[10], lt[7], x]/4 - 
         G[lt[27], lt[28], lt[10], lt[8], x]/4 - 
         G[lt[27], lt[28], lt[11], lt[15], x]/4 + 
         G[lt[27], lt[28], lt[13], lt[2], x]/4 - 
         G[lt[27], lt[28], lt[13], lt[4], x]/4 - 
         G[lt[27], lt[28], lt[13], lt[5], x]/4 + 
         G[lt[27], lt[28], lt[13], lt[14], x]/4 - 
         G[lt[27], lt[28], lt[16], lt[2], x]/4 + 
         G[lt[27], lt[28], lt[16], lt[4], x]/4 + 
         G[lt[27], lt[28], lt[16], lt[5], x]/4 - 
         G[lt[27], lt[28], lt[16], lt[14], x]/4 + 
         G[lt[27], lt[28], lt[16], lt[15], x]/4 - 
         G[lt[27], lt[28], lt[17], lt[2], x]/4 + 
         G[lt[27], lt[28], lt[17], lt[4], x]/4 + 
         G[lt[27], lt[28], lt[17], lt[5], x]/4 - 
         G[lt[27], lt[28], lt[17], lt[14], x]/4 + 
         G[lt[27], lt[28], lt[17], lt[15], x]/4 - 
         G[lt[27], lt[28], lt[18], lt[2], x]/4 + 
         G[lt[27], lt[28], lt[18], lt[7], x]/4 + 
         G[lt[27], lt[28], lt[18], lt[8], x]/4 - 
         G[lt[27], lt[28], lt[18], lt[14], x]/4 - 
         G[lt[27], lt[28], lt[19], lt[2], x]/4 + 
         G[lt[27], lt[28], lt[19], lt[7], x]/4 + 
         G[lt[27], lt[28], lt[19], lt[8], x]/4 - 
         G[lt[27], lt[28], lt[19], lt[14], x]/4 + 
         G[lt[27], lt[28], lt[20], lt[21], x]/4 + 
         G[lt[27], lt[28], lt[24], lt[15], x]/4 - 
         G[lt[27], lt[28], lt[24], lt[21], x]/4 - 
         G[lt[27], lt[28], lt[25], lt[4], x]/4 - 
         G[lt[27], lt[28], lt[25], lt[5], x]/4 + 
         G[lt[27], lt[28], lt[25], lt[7], x]/4 + 
         G[lt[27], lt[28], lt[25], lt[8], x]/4 - 
         G[lt[27], lt[28], lt[25], lt[21], x]/4 - 
         G[lt[27], lt[28], lt[26], lt[4], x]/4 - 
         G[lt[27], lt[28], lt[26], lt[5], x]/4 + 
         G[lt[27], lt[28], lt[26], lt[7], x]/4 + 
         G[lt[27], lt[28], lt[26], lt[8], x]/4 - 
         G[lt[27], lt[28], lt[26], lt[21], x]/4 + 
         G[lt[27], lt[28], lt[29], lt[2], x]/4 - 
         G[lt[27], lt[28], lt[29], lt[7], x]/4 - 
         G[lt[27], lt[28], lt[29], lt[8], x]/4 + 
         G[lt[27], lt[28], lt[29], lt[14], x]/4 - 
         G[lt[27], lt[28], lt[29], lt[15], x]/4 + 
         G[lt[27], lt[28], lt[29], lt[21], x]/4 + 
         G[lt[27], lt[28], lt[30], lt[2], x]/4 - 
         G[lt[27], lt[28], lt[30], lt[7], x]/4 - 
         G[lt[27], lt[28], lt[30], lt[8], x]/4 + 
         G[lt[27], lt[28], lt[30], lt[14], x]/4 - 
         G[lt[27], lt[28], lt[30], lt[15], x]/4 + 
         G[lt[27], lt[28], lt[30], lt[21], x]/4 - 
         G[lt[27], lt[29], lt[2], lt[2], x]/4 + 
         G[lt[27], lt[29], lt[2], lt[4], x]/4 + 
         G[lt[27], lt[29], lt[2], lt[5], x]/4 - 
         G[lt[27], lt[29], lt[2], lt[14], x]/4 - 
         G[lt[27], lt[29], lt[7], lt[4], x]/4 - 
         G[lt[27], lt[29], lt[7], lt[5], x]/4 + 
         G[lt[27], lt[29], lt[7], lt[7], x]/4 + 
         G[lt[27], lt[29], lt[7], lt[8], x]/4 - 
         G[lt[27], lt[29], lt[8], lt[4], x]/4 - 
         G[lt[27], lt[29], lt[8], lt[5], x]/4 + 
         G[lt[27], lt[29], lt[8], lt[7], x]/4 + 
         G[lt[27], lt[29], lt[8], lt[8], x]/4 + 
         G[lt[27], lt[29], lt[12], lt[2], x]/2 - 
         G[lt[27], lt[29], lt[12], lt[7], x]/2 - 
         G[lt[27], lt[29], lt[12], lt[8], x]/2 + 
         G[lt[27], lt[29], lt[12], lt[14], x]/2 - 
         G[lt[27], lt[29], lt[14], lt[2], x]/4 + 
         G[lt[27], lt[29], lt[14], lt[4], x]/4 + 
         G[lt[27], lt[29], lt[14], lt[5], x]/4 - 
         G[lt[27], lt[29], lt[14], lt[14], x]/4 + 
         G[lt[27], lt[29], lt[15], lt[15], x]/4 + 
         G[lt[27], lt[29], lt[16], lt[2], x]/4 - 
         G[lt[27], lt[29], lt[16], lt[4], x]/4 - 
         G[lt[27], lt[29], lt[16], lt[5], x]/4 + 
         G[lt[27], lt[29], lt[16], lt[14], x]/4 - 
         G[lt[27], lt[29], lt[16], lt[15], x]/4 + 
         G[lt[27], lt[29], lt[17], lt[2], x]/4 - 
         G[lt[27], lt[29], lt[17], lt[4], x]/4 - 
         G[lt[27], lt[29], lt[17], lt[5], x]/4 + 
         G[lt[27], lt[29], lt[17], lt[14], x]/4 - 
         G[lt[27], lt[29], lt[17], lt[15], x]/4 - 
         G[lt[27], lt[29], lt[18], lt[2], x]/4 + 
         G[lt[27], lt[29], lt[18], lt[7], x]/4 + 
         G[lt[27], lt[29], lt[18], lt[8], x]/4 - 
         G[lt[27], lt[29], lt[18], lt[14], x]/4 - 
         G[lt[27], lt[29], lt[19], lt[2], x]/4 + 
         G[lt[27], lt[29], lt[19], lt[7], x]/4 + 
         G[lt[27], lt[29], lt[19], lt[8], x]/4 - 
         G[lt[27], lt[29], lt[19], lt[14], x]/4 - 
         G[lt[27], lt[29], lt[21], lt[21], x]/4 - 
         G[lt[27], lt[29], lt[22], lt[15], x]/2 + 
         G[lt[27], lt[29], lt[22], lt[21], x]/2 + 
         G[lt[27], lt[29], lt[24], lt[15], x]/4 - 
         G[lt[27], lt[29], lt[24], lt[21], x]/4 + 
         G[lt[27], lt[29], lt[25], lt[4], x]/4 + 
         G[lt[27], lt[29], lt[25], lt[5], x]/4 - 
         G[lt[27], lt[29], lt[25], lt[7], x]/4 - 
         G[lt[27], lt[29], lt[25], lt[8], x]/4 + 
         G[lt[27], lt[29], lt[25], lt[21], x]/4 + 
         G[lt[27], lt[29], lt[26], lt[4], x]/4 + 
         G[lt[27], lt[29], lt[26], lt[5], x]/4 - 
         G[lt[27], lt[29], lt[26], lt[7], x]/4 - 
         G[lt[27], lt[29], lt[26], lt[8], x]/4 + 
         G[lt[27], lt[29], lt[26], lt[21], x]/4 - 
         G[lt[27], lt[29], lt[29], lt[2], x]/4 + 
         G[lt[27], lt[29], lt[29], lt[7], x]/4 + 
         G[lt[27], lt[29], lt[29], lt[8], x]/4 - 
         G[lt[27], lt[29], lt[29], lt[14], x]/4 + 
         G[lt[27], lt[29], lt[29], lt[15], x]/4 - 
         G[lt[27], lt[29], lt[29], lt[21], x]/4 - 
         G[lt[27], lt[29], lt[30], lt[2], x]/4 + 
         G[lt[27], lt[29], lt[30], lt[7], x]/4 + 
         G[lt[27], lt[29], lt[30], lt[8], x]/4 - 
         G[lt[27], lt[29], lt[30], lt[14], x]/4 + 
         G[lt[27], lt[29], lt[30], lt[15], x]/4 - 
         G[lt[27], lt[29], lt[30], lt[21], x]/4 - 
         G[lt[27], lt[30], lt[2], lt[2], x]/4 - 
         G[lt[27], lt[30], lt[2], lt[4], x]/4 - 
         G[lt[27], lt[30], lt[2], lt[5], x]/4 - 
         G[lt[27], lt[30], lt[2], lt[14], x]/4 + 
         G[lt[27], lt[30], lt[6], lt[2], x]/2 + 
         G[lt[27], lt[30], lt[6], lt[14], x]/2 - 
         G[lt[27], lt[30], lt[6], lt[15], x]/2 + 
         G[lt[27], lt[30], lt[7], lt[4], x]/4 + 
         G[lt[27], lt[30], lt[7], lt[5], x]/4 + 
         G[lt[27], lt[30], lt[7], lt[7], x]/4 + 
         G[lt[27], lt[30], lt[7], lt[8], x]/4 + 
         G[lt[27], lt[30], lt[8], lt[4], x]/4 + 
         G[lt[27], lt[30], lt[8], lt[5], x]/4 + 
         G[lt[27], lt[30], lt[8], lt[7], x]/4 + 
         G[lt[27], lt[30], lt[8], lt[8], x]/4 - 
         G[lt[27], lt[30], lt[14], lt[2], x]/4 - 
         G[lt[27], lt[30], lt[14], lt[4], x]/4 - 
         G[lt[27], lt[30], lt[14], lt[5], x]/4 - 
         G[lt[27], lt[30], lt[14], lt[14], x]/4 + 
         G[lt[27], lt[30], lt[15], lt[15], x]/4 - 
         G[lt[27], lt[30], lt[16], lt[2], x]/4 + 
         G[lt[27], lt[30], lt[16], lt[4], x]/4 + 
         G[lt[27], lt[30], lt[16], lt[5], x]/4 - 
         G[lt[27], lt[30], lt[16], lt[14], x]/4 + 
         G[lt[27], lt[30], lt[16], lt[15], x]/4 - 
         G[lt[27], lt[30], lt[17], lt[2], x]/4 + 
         G[lt[27], lt[30], lt[17], lt[4], x]/4 + 
         G[lt[27], lt[30], lt[17], lt[5], x]/4 - 
         G[lt[27], lt[30], lt[17], lt[14], x]/4 + 
         G[lt[27], lt[30], lt[17], lt[15], x]/4 + 
         G[lt[27], lt[30], lt[18], lt[2], x]/4 - 
         G[lt[27], lt[30], lt[18], lt[7], x]/4 - 
         G[lt[27], lt[30], lt[18], lt[8], x]/4 + 
         G[lt[27], lt[30], lt[18], lt[14], x]/4 + 
         G[lt[27], lt[30], lt[19], lt[2], x]/4 - 
         G[lt[27], lt[30], lt[19], lt[7], x]/4 - 
         G[lt[27], lt[30], lt[19], lt[8], x]/4 + 
         G[lt[27], lt[30], lt[19], lt[14], x]/4 - 
         G[lt[27], lt[30], lt[21], lt[21], x]/4 - 
         G[lt[27], lt[30], lt[23], lt[7], x]/2 - 
         G[lt[27], lt[30], lt[23], lt[8], x]/2 + 
         G[lt[27], lt[30], lt[23], lt[21], x]/2 - 
         G[lt[27], lt[30], lt[24], lt[15], x]/4 + 
         G[lt[27], lt[30], lt[24], lt[21], x]/4 - 
         G[lt[27], lt[30], lt[25], lt[4], x]/4 - 
         G[lt[27], lt[30], lt[25], lt[5], x]/4 + 
         G[lt[27], lt[30], lt[25], lt[7], x]/4 + 
         G[lt[27], lt[30], lt[25], lt[8], x]/4 - 
         G[lt[27], lt[30], lt[25], lt[21], x]/4 - 
         G[lt[27], lt[30], lt[26], lt[4], x]/4 - 
         G[lt[27], lt[30], lt[26], lt[5], x]/4 + 
         G[lt[27], lt[30], lt[26], lt[7], x]/4 + 
         G[lt[27], lt[30], lt[26], lt[8], x]/4 - 
         G[lt[27], lt[30], lt[26], lt[21], x]/4 - 
         G[lt[27], lt[30], lt[29], lt[2], x]/4 + 
         G[lt[27], lt[30], lt[29], lt[7], x]/4 + 
         G[lt[27], lt[30], lt[29], lt[8], x]/4 - 
         G[lt[27], lt[30], lt[29], lt[14], x]/4 + 
         G[lt[27], lt[30], lt[29], lt[15], x]/4 - 
         G[lt[27], lt[30], lt[29], lt[21], x]/4 - 
         G[lt[27], lt[30], lt[30], lt[2], x]/4 + 
         G[lt[27], lt[30], lt[30], lt[7], x]/4 + 
         G[lt[27], lt[30], lt[30], lt[8], x]/4 - 
         G[lt[27], lt[30], lt[30], lt[14], x]/4 + 
         G[lt[27], lt[30], lt[30], lt[15], x]/4 - 
         G[lt[27], lt[30], lt[30], lt[21], x]/4 - 
         G[lt[28], lt[1], lt[3], lt[2], x]/2 + G[lt[28], lt[1], lt[3], lt[4], 
           x]/2 + G[lt[28], lt[1], lt[3], lt[5], x]/2 - 
         G[lt[28], lt[1], lt[3], lt[14], x]/2 - 
         G[lt[28], lt[1], lt[6], lt[2], x]/2 - G[lt[28], lt[1], lt[6], 
           lt[14], x]/2 + G[lt[28], lt[1], lt[6], lt[15], x]/2 - 
         G[lt[28], lt[1], lt[9], lt[4], x]/2 - G[lt[28], lt[1], lt[9], lt[5], 
           x]/2 + G[lt[28], lt[1], lt[9], lt[7], x]/2 + 
         G[lt[28], lt[1], lt[9], lt[8], x]/2 - G[lt[28], lt[1], lt[10], 
           lt[4], x]/2 - G[lt[28], lt[1], lt[10], lt[5], x]/2 + 
         G[lt[28], lt[1], lt[10], lt[7], x]/2 + 
         G[lt[28], lt[1], lt[10], lt[8], x]/2 + 
         G[lt[28], lt[1], lt[11], lt[15], x]/2 - 
         G[lt[28], lt[1], lt[12], lt[2], x]/2 + 
         G[lt[28], lt[1], lt[12], lt[7], x]/2 + 
         G[lt[28], lt[1], lt[12], lt[8], x]/2 - 
         G[lt[28], lt[1], lt[12], lt[14], x]/2 - 
         G[lt[28], lt[1], lt[13], lt[2], x]/2 + 
         G[lt[28], lt[1], lt[13], lt[4], x]/2 + 
         G[lt[28], lt[1], lt[13], lt[5], x]/2 - 
         G[lt[28], lt[1], lt[13], lt[14], x]/2 + 
         G[lt[28], lt[1], lt[16], lt[2], x]/2 - 
         G[lt[28], lt[1], lt[16], lt[4], x]/2 - 
         G[lt[28], lt[1], lt[16], lt[5], x]/2 + 
         G[lt[28], lt[1], lt[16], lt[14], x]/2 - 
         G[lt[28], lt[1], lt[16], lt[15], x]/2 + 
         G[lt[28], lt[1], lt[17], lt[2], x]/2 - 
         G[lt[28], lt[1], lt[17], lt[4], x]/2 - 
         G[lt[28], lt[1], lt[17], lt[5], x]/2 + 
         G[lt[28], lt[1], lt[17], lt[14], x]/2 - 
         G[lt[28], lt[1], lt[17], lt[15], x]/2 + 
         G[lt[28], lt[1], lt[18], lt[2], x]/2 - 
         G[lt[28], lt[1], lt[18], lt[7], x]/2 - 
         G[lt[28], lt[1], lt[18], lt[8], x]/2 + 
         G[lt[28], lt[1], lt[18], lt[14], x]/2 + 
         G[lt[28], lt[1], lt[19], lt[2], x]/2 - 
         G[lt[28], lt[1], lt[19], lt[7], x]/2 - 
         G[lt[28], lt[1], lt[19], lt[8], x]/2 + 
         G[lt[28], lt[1], lt[19], lt[14], x]/2 - 
         G[lt[28], lt[1], lt[20], lt[21], x]/2 + 
         G[lt[28], lt[1], lt[22], lt[15], x]/2 - 
         G[lt[28], lt[1], lt[22], lt[21], x]/2 + 
         G[lt[28], lt[1], lt[23], lt[7], x]/2 + 
         G[lt[28], lt[1], lt[23], lt[8], x]/2 - 
         G[lt[28], lt[1], lt[23], lt[21], x]/2 - 
         G[lt[28], lt[1], lt[24], lt[15], x]/2 + 
         G[lt[28], lt[1], lt[24], lt[21], x]/2 + 
         G[lt[28], lt[1], lt[25], lt[4], x]/2 + 
         G[lt[28], lt[1], lt[25], lt[5], x]/2 - 
         G[lt[28], lt[1], lt[25], lt[7], x]/2 - 
         G[lt[28], lt[1], lt[25], lt[8], x]/2 + 
         G[lt[28], lt[1], lt[25], lt[21], x]/2 + 
         G[lt[28], lt[1], lt[26], lt[4], x]/2 + 
         G[lt[28], lt[1], lt[26], lt[5], x]/2 - 
         G[lt[28], lt[1], lt[26], lt[7], x]/2 - 
         G[lt[28], lt[1], lt[26], lt[8], x]/2 + 
         G[lt[28], lt[1], lt[26], lt[21], x]/2 + 
         G[lt[28], lt[3], lt[1], lt[4], x]/2 + G[lt[28], lt[3], lt[1], lt[5], 
           x]/2 + G[lt[28], lt[3], lt[2], lt[2], x]/4 + 
         G[lt[28], lt[3], lt[2], lt[4], x]/4 + G[lt[28], lt[3], lt[2], lt[5], 
           x]/4 + G[lt[28], lt[3], lt[2], lt[14], x]/4 + 
         G[lt[28], lt[3], lt[3], lt[2], x]/4 - G[lt[28], lt[3], lt[3], lt[4], 
           x]/4 - G[lt[28], lt[3], lt[3], lt[5], x]/4 + 
         G[lt[28], lt[3], lt[3], lt[14], x]/4 - 
         G[lt[28], lt[3], lt[4], lt[4], x]/2 - G[lt[28], lt[3], lt[4], lt[5], 
           x]/2 - G[lt[28], lt[3], lt[5], lt[4], x]/2 - 
         G[lt[28], lt[3], lt[5], lt[5], x]/2 - G[lt[28], lt[3], lt[13], 
           lt[2], x]/4 + G[lt[28], lt[3], lt[13], lt[4], x]/4 + 
         G[lt[28], lt[3], lt[13], lt[5], x]/4 - 
         G[lt[28], lt[3], lt[13], lt[14], x]/4 + 
         G[lt[28], lt[3], lt[14], lt[2], x]/4 - 
         G[lt[28], lt[3], lt[14], lt[4], x]/4 - 
         G[lt[28], lt[3], lt[14], lt[5], x]/4 + 
         G[lt[28], lt[3], lt[14], lt[14], x]/4 - 
         G[lt[28], lt[9], lt[1], lt[4], x]/2 - G[lt[28], lt[9], lt[1], lt[5], 
           x]/2 + G[lt[28], lt[9], lt[4], lt[4], x]/2 + 
         G[lt[28], lt[9], lt[4], lt[5], x]/2 + G[lt[28], lt[9], lt[5], lt[4], 
           x]/2 + G[lt[28], lt[9], lt[5], lt[5], x]/2 + 
         G[lt[28], lt[9], lt[7], lt[4], x]/4 + G[lt[28], lt[9], lt[7], lt[5], 
           x]/4 - G[lt[28], lt[9], lt[7], lt[7], x]/4 - 
         G[lt[28], lt[9], lt[7], lt[8], x]/4 - G[lt[28], lt[9], lt[8], lt[4], 
           x]/4 - G[lt[28], lt[9], lt[8], lt[5], x]/4 - 
         G[lt[28], lt[9], lt[8], lt[7], x]/4 - G[lt[28], lt[9], lt[8], lt[8], 
           x]/4 + G[lt[28], lt[9], lt[9], lt[4], x]/4 + 
         G[lt[28], lt[9], lt[9], lt[5], x]/4 - G[lt[28], lt[9], lt[9], lt[7], 
           x]/4 - G[lt[28], lt[9], lt[9], lt[8], x]/4 - 
         G[lt[28], lt[9], lt[10], lt[4], x]/4 - 
         G[lt[28], lt[9], lt[10], lt[5], x]/4 + 
         G[lt[28], lt[9], lt[10], lt[7], x]/4 + 
         G[lt[28], lt[9], lt[10], lt[8], x]/4 - 
         G[lt[28], lt[10], lt[1], lt[4], x]/2 - 
         G[lt[28], lt[10], lt[1], lt[5], x]/2 + 
         G[lt[28], lt[10], lt[4], lt[4], x]/2 + 
         G[lt[28], lt[10], lt[4], lt[5], x]/2 + 
         G[lt[28], lt[10], lt[5], lt[4], x]/2 + 
         G[lt[28], lt[10], lt[5], lt[5], x]/2 - 
         G[lt[28], lt[10], lt[7], lt[4], x]/4 - 
         G[lt[28], lt[10], lt[7], lt[5], x]/4 - 
         G[lt[28], lt[10], lt[7], lt[7], x]/4 - 
         G[lt[28], lt[10], lt[7], lt[8], x]/4 + 
         G[lt[28], lt[10], lt[8], lt[4], x]/4 + 
         G[lt[28], lt[10], lt[8], lt[5], x]/4 - 
         G[lt[28], lt[10], lt[8], lt[7], x]/4 - 
         G[lt[28], lt[10], lt[8], lt[8], x]/4 - 
         G[lt[28], lt[10], lt[9], lt[4], x]/4 - 
         G[lt[28], lt[10], lt[9], lt[5], x]/4 + 
         G[lt[28], lt[10], lt[9], lt[7], x]/4 + 
         G[lt[28], lt[10], lt[9], lt[8], x]/4 + 
         G[lt[28], lt[10], lt[10], lt[4], x]/4 + 
         G[lt[28], lt[10], lt[10], lt[5], x]/4 - 
         G[lt[28], lt[10], lt[10], lt[7], x]/4 - 
         G[lt[28], lt[10], lt[10], lt[8], x]/4 - 
         G[lt[28], lt[11], lt[11], lt[15], x]/4 - 
         G[lt[28], lt[11], lt[15], lt[15], x]/4 + 
         G[lt[28], lt[13], lt[1], lt[4], x]/2 + 
         G[lt[28], lt[13], lt[1], lt[5], x]/2 + 
         G[lt[28], lt[13], lt[2], lt[2], x]/4 - 
         G[lt[28], lt[13], lt[2], lt[4], x]/4 - 
         G[lt[28], lt[13], lt[2], lt[5], x]/4 + 
         G[lt[28], lt[13], lt[2], lt[14], x]/4 - 
         G[lt[28], lt[13], lt[3], lt[2], x]/4 + 
         G[lt[28], lt[13], lt[3], lt[4], x]/4 + 
         G[lt[28], lt[13], lt[3], lt[5], x]/4 - 
         G[lt[28], lt[13], lt[3], lt[14], x]/4 - 
         G[lt[28], lt[13], lt[4], lt[4], x]/2 - 
         G[lt[28], lt[13], lt[4], lt[5], x]/2 - 
         G[lt[28], lt[13], lt[5], lt[4], x]/2 - 
         G[lt[28], lt[13], lt[5], lt[5], x]/2 + 
         G[lt[28], lt[13], lt[13], lt[2], x]/4 - 
         G[lt[28], lt[13], lt[13], lt[4], x]/4 - 
         G[lt[28], lt[13], lt[13], lt[5], x]/4 + 
         G[lt[28], lt[13], lt[13], lt[14], x]/4 + 
         G[lt[28], lt[13], lt[14], lt[2], x]/4 + 
         G[lt[28], lt[13], lt[14], lt[4], x]/4 + 
         G[lt[28], lt[13], lt[14], lt[5], x]/4 + 
         G[lt[28], lt[13], lt[14], lt[14], x]/4 - 
         G[lt[28], lt[16], lt[1], lt[4], x]/2 - 
         G[lt[28], lt[16], lt[1], lt[5], x]/2 - 
         G[lt[28], lt[16], lt[2], lt[2], x]/4 - 
         G[lt[28], lt[16], lt[2], lt[4], x]/4 - 
         G[lt[28], lt[16], lt[2], lt[5], x]/4 - 
         G[lt[28], lt[16], lt[2], lt[14], x]/4 + 
         G[lt[28], lt[16], lt[3], lt[2], x]/4 - 
         G[lt[28], lt[16], lt[3], lt[4], x]/4 - 
         G[lt[28], lt[16], lt[3], lt[5], x]/4 + 
         G[lt[28], lt[16], lt[3], lt[14], x]/4 + 
         G[lt[28], lt[16], lt[4], lt[4], x]/2 + 
         G[lt[28], lt[16], lt[4], lt[5], x]/2 + 
         G[lt[28], lt[16], lt[5], lt[4], x]/2 + 
         G[lt[28], lt[16], lt[5], lt[5], x]/2 + 
         G[lt[28], lt[16], lt[6], lt[2], x]/2 + 
         G[lt[28], lt[16], lt[6], lt[14], x]/2 - 
         G[lt[28], lt[16], lt[6], lt[15], x]/2 - 
         G[lt[28], lt[16], lt[11], lt[15], x]/4 + 
         G[lt[28], lt[16], lt[13], lt[2], x]/4 - 
         G[lt[28], lt[16], lt[13], lt[4], x]/4 - 
         G[lt[28], lt[16], lt[13], lt[5], x]/4 + 
         G[lt[28], lt[16], lt[13], lt[14], x]/4 - 
         G[lt[28], lt[16], lt[14], lt[2], x]/4 - 
         G[lt[28], lt[16], lt[14], lt[4], x]/4 - 
         G[lt[28], lt[16], lt[14], lt[5], x]/4 - 
         G[lt[28], lt[16], lt[14], lt[14], x]/4 + 
         G[lt[28], lt[16], lt[15], lt[15], x]/4 - 
         G[lt[28], lt[16], lt[16], lt[2], x]/2 + 
         G[lt[28], lt[16], lt[16], lt[4], x]/2 + 
         G[lt[28], lt[16], lt[16], lt[5], x]/2 - 
         G[lt[28], lt[16], lt[16], lt[14], x]/2 + 
         G[lt[28], lt[16], lt[16], lt[15], x]/2 - 
         G[lt[28], lt[16], lt[17], lt[2], x]/2 + 
         G[lt[28], lt[16], lt[17], lt[4], x]/2 + 
         G[lt[28], lt[16], lt[17], lt[5], x]/2 - 
         G[lt[28], lt[16], lt[17], lt[14], x]/2 + 
         G[lt[28], lt[16], lt[17], lt[15], x]/2 - 
         G[lt[28], lt[17], lt[1], lt[4], x]/2 - 
         G[lt[28], lt[17], lt[1], lt[5], x]/2 - 
         G[lt[28], lt[17], lt[2], lt[2], x]/4 - 
         G[lt[28], lt[17], lt[2], lt[4], x]/4 - 
         G[lt[28], lt[17], lt[2], lt[5], x]/4 - 
         G[lt[28], lt[17], lt[2], lt[14], x]/4 + 
         G[lt[28], lt[17], lt[3], lt[2], x]/4 - 
         G[lt[28], lt[17], lt[3], lt[4], x]/4 - 
         G[lt[28], lt[17], lt[3], lt[5], x]/4 + 
         G[lt[28], lt[17], lt[3], lt[14], x]/4 + 
         G[lt[28], lt[17], lt[4], lt[4], x]/2 + 
         G[lt[28], lt[17], lt[4], lt[5], x]/2 + 
         G[lt[28], lt[17], lt[5], lt[4], x]/2 + 
         G[lt[28], lt[17], lt[5], lt[5], x]/2 + 
         G[lt[28], lt[17], lt[6], lt[2], x]/2 + 
         G[lt[28], lt[17], lt[6], lt[14], x]/2 - 
         G[lt[28], lt[17], lt[6], lt[15], x]/2 - 
         G[lt[28], lt[17], lt[11], lt[15], x]/4 + 
         G[lt[28], lt[17], lt[13], lt[2], x]/4 - 
         G[lt[28], lt[17], lt[13], lt[4], x]/4 - 
         G[lt[28], lt[17], lt[13], lt[5], x]/4 + 
         G[lt[28], lt[17], lt[13], lt[14], x]/4 - 
         G[lt[28], lt[17], lt[14], lt[2], x]/4 - 
         G[lt[28], lt[17], lt[14], lt[4], x]/4 - 
         G[lt[28], lt[17], lt[14], lt[5], x]/4 - 
         G[lt[28], lt[17], lt[14], lt[14], x]/4 + 
         G[lt[28], lt[17], lt[15], lt[15], x]/4 - 
         G[lt[28], lt[17], lt[16], lt[2], x]/2 + 
         G[lt[28], lt[17], lt[16], lt[4], x]/2 + 
         G[lt[28], lt[17], lt[16], lt[5], x]/2 - 
         G[lt[28], lt[17], lt[16], lt[14], x]/2 + 
         G[lt[28], lt[17], lt[16], lt[15], x]/2 - 
         G[lt[28], lt[17], lt[17], lt[2], x]/2 + 
         G[lt[28], lt[17], lt[17], lt[4], x]/2 + 
         G[lt[28], lt[17], lt[17], lt[5], x]/2 - 
         G[lt[28], lt[17], lt[17], lt[14], x]/2 + 
         G[lt[28], lt[17], lt[17], lt[15], x]/2 - 
         G[lt[28], lt[18], lt[2], lt[2], x]/4 + 
         G[lt[28], lt[18], lt[2], lt[4], x]/4 + 
         G[lt[28], lt[18], lt[2], lt[5], x]/4 - 
         G[lt[28], lt[18], lt[2], lt[14], x]/4 + 
         G[lt[28], lt[18], lt[3], lt[2], x]/4 - 
         G[lt[28], lt[18], lt[3], lt[4], x]/4 - 
         G[lt[28], lt[18], lt[3], lt[5], x]/4 + 
         G[lt[28], lt[18], lt[3], lt[14], x]/4 - 
         G[lt[28], lt[18], lt[7], lt[4], x]/4 - 
         G[lt[28], lt[18], lt[7], lt[5], x]/4 + 
         G[lt[28], lt[18], lt[7], lt[7], x]/4 + 
         G[lt[28], lt[18], lt[7], lt[8], x]/4 - 
         G[lt[28], lt[18], lt[8], lt[4], x]/4 - 
         G[lt[28], lt[18], lt[8], lt[5], x]/4 + 
         G[lt[28], lt[18], lt[8], lt[7], x]/4 + 
         G[lt[28], lt[18], lt[8], lt[8], x]/4 + 
         G[lt[28], lt[18], lt[9], lt[4], x]/4 + 
         G[lt[28], lt[18], lt[9], lt[5], x]/4 - 
         G[lt[28], lt[18], lt[9], lt[7], x]/4 - 
         G[lt[28], lt[18], lt[9], lt[8], x]/4 + 
         G[lt[28], lt[18], lt[10], lt[4], x]/4 + 
         G[lt[28], lt[18], lt[10], lt[5], x]/4 - 
         G[lt[28], lt[18], lt[10], lt[7], x]/4 - 
         G[lt[28], lt[18], lt[10], lt[8], x]/4 + 
         G[lt[28], lt[18], lt[12], lt[2], x]/2 - 
         G[lt[28], lt[18], lt[12], lt[7], x]/2 - 
         G[lt[28], lt[18], lt[12], lt[8], x]/2 + 
         G[lt[28], lt[18], lt[12], lt[14], x]/2 + 
         G[lt[28], lt[18], lt[13], lt[2], x]/4 - 
         G[lt[28], lt[18], lt[13], lt[4], x]/4 - 
         G[lt[28], lt[18], lt[13], lt[5], x]/4 + 
         G[lt[28], lt[18], lt[13], lt[14], x]/4 - 
         G[lt[28], lt[18], lt[14], lt[2], x]/4 + 
         G[lt[28], lt[18], lt[14], lt[4], x]/4 + 
         G[lt[28], lt[18], lt[14], lt[5], x]/4 - 
         G[lt[28], lt[18], lt[14], lt[14], x]/4 - 
         G[lt[28], lt[18], lt[18], lt[2], x]/2 + 
         G[lt[28], lt[18], lt[18], lt[7], x]/2 + 
         G[lt[28], lt[18], lt[18], lt[8], x]/2 - 
         G[lt[28], lt[18], lt[18], lt[14], x]/2 - 
         G[lt[28], lt[18], lt[19], lt[2], x]/2 + 
         G[lt[28], lt[18], lt[19], lt[7], x]/2 + 
         G[lt[28], lt[18], lt[19], lt[8], x]/2 - 
         G[lt[28], lt[18], lt[19], lt[14], x]/2 - 
         G[lt[28], lt[19], lt[2], lt[2], x]/4 + 
         G[lt[28], lt[19], lt[2], lt[4], x]/4 + 
         G[lt[28], lt[19], lt[2], lt[5], x]/4 - 
         G[lt[28], lt[19], lt[2], lt[14], x]/4 + 
         G[lt[28], lt[19], lt[3], lt[2], x]/4 - 
         G[lt[28], lt[19], lt[3], lt[4], x]/4 - 
         G[lt[28], lt[19], lt[3], lt[5], x]/4 + 
         G[lt[28], lt[19], lt[3], lt[14], x]/4 - 
         G[lt[28], lt[19], lt[7], lt[4], x]/4 - 
         G[lt[28], lt[19], lt[7], lt[5], x]/4 + 
         G[lt[28], lt[19], lt[7], lt[7], x]/4 + 
         G[lt[28], lt[19], lt[7], lt[8], x]/4 - 
         G[lt[28], lt[19], lt[8], lt[4], x]/4 - 
         G[lt[28], lt[19], lt[8], lt[5], x]/4 + 
         G[lt[28], lt[19], lt[8], lt[7], x]/4 + 
         G[lt[28], lt[19], lt[8], lt[8], x]/4 + 
         G[lt[28], lt[19], lt[9], lt[4], x]/4 + 
         G[lt[28], lt[19], lt[9], lt[5], x]/4 - 
         G[lt[28], lt[19], lt[9], lt[7], x]/4 - 
         G[lt[28], lt[19], lt[9], lt[8], x]/4 + 
         G[lt[28], lt[19], lt[10], lt[4], x]/4 + 
         G[lt[28], lt[19], lt[10], lt[5], x]/4 - 
         G[lt[28], lt[19], lt[10], lt[7], x]/4 - 
         G[lt[28], lt[19], lt[10], lt[8], x]/4 + 
         G[lt[28], lt[19], lt[12], lt[2], x]/2 - 
         G[lt[28], lt[19], lt[12], lt[7], x]/2 - 
         G[lt[28], lt[19], lt[12], lt[8], x]/2 + 
         G[lt[28], lt[19], lt[12], lt[14], x]/2 + 
         G[lt[28], lt[19], lt[13], lt[2], x]/4 - 
         G[lt[28], lt[19], lt[13], lt[4], x]/4 - 
         G[lt[28], lt[19], lt[13], lt[5], x]/4 + 
         G[lt[28], lt[19], lt[13], lt[14], x]/4 - 
         G[lt[28], lt[19], lt[14], lt[2], x]/4 + 
         G[lt[28], lt[19], lt[14], lt[4], x]/4 + 
         G[lt[28], lt[19], lt[14], lt[5], x]/4 - 
         G[lt[28], lt[19], lt[14], lt[14], x]/4 - 
         G[lt[28], lt[19], lt[18], lt[2], x]/2 + 
         G[lt[28], lt[19], lt[18], lt[7], x]/2 + 
         G[lt[28], lt[19], lt[18], lt[8], x]/2 - 
         G[lt[28], lt[19], lt[18], lt[14], x]/2 - 
         G[lt[28], lt[19], lt[19], lt[2], x]/2 + 
         G[lt[28], lt[19], lt[19], lt[7], x]/2 + 
         G[lt[28], lt[19], lt[19], lt[8], x]/2 - 
         G[lt[28], lt[19], lt[19], lt[14], x]/2 + 
         G[lt[28], lt[20], lt[20], lt[21], x]/4 + 
         G[lt[28], lt[20], lt[21], lt[21], x]/4 - 
         G[lt[28], lt[24], lt[11], lt[15], x]/4 + 
         G[lt[28], lt[24], lt[15], lt[15], x]/4 + 
         G[lt[28], lt[24], lt[20], lt[21], x]/4 - 
         G[lt[28], lt[24], lt[21], lt[21], x]/4 - 
         G[lt[28], lt[24], lt[22], lt[15], x]/2 + 
         G[lt[28], lt[24], lt[22], lt[21], x]/2 + 
         G[lt[28], lt[24], lt[24], lt[15], x]/2 - 
         G[lt[28], lt[24], lt[24], lt[21], x]/2 + 
         G[lt[28], lt[25], lt[1], lt[4], x]/2 + 
         G[lt[28], lt[25], lt[1], lt[5], x]/2 - 
         G[lt[28], lt[25], lt[4], lt[4], x]/2 - 
         G[lt[28], lt[25], lt[4], lt[5], x]/2 - 
         G[lt[28], lt[25], lt[5], lt[4], x]/2 - 
         G[lt[28], lt[25], lt[5], lt[5], x]/2 + 
         G[lt[28], lt[25], lt[7], lt[4], x]/4 + 
         G[lt[28], lt[25], lt[7], lt[5], x]/4 + 
         G[lt[28], lt[25], lt[7], lt[7], x]/4 + 
         G[lt[28], lt[25], lt[7], lt[8], x]/4 + 
         G[lt[28], lt[25], lt[8], lt[4], x]/4 + 
         G[lt[28], lt[25], lt[8], lt[5], x]/4 + 
         G[lt[28], lt[25], lt[8], lt[7], x]/4 + 
         G[lt[28], lt[25], lt[8], lt[8], x]/4 + 
         G[lt[28], lt[25], lt[9], lt[4], x]/4 + 
         G[lt[28], lt[25], lt[9], lt[5], x]/4 - 
         G[lt[28], lt[25], lt[9], lt[7], x]/4 - 
         G[lt[28], lt[25], lt[9], lt[8], x]/4 + 
         G[lt[28], lt[25], lt[10], lt[4], x]/4 + 
         G[lt[28], lt[25], lt[10], lt[5], x]/4 - 
         G[lt[28], lt[25], lt[10], lt[7], x]/4 - 
         G[lt[28], lt[25], lt[10], lt[8], x]/4 + 
         G[lt[28], lt[25], lt[20], lt[21], x]/4 - 
         G[lt[28], lt[25], lt[21], lt[21], x]/4 - 
         G[lt[28], lt[25], lt[23], lt[7], x]/2 - 
         G[lt[28], lt[25], lt[23], lt[8], x]/2 + 
         G[lt[28], lt[25], lt[23], lt[21], x]/2 - 
         G[lt[28], lt[25], lt[25], lt[4], x]/2 - 
         G[lt[28], lt[25], lt[25], lt[5], x]/2 + 
         G[lt[28], lt[25], lt[25], lt[7], x]/2 + 
         G[lt[28], lt[25], lt[25], lt[8], x]/2 - 
         G[lt[28], lt[25], lt[25], lt[21], x]/2 - 
         G[lt[28], lt[25], lt[26], lt[4], x]/2 - 
         G[lt[28], lt[25], lt[26], lt[5], x]/2 + 
         G[lt[28], lt[25], lt[26], lt[7], x]/2 + 
         G[lt[28], lt[25], lt[26], lt[8], x]/2 - 
         G[lt[28], lt[25], lt[26], lt[21], x]/2 + 
         G[lt[28], lt[26], lt[1], lt[4], x]/2 + 
         G[lt[28], lt[26], lt[1], lt[5], x]/2 - 
         G[lt[28], lt[26], lt[4], lt[4], x]/2 - 
         G[lt[28], lt[26], lt[4], lt[5], x]/2 - 
         G[lt[28], lt[26], lt[5], lt[4], x]/2 - 
         G[lt[28], lt[26], lt[5], lt[5], x]/2 + 
         G[lt[28], lt[26], lt[7], lt[4], x]/4 + 
         G[lt[28], lt[26], lt[7], lt[5], x]/4 + 
         G[lt[28], lt[26], lt[7], lt[7], x]/4 + 
         G[lt[28], lt[26], lt[7], lt[8], x]/4 + 
         G[lt[28], lt[26], lt[8], lt[4], x]/4 + 
         G[lt[28], lt[26], lt[8], lt[5], x]/4 + 
         G[lt[28], lt[26], lt[8], lt[7], x]/4 + 
         G[lt[28], lt[26], lt[8], lt[8], x]/4 + 
         G[lt[28], lt[26], lt[9], lt[4], x]/4 + 
         G[lt[28], lt[26], lt[9], lt[5], x]/4 - 
         G[lt[28], lt[26], lt[9], lt[7], x]/4 - 
         G[lt[28], lt[26], lt[9], lt[8], x]/4 + 
         G[lt[28], lt[26], lt[10], lt[4], x]/4 + 
         G[lt[28], lt[26], lt[10], lt[5], x]/4 - 
         G[lt[28], lt[26], lt[10], lt[7], x]/4 - 
         G[lt[28], lt[26], lt[10], lt[8], x]/4 + 
         G[lt[28], lt[26], lt[20], lt[21], x]/4 - 
         G[lt[28], lt[26], lt[21], lt[21], x]/4 - 
         G[lt[28], lt[26], lt[23], lt[7], x]/2 - 
         G[lt[28], lt[26], lt[23], lt[8], x]/2 + 
         G[lt[28], lt[26], lt[23], lt[21], x]/2 - 
         G[lt[28], lt[26], lt[25], lt[4], x]/2 - 
         G[lt[28], lt[26], lt[25], lt[5], x]/2 + 
         G[lt[28], lt[26], lt[25], lt[7], x]/2 + 
         G[lt[28], lt[26], lt[25], lt[8], x]/2 - 
         G[lt[28], lt[26], lt[25], lt[21], x]/2 - 
         G[lt[28], lt[26], lt[26], lt[4], x]/2 - 
         G[lt[28], lt[26], lt[26], lt[5], x]/2 + 
         G[lt[28], lt[26], lt[26], lt[7], x]/2 + 
         G[lt[28], lt[26], lt[26], lt[8], x]/2 - 
         G[lt[28], lt[26], lt[26], lt[21], x]/2 - 
         G[lt[28], lt[27], lt[3], lt[2], x]/4 + 
         G[lt[28], lt[27], lt[3], lt[4], x]/4 + 
         G[lt[28], lt[27], lt[3], lt[5], x]/4 - 
         G[lt[28], lt[27], lt[3], lt[14], x]/4 - 
         G[lt[28], lt[27], lt[9], lt[4], x]/4 - 
         G[lt[28], lt[27], lt[9], lt[5], x]/4 + 
         G[lt[28], lt[27], lt[9], lt[7], x]/4 + 
         G[lt[28], lt[27], lt[9], lt[8], x]/4 - 
         G[lt[28], lt[27], lt[10], lt[4], x]/4 - 
         G[lt[28], lt[27], lt[10], lt[5], x]/4 + 
         G[lt[28], lt[27], lt[10], lt[7], x]/4 + 
         G[lt[28], lt[27], lt[10], lt[8], x]/4 + 
         G[lt[28], lt[27], lt[11], lt[15], x]/4 - 
         G[lt[28], lt[27], lt[13], lt[2], x]/4 + 
         G[lt[28], lt[27], lt[13], lt[4], x]/4 + 
         G[lt[28], lt[27], lt[13], lt[5], x]/4 - 
         G[lt[28], lt[27], lt[13], lt[14], x]/4 + 
         G[lt[28], lt[27], lt[16], lt[2], x]/4 - 
         G[lt[28], lt[27], lt[16], lt[4], x]/4 - 
         G[lt[28], lt[27], lt[16], lt[5], x]/4 + 
         G[lt[28], lt[27], lt[16], lt[14], x]/4 - 
         G[lt[28], lt[27], lt[16], lt[15], x]/4 + 
         G[lt[28], lt[27], lt[17], lt[2], x]/4 - 
         G[lt[28], lt[27], lt[17], lt[4], x]/4 - 
         G[lt[28], lt[27], lt[17], lt[5], x]/4 + 
         G[lt[28], lt[27], lt[17], lt[14], x]/4 - 
         G[lt[28], lt[27], lt[17], lt[15], x]/4 + 
         G[lt[28], lt[27], lt[18], lt[2], x]/4 - 
         G[lt[28], lt[27], lt[18], lt[7], x]/4 - 
         G[lt[28], lt[27], lt[18], lt[8], x]/4 + 
         G[lt[28], lt[27], lt[18], lt[14], x]/4 + 
         G[lt[28], lt[27], lt[19], lt[2], x]/4 - 
         G[lt[28], lt[27], lt[19], lt[7], x]/4 - 
         G[lt[28], lt[27], lt[19], lt[8], x]/4 + 
         G[lt[28], lt[27], lt[19], lt[14], x]/4 - 
         G[lt[28], lt[27], lt[20], lt[21], x]/4 - 
         G[lt[28], lt[27], lt[24], lt[15], x]/4 + 
         G[lt[28], lt[27], lt[24], lt[21], x]/4 + 
         G[lt[28], lt[27], lt[25], lt[4], x]/4 + 
         G[lt[28], lt[27], lt[25], lt[5], x]/4 - 
         G[lt[28], lt[27], lt[25], lt[7], x]/4 - 
         G[lt[28], lt[27], lt[25], lt[8], x]/4 + 
         G[lt[28], lt[27], lt[25], lt[21], x]/4 + 
         G[lt[28], lt[27], lt[26], lt[4], x]/4 + 
         G[lt[28], lt[27], lt[26], lt[5], x]/4 - 
         G[lt[28], lt[27], lt[26], lt[7], x]/4 - 
         G[lt[28], lt[27], lt[26], lt[8], x]/4 + 
         G[lt[28], lt[27], lt[26], lt[21], x]/4 - 
         G[lt[28], lt[27], lt[29], lt[2], x]/4 + 
         G[lt[28], lt[27], lt[29], lt[7], x]/4 + 
         G[lt[28], lt[27], lt[29], lt[8], x]/4 - 
         G[lt[28], lt[27], lt[29], lt[14], x]/4 + 
         G[lt[28], lt[27], lt[29], lt[15], x]/4 - 
         G[lt[28], lt[27], lt[29], lt[21], x]/4 - 
         G[lt[28], lt[27], lt[30], lt[2], x]/4 + 
         G[lt[28], lt[27], lt[30], lt[7], x]/4 + 
         G[lt[28], lt[27], lt[30], lt[8], x]/4 - 
         G[lt[28], lt[27], lt[30], lt[14], x]/4 + 
         G[lt[28], lt[27], lt[30], lt[15], x]/4 - 
         G[lt[28], lt[27], lt[30], lt[21], x]/4 + 
         G[lt[28], lt[28], lt[3], lt[2], x]/4 - 
         G[lt[28], lt[28], lt[3], lt[4], x]/4 - 
         G[lt[28], lt[28], lt[3], lt[5], x]/4 + 
         G[lt[28], lt[28], lt[3], lt[14], x]/4 + 
         G[lt[28], lt[28], lt[9], lt[4], x]/4 + 
         G[lt[28], lt[28], lt[9], lt[5], x]/4 - 
         G[lt[28], lt[28], lt[9], lt[7], x]/4 - 
         G[lt[28], lt[28], lt[9], lt[8], x]/4 + 
         G[lt[28], lt[28], lt[10], lt[4], x]/4 + 
         G[lt[28], lt[28], lt[10], lt[5], x]/4 - 
         G[lt[28], lt[28], lt[10], lt[7], x]/4 - 
         G[lt[28], lt[28], lt[10], lt[8], x]/4 - 
         G[lt[28], lt[28], lt[11], lt[15], x]/4 + 
         G[lt[28], lt[28], lt[13], lt[2], x]/4 - 
         G[lt[28], lt[28], lt[13], lt[4], x]/4 - 
         G[lt[28], lt[28], lt[13], lt[5], x]/4 + 
         G[lt[28], lt[28], lt[13], lt[14], x]/4 - 
         G[lt[28], lt[28], lt[16], lt[2], x]/4 + 
         G[lt[28], lt[28], lt[16], lt[4], x]/4 + 
         G[lt[28], lt[28], lt[16], lt[5], x]/4 - 
         G[lt[28], lt[28], lt[16], lt[14], x]/4 + 
         G[lt[28], lt[28], lt[16], lt[15], x]/4 - 
         G[lt[28], lt[28], lt[17], lt[2], x]/4 + 
         G[lt[28], lt[28], lt[17], lt[4], x]/4 + 
         G[lt[28], lt[28], lt[17], lt[5], x]/4 - 
         G[lt[28], lt[28], lt[17], lt[14], x]/4 + 
         G[lt[28], lt[28], lt[17], lt[15], x]/4 - 
         G[lt[28], lt[28], lt[18], lt[2], x]/4 + 
         G[lt[28], lt[28], lt[18], lt[7], x]/4 + 
         G[lt[28], lt[28], lt[18], lt[8], x]/4 - 
         G[lt[28], lt[28], lt[18], lt[14], x]/4 - 
         G[lt[28], lt[28], lt[19], lt[2], x]/4 + 
         G[lt[28], lt[28], lt[19], lt[7], x]/4 + 
         G[lt[28], lt[28], lt[19], lt[8], x]/4 - 
         G[lt[28], lt[28], lt[19], lt[14], x]/4 + 
         G[lt[28], lt[28], lt[20], lt[21], x]/4 + 
         G[lt[28], lt[28], lt[24], lt[15], x]/4 - 
         G[lt[28], lt[28], lt[24], lt[21], x]/4 - 
         G[lt[28], lt[28], lt[25], lt[4], x]/4 - 
         G[lt[28], lt[28], lt[25], lt[5], x]/4 + 
         G[lt[28], lt[28], lt[25], lt[7], x]/4 + 
         G[lt[28], lt[28], lt[25], lt[8], x]/4 - 
         G[lt[28], lt[28], lt[25], lt[21], x]/4 - 
         G[lt[28], lt[28], lt[26], lt[4], x]/4 - 
         G[lt[28], lt[28], lt[26], lt[5], x]/4 + 
         G[lt[28], lt[28], lt[26], lt[7], x]/4 + 
         G[lt[28], lt[28], lt[26], lt[8], x]/4 - 
         G[lt[28], lt[28], lt[26], lt[21], x]/4 + 
         G[lt[28], lt[28], lt[29], lt[2], x]/4 - 
         G[lt[28], lt[28], lt[29], lt[7], x]/4 - 
         G[lt[28], lt[28], lt[29], lt[8], x]/4 + 
         G[lt[28], lt[28], lt[29], lt[14], x]/4 - 
         G[lt[28], lt[28], lt[29], lt[15], x]/4 + 
         G[lt[28], lt[28], lt[29], lt[21], x]/4 + 
         G[lt[28], lt[28], lt[30], lt[2], x]/4 - 
         G[lt[28], lt[28], lt[30], lt[7], x]/4 - 
         G[lt[28], lt[28], lt[30], lt[8], x]/4 + 
         G[lt[28], lt[28], lt[30], lt[14], x]/4 - 
         G[lt[28], lt[28], lt[30], lt[15], x]/4 + 
         G[lt[28], lt[28], lt[30], lt[21], x]/4 + 
         G[lt[28], lt[29], lt[2], lt[2], x]/4 + 
         G[lt[28], lt[29], lt[2], lt[4], x]/4 + 
         G[lt[28], lt[29], lt[2], lt[5], x]/4 + 
         G[lt[28], lt[29], lt[2], lt[14], x]/4 - 
         G[lt[28], lt[29], lt[6], lt[2], x]/2 - 
         G[lt[28], lt[29], lt[6], lt[14], x]/2 + 
         G[lt[28], lt[29], lt[6], lt[15], x]/2 - 
         G[lt[28], lt[29], lt[7], lt[4], x]/4 - 
         G[lt[28], lt[29], lt[7], lt[5], x]/4 - 
         G[lt[28], lt[29], lt[7], lt[7], x]/4 - 
         G[lt[28], lt[29], lt[7], lt[8], x]/4 - 
         G[lt[28], lt[29], lt[8], lt[4], x]/4 - 
         G[lt[28], lt[29], lt[8], lt[5], x]/4 - 
         G[lt[28], lt[29], lt[8], lt[7], x]/4 - 
         G[lt[28], lt[29], lt[8], lt[8], x]/4 + 
         G[lt[28], lt[29], lt[14], lt[2], x]/4 + 
         G[lt[28], lt[29], lt[14], lt[4], x]/4 + 
         G[lt[28], lt[29], lt[14], lt[5], x]/4 + 
         G[lt[28], lt[29], lt[14], lt[14], x]/4 - 
         G[lt[28], lt[29], lt[15], lt[15], x]/4 + 
         G[lt[28], lt[29], lt[16], lt[2], x]/4 - 
         G[lt[28], lt[29], lt[16], lt[4], x]/4 - 
         G[lt[28], lt[29], lt[16], lt[5], x]/4 + 
         G[lt[28], lt[29], lt[16], lt[14], x]/4 - 
         G[lt[28], lt[29], lt[16], lt[15], x]/4 + 
         G[lt[28], lt[29], lt[17], lt[2], x]/4 - 
         G[lt[28], lt[29], lt[17], lt[4], x]/4 - 
         G[lt[28], lt[29], lt[17], lt[5], x]/4 + 
         G[lt[28], lt[29], lt[17], lt[14], x]/4 - 
         G[lt[28], lt[29], lt[17], lt[15], x]/4 - 
         G[lt[28], lt[29], lt[18], lt[2], x]/4 + 
         G[lt[28], lt[29], lt[18], lt[7], x]/4 + 
         G[lt[28], lt[29], lt[18], lt[8], x]/4 - 
         G[lt[28], lt[29], lt[18], lt[14], x]/4 - 
         G[lt[28], lt[29], lt[19], lt[2], x]/4 + 
         G[lt[28], lt[29], lt[19], lt[7], x]/4 + 
         G[lt[28], lt[29], lt[19], lt[8], x]/4 - 
         G[lt[28], lt[29], lt[19], lt[14], x]/4 + 
         G[lt[28], lt[29], lt[21], lt[21], x]/4 + 
         G[lt[28], lt[29], lt[23], lt[7], x]/2 + 
         G[lt[28], lt[29], lt[23], lt[8], x]/2 - 
         G[lt[28], lt[29], lt[23], lt[21], x]/2 + 
         G[lt[28], lt[29], lt[24], lt[15], x]/4 - 
         G[lt[28], lt[29], lt[24], lt[21], x]/4 + 
         G[lt[28], lt[29], lt[25], lt[4], x]/4 + 
         G[lt[28], lt[29], lt[25], lt[5], x]/4 - 
         G[lt[28], lt[29], lt[25], lt[7], x]/4 - 
         G[lt[28], lt[29], lt[25], lt[8], x]/4 + 
         G[lt[28], lt[29], lt[25], lt[21], x]/4 + 
         G[lt[28], lt[29], lt[26], lt[4], x]/4 + 
         G[lt[28], lt[29], lt[26], lt[5], x]/4 - 
         G[lt[28], lt[29], lt[26], lt[7], x]/4 - 
         G[lt[28], lt[29], lt[26], lt[8], x]/4 + 
         G[lt[28], lt[29], lt[26], lt[21], x]/4 + 
         G[lt[28], lt[29], lt[29], lt[2], x]/4 - 
         G[lt[28], lt[29], lt[29], lt[7], x]/4 - 
         G[lt[28], lt[29], lt[29], lt[8], x]/4 + 
         G[lt[28], lt[29], lt[29], lt[14], x]/4 - 
         G[lt[28], lt[29], lt[29], lt[15], x]/4 + 
         G[lt[28], lt[29], lt[29], lt[21], x]/4 + 
         G[lt[28], lt[29], lt[30], lt[2], x]/4 - 
         G[lt[28], lt[29], lt[30], lt[7], x]/4 - 
         G[lt[28], lt[29], lt[30], lt[8], x]/4 + 
         G[lt[28], lt[29], lt[30], lt[14], x]/4 - 
         G[lt[28], lt[29], lt[30], lt[15], x]/4 + 
         G[lt[28], lt[29], lt[30], lt[21], x]/4 + 
         G[lt[28], lt[30], lt[2], lt[2], x]/4 - 
         G[lt[28], lt[30], lt[2], lt[4], x]/4 - 
         G[lt[28], lt[30], lt[2], lt[5], x]/4 + 
         G[lt[28], lt[30], lt[2], lt[14], x]/4 + 
         G[lt[28], lt[30], lt[7], lt[4], x]/4 + 
         G[lt[28], lt[30], lt[7], lt[5], x]/4 - 
         G[lt[28], lt[30], lt[7], lt[7], x]/4 - 
         G[lt[28], lt[30], lt[7], lt[8], x]/4 + 
         G[lt[28], lt[30], lt[8], lt[4], x]/4 + 
         G[lt[28], lt[30], lt[8], lt[5], x]/4 - 
         G[lt[28], lt[30], lt[8], lt[7], x]/4 - 
         G[lt[28], lt[30], lt[8], lt[8], x]/4 - 
         G[lt[28], lt[30], lt[12], lt[2], x]/2 + 
         G[lt[28], lt[30], lt[12], lt[7], x]/2 + 
         G[lt[28], lt[30], lt[12], lt[8], x]/2 - 
         G[lt[28], lt[30], lt[12], lt[14], x]/2 + 
         G[lt[28], lt[30], lt[14], lt[2], x]/4 - 
         G[lt[28], lt[30], lt[14], lt[4], x]/4 - 
         G[lt[28], lt[30], lt[14], lt[5], x]/4 + 
         G[lt[28], lt[30], lt[14], lt[14], x]/4 - 
         G[lt[28], lt[30], lt[15], lt[15], x]/4 - 
         G[lt[28], lt[30], lt[16], lt[2], x]/4 + 
         G[lt[28], lt[30], lt[16], lt[4], x]/4 + 
         G[lt[28], lt[30], lt[16], lt[5], x]/4 - 
         G[lt[28], lt[30], lt[16], lt[14], x]/4 + 
         G[lt[28], lt[30], lt[16], lt[15], x]/4 - 
         G[lt[28], lt[30], lt[17], lt[2], x]/4 + 
         G[lt[28], lt[30], lt[17], lt[4], x]/4 + 
         G[lt[28], lt[30], lt[17], lt[5], x]/4 - 
         G[lt[28], lt[30], lt[17], lt[14], x]/4 + 
         G[lt[28], lt[30], lt[17], lt[15], x]/4 + 
         G[lt[28], lt[30], lt[18], lt[2], x]/4 - 
         G[lt[28], lt[30], lt[18], lt[7], x]/4 - 
         G[lt[28], lt[30], lt[18], lt[8], x]/4 + 
         G[lt[28], lt[30], lt[18], lt[14], x]/4 + 
         G[lt[28], lt[30], lt[19], lt[2], x]/4 - 
         G[lt[28], lt[30], lt[19], lt[7], x]/4 - 
         G[lt[28], lt[30], lt[19], lt[8], x]/4 + 
         G[lt[28], lt[30], lt[19], lt[14], x]/4 + 
         G[lt[28], lt[30], lt[21], lt[21], x]/4 + 
         G[lt[28], lt[30], lt[22], lt[15], x]/2 - 
         G[lt[28], lt[30], lt[22], lt[21], x]/2 - 
         G[lt[28], lt[30], lt[24], lt[15], x]/4 + 
         G[lt[28], lt[30], lt[24], lt[21], x]/4 - 
         G[lt[28], lt[30], lt[25], lt[4], x]/4 - 
         G[lt[28], lt[30], lt[25], lt[5], x]/4 + 
         G[lt[28], lt[30], lt[25], lt[7], x]/4 + 
         G[lt[28], lt[30], lt[25], lt[8], x]/4 - 
         G[lt[28], lt[30], lt[25], lt[21], x]/4 - 
         G[lt[28], lt[30], lt[26], lt[4], x]/4 - 
         G[lt[28], lt[30], lt[26], lt[5], x]/4 + 
         G[lt[28], lt[30], lt[26], lt[7], x]/4 + 
         G[lt[28], lt[30], lt[26], lt[8], x]/4 - 
         G[lt[28], lt[30], lt[26], lt[21], x]/4 + 
         G[lt[28], lt[30], lt[29], lt[2], x]/4 - 
         G[lt[28], lt[30], lt[29], lt[7], x]/4 - 
         G[lt[28], lt[30], lt[29], lt[8], x]/4 + 
         G[lt[28], lt[30], lt[29], lt[14], x]/4 - 
         G[lt[28], lt[30], lt[29], lt[15], x]/4 + 
         G[lt[28], lt[30], lt[29], lt[21], x]/4 + 
         G[lt[28], lt[30], lt[30], lt[2], x]/4 - 
         G[lt[28], lt[30], lt[30], lt[7], x]/4 - 
         G[lt[28], lt[30], lt[30], lt[8], x]/4 + 
         G[lt[28], lt[30], lt[30], lt[14], x]/4 - 
         G[lt[28], lt[30], lt[30], lt[15], x]/4 + 
         G[lt[28], lt[30], lt[30], lt[21], x]/4 - 
         G[lt[29], lt[1], lt[2], lt[4], x]/2 - G[lt[29], lt[1], lt[2], lt[5], 
           x]/2 + G[lt[29], lt[1], lt[6], lt[2], x]/2 + 
         G[lt[29], lt[1], lt[6], lt[14], x]/2 - 
         G[lt[29], lt[1], lt[6], lt[15], x]/2 + 
         G[lt[29], lt[1], lt[7], lt[4], x]/2 + G[lt[29], lt[1], lt[7], lt[5], 
           x]/2 + G[lt[29], lt[1], lt[8], lt[4], x]/2 + 
         G[lt[29], lt[1], lt[8], lt[5], x]/2 - G[lt[29], lt[1], lt[12], 
           lt[2], x]/2 + G[lt[29], lt[1], lt[12], lt[7], x]/2 + 
         G[lt[29], lt[1], lt[12], lt[8], x]/2 - 
         G[lt[29], lt[1], lt[12], lt[14], x]/2 - 
         G[lt[29], lt[1], lt[14], lt[4], x]/2 - 
         G[lt[29], lt[1], lt[14], lt[5], x]/2 - 
         G[lt[29], lt[1], lt[16], lt[2], x]/2 + 
         G[lt[29], lt[1], lt[16], lt[4], x]/2 + 
         G[lt[29], lt[1], lt[16], lt[5], x]/2 - 
         G[lt[29], lt[1], lt[16], lt[14], x]/2 + 
         G[lt[29], lt[1], lt[16], lt[15], x]/2 - 
         G[lt[29], lt[1], lt[17], lt[2], x]/2 + 
         G[lt[29], lt[1], lt[17], lt[4], x]/2 + 
         G[lt[29], lt[1], lt[17], lt[5], x]/2 - 
         G[lt[29], lt[1], lt[17], lt[14], x]/2 + 
         G[lt[29], lt[1], lt[17], lt[15], x]/2 + 
         G[lt[29], lt[1], lt[18], lt[2], x]/2 - 
         G[lt[29], lt[1], lt[18], lt[7], x]/2 - 
         G[lt[29], lt[1], lt[18], lt[8], x]/2 + 
         G[lt[29], lt[1], lt[18], lt[14], x]/2 + 
         G[lt[29], lt[1], lt[19], lt[2], x]/2 - 
         G[lt[29], lt[1], lt[19], lt[7], x]/2 - 
         G[lt[29], lt[1], lt[19], lt[8], x]/2 + 
         G[lt[29], lt[1], lt[19], lt[14], x]/2 + 
         G[lt[29], lt[1], lt[22], lt[15], x]/2 - 
         G[lt[29], lt[1], lt[22], lt[21], x]/2 - 
         G[lt[29], lt[1], lt[23], lt[7], x]/2 - 
         G[lt[29], lt[1], lt[23], lt[8], x]/2 + 
         G[lt[29], lt[1], lt[23], lt[21], x]/2 - 
         G[lt[29], lt[1], lt[24], lt[15], x]/2 + 
         G[lt[29], lt[1], lt[24], lt[21], x]/2 - 
         G[lt[29], lt[1], lt[25], lt[4], x]/2 - 
         G[lt[29], lt[1], lt[25], lt[5], x]/2 + 
         G[lt[29], lt[1], lt[25], lt[7], x]/2 + 
         G[lt[29], lt[1], lt[25], lt[8], x]/2 - 
         G[lt[29], lt[1], lt[25], lt[21], x]/2 - 
         G[lt[29], lt[1], lt[26], lt[4], x]/2 - 
         G[lt[29], lt[1], lt[26], lt[5], x]/2 + 
         G[lt[29], lt[1], lt[26], lt[7], x]/2 + 
         G[lt[29], lt[1], lt[26], lt[8], x]/2 - 
         G[lt[29], lt[1], lt[26], lt[21], x]/2 - 
         G[lt[29], lt[2], lt[1], lt[4], x]/2 - G[lt[29], lt[2], lt[1], lt[5], 
           x]/2 + G[lt[29], lt[2], lt[2], lt[4], x]/4 + 
         G[lt[29], lt[2], lt[2], lt[5], x]/4 + G[lt[29], lt[2], lt[3], lt[2], 
           x]/4 - G[lt[29], lt[2], lt[3], lt[4], x]/4 - 
         G[lt[29], lt[2], lt[3], lt[5], x]/4 + G[lt[29], lt[2], lt[3], 
           lt[14], x]/4 + G[lt[29], lt[2], lt[4], lt[4], x]/2 + 
         G[lt[29], lt[2], lt[4], lt[5], x]/2 + G[lt[29], lt[2], lt[5], lt[4], 
           x]/2 + G[lt[29], lt[2], lt[5], lt[5], x]/2 - 
         G[lt[29], lt[2], lt[13], lt[2], x]/4 + 
         G[lt[29], lt[2], lt[13], lt[4], x]/4 + 
         G[lt[29], lt[2], lt[13], lt[5], x]/4 - 
         G[lt[29], lt[2], lt[13], lt[14], x]/4 - 
         G[lt[29], lt[2], lt[14], lt[4], x]/4 - 
         G[lt[29], lt[2], lt[14], lt[5], x]/4 - 
         G[lt[29], lt[6], lt[2], lt[2], x]/4 - G[lt[29], lt[6], lt[2], 
           lt[14], x]/4 - G[lt[29], lt[6], lt[14], lt[2], x]/4 - 
         G[lt[29], lt[6], lt[14], lt[14], x]/4 + 
         G[lt[29], lt[6], lt[15], lt[15], x]/4 + 
         G[lt[29], lt[7], lt[1], lt[4], x]/2 + G[lt[29], lt[7], lt[1], lt[5], 
           x]/2 - G[lt[29], lt[7], lt[4], lt[4], x]/2 - 
         G[lt[29], lt[7], lt[4], lt[5], x]/2 - G[lt[29], lt[7], lt[5], lt[4], 
           x]/2 - G[lt[29], lt[7], lt[5], lt[5], x]/2 - 
         G[lt[29], lt[7], lt[7], lt[4], x]/4 - G[lt[29], lt[7], lt[7], lt[5], 
           x]/4 + G[lt[29], lt[7], lt[8], lt[4], x]/4 + 
         G[lt[29], lt[7], lt[8], lt[5], x]/4 - G[lt[29], lt[7], lt[9], lt[4], 
           x]/4 - G[lt[29], lt[7], lt[9], lt[5], x]/4 + 
         G[lt[29], lt[7], lt[9], lt[7], x]/4 + G[lt[29], lt[7], lt[9], lt[8], 
           x]/4 + G[lt[29], lt[7], lt[10], lt[4], x]/4 + 
         G[lt[29], lt[7], lt[10], lt[5], x]/4 - 
         G[lt[29], lt[7], lt[10], lt[7], x]/4 - 
         G[lt[29], lt[7], lt[10], lt[8], x]/4 + 
         G[lt[29], lt[8], lt[1], lt[4], x]/2 + G[lt[29], lt[8], lt[1], lt[5], 
           x]/2 - G[lt[29], lt[8], lt[4], lt[4], x]/2 - 
         G[lt[29], lt[8], lt[4], lt[5], x]/2 - G[lt[29], lt[8], lt[5], lt[4], 
           x]/2 - G[lt[29], lt[8], lt[5], lt[5], x]/2 + 
         G[lt[29], lt[8], lt[7], lt[4], x]/4 + G[lt[29], lt[8], lt[7], lt[5], 
           x]/4 - G[lt[29], lt[8], lt[8], lt[4], x]/4 - 
         G[lt[29], lt[8], lt[8], lt[5], x]/4 + G[lt[29], lt[8], lt[9], lt[4], 
           x]/4 + G[lt[29], lt[8], lt[9], lt[5], x]/4 - 
         G[lt[29], lt[8], lt[9], lt[7], x]/4 - G[lt[29], lt[8], lt[9], lt[8], 
           x]/4 - G[lt[29], lt[8], lt[10], lt[4], x]/4 - 
         G[lt[29], lt[8], lt[10], lt[5], x]/4 + 
         G[lt[29], lt[8], lt[10], lt[7], x]/4 + 
         G[lt[29], lt[8], lt[10], lt[8], x]/4 + 
         G[lt[29], lt[12], lt[2], lt[2], x]/4 + 
         G[lt[29], lt[12], lt[2], lt[14], x]/4 - 
         G[lt[29], lt[12], lt[7], lt[7], x]/4 - 
         G[lt[29], lt[12], lt[7], lt[8], x]/4 - 
         G[lt[29], lt[12], lt[8], lt[7], x]/4 - 
         G[lt[29], lt[12], lt[8], lt[8], x]/4 + 
         G[lt[29], lt[12], lt[14], lt[2], x]/4 + 
         G[lt[29], lt[12], lt[14], lt[14], x]/4 - 
         G[lt[29], lt[14], lt[1], lt[4], x]/2 - 
         G[lt[29], lt[14], lt[1], lt[5], x]/2 - 
         G[lt[29], lt[14], lt[2], lt[4], x]/4 - 
         G[lt[29], lt[14], lt[2], lt[5], x]/4 - 
         G[lt[29], lt[14], lt[3], lt[2], x]/4 + 
         G[lt[29], lt[14], lt[3], lt[4], x]/4 + 
         G[lt[29], lt[14], lt[3], lt[5], x]/4 - 
         G[lt[29], lt[14], lt[3], lt[14], x]/4 + 
         G[lt[29], lt[14], lt[4], lt[4], x]/2 + 
         G[lt[29], lt[14], lt[4], lt[5], x]/2 + 
         G[lt[29], lt[14], lt[5], lt[4], x]/2 + 
         G[lt[29], lt[14], lt[5], lt[5], x]/2 + 
         G[lt[29], lt[14], lt[13], lt[2], x]/4 - 
         G[lt[29], lt[14], lt[13], lt[4], x]/4 - 
         G[lt[29], lt[14], lt[13], lt[5], x]/4 + 
         G[lt[29], lt[14], lt[13], lt[14], x]/4 + 
         G[lt[29], lt[14], lt[14], lt[4], x]/4 + 
         G[lt[29], lt[14], lt[14], lt[5], x]/4 + 
         G[lt[29], lt[15], lt[11], lt[15], x]/4 + 
         G[lt[29], lt[16], lt[1], lt[4], x]/2 + 
         G[lt[29], lt[16], lt[1], lt[5], x]/2 + 
         G[lt[29], lt[16], lt[2], lt[2], x]/4 + 
         G[lt[29], lt[16], lt[2], lt[4], x]/4 + 
         G[lt[29], lt[16], lt[2], lt[5], x]/4 + 
         G[lt[29], lt[16], lt[2], lt[14], x]/4 - 
         G[lt[29], lt[16], lt[3], lt[2], x]/4 + 
         G[lt[29], lt[16], lt[3], lt[4], x]/4 + 
         G[lt[29], lt[16], lt[3], lt[5], x]/4 - 
         G[lt[29], lt[16], lt[3], lt[14], x]/4 - 
         G[lt[29], lt[16], lt[4], lt[4], x]/2 - 
         G[lt[29], lt[16], lt[4], lt[5], x]/2 - 
         G[lt[29], lt[16], lt[5], lt[4], x]/2 - 
         G[lt[29], lt[16], lt[5], lt[5], x]/2 - 
         G[lt[29], lt[16], lt[6], lt[2], x]/2 - 
         G[lt[29], lt[16], lt[6], lt[14], x]/2 + 
         G[lt[29], lt[16], lt[6], lt[15], x]/2 + 
         G[lt[29], lt[16], lt[11], lt[15], x]/4 - 
         G[lt[29], lt[16], lt[13], lt[2], x]/4 + 
         G[lt[29], lt[16], lt[13], lt[4], x]/4 + 
         G[lt[29], lt[16], lt[13], lt[5], x]/4 - 
         G[lt[29], lt[16], lt[13], lt[14], x]/4 + 
         G[lt[29], lt[16], lt[14], lt[2], x]/4 + 
         G[lt[29], lt[16], lt[14], lt[4], x]/4 + 
         G[lt[29], lt[16], lt[14], lt[5], x]/4 + 
         G[lt[29], lt[16], lt[14], lt[14], x]/4 - 
         G[lt[29], lt[16], lt[15], lt[15], x]/4 + 
         G[lt[29], lt[16], lt[16], lt[2], x]/2 - 
         G[lt[29], lt[16], lt[16], lt[4], x]/2 - 
         G[lt[29], lt[16], lt[16], lt[5], x]/2 + 
         G[lt[29], lt[16], lt[16], lt[14], x]/2 - 
         G[lt[29], lt[16], lt[16], lt[15], x]/2 + 
         G[lt[29], lt[16], lt[17], lt[2], x]/2 - 
         G[lt[29], lt[16], lt[17], lt[4], x]/2 - 
         G[lt[29], lt[16], lt[17], lt[5], x]/2 + 
         G[lt[29], lt[16], lt[17], lt[14], x]/2 - 
         G[lt[29], lt[16], lt[17], lt[15], x]/2 + 
         G[lt[29], lt[17], lt[1], lt[4], x]/2 + 
         G[lt[29], lt[17], lt[1], lt[5], x]/2 + 
         G[lt[29], lt[17], lt[2], lt[2], x]/4 + 
         G[lt[29], lt[17], lt[2], lt[4], x]/4 + 
         G[lt[29], lt[17], lt[2], lt[5], x]/4 + 
         G[lt[29], lt[17], lt[2], lt[14], x]/4 - 
         G[lt[29], lt[17], lt[3], lt[2], x]/4 + 
         G[lt[29], lt[17], lt[3], lt[4], x]/4 + 
         G[lt[29], lt[17], lt[3], lt[5], x]/4 - 
         G[lt[29], lt[17], lt[3], lt[14], x]/4 - 
         G[lt[29], lt[17], lt[4], lt[4], x]/2 - 
         G[lt[29], lt[17], lt[4], lt[5], x]/2 - 
         G[lt[29], lt[17], lt[5], lt[4], x]/2 - 
         G[lt[29], lt[17], lt[5], lt[5], x]/2 - 
         G[lt[29], lt[17], lt[6], lt[2], x]/2 - 
         G[lt[29], lt[17], lt[6], lt[14], x]/2 + 
         G[lt[29], lt[17], lt[6], lt[15], x]/2 + 
         G[lt[29], lt[17], lt[11], lt[15], x]/4 - 
         G[lt[29], lt[17], lt[13], lt[2], x]/4 + 
         G[lt[29], lt[17], lt[13], lt[4], x]/4 + 
         G[lt[29], lt[17], lt[13], lt[5], x]/4 - 
         G[lt[29], lt[17], lt[13], lt[14], x]/4 + 
         G[lt[29], lt[17], lt[14], lt[2], x]/4 + 
         G[lt[29], lt[17], lt[14], lt[4], x]/4 + 
         G[lt[29], lt[17], lt[14], lt[5], x]/4 + 
         G[lt[29], lt[17], lt[14], lt[14], x]/4 - 
         G[lt[29], lt[17], lt[15], lt[15], x]/4 + 
         G[lt[29], lt[17], lt[16], lt[2], x]/2 - 
         G[lt[29], lt[17], lt[16], lt[4], x]/2 - 
         G[lt[29], lt[17], lt[16], lt[5], x]/2 + 
         G[lt[29], lt[17], lt[16], lt[14], x]/2 - 
         G[lt[29], lt[17], lt[16], lt[15], x]/2 + 
         G[lt[29], lt[17], lt[17], lt[2], x]/2 - 
         G[lt[29], lt[17], lt[17], lt[4], x]/2 - 
         G[lt[29], lt[17], lt[17], lt[5], x]/2 + 
         G[lt[29], lt[17], lt[17], lt[14], x]/2 - 
         G[lt[29], lt[17], lt[17], lt[15], x]/2 - 
         G[lt[29], lt[18], lt[2], lt[2], x]/4 + 
         G[lt[29], lt[18], lt[2], lt[4], x]/4 + 
         G[lt[29], lt[18], lt[2], lt[5], x]/4 - 
         G[lt[29], lt[18], lt[2], lt[14], x]/4 + 
         G[lt[29], lt[18], lt[3], lt[2], x]/4 - 
         G[lt[29], lt[18], lt[3], lt[4], x]/4 - 
         G[lt[29], lt[18], lt[3], lt[5], x]/4 + 
         G[lt[29], lt[18], lt[3], lt[14], x]/4 - 
         G[lt[29], lt[18], lt[7], lt[4], x]/4 - 
         G[lt[29], lt[18], lt[7], lt[5], x]/4 + 
         G[lt[29], lt[18], lt[7], lt[7], x]/4 + 
         G[lt[29], lt[18], lt[7], lt[8], x]/4 - 
         G[lt[29], lt[18], lt[8], lt[4], x]/4 - 
         G[lt[29], lt[18], lt[8], lt[5], x]/4 + 
         G[lt[29], lt[18], lt[8], lt[7], x]/4 + 
         G[lt[29], lt[18], lt[8], lt[8], x]/4 + 
         G[lt[29], lt[18], lt[9], lt[4], x]/4 + 
         G[lt[29], lt[18], lt[9], lt[5], x]/4 - 
         G[lt[29], lt[18], lt[9], lt[7], x]/4 - 
         G[lt[29], lt[18], lt[9], lt[8], x]/4 + 
         G[lt[29], lt[18], lt[10], lt[4], x]/4 + 
         G[lt[29], lt[18], lt[10], lt[5], x]/4 - 
         G[lt[29], lt[18], lt[10], lt[7], x]/4 - 
         G[lt[29], lt[18], lt[10], lt[8], x]/4 + 
         G[lt[29], lt[18], lt[12], lt[2], x]/2 - 
         G[lt[29], lt[18], lt[12], lt[7], x]/2 - 
         G[lt[29], lt[18], lt[12], lt[8], x]/2 + 
         G[lt[29], lt[18], lt[12], lt[14], x]/2 + 
         G[lt[29], lt[18], lt[13], lt[2], x]/4 - 
         G[lt[29], lt[18], lt[13], lt[4], x]/4 - 
         G[lt[29], lt[18], lt[13], lt[5], x]/4 + 
         G[lt[29], lt[18], lt[13], lt[14], x]/4 - 
         G[lt[29], lt[18], lt[14], lt[2], x]/4 + 
         G[lt[29], lt[18], lt[14], lt[4], x]/4 + 
         G[lt[29], lt[18], lt[14], lt[5], x]/4 - 
         G[lt[29], lt[18], lt[14], lt[14], x]/4 - 
         G[lt[29], lt[18], lt[18], lt[2], x]/2 + 
         G[lt[29], lt[18], lt[18], lt[7], x]/2 + 
         G[lt[29], lt[18], lt[18], lt[8], x]/2 - 
         G[lt[29], lt[18], lt[18], lt[14], x]/2 - 
         G[lt[29], lt[18], lt[19], lt[2], x]/2 + 
         G[lt[29], lt[18], lt[19], lt[7], x]/2 + 
         G[lt[29], lt[18], lt[19], lt[8], x]/2 - 
         G[lt[29], lt[18], lt[19], lt[14], x]/2 - 
         G[lt[29], lt[19], lt[2], lt[2], x]/4 + 
         G[lt[29], lt[19], lt[2], lt[4], x]/4 + 
         G[lt[29], lt[19], lt[2], lt[5], x]/4 - 
         G[lt[29], lt[19], lt[2], lt[14], x]/4 + 
         G[lt[29], lt[19], lt[3], lt[2], x]/4 - 
         G[lt[29], lt[19], lt[3], lt[4], x]/4 - 
         G[lt[29], lt[19], lt[3], lt[5], x]/4 + 
         G[lt[29], lt[19], lt[3], lt[14], x]/4 - 
         G[lt[29], lt[19], lt[7], lt[4], x]/4 - 
         G[lt[29], lt[19], lt[7], lt[5], x]/4 + 
         G[lt[29], lt[19], lt[7], lt[7], x]/4 + 
         G[lt[29], lt[19], lt[7], lt[8], x]/4 - 
         G[lt[29], lt[19], lt[8], lt[4], x]/4 - 
         G[lt[29], lt[19], lt[8], lt[5], x]/4 + 
         G[lt[29], lt[19], lt[8], lt[7], x]/4 + 
         G[lt[29], lt[19], lt[8], lt[8], x]/4 + 
         G[lt[29], lt[19], lt[9], lt[4], x]/4 + 
         G[lt[29], lt[19], lt[9], lt[5], x]/4 - 
         G[lt[29], lt[19], lt[9], lt[7], x]/4 - 
         G[lt[29], lt[19], lt[9], lt[8], x]/4 + 
         G[lt[29], lt[19], lt[10], lt[4], x]/4 + 
         G[lt[29], lt[19], lt[10], lt[5], x]/4 - 
         G[lt[29], lt[19], lt[10], lt[7], x]/4 - 
         G[lt[29], lt[19], lt[10], lt[8], x]/4 + 
         G[lt[29], lt[19], lt[12], lt[2], x]/2 - 
         G[lt[29], lt[19], lt[12], lt[7], x]/2 - 
         G[lt[29], lt[19], lt[12], lt[8], x]/2 + 
         G[lt[29], lt[19], lt[12], lt[14], x]/2 + 
         G[lt[29], lt[19], lt[13], lt[2], x]/4 - 
         G[lt[29], lt[19], lt[13], lt[4], x]/4 - 
         G[lt[29], lt[19], lt[13], lt[5], x]/4 + 
         G[lt[29], lt[19], lt[13], lt[14], x]/4 - 
         G[lt[29], lt[19], lt[14], lt[2], x]/4 + 
         G[lt[29], lt[19], lt[14], lt[4], x]/4 + 
         G[lt[29], lt[19], lt[14], lt[5], x]/4 - 
         G[lt[29], lt[19], lt[14], lt[14], x]/4 - 
         G[lt[29], lt[19], lt[18], lt[2], x]/2 + 
         G[lt[29], lt[19], lt[18], lt[7], x]/2 + 
         G[lt[29], lt[19], lt[18], lt[8], x]/2 - 
         G[lt[29], lt[19], lt[18], lt[14], x]/2 - 
         G[lt[29], lt[19], lt[19], lt[2], x]/2 + 
         G[lt[29], lt[19], lt[19], lt[7], x]/2 + 
         G[lt[29], lt[19], lt[19], lt[8], x]/2 - 
         G[lt[29], lt[19], lt[19], lt[14], x]/2 - 
         G[lt[29], lt[21], lt[20], lt[21], x]/4 - 
         G[lt[29], lt[22], lt[15], lt[15], x]/4 + 
         G[lt[29], lt[22], lt[21], lt[21], x]/4 + 
         G[lt[29], lt[23], lt[7], lt[7], x]/4 + 
         G[lt[29], lt[23], lt[7], lt[8], x]/4 + 
         G[lt[29], lt[23], lt[8], lt[7], x]/4 + 
         G[lt[29], lt[23], lt[8], lt[8], x]/4 - 
         G[lt[29], lt[23], lt[21], lt[21], x]/4 - 
         G[lt[29], lt[24], lt[11], lt[15], x]/4 + 
         G[lt[29], lt[24], lt[15], lt[15], x]/4 + 
         G[lt[29], lt[24], lt[20], lt[21], x]/4 - 
         G[lt[29], lt[24], lt[21], lt[21], x]/4 - 
         G[lt[29], lt[24], lt[22], lt[15], x]/2 + 
         G[lt[29], lt[24], lt[22], lt[21], x]/2 + 
         G[lt[29], lt[24], lt[24], lt[15], x]/2 - 
         G[lt[29], lt[24], lt[24], lt[21], x]/2 - 
         G[lt[29], lt[25], lt[1], lt[4], x]/2 - 
         G[lt[29], lt[25], lt[1], lt[5], x]/2 + 
         G[lt[29], lt[25], lt[4], lt[4], x]/2 + 
         G[lt[29], lt[25], lt[4], lt[5], x]/2 + 
         G[lt[29], lt[25], lt[5], lt[4], x]/2 + 
         G[lt[29], lt[25], lt[5], lt[5], x]/2 - 
         G[lt[29], lt[25], lt[7], lt[4], x]/4 - 
         G[lt[29], lt[25], lt[7], lt[5], x]/4 - 
         G[lt[29], lt[25], lt[7], lt[7], x]/4 - 
         G[lt[29], lt[25], lt[7], lt[8], x]/4 - 
         G[lt[29], lt[25], lt[8], lt[4], x]/4 - 
         G[lt[29], lt[25], lt[8], lt[5], x]/4 - 
         G[lt[29], lt[25], lt[8], lt[7], x]/4 - 
         G[lt[29], lt[25], lt[8], lt[8], x]/4 - 
         G[lt[29], lt[25], lt[9], lt[4], x]/4 - 
         G[lt[29], lt[25], lt[9], lt[5], x]/4 + 
         G[lt[29], lt[25], lt[9], lt[7], x]/4 + 
         G[lt[29], lt[25], lt[9], lt[8], x]/4 - 
         G[lt[29], lt[25], lt[10], lt[4], x]/4 - 
         G[lt[29], lt[25], lt[10], lt[5], x]/4 + 
         G[lt[29], lt[25], lt[10], lt[7], x]/4 + 
         G[lt[29], lt[25], lt[10], lt[8], x]/4 - 
         G[lt[29], lt[25], lt[20], lt[21], x]/4 + 
         G[lt[29], lt[25], lt[21], lt[21], x]/4 + 
         G[lt[29], lt[25], lt[23], lt[7], x]/2 + 
         G[lt[29], lt[25], lt[23], lt[8], x]/2 - 
         G[lt[29], lt[25], lt[23], lt[21], x]/2 + 
         G[lt[29], lt[25], lt[25], lt[4], x]/2 + 
         G[lt[29], lt[25], lt[25], lt[5], x]/2 - 
         G[lt[29], lt[25], lt[25], lt[7], x]/2 - 
         G[lt[29], lt[25], lt[25], lt[8], x]/2 + 
         G[lt[29], lt[25], lt[25], lt[21], x]/2 + 
         G[lt[29], lt[25], lt[26], lt[4], x]/2 + 
         G[lt[29], lt[25], lt[26], lt[5], x]/2 - 
         G[lt[29], lt[25], lt[26], lt[7], x]/2 - 
         G[lt[29], lt[25], lt[26], lt[8], x]/2 + 
         G[lt[29], lt[25], lt[26], lt[21], x]/2 - 
         G[lt[29], lt[26], lt[1], lt[4], x]/2 - 
         G[lt[29], lt[26], lt[1], lt[5], x]/2 + 
         G[lt[29], lt[26], lt[4], lt[4], x]/2 + 
         G[lt[29], lt[26], lt[4], lt[5], x]/2 + 
         G[lt[29], lt[26], lt[5], lt[4], x]/2 + 
         G[lt[29], lt[26], lt[5], lt[5], x]/2 - 
         G[lt[29], lt[26], lt[7], lt[4], x]/4 - 
         G[lt[29], lt[26], lt[7], lt[5], x]/4 - 
         G[lt[29], lt[26], lt[7], lt[7], x]/4 - 
         G[lt[29], lt[26], lt[7], lt[8], x]/4 - 
         G[lt[29], lt[26], lt[8], lt[4], x]/4 - 
         G[lt[29], lt[26], lt[8], lt[5], x]/4 - 
         G[lt[29], lt[26], lt[8], lt[7], x]/4 - 
         G[lt[29], lt[26], lt[8], lt[8], x]/4 - 
         G[lt[29], lt[26], lt[9], lt[4], x]/4 - 
         G[lt[29], lt[26], lt[9], lt[5], x]/4 + 
         G[lt[29], lt[26], lt[9], lt[7], x]/4 + 
         G[lt[29], lt[26], lt[9], lt[8], x]/4 - 
         G[lt[29], lt[26], lt[10], lt[4], x]/4 - 
         G[lt[29], lt[26], lt[10], lt[5], x]/4 + 
         G[lt[29], lt[26], lt[10], lt[7], x]/4 + 
         G[lt[29], lt[26], lt[10], lt[8], x]/4 - 
         G[lt[29], lt[26], lt[20], lt[21], x]/4 + 
         G[lt[29], lt[26], lt[21], lt[21], x]/4 + 
         G[lt[29], lt[26], lt[23], lt[7], x]/2 + 
         G[lt[29], lt[26], lt[23], lt[8], x]/2 - 
         G[lt[29], lt[26], lt[23], lt[21], x]/2 + 
         G[lt[29], lt[26], lt[25], lt[4], x]/2 + 
         G[lt[29], lt[26], lt[25], lt[5], x]/2 - 
         G[lt[29], lt[26], lt[25], lt[7], x]/2 - 
         G[lt[29], lt[26], lt[25], lt[8], x]/2 + 
         G[lt[29], lt[26], lt[25], lt[21], x]/2 + 
         G[lt[29], lt[26], lt[26], lt[4], x]/2 + 
         G[lt[29], lt[26], lt[26], lt[5], x]/2 - 
         G[lt[29], lt[26], lt[26], lt[7], x]/2 - 
         G[lt[29], lt[26], lt[26], lt[8], x]/2 + 
         G[lt[29], lt[26], lt[26], lt[21], x]/2 - 
         G[lt[29], lt[27], lt[3], lt[2], x]/4 + 
         G[lt[29], lt[27], lt[3], lt[4], x]/4 + 
         G[lt[29], lt[27], lt[3], lt[5], x]/4 - 
         G[lt[29], lt[27], lt[3], lt[14], x]/4 - 
         G[lt[29], lt[27], lt[9], lt[4], x]/4 - 
         G[lt[29], lt[27], lt[9], lt[5], x]/4 + 
         G[lt[29], lt[27], lt[9], lt[7], x]/4 + 
         G[lt[29], lt[27], lt[9], lt[8], x]/4 - 
         G[lt[29], lt[27], lt[10], lt[4], x]/4 - 
         G[lt[29], lt[27], lt[10], lt[5], x]/4 + 
         G[lt[29], lt[27], lt[10], lt[7], x]/4 + 
         G[lt[29], lt[27], lt[10], lt[8], x]/4 + 
         G[lt[29], lt[27], lt[11], lt[15], x]/4 - 
         G[lt[29], lt[27], lt[13], lt[2], x]/4 + 
         G[lt[29], lt[27], lt[13], lt[4], x]/4 + 
         G[lt[29], lt[27], lt[13], lt[5], x]/4 - 
         G[lt[29], lt[27], lt[13], lt[14], x]/4 + 
         G[lt[29], lt[27], lt[16], lt[2], x]/4 - 
         G[lt[29], lt[27], lt[16], lt[4], x]/4 - 
         G[lt[29], lt[27], lt[16], lt[5], x]/4 + 
         G[lt[29], lt[27], lt[16], lt[14], x]/4 - 
         G[lt[29], lt[27], lt[16], lt[15], x]/4 + 
         G[lt[29], lt[27], lt[17], lt[2], x]/4 - 
         G[lt[29], lt[27], lt[17], lt[4], x]/4 - 
         G[lt[29], lt[27], lt[17], lt[5], x]/4 + 
         G[lt[29], lt[27], lt[17], lt[14], x]/4 - 
         G[lt[29], lt[27], lt[17], lt[15], x]/4 + 
         G[lt[29], lt[27], lt[18], lt[2], x]/4 - 
         G[lt[29], lt[27], lt[18], lt[7], x]/4 - 
         G[lt[29], lt[27], lt[18], lt[8], x]/4 + 
         G[lt[29], lt[27], lt[18], lt[14], x]/4 + 
         G[lt[29], lt[27], lt[19], lt[2], x]/4 - 
         G[lt[29], lt[27], lt[19], lt[7], x]/4 - 
         G[lt[29], lt[27], lt[19], lt[8], x]/4 + 
         G[lt[29], lt[27], lt[19], lt[14], x]/4 - 
         G[lt[29], lt[27], lt[20], lt[21], x]/4 - 
         G[lt[29], lt[27], lt[24], lt[15], x]/4 + 
         G[lt[29], lt[27], lt[24], lt[21], x]/4 + 
         G[lt[29], lt[27], lt[25], lt[4], x]/4 + 
         G[lt[29], lt[27], lt[25], lt[5], x]/4 - 
         G[lt[29], lt[27], lt[25], lt[7], x]/4 - 
         G[lt[29], lt[27], lt[25], lt[8], x]/4 + 
         G[lt[29], lt[27], lt[25], lt[21], x]/4 + 
         G[lt[29], lt[27], lt[26], lt[4], x]/4 + 
         G[lt[29], lt[27], lt[26], lt[5], x]/4 - 
         G[lt[29], lt[27], lt[26], lt[7], x]/4 - 
         G[lt[29], lt[27], lt[26], lt[8], x]/4 + 
         G[lt[29], lt[27], lt[26], lt[21], x]/4 - 
         G[lt[29], lt[27], lt[29], lt[2], x]/4 + 
         G[lt[29], lt[27], lt[29], lt[7], x]/4 + 
         G[lt[29], lt[27], lt[29], lt[8], x]/4 - 
         G[lt[29], lt[27], lt[29], lt[14], x]/4 + 
         G[lt[29], lt[27], lt[29], lt[15], x]/4 - 
         G[lt[29], lt[27], lt[29], lt[21], x]/4 - 
         G[lt[29], lt[27], lt[30], lt[2], x]/4 + 
         G[lt[29], lt[27], lt[30], lt[7], x]/4 + 
         G[lt[29], lt[27], lt[30], lt[8], x]/4 - 
         G[lt[29], lt[27], lt[30], lt[14], x]/4 + 
         G[lt[29], lt[27], lt[30], lt[15], x]/4 - 
         G[lt[29], lt[27], lt[30], lt[21], x]/4 + 
         G[lt[29], lt[28], lt[3], lt[2], x]/4 - 
         G[lt[29], lt[28], lt[3], lt[4], x]/4 - 
         G[lt[29], lt[28], lt[3], lt[5], x]/4 + 
         G[lt[29], lt[28], lt[3], lt[14], x]/4 + 
         G[lt[29], lt[28], lt[9], lt[4], x]/4 + 
         G[lt[29], lt[28], lt[9], lt[5], x]/4 - 
         G[lt[29], lt[28], lt[9], lt[7], x]/4 - 
         G[lt[29], lt[28], lt[9], lt[8], x]/4 + 
         G[lt[29], lt[28], lt[10], lt[4], x]/4 + 
         G[lt[29], lt[28], lt[10], lt[5], x]/4 - 
         G[lt[29], lt[28], lt[10], lt[7], x]/4 - 
         G[lt[29], lt[28], lt[10], lt[8], x]/4 - 
         G[lt[29], lt[28], lt[11], lt[15], x]/4 + 
         G[lt[29], lt[28], lt[13], lt[2], x]/4 - 
         G[lt[29], lt[28], lt[13], lt[4], x]/4 - 
         G[lt[29], lt[28], lt[13], lt[5], x]/4 + 
         G[lt[29], lt[28], lt[13], lt[14], x]/4 - 
         G[lt[29], lt[28], lt[16], lt[2], x]/4 + 
         G[lt[29], lt[28], lt[16], lt[4], x]/4 + 
         G[lt[29], lt[28], lt[16], lt[5], x]/4 - 
         G[lt[29], lt[28], lt[16], lt[14], x]/4 + 
         G[lt[29], lt[28], lt[16], lt[15], x]/4 - 
         G[lt[29], lt[28], lt[17], lt[2], x]/4 + 
         G[lt[29], lt[28], lt[17], lt[4], x]/4 + 
         G[lt[29], lt[28], lt[17], lt[5], x]/4 - 
         G[lt[29], lt[28], lt[17], lt[14], x]/4 + 
         G[lt[29], lt[28], lt[17], lt[15], x]/4 - 
         G[lt[29], lt[28], lt[18], lt[2], x]/4 + 
         G[lt[29], lt[28], lt[18], lt[7], x]/4 + 
         G[lt[29], lt[28], lt[18], lt[8], x]/4 - 
         G[lt[29], lt[28], lt[18], lt[14], x]/4 - 
         G[lt[29], lt[28], lt[19], lt[2], x]/4 + 
         G[lt[29], lt[28], lt[19], lt[7], x]/4 + 
         G[lt[29], lt[28], lt[19], lt[8], x]/4 - 
         G[lt[29], lt[28], lt[19], lt[14], x]/4 + 
         G[lt[29], lt[28], lt[20], lt[21], x]/4 + 
         G[lt[29], lt[28], lt[24], lt[15], x]/4 - 
         G[lt[29], lt[28], lt[24], lt[21], x]/4 - 
         G[lt[29], lt[28], lt[25], lt[4], x]/4 - 
         G[lt[29], lt[28], lt[25], lt[5], x]/4 + 
         G[lt[29], lt[28], lt[25], lt[7], x]/4 + 
         G[lt[29], lt[28], lt[25], lt[8], x]/4 - 
         G[lt[29], lt[28], lt[25], lt[21], x]/4 - 
         G[lt[29], lt[28], lt[26], lt[4], x]/4 - 
         G[lt[29], lt[28], lt[26], lt[5], x]/4 + 
         G[lt[29], lt[28], lt[26], lt[7], x]/4 + 
         G[lt[29], lt[28], lt[26], lt[8], x]/4 - 
         G[lt[29], lt[28], lt[26], lt[21], x]/4 + 
         G[lt[29], lt[28], lt[29], lt[2], x]/4 - 
         G[lt[29], lt[28], lt[29], lt[7], x]/4 - 
         G[lt[29], lt[28], lt[29], lt[8], x]/4 + 
         G[lt[29], lt[28], lt[29], lt[14], x]/4 - 
         G[lt[29], lt[28], lt[29], lt[15], x]/4 + 
         G[lt[29], lt[28], lt[29], lt[21], x]/4 + 
         G[lt[29], lt[28], lt[30], lt[2], x]/4 - 
         G[lt[29], lt[28], lt[30], lt[7], x]/4 - 
         G[lt[29], lt[28], lt[30], lt[8], x]/4 + 
         G[lt[29], lt[28], lt[30], lt[14], x]/4 - 
         G[lt[29], lt[28], lt[30], lt[15], x]/4 + 
         G[lt[29], lt[28], lt[30], lt[21], x]/4 + 
         G[lt[29], lt[29], lt[2], lt[4], x]/4 + 
         G[lt[29], lt[29], lt[2], lt[5], x]/4 - 
         G[lt[29], lt[29], lt[6], lt[2], x]/4 - 
         G[lt[29], lt[29], lt[6], lt[14], x]/4 + 
         G[lt[29], lt[29], lt[6], lt[15], x]/4 - 
         G[lt[29], lt[29], lt[7], lt[4], x]/4 - 
         G[lt[29], lt[29], lt[7], lt[5], x]/4 - 
         G[lt[29], lt[29], lt[8], lt[4], x]/4 - 
         G[lt[29], lt[29], lt[8], lt[5], x]/4 + 
         G[lt[29], lt[29], lt[12], lt[2], x]/4 - 
         G[lt[29], lt[29], lt[12], lt[7], x]/4 - 
         G[lt[29], lt[29], lt[12], lt[8], x]/4 + 
         G[lt[29], lt[29], lt[12], lt[14], x]/4 + 
         G[lt[29], lt[29], lt[14], lt[4], x]/4 + 
         G[lt[29], lt[29], lt[14], lt[5], x]/4 + 
         G[lt[29], lt[29], lt[16], lt[2], x]/4 - 
         G[lt[29], lt[29], lt[16], lt[4], x]/4 - 
         G[lt[29], lt[29], lt[16], lt[5], x]/4 + 
         G[lt[29], lt[29], lt[16], lt[14], x]/4 - 
         G[lt[29], lt[29], lt[16], lt[15], x]/4 + 
         G[lt[29], lt[29], lt[17], lt[2], x]/4 - 
         G[lt[29], lt[29], lt[17], lt[4], x]/4 - 
         G[lt[29], lt[29], lt[17], lt[5], x]/4 + 
         G[lt[29], lt[29], lt[17], lt[14], x]/4 - 
         G[lt[29], lt[29], lt[17], lt[15], x]/4 - 
         G[lt[29], lt[29], lt[18], lt[2], x]/4 + 
         G[lt[29], lt[29], lt[18], lt[7], x]/4 + 
         G[lt[29], lt[29], lt[18], lt[8], x]/4 - 
         G[lt[29], lt[29], lt[18], lt[14], x]/4 - 
         G[lt[29], lt[29], lt[19], lt[2], x]/4 + 
         G[lt[29], lt[29], lt[19], lt[7], x]/4 + 
         G[lt[29], lt[29], lt[19], lt[8], x]/4 - 
         G[lt[29], lt[29], lt[19], lt[14], x]/4 - 
         G[lt[29], lt[29], lt[22], lt[15], x]/4 + 
         G[lt[29], lt[29], lt[22], lt[21], x]/4 + 
         G[lt[29], lt[29], lt[23], lt[7], x]/4 + 
         G[lt[29], lt[29], lt[23], lt[8], x]/4 - 
         G[lt[29], lt[29], lt[23], lt[21], x]/4 + 
         G[lt[29], lt[29], lt[24], lt[15], x]/4 - 
         G[lt[29], lt[29], lt[24], lt[21], x]/4 + 
         G[lt[29], lt[29], lt[25], lt[4], x]/4 + 
         G[lt[29], lt[29], lt[25], lt[5], x]/4 - 
         G[lt[29], lt[29], lt[25], lt[7], x]/4 - 
         G[lt[29], lt[29], lt[25], lt[8], x]/4 + 
         G[lt[29], lt[29], lt[25], lt[21], x]/4 + 
         G[lt[29], lt[29], lt[26], lt[4], x]/4 + 
         G[lt[29], lt[29], lt[26], lt[5], x]/4 - 
         G[lt[29], lt[29], lt[26], lt[7], x]/4 - 
         G[lt[29], lt[29], lt[26], lt[8], x]/4 + 
         G[lt[29], lt[29], lt[26], lt[21], x]/4 - 
         G[lt[29], lt[30], lt[2], lt[4], x]/4 - 
         G[lt[29], lt[30], lt[2], lt[5], x]/4 + 
         G[lt[29], lt[30], lt[6], lt[2], x]/4 + 
         G[lt[29], lt[30], lt[6], lt[14], x]/4 - 
         G[lt[29], lt[30], lt[6], lt[15], x]/4 + 
         G[lt[29], lt[30], lt[7], lt[4], x]/4 + 
         G[lt[29], lt[30], lt[7], lt[5], x]/4 + 
         G[lt[29], lt[30], lt[8], lt[4], x]/4 + 
         G[lt[29], lt[30], lt[8], lt[5], x]/4 - 
         G[lt[29], lt[30], lt[12], lt[2], x]/4 + 
         G[lt[29], lt[30], lt[12], lt[7], x]/4 + 
         G[lt[29], lt[30], lt[12], lt[8], x]/4 - 
         G[lt[29], lt[30], lt[12], lt[14], x]/4 - 
         G[lt[29], lt[30], lt[14], lt[4], x]/4 - 
         G[lt[29], lt[30], lt[14], lt[5], x]/4 - 
         G[lt[29], lt[30], lt[16], lt[2], x]/4 + 
         G[lt[29], lt[30], lt[16], lt[4], x]/4 + 
         G[lt[29], lt[30], lt[16], lt[5], x]/4 - 
         G[lt[29], lt[30], lt[16], lt[14], x]/4 + 
         G[lt[29], lt[30], lt[16], lt[15], x]/4 - 
         G[lt[29], lt[30], lt[17], lt[2], x]/4 + 
         G[lt[29], lt[30], lt[17], lt[4], x]/4 + 
         G[lt[29], lt[30], lt[17], lt[5], x]/4 - 
         G[lt[29], lt[30], lt[17], lt[14], x]/4 + 
         G[lt[29], lt[30], lt[17], lt[15], x]/4 + 
         G[lt[29], lt[30], lt[18], lt[2], x]/4 - 
         G[lt[29], lt[30], lt[18], lt[7], x]/4 - 
         G[lt[29], lt[30], lt[18], lt[8], x]/4 + 
         G[lt[29], lt[30], lt[18], lt[14], x]/4 + 
         G[lt[29], lt[30], lt[19], lt[2], x]/4 - 
         G[lt[29], lt[30], lt[19], lt[7], x]/4 - 
         G[lt[29], lt[30], lt[19], lt[8], x]/4 + 
         G[lt[29], lt[30], lt[19], lt[14], x]/4 + 
         G[lt[29], lt[30], lt[22], lt[15], x]/4 - 
         G[lt[29], lt[30], lt[22], lt[21], x]/4 - 
         G[lt[29], lt[30], lt[23], lt[7], x]/4 - 
         G[lt[29], lt[30], lt[23], lt[8], x]/4 + 
         G[lt[29], lt[30], lt[23], lt[21], x]/4 - 
         G[lt[29], lt[30], lt[24], lt[15], x]/4 + 
         G[lt[29], lt[30], lt[24], lt[21], x]/4 - 
         G[lt[29], lt[30], lt[25], lt[4], x]/4 - 
         G[lt[29], lt[30], lt[25], lt[5], x]/4 + 
         G[lt[29], lt[30], lt[25], lt[7], x]/4 + 
         G[lt[29], lt[30], lt[25], lt[8], x]/4 - 
         G[lt[29], lt[30], lt[25], lt[21], x]/4 - 
         G[lt[29], lt[30], lt[26], lt[4], x]/4 - 
         G[lt[29], lt[30], lt[26], lt[5], x]/4 + 
         G[lt[29], lt[30], lt[26], lt[7], x]/4 + 
         G[lt[29], lt[30], lt[26], lt[8], x]/4 - 
         G[lt[29], lt[30], lt[26], lt[21], x]/4 + 
         G[lt[30], lt[1], lt[2], lt[4], x]/2 + G[lt[30], lt[1], lt[2], lt[5], 
           x]/2 - G[lt[30], lt[1], lt[6], lt[2], x]/2 - 
         G[lt[30], lt[1], lt[6], lt[14], x]/2 + 
         G[lt[30], lt[1], lt[6], lt[15], x]/2 - 
         G[lt[30], lt[1], lt[7], lt[4], x]/2 - G[lt[30], lt[1], lt[7], lt[5], 
           x]/2 - G[lt[30], lt[1], lt[8], lt[4], x]/2 - 
         G[lt[30], lt[1], lt[8], lt[5], x]/2 + G[lt[30], lt[1], lt[12], 
           lt[2], x]/2 - G[lt[30], lt[1], lt[12], lt[7], x]/2 - 
         G[lt[30], lt[1], lt[12], lt[8], x]/2 + 
         G[lt[30], lt[1], lt[12], lt[14], x]/2 + 
         G[lt[30], lt[1], lt[14], lt[4], x]/2 + 
         G[lt[30], lt[1], lt[14], lt[5], x]/2 + 
         G[lt[30], lt[1], lt[16], lt[2], x]/2 - 
         G[lt[30], lt[1], lt[16], lt[4], x]/2 - 
         G[lt[30], lt[1], lt[16], lt[5], x]/2 + 
         G[lt[30], lt[1], lt[16], lt[14], x]/2 - 
         G[lt[30], lt[1], lt[16], lt[15], x]/2 + 
         G[lt[30], lt[1], lt[17], lt[2], x]/2 - 
         G[lt[30], lt[1], lt[17], lt[4], x]/2 - 
         G[lt[30], lt[1], lt[17], lt[5], x]/2 + 
         G[lt[30], lt[1], lt[17], lt[14], x]/2 - 
         G[lt[30], lt[1], lt[17], lt[15], x]/2 - 
         G[lt[30], lt[1], lt[18], lt[2], x]/2 + 
         G[lt[30], lt[1], lt[18], lt[7], x]/2 + 
         G[lt[30], lt[1], lt[18], lt[8], x]/2 - 
         G[lt[30], lt[1], lt[18], lt[14], x]/2 - 
         G[lt[30], lt[1], lt[19], lt[2], x]/2 + 
         G[lt[30], lt[1], lt[19], lt[7], x]/2 + 
         G[lt[30], lt[1], lt[19], lt[8], x]/2 - 
         G[lt[30], lt[1], lt[19], lt[14], x]/2 - 
         G[lt[30], lt[1], lt[22], lt[15], x]/2 + 
         G[lt[30], lt[1], lt[22], lt[21], x]/2 + 
         G[lt[30], lt[1], lt[23], lt[7], x]/2 + 
         G[lt[30], lt[1], lt[23], lt[8], x]/2 - 
         G[lt[30], lt[1], lt[23], lt[21], x]/2 + 
         G[lt[30], lt[1], lt[24], lt[15], x]/2 - 
         G[lt[30], lt[1], lt[24], lt[21], x]/2 + 
         G[lt[30], lt[1], lt[25], lt[4], x]/2 + 
         G[lt[30], lt[1], lt[25], lt[5], x]/2 - 
         G[lt[30], lt[1], lt[25], lt[7], x]/2 - 
         G[lt[30], lt[1], lt[25], lt[8], x]/2 + 
         G[lt[30], lt[1], lt[25], lt[21], x]/2 + 
         G[lt[30], lt[1], lt[26], lt[4], x]/2 + 
         G[lt[30], lt[1], lt[26], lt[5], x]/2 - 
         G[lt[30], lt[1], lt[26], lt[7], x]/2 - 
         G[lt[30], lt[1], lt[26], lt[8], x]/2 + 
         G[lt[30], lt[1], lt[26], lt[21], x]/2 + 
         G[lt[30], lt[2], lt[1], lt[4], x]/2 + G[lt[30], lt[2], lt[1], lt[5], 
           x]/2 - G[lt[30], lt[2], lt[2], lt[4], x]/4 - 
         G[lt[30], lt[2], lt[2], lt[5], x]/4 - G[lt[30], lt[2], lt[3], lt[2], 
           x]/4 + G[lt[30], lt[2], lt[3], lt[4], x]/4 + 
         G[lt[30], lt[2], lt[3], lt[5], x]/4 - G[lt[30], lt[2], lt[3], 
           lt[14], x]/4 - G[lt[30], lt[2], lt[4], lt[4], x]/2 - 
         G[lt[30], lt[2], lt[4], lt[5], x]/2 - G[lt[30], lt[2], lt[5], lt[4], 
           x]/2 - G[lt[30], lt[2], lt[5], lt[5], x]/2 + 
         G[lt[30], lt[2], lt[13], lt[2], x]/4 - 
         G[lt[30], lt[2], lt[13], lt[4], x]/4 - 
         G[lt[30], lt[2], lt[13], lt[5], x]/4 + 
         G[lt[30], lt[2], lt[13], lt[14], x]/4 + 
         G[lt[30], lt[2], lt[14], lt[4], x]/4 + 
         G[lt[30], lt[2], lt[14], lt[5], x]/4 + 
         G[lt[30], lt[6], lt[2], lt[2], x]/4 + G[lt[30], lt[6], lt[2], 
           lt[14], x]/4 + G[lt[30], lt[6], lt[14], lt[2], x]/4 + 
         G[lt[30], lt[6], lt[14], lt[14], x]/4 - 
         G[lt[30], lt[6], lt[15], lt[15], x]/4 - 
         G[lt[30], lt[7], lt[1], lt[4], x]/2 - G[lt[30], lt[7], lt[1], lt[5], 
           x]/2 + G[lt[30], lt[7], lt[4], lt[4], x]/2 + 
         G[lt[30], lt[7], lt[4], lt[5], x]/2 + G[lt[30], lt[7], lt[5], lt[4], 
           x]/2 + G[lt[30], lt[7], lt[5], lt[5], x]/2 + 
         G[lt[30], lt[7], lt[7], lt[4], x]/4 + G[lt[30], lt[7], lt[7], lt[5], 
           x]/4 - G[lt[30], lt[7], lt[8], lt[4], x]/4 - 
         G[lt[30], lt[7], lt[8], lt[5], x]/4 + G[lt[30], lt[7], lt[9], lt[4], 
           x]/4 + G[lt[30], lt[7], lt[9], lt[5], x]/4 - 
         G[lt[30], lt[7], lt[9], lt[7], x]/4 - G[lt[30], lt[7], lt[9], lt[8], 
           x]/4 - G[lt[30], lt[7], lt[10], lt[4], x]/4 - 
         G[lt[30], lt[7], lt[10], lt[5], x]/4 + 
         G[lt[30], lt[7], lt[10], lt[7], x]/4 + 
         G[lt[30], lt[7], lt[10], lt[8], x]/4 - 
         G[lt[30], lt[8], lt[1], lt[4], x]/2 - G[lt[30], lt[8], lt[1], lt[5], 
           x]/2 + G[lt[30], lt[8], lt[4], lt[4], x]/2 + 
         G[lt[30], lt[8], lt[4], lt[5], x]/2 + G[lt[30], lt[8], lt[5], lt[4], 
           x]/2 + G[lt[30], lt[8], lt[5], lt[5], x]/2 - 
         G[lt[30], lt[8], lt[7], lt[4], x]/4 - G[lt[30], lt[8], lt[7], lt[5], 
           x]/4 + G[lt[30], lt[8], lt[8], lt[4], x]/4 + 
         G[lt[30], lt[8], lt[8], lt[5], x]/4 - G[lt[30], lt[8], lt[9], lt[4], 
           x]/4 - G[lt[30], lt[8], lt[9], lt[5], x]/4 + 
         G[lt[30], lt[8], lt[9], lt[7], x]/4 + G[lt[30], lt[8], lt[9], lt[8], 
           x]/4 + G[lt[30], lt[8], lt[10], lt[4], x]/4 + 
         G[lt[30], lt[8], lt[10], lt[5], x]/4 - 
         G[lt[30], lt[8], lt[10], lt[7], x]/4 - 
         G[lt[30], lt[8], lt[10], lt[8], x]/4 - 
         G[lt[30], lt[12], lt[2], lt[2], x]/4 - 
         G[lt[30], lt[12], lt[2], lt[14], x]/4 + 
         G[lt[30], lt[12], lt[7], lt[7], x]/4 + 
         G[lt[30], lt[12], lt[7], lt[8], x]/4 + 
         G[lt[30], lt[12], lt[8], lt[7], x]/4 + 
         G[lt[30], lt[12], lt[8], lt[8], x]/4 - 
         G[lt[30], lt[12], lt[14], lt[2], x]/4 - 
         G[lt[30], lt[12], lt[14], lt[14], x]/4 + 
         G[lt[30], lt[14], lt[1], lt[4], x]/2 + 
         G[lt[30], lt[14], lt[1], lt[5], x]/2 + 
         G[lt[30], lt[14], lt[2], lt[4], x]/4 + 
         G[lt[30], lt[14], lt[2], lt[5], x]/4 + 
         G[lt[30], lt[14], lt[3], lt[2], x]/4 - 
         G[lt[30], lt[14], lt[3], lt[4], x]/4 - 
         G[lt[30], lt[14], lt[3], lt[5], x]/4 + 
         G[lt[30], lt[14], lt[3], lt[14], x]/4 - 
         G[lt[30], lt[14], lt[4], lt[4], x]/2 - 
         G[lt[30], lt[14], lt[4], lt[5], x]/2 - 
         G[lt[30], lt[14], lt[5], lt[4], x]/2 - 
         G[lt[30], lt[14], lt[5], lt[5], x]/2 - 
         G[lt[30], lt[14], lt[13], lt[2], x]/4 + 
         G[lt[30], lt[14], lt[13], lt[4], x]/4 + 
         G[lt[30], lt[14], lt[13], lt[5], x]/4 - 
         G[lt[30], lt[14], lt[13], lt[14], x]/4 - 
         G[lt[30], lt[14], lt[14], lt[4], x]/4 - 
         G[lt[30], lt[14], lt[14], lt[5], x]/4 - 
         G[lt[30], lt[15], lt[11], lt[15], x]/4 - 
         G[lt[30], lt[16], lt[1], lt[4], x]/2 - 
         G[lt[30], lt[16], lt[1], lt[5], x]/2 - 
         G[lt[30], lt[16], lt[2], lt[2], x]/4 - 
         G[lt[30], lt[16], lt[2], lt[4], x]/4 - 
         G[lt[30], lt[16], lt[2], lt[5], x]/4 - 
         G[lt[30], lt[16], lt[2], lt[14], x]/4 + 
         G[lt[30], lt[16], lt[3], lt[2], x]/4 - 
         G[lt[30], lt[16], lt[3], lt[4], x]/4 - 
         G[lt[30], lt[16], lt[3], lt[5], x]/4 + 
         G[lt[30], lt[16], lt[3], lt[14], x]/4 + 
         G[lt[30], lt[16], lt[4], lt[4], x]/2 + 
         G[lt[30], lt[16], lt[4], lt[5], x]/2 + 
         G[lt[30], lt[16], lt[5], lt[4], x]/2 + 
         G[lt[30], lt[16], lt[5], lt[5], x]/2 + 
         G[lt[30], lt[16], lt[6], lt[2], x]/2 + 
         G[lt[30], lt[16], lt[6], lt[14], x]/2 - 
         G[lt[30], lt[16], lt[6], lt[15], x]/2 - 
         G[lt[30], lt[16], lt[11], lt[15], x]/4 + 
         G[lt[30], lt[16], lt[13], lt[2], x]/4 - 
         G[lt[30], lt[16], lt[13], lt[4], x]/4 - 
         G[lt[30], lt[16], lt[13], lt[5], x]/4 + 
         G[lt[30], lt[16], lt[13], lt[14], x]/4 - 
         G[lt[30], lt[16], lt[14], lt[2], x]/4 - 
         G[lt[30], lt[16], lt[14], lt[4], x]/4 - 
         G[lt[30], lt[16], lt[14], lt[5], x]/4 - 
         G[lt[30], lt[16], lt[14], lt[14], x]/4 + 
         G[lt[30], lt[16], lt[15], lt[15], x]/4 - 
         G[lt[30], lt[16], lt[16], lt[2], x]/2 + 
         G[lt[30], lt[16], lt[16], lt[4], x]/2 + 
         G[lt[30], lt[16], lt[16], lt[5], x]/2 - 
         G[lt[30], lt[16], lt[16], lt[14], x]/2 + 
         G[lt[30], lt[16], lt[16], lt[15], x]/2 - 
         G[lt[30], lt[16], lt[17], lt[2], x]/2 + 
         G[lt[30], lt[16], lt[17], lt[4], x]/2 + 
         G[lt[30], lt[16], lt[17], lt[5], x]/2 - 
         G[lt[30], lt[16], lt[17], lt[14], x]/2 + 
         G[lt[30], lt[16], lt[17], lt[15], x]/2 - 
         G[lt[30], lt[17], lt[1], lt[4], x]/2 - 
         G[lt[30], lt[17], lt[1], lt[5], x]/2 - 
         G[lt[30], lt[17], lt[2], lt[2], x]/4 - 
         G[lt[30], lt[17], lt[2], lt[4], x]/4 - 
         G[lt[30], lt[17], lt[2], lt[5], x]/4 - 
         G[lt[30], lt[17], lt[2], lt[14], x]/4 + 
         G[lt[30], lt[17], lt[3], lt[2], x]/4 - 
         G[lt[30], lt[17], lt[3], lt[4], x]/4 - 
         G[lt[30], lt[17], lt[3], lt[5], x]/4 + 
         G[lt[30], lt[17], lt[3], lt[14], x]/4 + 
         G[lt[30], lt[17], lt[4], lt[4], x]/2 + 
         G[lt[30], lt[17], lt[4], lt[5], x]/2 + 
         G[lt[30], lt[17], lt[5], lt[4], x]/2 + 
         G[lt[30], lt[17], lt[5], lt[5], x]/2 + 
         G[lt[30], lt[17], lt[6], lt[2], x]/2 + 
         G[lt[30], lt[17], lt[6], lt[14], x]/2 - 
         G[lt[30], lt[17], lt[6], lt[15], x]/2 - 
         G[lt[30], lt[17], lt[11], lt[15], x]/4 + 
         G[lt[30], lt[17], lt[13], lt[2], x]/4 - 
         G[lt[30], lt[17], lt[13], lt[4], x]/4 - 
         G[lt[30], lt[17], lt[13], lt[5], x]/4 + 
         G[lt[30], lt[17], lt[13], lt[14], x]/4 - 
         G[lt[30], lt[17], lt[14], lt[2], x]/4 - 
         G[lt[30], lt[17], lt[14], lt[4], x]/4 - 
         G[lt[30], lt[17], lt[14], lt[5], x]/4 - 
         G[lt[30], lt[17], lt[14], lt[14], x]/4 + 
         G[lt[30], lt[17], lt[15], lt[15], x]/4 - 
         G[lt[30], lt[17], lt[16], lt[2], x]/2 + 
         G[lt[30], lt[17], lt[16], lt[4], x]/2 + 
         G[lt[30], lt[17], lt[16], lt[5], x]/2 - 
         G[lt[30], lt[17], lt[16], lt[14], x]/2 + 
         G[lt[30], lt[17], lt[16], lt[15], x]/2 - 
         G[lt[30], lt[17], lt[17], lt[2], x]/2 + 
         G[lt[30], lt[17], lt[17], lt[4], x]/2 + 
         G[lt[30], lt[17], lt[17], lt[5], x]/2 - 
         G[lt[30], lt[17], lt[17], lt[14], x]/2 + 
         G[lt[30], lt[17], lt[17], lt[15], x]/2 + 
         G[lt[30], lt[18], lt[2], lt[2], x]/4 - 
         G[lt[30], lt[18], lt[2], lt[4], x]/4 - 
         G[lt[30], lt[18], lt[2], lt[5], x]/4 + 
         G[lt[30], lt[18], lt[2], lt[14], x]/4 - 
         G[lt[30], lt[18], lt[3], lt[2], x]/4 + 
         G[lt[30], lt[18], lt[3], lt[4], x]/4 + 
         G[lt[30], lt[18], lt[3], lt[5], x]/4 - 
         G[lt[30], lt[18], lt[3], lt[14], x]/4 + 
         G[lt[30], lt[18], lt[7], lt[4], x]/4 + 
         G[lt[30], lt[18], lt[7], lt[5], x]/4 - 
         G[lt[30], lt[18], lt[7], lt[7], x]/4 - 
         G[lt[30], lt[18], lt[7], lt[8], x]/4 + 
         G[lt[30], lt[18], lt[8], lt[4], x]/4 + 
         G[lt[30], lt[18], lt[8], lt[5], x]/4 - 
         G[lt[30], lt[18], lt[8], lt[7], x]/4 - 
         G[lt[30], lt[18], lt[8], lt[8], x]/4 - 
         G[lt[30], lt[18], lt[9], lt[4], x]/4 - 
         G[lt[30], lt[18], lt[9], lt[5], x]/4 + 
         G[lt[30], lt[18], lt[9], lt[7], x]/4 + 
         G[lt[30], lt[18], lt[9], lt[8], x]/4 - 
         G[lt[30], lt[18], lt[10], lt[4], x]/4 - 
         G[lt[30], lt[18], lt[10], lt[5], x]/4 + 
         G[lt[30], lt[18], lt[10], lt[7], x]/4 + 
         G[lt[30], lt[18], lt[10], lt[8], x]/4 - 
         G[lt[30], lt[18], lt[12], lt[2], x]/2 + 
         G[lt[30], lt[18], lt[12], lt[7], x]/2 + 
         G[lt[30], lt[18], lt[12], lt[8], x]/2 - 
         G[lt[30], lt[18], lt[12], lt[14], x]/2 - 
         G[lt[30], lt[18], lt[13], lt[2], x]/4 + 
         G[lt[30], lt[18], lt[13], lt[4], x]/4 + 
         G[lt[30], lt[18], lt[13], lt[5], x]/4 - 
         G[lt[30], lt[18], lt[13], lt[14], x]/4 + 
         G[lt[30], lt[18], lt[14], lt[2], x]/4 - 
         G[lt[30], lt[18], lt[14], lt[4], x]/4 - 
         G[lt[30], lt[18], lt[14], lt[5], x]/4 + 
         G[lt[30], lt[18], lt[14], lt[14], x]/4 + 
         G[lt[30], lt[18], lt[18], lt[2], x]/2 - 
         G[lt[30], lt[18], lt[18], lt[7], x]/2 - 
         G[lt[30], lt[18], lt[18], lt[8], x]/2 + 
         G[lt[30], lt[18], lt[18], lt[14], x]/2 + 
         G[lt[30], lt[18], lt[19], lt[2], x]/2 - 
         G[lt[30], lt[18], lt[19], lt[7], x]/2 - 
         G[lt[30], lt[18], lt[19], lt[8], x]/2 + 
         G[lt[30], lt[18], lt[19], lt[14], x]/2 + 
         G[lt[30], lt[19], lt[2], lt[2], x]/4 - 
         G[lt[30], lt[19], lt[2], lt[4], x]/4 - 
         G[lt[30], lt[19], lt[2], lt[5], x]/4 + 
         G[lt[30], lt[19], lt[2], lt[14], x]/4 - 
         G[lt[30], lt[19], lt[3], lt[2], x]/4 + 
         G[lt[30], lt[19], lt[3], lt[4], x]/4 + 
         G[lt[30], lt[19], lt[3], lt[5], x]/4 - 
         G[lt[30], lt[19], lt[3], lt[14], x]/4 + 
         G[lt[30], lt[19], lt[7], lt[4], x]/4 + 
         G[lt[30], lt[19], lt[7], lt[5], x]/4 - 
         G[lt[30], lt[19], lt[7], lt[7], x]/4 - 
         G[lt[30], lt[19], lt[7], lt[8], x]/4 + 
         G[lt[30], lt[19], lt[8], lt[4], x]/4 + 
         G[lt[30], lt[19], lt[8], lt[5], x]/4 - 
         G[lt[30], lt[19], lt[8], lt[7], x]/4 - 
         G[lt[30], lt[19], lt[8], lt[8], x]/4 - 
         G[lt[30], lt[19], lt[9], lt[4], x]/4 - 
         G[lt[30], lt[19], lt[9], lt[5], x]/4 + 
         G[lt[30], lt[19], lt[9], lt[7], x]/4 + 
         G[lt[30], lt[19], lt[9], lt[8], x]/4 - 
         G[lt[30], lt[19], lt[10], lt[4], x]/4 - 
         G[lt[30], lt[19], lt[10], lt[5], x]/4 + 
         G[lt[30], lt[19], lt[10], lt[7], x]/4 + 
         G[lt[30], lt[19], lt[10], lt[8], x]/4 - 
         G[lt[30], lt[19], lt[12], lt[2], x]/2 + 
         G[lt[30], lt[19], lt[12], lt[7], x]/2 + 
         G[lt[30], lt[19], lt[12], lt[8], x]/2 - 
         G[lt[30], lt[19], lt[12], lt[14], x]/2 - 
         G[lt[30], lt[19], lt[13], lt[2], x]/4 + 
         G[lt[30], lt[19], lt[13], lt[4], x]/4 + 
         G[lt[30], lt[19], lt[13], lt[5], x]/4 - 
         G[lt[30], lt[19], lt[13], lt[14], x]/4 + 
         G[lt[30], lt[19], lt[14], lt[2], x]/4 - 
         G[lt[30], lt[19], lt[14], lt[4], x]/4 - 
         G[lt[30], lt[19], lt[14], lt[5], x]/4 + 
         G[lt[30], lt[19], lt[14], lt[14], x]/4 + 
         G[lt[30], lt[19], lt[18], lt[2], x]/2 - 
         G[lt[30], lt[19], lt[18], lt[7], x]/2 - 
         G[lt[30], lt[19], lt[18], lt[8], x]/2 + 
         G[lt[30], lt[19], lt[18], lt[14], x]/2 + 
         G[lt[30], lt[19], lt[19], lt[2], x]/2 - 
         G[lt[30], lt[19], lt[19], lt[7], x]/2 - 
         G[lt[30], lt[19], lt[19], lt[8], x]/2 + 
         G[lt[30], lt[19], lt[19], lt[14], x]/2 + 
         G[lt[30], lt[21], lt[20], lt[21], x]/4 + 
         G[lt[30], lt[22], lt[15], lt[15], x]/4 - 
         G[lt[30], lt[22], lt[21], lt[21], x]/4 - 
         G[lt[30], lt[23], lt[7], lt[7], x]/4 - 
         G[lt[30], lt[23], lt[7], lt[8], x]/4 - 
         G[lt[30], lt[23], lt[8], lt[7], x]/4 - 
         G[lt[30], lt[23], lt[8], lt[8], x]/4 + 
         G[lt[30], lt[23], lt[21], lt[21], x]/4 + 
         G[lt[30], lt[24], lt[11], lt[15], x]/4 - 
         G[lt[30], lt[24], lt[15], lt[15], x]/4 - 
         G[lt[30], lt[24], lt[20], lt[21], x]/4 + 
         G[lt[30], lt[24], lt[21], lt[21], x]/4 + 
         G[lt[30], lt[24], lt[22], lt[15], x]/2 - 
         G[lt[30], lt[24], lt[22], lt[21], x]/2 - 
         G[lt[30], lt[24], lt[24], lt[15], x]/2 + 
         G[lt[30], lt[24], lt[24], lt[21], x]/2 + 
         G[lt[30], lt[25], lt[1], lt[4], x]/2 + 
         G[lt[30], lt[25], lt[1], lt[5], x]/2 - 
         G[lt[30], lt[25], lt[4], lt[4], x]/2 - 
         G[lt[30], lt[25], lt[4], lt[5], x]/2 - 
         G[lt[30], lt[25], lt[5], lt[4], x]/2 - 
         G[lt[30], lt[25], lt[5], lt[5], x]/2 + 
         G[lt[30], lt[25], lt[7], lt[4], x]/4 + 
         G[lt[30], lt[25], lt[7], lt[5], x]/4 + 
         G[lt[30], lt[25], lt[7], lt[7], x]/4 + 
         G[lt[30], lt[25], lt[7], lt[8], x]/4 + 
         G[lt[30], lt[25], lt[8], lt[4], x]/4 + 
         G[lt[30], lt[25], lt[8], lt[5], x]/4 + 
         G[lt[30], lt[25], lt[8], lt[7], x]/4 + 
         G[lt[30], lt[25], lt[8], lt[8], x]/4 + 
         G[lt[30], lt[25], lt[9], lt[4], x]/4 + 
         G[lt[30], lt[25], lt[9], lt[5], x]/4 - 
         G[lt[30], lt[25], lt[9], lt[7], x]/4 - 
         G[lt[30], lt[25], lt[9], lt[8], x]/4 + 
         G[lt[30], lt[25], lt[10], lt[4], x]/4 + 
         G[lt[30], lt[25], lt[10], lt[5], x]/4 - 
         G[lt[30], lt[25], lt[10], lt[7], x]/4 - 
         G[lt[30], lt[25], lt[10], lt[8], x]/4 + 
         G[lt[30], lt[25], lt[20], lt[21], x]/4 - 
         G[lt[30], lt[25], lt[21], lt[21], x]/4 - 
         G[lt[30], lt[25], lt[23], lt[7], x]/2 - 
         G[lt[30], lt[25], lt[23], lt[8], x]/2 + 
         G[lt[30], lt[25], lt[23], lt[21], x]/2 - 
         G[lt[30], lt[25], lt[25], lt[4], x]/2 - 
         G[lt[30], lt[25], lt[25], lt[5], x]/2 + 
         G[lt[30], lt[25], lt[25], lt[7], x]/2 + 
         G[lt[30], lt[25], lt[25], lt[8], x]/2 - 
         G[lt[30], lt[25], lt[25], lt[21], x]/2 - 
         G[lt[30], lt[25], lt[26], lt[4], x]/2 - 
         G[lt[30], lt[25], lt[26], lt[5], x]/2 + 
         G[lt[30], lt[25], lt[26], lt[7], x]/2 + 
         G[lt[30], lt[25], lt[26], lt[8], x]/2 - 
         G[lt[30], lt[25], lt[26], lt[21], x]/2 + 
         G[lt[30], lt[26], lt[1], lt[4], x]/2 + 
         G[lt[30], lt[26], lt[1], lt[5], x]/2 - 
         G[lt[30], lt[26], lt[4], lt[4], x]/2 - 
         G[lt[30], lt[26], lt[4], lt[5], x]/2 - 
         G[lt[30], lt[26], lt[5], lt[4], x]/2 - 
         G[lt[30], lt[26], lt[5], lt[5], x]/2 + 
         G[lt[30], lt[26], lt[7], lt[4], x]/4 + 
         G[lt[30], lt[26], lt[7], lt[5], x]/4 + 
         G[lt[30], lt[26], lt[7], lt[7], x]/4 + 
         G[lt[30], lt[26], lt[7], lt[8], x]/4 + 
         G[lt[30], lt[26], lt[8], lt[4], x]/4 + 
         G[lt[30], lt[26], lt[8], lt[5], x]/4 + 
         G[lt[30], lt[26], lt[8], lt[7], x]/4 + 
         G[lt[30], lt[26], lt[8], lt[8], x]/4 + 
         G[lt[30], lt[26], lt[9], lt[4], x]/4 + 
         G[lt[30], lt[26], lt[9], lt[5], x]/4 - 
         G[lt[30], lt[26], lt[9], lt[7], x]/4 - 
         G[lt[30], lt[26], lt[9], lt[8], x]/4 + 
         G[lt[30], lt[26], lt[10], lt[4], x]/4 + 
         G[lt[30], lt[26], lt[10], lt[5], x]/4 - 
         G[lt[30], lt[26], lt[10], lt[7], x]/4 - 
         G[lt[30], lt[26], lt[10], lt[8], x]/4 + 
         G[lt[30], lt[26], lt[20], lt[21], x]/4 - 
         G[lt[30], lt[26], lt[21], lt[21], x]/4 - 
         G[lt[30], lt[26], lt[23], lt[7], x]/2 - 
         G[lt[30], lt[26], lt[23], lt[8], x]/2 + 
         G[lt[30], lt[26], lt[23], lt[21], x]/2 - 
         G[lt[30], lt[26], lt[25], lt[4], x]/2 - 
         G[lt[30], lt[26], lt[25], lt[5], x]/2 + 
         G[lt[30], lt[26], lt[25], lt[7], x]/2 + 
         G[lt[30], lt[26], lt[25], lt[8], x]/2 - 
         G[lt[30], lt[26], lt[25], lt[21], x]/2 - 
         G[lt[30], lt[26], lt[26], lt[4], x]/2 - 
         G[lt[30], lt[26], lt[26], lt[5], x]/2 + 
         G[lt[30], lt[26], lt[26], lt[7], x]/2 + 
         G[lt[30], lt[26], lt[26], lt[8], x]/2 - 
         G[lt[30], lt[26], lt[26], lt[21], x]/2 - 
         G[lt[30], lt[27], lt[3], lt[2], x]/4 + 
         G[lt[30], lt[27], lt[3], lt[4], x]/4 + 
         G[lt[30], lt[27], lt[3], lt[5], x]/4 - 
         G[lt[30], lt[27], lt[3], lt[14], x]/4 - 
         G[lt[30], lt[27], lt[9], lt[4], x]/4 - 
         G[lt[30], lt[27], lt[9], lt[5], x]/4 + 
         G[lt[30], lt[27], lt[9], lt[7], x]/4 + 
         G[lt[30], lt[27], lt[9], lt[8], x]/4 - 
         G[lt[30], lt[27], lt[10], lt[4], x]/4 - 
         G[lt[30], lt[27], lt[10], lt[5], x]/4 + 
         G[lt[30], lt[27], lt[10], lt[7], x]/4 + 
         G[lt[30], lt[27], lt[10], lt[8], x]/4 + 
         G[lt[30], lt[27], lt[11], lt[15], x]/4 - 
         G[lt[30], lt[27], lt[13], lt[2], x]/4 + 
         G[lt[30], lt[27], lt[13], lt[4], x]/4 + 
         G[lt[30], lt[27], lt[13], lt[5], x]/4 - 
         G[lt[30], lt[27], lt[13], lt[14], x]/4 + 
         G[lt[30], lt[27], lt[16], lt[2], x]/4 - 
         G[lt[30], lt[27], lt[16], lt[4], x]/4 - 
         G[lt[30], lt[27], lt[16], lt[5], x]/4 + 
         G[lt[30], lt[27], lt[16], lt[14], x]/4 - 
         G[lt[30], lt[27], lt[16], lt[15], x]/4 + 
         G[lt[30], lt[27], lt[17], lt[2], x]/4 - 
         G[lt[30], lt[27], lt[17], lt[4], x]/4 - 
         G[lt[30], lt[27], lt[17], lt[5], x]/4 + 
         G[lt[30], lt[27], lt[17], lt[14], x]/4 - 
         G[lt[30], lt[27], lt[17], lt[15], x]/4 + 
         G[lt[30], lt[27], lt[18], lt[2], x]/4 - 
         G[lt[30], lt[27], lt[18], lt[7], x]/4 - 
         G[lt[30], lt[27], lt[18], lt[8], x]/4 + 
         G[lt[30], lt[27], lt[18], lt[14], x]/4 + 
         G[lt[30], lt[27], lt[19], lt[2], x]/4 - 
         G[lt[30], lt[27], lt[19], lt[7], x]/4 - 
         G[lt[30], lt[27], lt[19], lt[8], x]/4 + 
         G[lt[30], lt[27], lt[19], lt[14], x]/4 - 
         G[lt[30], lt[27], lt[20], lt[21], x]/4 - 
         G[lt[30], lt[27], lt[24], lt[15], x]/4 + 
         G[lt[30], lt[27], lt[24], lt[21], x]/4 + 
         G[lt[30], lt[27], lt[25], lt[4], x]/4 + 
         G[lt[30], lt[27], lt[25], lt[5], x]/4 - 
         G[lt[30], lt[27], lt[25], lt[7], x]/4 - 
         G[lt[30], lt[27], lt[25], lt[8], x]/4 + 
         G[lt[30], lt[27], lt[25], lt[21], x]/4 + 
         G[lt[30], lt[27], lt[26], lt[4], x]/4 + 
         G[lt[30], lt[27], lt[26], lt[5], x]/4 - 
         G[lt[30], lt[27], lt[26], lt[7], x]/4 - 
         G[lt[30], lt[27], lt[26], lt[8], x]/4 + 
         G[lt[30], lt[27], lt[26], lt[21], x]/4 - 
         G[lt[30], lt[27], lt[29], lt[2], x]/4 + 
         G[lt[30], lt[27], lt[29], lt[7], x]/4 + 
         G[lt[30], lt[27], lt[29], lt[8], x]/4 - 
         G[lt[30], lt[27], lt[29], lt[14], x]/4 + 
         G[lt[30], lt[27], lt[29], lt[15], x]/4 - 
         G[lt[30], lt[27], lt[29], lt[21], x]/4 - 
         G[lt[30], lt[27], lt[30], lt[2], x]/4 + 
         G[lt[30], lt[27], lt[30], lt[7], x]/4 + 
         G[lt[30], lt[27], lt[30], lt[8], x]/4 - 
         G[lt[30], lt[27], lt[30], lt[14], x]/4 + 
         G[lt[30], lt[27], lt[30], lt[15], x]/4 - 
         G[lt[30], lt[27], lt[30], lt[21], x]/4 + 
         G[lt[30], lt[28], lt[3], lt[2], x]/4 - 
         G[lt[30], lt[28], lt[3], lt[4], x]/4 - 
         G[lt[30], lt[28], lt[3], lt[5], x]/4 + 
         G[lt[30], lt[28], lt[3], lt[14], x]/4 + 
         G[lt[30], lt[28], lt[9], lt[4], x]/4 + 
         G[lt[30], lt[28], lt[9], lt[5], x]/4 - 
         G[lt[30], lt[28], lt[9], lt[7], x]/4 - 
         G[lt[30], lt[28], lt[9], lt[8], x]/4 + 
         G[lt[30], lt[28], lt[10], lt[4], x]/4 + 
         G[lt[30], lt[28], lt[10], lt[5], x]/4 - 
         G[lt[30], lt[28], lt[10], lt[7], x]/4 - 
         G[lt[30], lt[28], lt[10], lt[8], x]/4 - 
         G[lt[30], lt[28], lt[11], lt[15], x]/4 + 
         G[lt[30], lt[28], lt[13], lt[2], x]/4 - 
         G[lt[30], lt[28], lt[13], lt[4], x]/4 - 
         G[lt[30], lt[28], lt[13], lt[5], x]/4 + 
         G[lt[30], lt[28], lt[13], lt[14], x]/4 - 
         G[lt[30], lt[28], lt[16], lt[2], x]/4 + 
         G[lt[30], lt[28], lt[16], lt[4], x]/4 + 
         G[lt[30], lt[28], lt[16], lt[5], x]/4 - 
         G[lt[30], lt[28], lt[16], lt[14], x]/4 + 
         G[lt[30], lt[28], lt[16], lt[15], x]/4 - 
         G[lt[30], lt[28], lt[17], lt[2], x]/4 + 
         G[lt[30], lt[28], lt[17], lt[4], x]/4 + 
         G[lt[30], lt[28], lt[17], lt[5], x]/4 - 
         G[lt[30], lt[28], lt[17], lt[14], x]/4 + 
         G[lt[30], lt[28], lt[17], lt[15], x]/4 - 
         G[lt[30], lt[28], lt[18], lt[2], x]/4 + 
         G[lt[30], lt[28], lt[18], lt[7], x]/4 + 
         G[lt[30], lt[28], lt[18], lt[8], x]/4 - 
         G[lt[30], lt[28], lt[18], lt[14], x]/4 - 
         G[lt[30], lt[28], lt[19], lt[2], x]/4 + 
         G[lt[30], lt[28], lt[19], lt[7], x]/4 + 
         G[lt[30], lt[28], lt[19], lt[8], x]/4 - 
         G[lt[30], lt[28], lt[19], lt[14], x]/4 + 
         G[lt[30], lt[28], lt[20], lt[21], x]/4 + 
         G[lt[30], lt[28], lt[24], lt[15], x]/4 - 
         G[lt[30], lt[28], lt[24], lt[21], x]/4 - 
         G[lt[30], lt[28], lt[25], lt[4], x]/4 - 
         G[lt[30], lt[28], lt[25], lt[5], x]/4 + 
         G[lt[30], lt[28], lt[25], lt[7], x]/4 + 
         G[lt[30], lt[28], lt[25], lt[8], x]/4 - 
         G[lt[30], lt[28], lt[25], lt[21], x]/4 - 
         G[lt[30], lt[28], lt[26], lt[4], x]/4 - 
         G[lt[30], lt[28], lt[26], lt[5], x]/4 + 
         G[lt[30], lt[28], lt[26], lt[7], x]/4 + 
         G[lt[30], lt[28], lt[26], lt[8], x]/4 - 
         G[lt[30], lt[28], lt[26], lt[21], x]/4 + 
         G[lt[30], lt[28], lt[29], lt[2], x]/4 - 
         G[lt[30], lt[28], lt[29], lt[7], x]/4 - 
         G[lt[30], lt[28], lt[29], lt[8], x]/4 + 
         G[lt[30], lt[28], lt[29], lt[14], x]/4 - 
         G[lt[30], lt[28], lt[29], lt[15], x]/4 + 
         G[lt[30], lt[28], lt[29], lt[21], x]/4 + 
         G[lt[30], lt[28], lt[30], lt[2], x]/4 - 
         G[lt[30], lt[28], lt[30], lt[7], x]/4 - 
         G[lt[30], lt[28], lt[30], lt[8], x]/4 + 
         G[lt[30], lt[28], lt[30], lt[14], x]/4 - 
         G[lt[30], lt[28], lt[30], lt[15], x]/4 + 
         G[lt[30], lt[28], lt[30], lt[21], x]/4 + 
         G[lt[30], lt[29], lt[2], lt[4], x]/4 + 
         G[lt[30], lt[29], lt[2], lt[5], x]/4 - 
         G[lt[30], lt[29], lt[6], lt[2], x]/4 - 
         G[lt[30], lt[29], lt[6], lt[14], x]/4 + 
         G[lt[30], lt[29], lt[6], lt[15], x]/4 - 
         G[lt[30], lt[29], lt[7], lt[4], x]/4 - 
         G[lt[30], lt[29], lt[7], lt[5], x]/4 - 
         G[lt[30], lt[29], lt[8], lt[4], x]/4 - 
         G[lt[30], lt[29], lt[8], lt[5], x]/4 + 
         G[lt[30], lt[29], lt[12], lt[2], x]/4 - 
         G[lt[30], lt[29], lt[12], lt[7], x]/4 - 
         G[lt[30], lt[29], lt[12], lt[8], x]/4 + 
         G[lt[30], lt[29], lt[12], lt[14], x]/4 + 
         G[lt[30], lt[29], lt[14], lt[4], x]/4 + 
         G[lt[30], lt[29], lt[14], lt[5], x]/4 + 
         G[lt[30], lt[29], lt[16], lt[2], x]/4 - 
         G[lt[30], lt[29], lt[16], lt[4], x]/4 - 
         G[lt[30], lt[29], lt[16], lt[5], x]/4 + 
         G[lt[30], lt[29], lt[16], lt[14], x]/4 - 
         G[lt[30], lt[29], lt[16], lt[15], x]/4 + 
         G[lt[30], lt[29], lt[17], lt[2], x]/4 - 
         G[lt[30], lt[29], lt[17], lt[4], x]/4 - 
         G[lt[30], lt[29], lt[17], lt[5], x]/4 + 
         G[lt[30], lt[29], lt[17], lt[14], x]/4 - 
         G[lt[30], lt[29], lt[17], lt[15], x]/4 - 
         G[lt[30], lt[29], lt[18], lt[2], x]/4 + 
         G[lt[30], lt[29], lt[18], lt[7], x]/4 + 
         G[lt[30], lt[29], lt[18], lt[8], x]/4 - 
         G[lt[30], lt[29], lt[18], lt[14], x]/4 - 
         G[lt[30], lt[29], lt[19], lt[2], x]/4 + 
         G[lt[30], lt[29], lt[19], lt[7], x]/4 + 
         G[lt[30], lt[29], lt[19], lt[8], x]/4 - 
         G[lt[30], lt[29], lt[19], lt[14], x]/4 - 
         G[lt[30], lt[29], lt[22], lt[15], x]/4 + 
         G[lt[30], lt[29], lt[22], lt[21], x]/4 + 
         G[lt[30], lt[29], lt[23], lt[7], x]/4 + 
         G[lt[30], lt[29], lt[23], lt[8], x]/4 - 
         G[lt[30], lt[29], lt[23], lt[21], x]/4 + 
         G[lt[30], lt[29], lt[24], lt[15], x]/4 - 
         G[lt[30], lt[29], lt[24], lt[21], x]/4 + 
         G[lt[30], lt[29], lt[25], lt[4], x]/4 + 
         G[lt[30], lt[29], lt[25], lt[5], x]/4 - 
         G[lt[30], lt[29], lt[25], lt[7], x]/4 - 
         G[lt[30], lt[29], lt[25], lt[8], x]/4 + 
         G[lt[30], lt[29], lt[25], lt[21], x]/4 + 
         G[lt[30], lt[29], lt[26], lt[4], x]/4 + 
         G[lt[30], lt[29], lt[26], lt[5], x]/4 - 
         G[lt[30], lt[29], lt[26], lt[7], x]/4 - 
         G[lt[30], lt[29], lt[26], lt[8], x]/4 + 
         G[lt[30], lt[29], lt[26], lt[21], x]/4 - 
         G[lt[30], lt[30], lt[2], lt[4], x]/4 - 
         G[lt[30], lt[30], lt[2], lt[5], x]/4 + 
         G[lt[30], lt[30], lt[6], lt[2], x]/4 + 
         G[lt[30], lt[30], lt[6], lt[14], x]/4 - 
         G[lt[30], lt[30], lt[6], lt[15], x]/4 + 
         G[lt[30], lt[30], lt[7], lt[4], x]/4 + 
         G[lt[30], lt[30], lt[7], lt[5], x]/4 + 
         G[lt[30], lt[30], lt[8], lt[4], x]/4 + 
         G[lt[30], lt[30], lt[8], lt[5], x]/4 - 
         G[lt[30], lt[30], lt[12], lt[2], x]/4 + 
         G[lt[30], lt[30], lt[12], lt[7], x]/4 + 
         G[lt[30], lt[30], lt[12], lt[8], x]/4 - 
         G[lt[30], lt[30], lt[12], lt[14], x]/4 - 
         G[lt[30], lt[30], lt[14], lt[4], x]/4 - 
         G[lt[30], lt[30], lt[14], lt[5], x]/4 - 
         G[lt[30], lt[30], lt[16], lt[2], x]/4 + 
         G[lt[30], lt[30], lt[16], lt[4], x]/4 + 
         G[lt[30], lt[30], lt[16], lt[5], x]/4 - 
         G[lt[30], lt[30], lt[16], lt[14], x]/4 + 
         G[lt[30], lt[30], lt[16], lt[15], x]/4 - 
         G[lt[30], lt[30], lt[17], lt[2], x]/4 + 
         G[lt[30], lt[30], lt[17], lt[4], x]/4 + 
         G[lt[30], lt[30], lt[17], lt[5], x]/4 - 
         G[lt[30], lt[30], lt[17], lt[14], x]/4 + 
         G[lt[30], lt[30], lt[17], lt[15], x]/4 + 
         G[lt[30], lt[30], lt[18], lt[2], x]/4 - 
         G[lt[30], lt[30], lt[18], lt[7], x]/4 - 
         G[lt[30], lt[30], lt[18], lt[8], x]/4 + 
         G[lt[30], lt[30], lt[18], lt[14], x]/4 + 
         G[lt[30], lt[30], lt[19], lt[2], x]/4 - 
         G[lt[30], lt[30], lt[19], lt[7], x]/4 - 
         G[lt[30], lt[30], lt[19], lt[8], x]/4 + 
         G[lt[30], lt[30], lt[19], lt[14], x]/4 + 
         G[lt[30], lt[30], lt[22], lt[15], x]/4 - 
         G[lt[30], lt[30], lt[22], lt[21], x]/4 - 
         G[lt[30], lt[30], lt[23], lt[7], x]/4 - 
         G[lt[30], lt[30], lt[23], lt[8], x]/4 + 
         G[lt[30], lt[30], lt[23], lt[21], x]/4 - 
         G[lt[30], lt[30], lt[24], lt[15], x]/4 + 
         G[lt[30], lt[30], lt[24], lt[21], x]/4 - 
         G[lt[30], lt[30], lt[25], lt[4], x]/4 - 
         G[lt[30], lt[30], lt[25], lt[5], x]/4 + 
         G[lt[30], lt[30], lt[25], lt[7], x]/4 + 
         G[lt[30], lt[30], lt[25], lt[8], x]/4 - 
         G[lt[30], lt[30], lt[25], lt[21], x]/4 - 
         G[lt[30], lt[30], lt[26], lt[4], x]/4 - 
         G[lt[30], lt[30], lt[26], lt[5], x]/4 + 
         G[lt[30], lt[30], lt[26], lt[7], x]/4 + 
         G[lt[30], lt[30], lt[26], lt[8], x]/4 - 
         G[lt[30], lt[30], lt[26], lt[21], x]/4 - 
         (G[lt[1], lt[27], lt[3], x]*Log[mm])/2 + 
         (G[lt[1], lt[27], lt[9], x]*Log[mm])/2 + 
         (G[lt[1], lt[27], lt[10], x]*Log[mm])/2 + 
         (G[lt[1], lt[27], lt[11], x]*Log[mm])/2 - 
         (G[lt[1], lt[27], lt[13], x]*Log[mm])/2 - 
         (G[lt[1], lt[27], lt[20], x]*Log[mm])/2 + 
         (G[lt[1], lt[28], lt[3], x]*Log[mm])/2 - 
         (G[lt[1], lt[28], lt[9], x]*Log[mm])/2 - 
         (G[lt[1], lt[28], lt[10], x]*Log[mm])/2 - 
         (G[lt[1], lt[28], lt[11], x]*Log[mm])/2 + 
         (G[lt[1], lt[28], lt[13], x]*Log[mm])/2 + 
         (G[lt[1], lt[28], lt[20], x]*Log[mm])/2 - 
         (G[lt[27], lt[1], lt[3], x]*Log[mm])/2 + 
         (G[lt[27], lt[1], lt[9], x]*Log[mm])/2 + 
         (G[lt[27], lt[1], lt[10], x]*Log[mm])/2 + 
         (G[lt[27], lt[1], lt[11], x]*Log[mm])/2 - 
         (G[lt[27], lt[1], lt[13], x]*Log[mm])/2 - 
         (G[lt[27], lt[1], lt[20], x]*Log[mm])/2 + 
         (G[lt[27], lt[3], lt[3], x]*Log[mm])/4 + 
         (G[lt[27], lt[3], lt[4], x]*Log[mm])/4 + 
         (G[lt[27], lt[3], lt[5], x]*Log[mm])/4 - 
         (G[lt[27], lt[3], lt[13], x]*Log[mm])/4 - 
         (G[lt[27], lt[9], lt[4], x]*Log[mm])/4 - 
         (G[lt[27], lt[9], lt[5], x]*Log[mm])/4 - 
         (G[lt[27], lt[9], lt[9], x]*Log[mm])/4 + 
         (G[lt[27], lt[9], lt[10], x]*Log[mm])/4 - 
         (G[lt[27], lt[10], lt[4], x]*Log[mm])/4 - 
         (G[lt[27], lt[10], lt[5], x]*Log[mm])/4 + 
         (G[lt[27], lt[10], lt[9], x]*Log[mm])/4 - 
         (G[lt[27], lt[10], lt[10], x]*Log[mm])/4 - 
         (G[lt[27], lt[11], lt[11], x]*Log[mm])/4 - 
         (G[lt[27], lt[13], lt[3], x]*Log[mm])/4 + 
         (G[lt[27], lt[13], lt[4], x]*Log[mm])/4 + 
         (G[lt[27], lt[13], lt[5], x]*Log[mm])/4 + 
         (G[lt[27], lt[13], lt[13], x]*Log[mm])/4 + 
         (G[lt[27], lt[16], lt[3], x]*Log[mm])/4 - 
         (G[lt[27], lt[16], lt[4], x]*Log[mm])/4 - 
         (G[lt[27], lt[16], lt[5], x]*Log[mm])/4 - 
         (G[lt[27], lt[16], lt[11], x]*Log[mm])/4 + 
         (G[lt[27], lt[16], lt[13], x]*Log[mm])/4 + 
         (G[lt[27], lt[17], lt[3], x]*Log[mm])/4 - 
         (G[lt[27], lt[17], lt[4], x]*Log[mm])/4 - 
         (G[lt[27], lt[17], lt[5], x]*Log[mm])/4 - 
         (G[lt[27], lt[17], lt[11], x]*Log[mm])/4 + 
         (G[lt[27], lt[17], lt[13], x]*Log[mm])/4 + 
         (G[lt[27], lt[18], lt[3], x]*Log[mm])/4 - 
         (G[lt[27], lt[18], lt[9], x]*Log[mm])/4 - 
         (G[lt[27], lt[18], lt[10], x]*Log[mm])/4 + 
         (G[lt[27], lt[18], lt[13], x]*Log[mm])/4 + 
         (G[lt[27], lt[19], lt[3], x]*Log[mm])/4 - 
         (G[lt[27], lt[19], lt[9], x]*Log[mm])/4 - 
         (G[lt[27], lt[19], lt[10], x]*Log[mm])/4 + 
         (G[lt[27], lt[19], lt[13], x]*Log[mm])/4 + 
         (G[lt[27], lt[20], lt[20], x]*Log[mm])/4 - 
         (G[lt[27], lt[24], lt[11], x]*Log[mm])/4 + 
         (G[lt[27], lt[24], lt[20], x]*Log[mm])/4 + 
         (G[lt[27], lt[25], lt[4], x]*Log[mm])/4 + 
         (G[lt[27], lt[25], lt[5], x]*Log[mm])/4 - 
         (G[lt[27], lt[25], lt[9], x]*Log[mm])/4 - 
         (G[lt[27], lt[25], lt[10], x]*Log[mm])/4 + 
         (G[lt[27], lt[25], lt[20], x]*Log[mm])/4 + 
         (G[lt[27], lt[26], lt[4], x]*Log[mm])/4 + 
         (G[lt[27], lt[26], lt[5], x]*Log[mm])/4 - 
         (G[lt[27], lt[26], lt[9], x]*Log[mm])/4 - 
         (G[lt[27], lt[26], lt[10], x]*Log[mm])/4 + 
         (G[lt[27], lt[26], lt[20], x]*Log[mm])/4 + 
         (G[lt[27], lt[27], lt[3], x]*Log[mm])/4 - 
         (G[lt[27], lt[27], lt[9], x]*Log[mm])/4 - 
         (G[lt[27], lt[27], lt[10], x]*Log[mm])/4 - 
         (G[lt[27], lt[27], lt[11], x]*Log[mm])/4 + 
         (G[lt[27], lt[27], lt[13], x]*Log[mm])/4 + 
         (G[lt[27], lt[27], lt[20], x]*Log[mm])/4 - 
         (G[lt[27], lt[28], lt[3], x]*Log[mm])/4 + 
         (G[lt[27], lt[28], lt[9], x]*Log[mm])/4 + 
         (G[lt[27], lt[28], lt[10], x]*Log[mm])/4 + 
         (G[lt[27], lt[28], lt[11], x]*Log[mm])/4 - 
         (G[lt[27], lt[28], lt[13], x]*Log[mm])/4 - 
         (G[lt[27], lt[28], lt[20], x]*Log[mm])/4 + 
         (G[lt[28], lt[1], lt[3], x]*Log[mm])/2 - 
         (G[lt[28], lt[1], lt[9], x]*Log[mm])/2 - 
         (G[lt[28], lt[1], lt[10], x]*Log[mm])/2 - 
         (G[lt[28], lt[1], lt[11], x]*Log[mm])/2 + 
         (G[lt[28], lt[1], lt[13], x]*Log[mm])/2 + 
         (G[lt[28], lt[1], lt[20], x]*Log[mm])/2 - 
         (G[lt[28], lt[3], lt[3], x]*Log[mm])/4 - 
         (G[lt[28], lt[3], lt[4], x]*Log[mm])/4 - 
         (G[lt[28], lt[3], lt[5], x]*Log[mm])/4 + 
         (G[lt[28], lt[3], lt[13], x]*Log[mm])/4 + 
         (G[lt[28], lt[9], lt[4], x]*Log[mm])/4 + 
         (G[lt[28], lt[9], lt[5], x]*Log[mm])/4 + 
         (G[lt[28], lt[9], lt[9], x]*Log[mm])/4 - 
         (G[lt[28], lt[9], lt[10], x]*Log[mm])/4 + 
         (G[lt[28], lt[10], lt[4], x]*Log[mm])/4 + 
         (G[lt[28], lt[10], lt[5], x]*Log[mm])/4 - 
         (G[lt[28], lt[10], lt[9], x]*Log[mm])/4 + 
         (G[lt[28], lt[10], lt[10], x]*Log[mm])/4 + 
         (G[lt[28], lt[11], lt[11], x]*Log[mm])/4 + 
         (G[lt[28], lt[13], lt[3], x]*Log[mm])/4 - 
         (G[lt[28], lt[13], lt[4], x]*Log[mm])/4 - 
         (G[lt[28], lt[13], lt[5], x]*Log[mm])/4 - 
         (G[lt[28], lt[13], lt[13], x]*Log[mm])/4 - 
         (G[lt[28], lt[16], lt[3], x]*Log[mm])/4 + 
         (G[lt[28], lt[16], lt[4], x]*Log[mm])/4 + 
         (G[lt[28], lt[16], lt[5], x]*Log[mm])/4 + 
         (G[lt[28], lt[16], lt[11], x]*Log[mm])/4 - 
         (G[lt[28], lt[16], lt[13], x]*Log[mm])/4 - 
         (G[lt[28], lt[17], lt[3], x]*Log[mm])/4 + 
         (G[lt[28], lt[17], lt[4], x]*Log[mm])/4 + 
         (G[lt[28], lt[17], lt[5], x]*Log[mm])/4 + 
         (G[lt[28], lt[17], lt[11], x]*Log[mm])/4 - 
         (G[lt[28], lt[17], lt[13], x]*Log[mm])/4 - 
         (G[lt[28], lt[18], lt[3], x]*Log[mm])/4 + 
         (G[lt[28], lt[18], lt[9], x]*Log[mm])/4 + 
         (G[lt[28], lt[18], lt[10], x]*Log[mm])/4 - 
         (G[lt[28], lt[18], lt[13], x]*Log[mm])/4 - 
         (G[lt[28], lt[19], lt[3], x]*Log[mm])/4 + 
         (G[lt[28], lt[19], lt[9], x]*Log[mm])/4 + 
         (G[lt[28], lt[19], lt[10], x]*Log[mm])/4 - 
         (G[lt[28], lt[19], lt[13], x]*Log[mm])/4 - 
         (G[lt[28], lt[20], lt[20], x]*Log[mm])/4 + 
         (G[lt[28], lt[24], lt[11], x]*Log[mm])/4 - 
         (G[lt[28], lt[24], lt[20], x]*Log[mm])/4 - 
         (G[lt[28], lt[25], lt[4], x]*Log[mm])/4 - 
         (G[lt[28], lt[25], lt[5], x]*Log[mm])/4 + 
         (G[lt[28], lt[25], lt[9], x]*Log[mm])/4 + 
         (G[lt[28], lt[25], lt[10], x]*Log[mm])/4 - 
         (G[lt[28], lt[25], lt[20], x]*Log[mm])/4 - 
         (G[lt[28], lt[26], lt[4], x]*Log[mm])/4 - 
         (G[lt[28], lt[26], lt[5], x]*Log[mm])/4 + 
         (G[lt[28], lt[26], lt[9], x]*Log[mm])/4 + 
         (G[lt[28], lt[26], lt[10], x]*Log[mm])/4 - 
         (G[lt[28], lt[26], lt[20], x]*Log[mm])/4 + 
         (G[lt[28], lt[27], lt[3], x]*Log[mm])/4 - 
         (G[lt[28], lt[27], lt[9], x]*Log[mm])/4 - 
         (G[lt[28], lt[27], lt[10], x]*Log[mm])/4 - 
         (G[lt[28], lt[27], lt[11], x]*Log[mm])/4 + 
         (G[lt[28], lt[27], lt[13], x]*Log[mm])/4 + 
         (G[lt[28], lt[27], lt[20], x]*Log[mm])/4 - 
         (G[lt[28], lt[28], lt[3], x]*Log[mm])/4 + 
         (G[lt[28], lt[28], lt[9], x]*Log[mm])/4 + 
         (G[lt[28], lt[28], lt[10], x]*Log[mm])/4 + 
         (G[lt[28], lt[28], lt[11], x]*Log[mm])/4 - 
         (G[lt[28], lt[28], lt[13], x]*Log[mm])/4 - 
         (G[lt[28], lt[28], lt[20], x]*Log[mm])/4 - 
         (G[lt[29], lt[2], lt[3], x]*Log[mm])/4 + 
         (G[lt[29], lt[2], lt[4], x]*Log[mm])/4 + 
         (G[lt[29], lt[2], lt[5], x]*Log[mm])/4 + 
         (G[lt[29], lt[2], lt[13], x]*Log[mm])/4 - 
         (G[lt[29], lt[7], lt[4], x]*Log[mm])/4 - 
         (G[lt[29], lt[7], lt[5], x]*Log[mm])/4 - 
         (G[lt[29], lt[7], lt[9], x]*Log[mm])/4 + 
         (G[lt[29], lt[7], lt[10], x]*Log[mm])/4 - 
         (G[lt[29], lt[8], lt[4], x]*Log[mm])/4 - 
         (G[lt[29], lt[8], lt[5], x]*Log[mm])/4 + 
         (G[lt[29], lt[8], lt[9], x]*Log[mm])/4 - 
         (G[lt[29], lt[8], lt[10], x]*Log[mm])/4 + 
         (G[lt[29], lt[14], lt[3], x]*Log[mm])/4 + 
         (G[lt[29], lt[14], lt[4], x]*Log[mm])/4 + 
         (G[lt[29], lt[14], lt[5], x]*Log[mm])/4 - 
         (G[lt[29], lt[14], lt[13], x]*Log[mm])/4 - 
         (G[lt[29], lt[15], lt[11], x]*Log[mm])/4 + 
         (G[lt[29], lt[16], lt[3], x]*Log[mm])/4 - 
         (G[lt[29], lt[16], lt[4], x]*Log[mm])/4 - 
         (G[lt[29], lt[16], lt[5], x]*Log[mm])/4 - 
         (G[lt[29], lt[16], lt[11], x]*Log[mm])/4 + 
         (G[lt[29], lt[16], lt[13], x]*Log[mm])/4 + 
         (G[lt[29], lt[17], lt[3], x]*Log[mm])/4 - 
         (G[lt[29], lt[17], lt[4], x]*Log[mm])/4 - 
         (G[lt[29], lt[17], lt[5], x]*Log[mm])/4 - 
         (G[lt[29], lt[17], lt[11], x]*Log[mm])/4 + 
         (G[lt[29], lt[17], lt[13], x]*Log[mm])/4 - 
         (G[lt[29], lt[18], lt[3], x]*Log[mm])/4 + 
         (G[lt[29], lt[18], lt[9], x]*Log[mm])/4 + 
         (G[lt[29], lt[18], lt[10], x]*Log[mm])/4 - 
         (G[lt[29], lt[18], lt[13], x]*Log[mm])/4 - 
         (G[lt[29], lt[19], lt[3], x]*Log[mm])/4 + 
         (G[lt[29], lt[19], lt[9], x]*Log[mm])/4 + 
         (G[lt[29], lt[19], lt[10], x]*Log[mm])/4 - 
         (G[lt[29], lt[19], lt[13], x]*Log[mm])/4 + 
         (G[lt[29], lt[21], lt[20], x]*Log[mm])/4 + 
         (G[lt[29], lt[24], lt[11], x]*Log[mm])/4 - 
         (G[lt[29], lt[24], lt[20], x]*Log[mm])/4 + 
         (G[lt[29], lt[25], lt[4], x]*Log[mm])/4 + 
         (G[lt[29], lt[25], lt[5], x]*Log[mm])/4 - 
         (G[lt[29], lt[25], lt[9], x]*Log[mm])/4 - 
         (G[lt[29], lt[25], lt[10], x]*Log[mm])/4 + 
         (G[lt[29], lt[25], lt[20], x]*Log[mm])/4 + 
         (G[lt[29], lt[26], lt[4], x]*Log[mm])/4 + 
         (G[lt[29], lt[26], lt[5], x]*Log[mm])/4 - 
         (G[lt[29], lt[26], lt[9], x]*Log[mm])/4 - 
         (G[lt[29], lt[26], lt[10], x]*Log[mm])/4 + 
         (G[lt[29], lt[26], lt[20], x]*Log[mm])/4 + 
         (G[lt[29], lt[27], lt[3], x]*Log[mm])/4 - 
         (G[lt[29], lt[27], lt[9], x]*Log[mm])/4 - 
         (G[lt[29], lt[27], lt[10], x]*Log[mm])/4 - 
         (G[lt[29], lt[27], lt[11], x]*Log[mm])/4 + 
         (G[lt[29], lt[27], lt[13], x]*Log[mm])/4 + 
         (G[lt[29], lt[27], lt[20], x]*Log[mm])/4 - 
         (G[lt[29], lt[28], lt[3], x]*Log[mm])/4 + 
         (G[lt[29], lt[28], lt[9], x]*Log[mm])/4 + 
         (G[lt[29], lt[28], lt[10], x]*Log[mm])/4 + 
         (G[lt[29], lt[28], lt[11], x]*Log[mm])/4 - 
         (G[lt[29], lt[28], lt[13], x]*Log[mm])/4 - 
         (G[lt[29], lt[28], lt[20], x]*Log[mm])/4 + 
         (G[lt[30], lt[2], lt[3], x]*Log[mm])/4 - 
         (G[lt[30], lt[2], lt[4], x]*Log[mm])/4 - 
         (G[lt[30], lt[2], lt[5], x]*Log[mm])/4 - 
         (G[lt[30], lt[2], lt[13], x]*Log[mm])/4 + 
         (G[lt[30], lt[7], lt[4], x]*Log[mm])/4 + 
         (G[lt[30], lt[7], lt[5], x]*Log[mm])/4 + 
         (G[lt[30], lt[7], lt[9], x]*Log[mm])/4 - 
         (G[lt[30], lt[7], lt[10], x]*Log[mm])/4 + 
         (G[lt[30], lt[8], lt[4], x]*Log[mm])/4 + 
         (G[lt[30], lt[8], lt[5], x]*Log[mm])/4 - 
         (G[lt[30], lt[8], lt[9], x]*Log[mm])/4 + 
         (G[lt[30], lt[8], lt[10], x]*Log[mm])/4 - 
         (G[lt[30], lt[14], lt[3], x]*Log[mm])/4 - 
         (G[lt[30], lt[14], lt[4], x]*Log[mm])/4 - 
         (G[lt[30], lt[14], lt[5], x]*Log[mm])/4 + 
         (G[lt[30], lt[14], lt[13], x]*Log[mm])/4 + 
         (G[lt[30], lt[15], lt[11], x]*Log[mm])/4 - 
         (G[lt[30], lt[16], lt[3], x]*Log[mm])/4 + 
         (G[lt[30], lt[16], lt[4], x]*Log[mm])/4 + 
         (G[lt[30], lt[16], lt[5], x]*Log[mm])/4 + 
         (G[lt[30], lt[16], lt[11], x]*Log[mm])/4 - 
         (G[lt[30], lt[16], lt[13], x]*Log[mm])/4 - 
         (G[lt[30], lt[17], lt[3], x]*Log[mm])/4 + 
         (G[lt[30], lt[17], lt[4], x]*Log[mm])/4 + 
         (G[lt[30], lt[17], lt[5], x]*Log[mm])/4 + 
         (G[lt[30], lt[17], lt[11], x]*Log[mm])/4 - 
         (G[lt[30], lt[17], lt[13], x]*Log[mm])/4 + 
         (G[lt[30], lt[18], lt[3], x]*Log[mm])/4 - 
         (G[lt[30], lt[18], lt[9], x]*Log[mm])/4 - 
         (G[lt[30], lt[18], lt[10], x]*Log[mm])/4 + 
         (G[lt[30], lt[18], lt[13], x]*Log[mm])/4 + 
         (G[lt[30], lt[19], lt[3], x]*Log[mm])/4 - 
         (G[lt[30], lt[19], lt[9], x]*Log[mm])/4 - 
         (G[lt[30], lt[19], lt[10], x]*Log[mm])/4 + 
         (G[lt[30], lt[19], lt[13], x]*Log[mm])/4 - 
         (G[lt[30], lt[21], lt[20], x]*Log[mm])/4 - 
         (G[lt[30], lt[24], lt[11], x]*Log[mm])/4 + 
         (G[lt[30], lt[24], lt[20], x]*Log[mm])/4 - 
         (G[lt[30], lt[25], lt[4], x]*Log[mm])/4 - 
         (G[lt[30], lt[25], lt[5], x]*Log[mm])/4 + 
         (G[lt[30], lt[25], lt[9], x]*Log[mm])/4 + 
         (G[lt[30], lt[25], lt[10], x]*Log[mm])/4 - 
         (G[lt[30], lt[25], lt[20], x]*Log[mm])/4 - 
         (G[lt[30], lt[26], lt[4], x]*Log[mm])/4 - 
         (G[lt[30], lt[26], lt[5], x]*Log[mm])/4 + 
         (G[lt[30], lt[26], lt[9], x]*Log[mm])/4 + 
         (G[lt[30], lt[26], lt[10], x]*Log[mm])/4 - 
         (G[lt[30], lt[26], lt[20], x]*Log[mm])/4 + 
         (G[lt[30], lt[27], lt[3], x]*Log[mm])/4 - 
         (G[lt[30], lt[27], lt[9], x]*Log[mm])/4 - 
         (G[lt[30], lt[27], lt[10], x]*Log[mm])/4 - 
         (G[lt[30], lt[27], lt[11], x]*Log[mm])/4 + 
         (G[lt[30], lt[27], lt[13], x]*Log[mm])/4 + 
         (G[lt[30], lt[27], lt[20], x]*Log[mm])/4 - 
         (G[lt[30], lt[28], lt[3], x]*Log[mm])/4 + 
         (G[lt[30], lt[28], lt[9], x]*Log[mm])/4 + 
         (G[lt[30], lt[28], lt[10], x]*Log[mm])/4 + 
         (G[lt[30], lt[28], lt[11], x]*Log[mm])/4 - 
         (G[lt[30], lt[28], lt[13], x]*Log[mm])/4 - 
         (G[lt[30], lt[28], lt[20], x]*Log[mm])/4 + 
         (G[lt[27], lt[3], x]*Log[mm]^2)/8 - (G[lt[27], lt[9], x]*Log[mm]^2)/
          8 - (G[lt[27], lt[10], x]*Log[mm]^2)/8 - 
         (G[lt[27], lt[11], x]*Log[mm]^2)/8 + (G[lt[27], lt[13], x]*
           Log[mm]^2)/8 + (G[lt[27], lt[20], x]*Log[mm]^2)/8 - 
         (G[lt[28], lt[3], x]*Log[mm]^2)/8 + (G[lt[28], lt[9], x]*Log[mm]^2)/
          8 + (G[lt[28], lt[10], x]*Log[mm]^2)/8 + 
         (G[lt[28], lt[11], x]*Log[mm]^2)/8 - (G[lt[28], lt[13], x]*
           Log[mm]^2)/8 - (G[lt[28], lt[20], x]*Log[mm]^2)/8 + 
         (G[lt[1], lt[27], lt[9], x]*Log[(mm - mm5)/mm])/2 + 
         (G[lt[1], lt[27], lt[10], x]*Log[(mm - mm5)/mm])/2 - 
         (G[lt[1], lt[27], lt[18], x]*Log[(mm - mm5)/mm])/2 - 
         (G[lt[1], lt[27], lt[19], x]*Log[(mm - mm5)/mm])/2 - 
         (G[lt[1], lt[27], lt[20], x]*Log[(mm - mm5)/mm])/2 + 
         (G[lt[1], lt[27], lt[24], x]*Log[(mm - mm5)/mm])/2 - 
         (G[lt[1], lt[28], lt[9], x]*Log[(mm - mm5)/mm])/2 - 
         (G[lt[1], lt[28], lt[10], x]*Log[(mm - mm5)/mm])/2 + 
         (G[lt[1], lt[28], lt[18], x]*Log[(mm - mm5)/mm])/2 + 
         (G[lt[1], lt[28], lt[19], x]*Log[(mm - mm5)/mm])/2 + 
         (G[lt[1], lt[28], lt[20], x]*Log[(mm - mm5)/mm])/2 - 
         (G[lt[1], lt[28], lt[24], x]*Log[(mm - mm5)/mm])/2 - 
         (G[lt[1], lt[29], lt[7], x]*Log[(mm - mm5)/mm])/2 - 
         (G[lt[1], lt[29], lt[8], x]*Log[(mm - mm5)/mm])/2 + 
         (G[lt[1], lt[29], lt[18], x]*Log[(mm - mm5)/mm])/2 + 
         (G[lt[1], lt[29], lt[19], x]*Log[(mm - mm5)/mm])/2 + 
         (G[lt[1], lt[29], lt[21], x]*Log[(mm - mm5)/mm])/2 - 
         (G[lt[1], lt[29], lt[24], x]*Log[(mm - mm5)/mm])/2 + 
         (G[lt[1], lt[30], lt[7], x]*Log[(mm - mm5)/mm])/2 + 
         (G[lt[1], lt[30], lt[8], x]*Log[(mm - mm5)/mm])/2 - 
         (G[lt[1], lt[30], lt[18], x]*Log[(mm - mm5)/mm])/2 - 
         (G[lt[1], lt[30], lt[19], x]*Log[(mm - mm5)/mm])/2 - 
         (G[lt[1], lt[30], lt[21], x]*Log[(mm - mm5)/mm])/2 + 
         (G[lt[1], lt[30], lt[24], x]*Log[(mm - mm5)/mm])/2 + 
         (G[lt[27], lt[1], lt[9], x]*Log[(mm - mm5)/mm])/2 + 
         (G[lt[27], lt[1], lt[10], x]*Log[(mm - mm5)/mm])/2 - 
         (G[lt[27], lt[1], lt[18], x]*Log[(mm - mm5)/mm])/2 - 
         (G[lt[27], lt[1], lt[19], x]*Log[(mm - mm5)/mm])/2 - 
         (G[lt[27], lt[1], lt[20], x]*Log[(mm - mm5)/mm])/2 + 
         (G[lt[27], lt[1], lt[24], x]*Log[(mm - mm5)/mm])/2 + 
         (G[lt[27], lt[9], lt[7], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[27], lt[9], lt[8], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[27], lt[9], lt[9], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[27], lt[9], lt[10], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[27], lt[10], lt[7], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[27], lt[10], lt[8], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[27], lt[10], lt[9], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[27], lt[10], lt[10], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[27], lt[18], lt[7], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[27], lt[18], lt[8], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[27], lt[18], lt[9], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[27], lt[18], lt[10], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[27], lt[18], lt[18], x]*Log[(mm - mm5)/mm])/2 + 
         (G[lt[27], lt[18], lt[19], x]*Log[(mm - mm5)/mm])/2 - 
         (G[lt[27], lt[19], lt[7], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[27], lt[19], lt[8], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[27], lt[19], lt[9], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[27], lt[19], lt[10], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[27], lt[19], lt[18], x]*Log[(mm - mm5)/mm])/2 + 
         (G[lt[27], lt[19], lt[19], x]*Log[(mm - mm5)/mm])/2 + 
         (G[lt[27], lt[20], lt[20], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[27], lt[20], lt[21], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[27], lt[24], lt[20], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[27], lt[24], lt[21], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[27], lt[24], lt[24], x]*Log[(mm - mm5)/mm])/2 + 
         (G[lt[27], lt[25], lt[7], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[27], lt[25], lt[8], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[27], lt[25], lt[9], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[27], lt[25], lt[10], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[27], lt[25], lt[20], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[27], lt[25], lt[21], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[27], lt[26], lt[7], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[27], lt[26], lt[8], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[27], lt[26], lt[9], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[27], lt[26], lt[10], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[27], lt[26], lt[20], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[27], lt[26], lt[21], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[27], lt[27], lt[9], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[27], lt[27], lt[10], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[27], lt[27], lt[18], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[27], lt[27], lt[19], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[27], lt[27], lt[20], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[27], lt[27], lt[24], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[27], lt[28], lt[9], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[27], lt[28], lt[10], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[27], lt[28], lt[18], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[27], lt[28], lt[19], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[27], lt[28], lt[20], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[27], lt[28], lt[24], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[27], lt[29], lt[7], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[27], lt[29], lt[8], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[27], lt[29], lt[18], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[27], lt[29], lt[19], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[27], lt[29], lt[21], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[27], lt[29], lt[24], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[27], lt[30], lt[7], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[27], lt[30], lt[8], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[27], lt[30], lt[18], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[27], lt[30], lt[19], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[27], lt[30], lt[21], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[27], lt[30], lt[24], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[28], lt[1], lt[9], x]*Log[(mm - mm5)/mm])/2 - 
         (G[lt[28], lt[1], lt[10], x]*Log[(mm - mm5)/mm])/2 + 
         (G[lt[28], lt[1], lt[18], x]*Log[(mm - mm5)/mm])/2 + 
         (G[lt[28], lt[1], lt[19], x]*Log[(mm - mm5)/mm])/2 + 
         (G[lt[28], lt[1], lt[20], x]*Log[(mm - mm5)/mm])/2 - 
         (G[lt[28], lt[1], lt[24], x]*Log[(mm - mm5)/mm])/2 - 
         (G[lt[28], lt[9], lt[7], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[28], lt[9], lt[8], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[28], lt[9], lt[9], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[28], lt[9], lt[10], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[28], lt[10], lt[7], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[28], lt[10], lt[8], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[28], lt[10], lt[9], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[28], lt[10], lt[10], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[28], lt[18], lt[7], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[28], lt[18], lt[8], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[28], lt[18], lt[9], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[28], lt[18], lt[10], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[28], lt[18], lt[18], x]*Log[(mm - mm5)/mm])/2 - 
         (G[lt[28], lt[18], lt[19], x]*Log[(mm - mm5)/mm])/2 + 
         (G[lt[28], lt[19], lt[7], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[28], lt[19], lt[8], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[28], lt[19], lt[9], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[28], lt[19], lt[10], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[28], lt[19], lt[18], x]*Log[(mm - mm5)/mm])/2 - 
         (G[lt[28], lt[19], lt[19], x]*Log[(mm - mm5)/mm])/2 - 
         (G[lt[28], lt[20], lt[20], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[28], lt[20], lt[21], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[28], lt[24], lt[20], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[28], lt[24], lt[21], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[28], lt[24], lt[24], x]*Log[(mm - mm5)/mm])/2 - 
         (G[lt[28], lt[25], lt[7], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[28], lt[25], lt[8], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[28], lt[25], lt[9], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[28], lt[25], lt[10], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[28], lt[25], lt[20], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[28], lt[25], lt[21], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[28], lt[26], lt[7], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[28], lt[26], lt[8], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[28], lt[26], lt[9], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[28], lt[26], lt[10], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[28], lt[26], lt[20], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[28], lt[26], lt[21], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[28], lt[27], lt[9], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[28], lt[27], lt[10], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[28], lt[27], lt[18], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[28], lt[27], lt[19], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[28], lt[27], lt[20], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[28], lt[27], lt[24], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[28], lt[28], lt[9], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[28], lt[28], lt[10], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[28], lt[28], lt[18], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[28], lt[28], lt[19], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[28], lt[28], lt[20], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[28], lt[28], lt[24], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[28], lt[29], lt[7], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[28], lt[29], lt[8], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[28], lt[29], lt[18], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[28], lt[29], lt[19], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[28], lt[29], lt[21], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[28], lt[29], lt[24], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[28], lt[30], lt[7], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[28], lt[30], lt[8], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[28], lt[30], lt[18], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[28], lt[30], lt[19], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[28], lt[30], lt[21], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[28], lt[30], lt[24], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[29], lt[1], lt[7], x]*Log[(mm - mm5)/mm])/2 - 
         (G[lt[29], lt[1], lt[8], x]*Log[(mm - mm5)/mm])/2 + 
         (G[lt[29], lt[1], lt[18], x]*Log[(mm - mm5)/mm])/2 + 
         (G[lt[29], lt[1], lt[19], x]*Log[(mm - mm5)/mm])/2 + 
         (G[lt[29], lt[1], lt[21], x]*Log[(mm - mm5)/mm])/2 - 
         (G[lt[29], lt[1], lt[24], x]*Log[(mm - mm5)/mm])/2 + 
         (G[lt[29], lt[7], lt[7], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[29], lt[7], lt[8], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[29], lt[7], lt[9], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[29], lt[7], lt[10], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[29], lt[8], lt[7], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[29], lt[8], lt[8], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[29], lt[8], lt[9], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[29], lt[8], lt[10], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[29], lt[18], lt[7], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[29], lt[18], lt[8], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[29], lt[18], lt[9], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[29], lt[18], lt[10], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[29], lt[18], lt[18], x]*Log[(mm - mm5)/mm])/2 - 
         (G[lt[29], lt[18], lt[19], x]*Log[(mm - mm5)/mm])/2 + 
         (G[lt[29], lt[19], lt[7], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[29], lt[19], lt[8], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[29], lt[19], lt[9], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[29], lt[19], lt[10], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[29], lt[19], lt[18], x]*Log[(mm - mm5)/mm])/2 - 
         (G[lt[29], lt[19], lt[19], x]*Log[(mm - mm5)/mm])/2 + 
         (G[lt[29], lt[21], lt[20], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[29], lt[21], lt[21], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[29], lt[24], lt[20], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[29], lt[24], lt[21], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[29], lt[24], lt[24], x]*Log[(mm - mm5)/mm])/2 + 
         (G[lt[29], lt[25], lt[7], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[29], lt[25], lt[8], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[29], lt[25], lt[9], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[29], lt[25], lt[10], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[29], lt[25], lt[20], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[29], lt[25], lt[21], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[29], lt[26], lt[7], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[29], lt[26], lt[8], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[29], lt[26], lt[9], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[29], lt[26], lt[10], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[29], lt[26], lt[20], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[29], lt[26], lt[21], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[29], lt[27], lt[9], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[29], lt[27], lt[10], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[29], lt[27], lt[18], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[29], lt[27], lt[19], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[29], lt[27], lt[20], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[29], lt[27], lt[24], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[29], lt[28], lt[9], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[29], lt[28], lt[10], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[29], lt[28], lt[18], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[29], lt[28], lt[19], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[29], lt[28], lt[20], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[29], lt[28], lt[24], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[29], lt[29], lt[7], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[29], lt[29], lt[8], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[29], lt[29], lt[18], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[29], lt[29], lt[19], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[29], lt[29], lt[21], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[29], lt[29], lt[24], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[29], lt[30], lt[7], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[29], lt[30], lt[8], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[29], lt[30], lt[18], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[29], lt[30], lt[19], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[29], lt[30], lt[21], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[29], lt[30], lt[24], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[30], lt[1], lt[7], x]*Log[(mm - mm5)/mm])/2 + 
         (G[lt[30], lt[1], lt[8], x]*Log[(mm - mm5)/mm])/2 - 
         (G[lt[30], lt[1], lt[18], x]*Log[(mm - mm5)/mm])/2 - 
         (G[lt[30], lt[1], lt[19], x]*Log[(mm - mm5)/mm])/2 - 
         (G[lt[30], lt[1], lt[21], x]*Log[(mm - mm5)/mm])/2 + 
         (G[lt[30], lt[1], lt[24], x]*Log[(mm - mm5)/mm])/2 - 
         (G[lt[30], lt[7], lt[7], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[30], lt[7], lt[8], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[30], lt[7], lt[9], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[30], lt[7], lt[10], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[30], lt[8], lt[7], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[30], lt[8], lt[8], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[30], lt[8], lt[9], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[30], lt[8], lt[10], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[30], lt[18], lt[7], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[30], lt[18], lt[8], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[30], lt[18], lt[9], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[30], lt[18], lt[10], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[30], lt[18], lt[18], x]*Log[(mm - mm5)/mm])/2 + 
         (G[lt[30], lt[18], lt[19], x]*Log[(mm - mm5)/mm])/2 - 
         (G[lt[30], lt[19], lt[7], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[30], lt[19], lt[8], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[30], lt[19], lt[9], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[30], lt[19], lt[10], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[30], lt[19], lt[18], x]*Log[(mm - mm5)/mm])/2 + 
         (G[lt[30], lt[19], lt[19], x]*Log[(mm - mm5)/mm])/2 - 
         (G[lt[30], lt[21], lt[20], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[30], lt[21], lt[21], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[30], lt[24], lt[20], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[30], lt[24], lt[21], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[30], lt[24], lt[24], x]*Log[(mm - mm5)/mm])/2 - 
         (G[lt[30], lt[25], lt[7], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[30], lt[25], lt[8], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[30], lt[25], lt[9], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[30], lt[25], lt[10], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[30], lt[25], lt[20], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[30], lt[25], lt[21], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[30], lt[26], lt[7], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[30], lt[26], lt[8], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[30], lt[26], lt[9], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[30], lt[26], lt[10], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[30], lt[26], lt[20], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[30], lt[26], lt[21], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[30], lt[27], lt[9], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[30], lt[27], lt[10], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[30], lt[27], lt[18], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[30], lt[27], lt[19], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[30], lt[27], lt[20], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[30], lt[27], lt[24], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[30], lt[28], lt[9], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[30], lt[28], lt[10], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[30], lt[28], lt[18], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[30], lt[28], lt[19], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[30], lt[28], lt[20], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[30], lt[28], lt[24], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[30], lt[29], lt[7], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[30], lt[29], lt[8], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[30], lt[29], lt[18], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[30], lt[29], lt[19], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[30], lt[29], lt[21], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[30], lt[29], lt[24], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[30], lt[30], lt[7], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[30], lt[30], lt[8], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[30], lt[30], lt[18], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[30], lt[30], lt[19], x]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[30], lt[30], lt[21], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[30], lt[30], lt[24], x]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[27], lt[9], x]*Log[mm]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[27], lt[10], x]*Log[mm]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[27], lt[18], x]*Log[mm]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[27], lt[19], x]*Log[mm]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[27], lt[20], x]*Log[mm]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[27], lt[24], x]*Log[mm]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[28], lt[9], x]*Log[mm]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[28], lt[10], x]*Log[mm]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[28], lt[18], x]*Log[mm]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[28], lt[19], x]*Log[mm]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[28], lt[20], x]*Log[mm]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[28], lt[24], x]*Log[mm]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[29], lt[7], x]*Log[mm]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[29], lt[8], x]*Log[mm]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[29], lt[18], x]*Log[mm]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[29], lt[19], x]*Log[mm]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[29], lt[21], x]*Log[mm]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[29], lt[24], x]*Log[mm]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[30], lt[7], x]*Log[mm]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[30], lt[8], x]*Log[mm]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[30], lt[18], x]*Log[mm]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[30], lt[19], x]*Log[mm]*Log[(mm - mm5)/mm])/4 + 
         (G[lt[30], lt[21], x]*Log[mm]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[30], lt[24], x]*Log[mm]*Log[(mm - mm5)/mm])/4 - 
         (G[lt[27], lt[9], x]*Log[(mm - mm5)/mm]^2)/4 - 
         (G[lt[27], lt[10], x]*Log[(mm - mm5)/mm]^2)/4 + 
         (G[lt[27], lt[18], x]*Log[(mm - mm5)/mm]^2)/4 + 
         (G[lt[27], lt[19], x]*Log[(mm - mm5)/mm]^2)/4 + 
         (G[lt[27], lt[20], x]*Log[(mm - mm5)/mm]^2)/4 - 
         (G[lt[27], lt[24], x]*Log[(mm - mm5)/mm]^2)/4 + 
         (G[lt[28], lt[9], x]*Log[(mm - mm5)/mm]^2)/4 + 
         (G[lt[28], lt[10], x]*Log[(mm - mm5)/mm]^2)/4 - 
         (G[lt[28], lt[18], x]*Log[(mm - mm5)/mm]^2)/4 - 
         (G[lt[28], lt[19], x]*Log[(mm - mm5)/mm]^2)/4 - 
         (G[lt[28], lt[20], x]*Log[(mm - mm5)/mm]^2)/4 + 
         (G[lt[28], lt[24], x]*Log[(mm - mm5)/mm]^2)/4 + 
         (G[lt[29], lt[7], x]*Log[(mm - mm5)/mm]^2)/4 + 
         (G[lt[29], lt[8], x]*Log[(mm - mm5)/mm]^2)/4 - 
         (G[lt[29], lt[18], x]*Log[(mm - mm5)/mm]^2)/4 - 
         (G[lt[29], lt[19], x]*Log[(mm - mm5)/mm]^2)/4 - 
         (G[lt[29], lt[21], x]*Log[(mm - mm5)/mm]^2)/4 + 
         (G[lt[29], lt[24], x]*Log[(mm - mm5)/mm]^2)/4 - 
         (G[lt[30], lt[7], x]*Log[(mm - mm5)/mm]^2)/4 - 
         (G[lt[30], lt[8], x]*Log[(mm - mm5)/mm]^2)/4 + 
         (G[lt[30], lt[18], x]*Log[(mm - mm5)/mm]^2)/4 + 
         (G[lt[30], lt[19], x]*Log[(mm - mm5)/mm]^2)/4 + 
         (G[lt[30], lt[21], x]*Log[(mm - mm5)/mm]^2)/4 - 
         (G[lt[30], lt[24], x]*Log[(mm - mm5)/mm]^2)/4 - 
         (G[lt[1], lt[27], lt[9], x]*Log[-mm5])/2 - 
         (G[lt[1], lt[27], lt[10], x]*Log[-mm5])/2 + 
         (G[lt[1], lt[27], lt[18], x]*Log[-mm5])/2 + 
         (G[lt[1], lt[27], lt[19], x]*Log[-mm5])/2 + 
         (G[lt[1], lt[27], lt[20], x]*Log[-mm5])/2 - 
         (G[lt[1], lt[27], lt[24], x]*Log[-mm5])/2 + 
         (G[lt[1], lt[28], lt[9], x]*Log[-mm5])/2 + 
         (G[lt[1], lt[28], lt[10], x]*Log[-mm5])/2 - 
         (G[lt[1], lt[28], lt[18], x]*Log[-mm5])/2 - 
         (G[lt[1], lt[28], lt[19], x]*Log[-mm5])/2 - 
         (G[lt[1], lt[28], lt[20], x]*Log[-mm5])/2 + 
         (G[lt[1], lt[28], lt[24], x]*Log[-mm5])/2 + 
         (G[lt[1], lt[29], lt[12], x]*Log[-mm5])/2 - 
         (G[lt[1], lt[29], lt[18], x]*Log[-mm5])/2 - 
         (G[lt[1], lt[29], lt[19], x]*Log[-mm5])/2 - 
         (G[lt[1], lt[29], lt[22], x]*Log[-mm5])/2 + 
         (G[lt[1], lt[29], lt[24], x]*Log[-mm5])/2 - 
         (G[lt[1], lt[30], lt[12], x]*Log[-mm5])/2 + 
         (G[lt[1], lt[30], lt[18], x]*Log[-mm5])/2 + 
         (G[lt[1], lt[30], lt[19], x]*Log[-mm5])/2 + 
         (G[lt[1], lt[30], lt[22], x]*Log[-mm5])/2 - 
         (G[lt[1], lt[30], lt[24], x]*Log[-mm5])/2 - 
         (G[lt[27], lt[1], lt[9], x]*Log[-mm5])/2 - 
         (G[lt[27], lt[1], lt[10], x]*Log[-mm5])/2 - 
         (G[lt[27], lt[1], lt[12], x]*Log[-mm5])/2 + 
         (G[lt[27], lt[1], lt[18], x]*Log[-mm5])/2 + 
         (G[lt[27], lt[1], lt[19], x]*Log[-mm5])/2 + 
         (G[lt[27], lt[1], lt[20], x]*Log[-mm5])/2 + 
         (G[lt[27], lt[1], lt[22], x]*Log[-mm5])/2 - 
         (G[lt[27], lt[1], lt[24], x]*Log[-mm5])/2 + 
         (G[lt[27], lt[9], lt[7], x]*Log[-mm5])/4 + 
         (G[lt[27], lt[9], lt[8], x]*Log[-mm5])/4 + 
         (G[lt[27], lt[9], lt[9], x]*Log[-mm5])/4 - 
         (G[lt[27], lt[9], lt[10], x]*Log[-mm5])/4 + 
         (G[lt[27], lt[10], lt[7], x]*Log[-mm5])/4 + 
         (G[lt[27], lt[10], lt[8], x]*Log[-mm5])/4 - 
         (G[lt[27], lt[10], lt[9], x]*Log[-mm5])/4 + 
         (G[lt[27], lt[10], lt[10], x]*Log[-mm5])/4 - 
         (G[lt[27], lt[18], lt[7], x]*Log[-mm5])/4 - 
         (G[lt[27], lt[18], lt[8], x]*Log[-mm5])/4 + 
         (G[lt[27], lt[18], lt[9], x]*Log[-mm5])/4 + 
         (G[lt[27], lt[18], lt[10], x]*Log[-mm5])/4 + 
         (G[lt[27], lt[18], lt[12], x]*Log[-mm5])/2 - 
         (G[lt[27], lt[18], lt[18], x]*Log[-mm5])/2 - 
         (G[lt[27], lt[18], lt[19], x]*Log[-mm5])/2 - 
         (G[lt[27], lt[19], lt[7], x]*Log[-mm5])/4 - 
         (G[lt[27], lt[19], lt[8], x]*Log[-mm5])/4 + 
         (G[lt[27], lt[19], lt[9], x]*Log[-mm5])/4 + 
         (G[lt[27], lt[19], lt[10], x]*Log[-mm5])/4 + 
         (G[lt[27], lt[19], lt[12], x]*Log[-mm5])/2 - 
         (G[lt[27], lt[19], lt[18], x]*Log[-mm5])/2 - 
         (G[lt[27], lt[19], lt[19], x]*Log[-mm5])/2 - 
         (G[lt[27], lt[20], lt[20], x]*Log[-mm5])/4 - 
         (G[lt[27], lt[20], lt[21], x]*Log[-mm5])/4 - 
         (G[lt[27], lt[24], lt[20], x]*Log[-mm5])/4 + 
         (G[lt[27], lt[24], lt[21], x]*Log[-mm5])/4 - 
         (G[lt[27], lt[24], lt[22], x]*Log[-mm5])/2 + 
         (G[lt[27], lt[24], lt[24], x]*Log[-mm5])/2 - 
         (G[lt[27], lt[25], lt[7], x]*Log[-mm5])/4 - 
         (G[lt[27], lt[25], lt[8], x]*Log[-mm5])/4 + 
         (G[lt[27], lt[25], lt[9], x]*Log[-mm5])/4 + 
         (G[lt[27], lt[25], lt[10], x]*Log[-mm5])/4 - 
         (G[lt[27], lt[25], lt[20], x]*Log[-mm5])/4 + 
         (G[lt[27], lt[25], lt[21], x]*Log[-mm5])/4 - 
         (G[lt[27], lt[26], lt[7], x]*Log[-mm5])/4 - 
         (G[lt[27], lt[26], lt[8], x]*Log[-mm5])/4 + 
         (G[lt[27], lt[26], lt[9], x]*Log[-mm5])/4 + 
         (G[lt[27], lt[26], lt[10], x]*Log[-mm5])/4 - 
         (G[lt[27], lt[26], lt[20], x]*Log[-mm5])/4 + 
         (G[lt[27], lt[26], lt[21], x]*Log[-mm5])/4 + 
         (G[lt[27], lt[27], lt[9], x]*Log[-mm5])/4 + 
         (G[lt[27], lt[27], lt[10], x]*Log[-mm5])/4 - 
         (G[lt[27], lt[27], lt[18], x]*Log[-mm5])/4 - 
         (G[lt[27], lt[27], lt[19], x]*Log[-mm5])/4 - 
         (G[lt[27], lt[27], lt[20], x]*Log[-mm5])/4 + 
         (G[lt[27], lt[27], lt[24], x]*Log[-mm5])/4 - 
         (G[lt[27], lt[28], lt[9], x]*Log[-mm5])/4 - 
         (G[lt[27], lt[28], lt[10], x]*Log[-mm5])/4 + 
         (G[lt[27], lt[28], lt[18], x]*Log[-mm5])/4 + 
         (G[lt[27], lt[28], lt[19], x]*Log[-mm5])/4 + 
         (G[lt[27], lt[28], lt[20], x]*Log[-mm5])/4 - 
         (G[lt[27], lt[28], lt[24], x]*Log[-mm5])/4 + 
         (G[lt[27], lt[29], lt[7], x]*Log[-mm5])/4 + 
         (G[lt[27], lt[29], lt[8], x]*Log[-mm5])/4 - 
         (G[lt[27], lt[29], lt[12], x]*Log[-mm5])/2 + 
         (G[lt[27], lt[29], lt[18], x]*Log[-mm5])/4 + 
         (G[lt[27], lt[29], lt[19], x]*Log[-mm5])/4 - 
         (G[lt[27], lt[29], lt[21], x]*Log[-mm5])/4 + 
         (G[lt[27], lt[29], lt[22], x]*Log[-mm5])/2 - 
         (G[lt[27], lt[29], lt[24], x]*Log[-mm5])/4 + 
         (G[lt[27], lt[30], lt[7], x]*Log[-mm5])/4 + 
         (G[lt[27], lt[30], lt[8], x]*Log[-mm5])/4 - 
         (G[lt[27], lt[30], lt[18], x]*Log[-mm5])/4 - 
         (G[lt[27], lt[30], lt[19], x]*Log[-mm5])/4 - 
         (G[lt[27], lt[30], lt[21], x]*Log[-mm5])/4 + 
         (G[lt[27], lt[30], lt[24], x]*Log[-mm5])/4 + 
         (G[lt[28], lt[1], lt[9], x]*Log[-mm5])/2 + 
         (G[lt[28], lt[1], lt[10], x]*Log[-mm5])/2 + 
         (G[lt[28], lt[1], lt[12], x]*Log[-mm5])/2 - 
         (G[lt[28], lt[1], lt[18], x]*Log[-mm5])/2 - 
         (G[lt[28], lt[1], lt[19], x]*Log[-mm5])/2 - 
         (G[lt[28], lt[1], lt[20], x]*Log[-mm5])/2 - 
         (G[lt[28], lt[1], lt[22], x]*Log[-mm5])/2 + 
         (G[lt[28], lt[1], lt[24], x]*Log[-mm5])/2 - 
         (G[lt[28], lt[9], lt[7], x]*Log[-mm5])/4 - 
         (G[lt[28], lt[9], lt[8], x]*Log[-mm5])/4 - 
         (G[lt[28], lt[9], lt[9], x]*Log[-mm5])/4 + 
         (G[lt[28], lt[9], lt[10], x]*Log[-mm5])/4 - 
         (G[lt[28], lt[10], lt[7], x]*Log[-mm5])/4 - 
         (G[lt[28], lt[10], lt[8], x]*Log[-mm5])/4 + 
         (G[lt[28], lt[10], lt[9], x]*Log[-mm5])/4 - 
         (G[lt[28], lt[10], lt[10], x]*Log[-mm5])/4 + 
         (G[lt[28], lt[18], lt[7], x]*Log[-mm5])/4 + 
         (G[lt[28], lt[18], lt[8], x]*Log[-mm5])/4 - 
         (G[lt[28], lt[18], lt[9], x]*Log[-mm5])/4 - 
         (G[lt[28], lt[18], lt[10], x]*Log[-mm5])/4 - 
         (G[lt[28], lt[18], lt[12], x]*Log[-mm5])/2 + 
         (G[lt[28], lt[18], lt[18], x]*Log[-mm5])/2 + 
         (G[lt[28], lt[18], lt[19], x]*Log[-mm5])/2 + 
         (G[lt[28], lt[19], lt[7], x]*Log[-mm5])/4 + 
         (G[lt[28], lt[19], lt[8], x]*Log[-mm5])/4 - 
         (G[lt[28], lt[19], lt[9], x]*Log[-mm5])/4 - 
         (G[lt[28], lt[19], lt[10], x]*Log[-mm5])/4 - 
         (G[lt[28], lt[19], lt[12], x]*Log[-mm5])/2 + 
         (G[lt[28], lt[19], lt[18], x]*Log[-mm5])/2 + 
         (G[lt[28], lt[19], lt[19], x]*Log[-mm5])/2 + 
         (G[lt[28], lt[20], lt[20], x]*Log[-mm5])/4 + 
         (G[lt[28], lt[20], lt[21], x]*Log[-mm5])/4 + 
         (G[lt[28], lt[24], lt[20], x]*Log[-mm5])/4 - 
         (G[lt[28], lt[24], lt[21], x]*Log[-mm5])/4 + 
         (G[lt[28], lt[24], lt[22], x]*Log[-mm5])/2 - 
         (G[lt[28], lt[24], lt[24], x]*Log[-mm5])/2 + 
         (G[lt[28], lt[25], lt[7], x]*Log[-mm5])/4 + 
         (G[lt[28], lt[25], lt[8], x]*Log[-mm5])/4 - 
         (G[lt[28], lt[25], lt[9], x]*Log[-mm5])/4 - 
         (G[lt[28], lt[25], lt[10], x]*Log[-mm5])/4 + 
         (G[lt[28], lt[25], lt[20], x]*Log[-mm5])/4 - 
         (G[lt[28], lt[25], lt[21], x]*Log[-mm5])/4 + 
         (G[lt[28], lt[26], lt[7], x]*Log[-mm5])/4 + 
         (G[lt[28], lt[26], lt[8], x]*Log[-mm5])/4 - 
         (G[lt[28], lt[26], lt[9], x]*Log[-mm5])/4 - 
         (G[lt[28], lt[26], lt[10], x]*Log[-mm5])/4 + 
         (G[lt[28], lt[26], lt[20], x]*Log[-mm5])/4 - 
         (G[lt[28], lt[26], lt[21], x]*Log[-mm5])/4 + 
         (G[lt[28], lt[27], lt[9], x]*Log[-mm5])/4 + 
         (G[lt[28], lt[27], lt[10], x]*Log[-mm5])/4 - 
         (G[lt[28], lt[27], lt[18], x]*Log[-mm5])/4 - 
         (G[lt[28], lt[27], lt[19], x]*Log[-mm5])/4 - 
         (G[lt[28], lt[27], lt[20], x]*Log[-mm5])/4 + 
         (G[lt[28], lt[27], lt[24], x]*Log[-mm5])/4 - 
         (G[lt[28], lt[28], lt[9], x]*Log[-mm5])/4 - 
         (G[lt[28], lt[28], lt[10], x]*Log[-mm5])/4 + 
         (G[lt[28], lt[28], lt[18], x]*Log[-mm5])/4 + 
         (G[lt[28], lt[28], lt[19], x]*Log[-mm5])/4 + 
         (G[lt[28], lt[28], lt[20], x]*Log[-mm5])/4 - 
         (G[lt[28], lt[28], lt[24], x]*Log[-mm5])/4 - 
         (G[lt[28], lt[29], lt[7], x]*Log[-mm5])/4 - 
         (G[lt[28], lt[29], lt[8], x]*Log[-mm5])/4 + 
         (G[lt[28], lt[29], lt[18], x]*Log[-mm5])/4 + 
         (G[lt[28], lt[29], lt[19], x]*Log[-mm5])/4 + 
         (G[lt[28], lt[29], lt[21], x]*Log[-mm5])/4 - 
         (G[lt[28], lt[29], lt[24], x]*Log[-mm5])/4 - 
         (G[lt[28], lt[30], lt[7], x]*Log[-mm5])/4 - 
         (G[lt[28], lt[30], lt[8], x]*Log[-mm5])/4 + 
         (G[lt[28], lt[30], lt[12], x]*Log[-mm5])/2 - 
         (G[lt[28], lt[30], lt[18], x]*Log[-mm5])/4 - 
         (G[lt[28], lt[30], lt[19], x]*Log[-mm5])/4 + 
         (G[lt[28], lt[30], lt[21], x]*Log[-mm5])/4 - 
         (G[lt[28], lt[30], lt[22], x]*Log[-mm5])/2 + 
         (G[lt[28], lt[30], lt[24], x]*Log[-mm5])/4 + 
         (G[lt[29], lt[1], lt[12], x]*Log[-mm5])/2 - 
         (G[lt[29], lt[1], lt[18], x]*Log[-mm5])/2 - 
         (G[lt[29], lt[1], lt[19], x]*Log[-mm5])/2 - 
         (G[lt[29], lt[1], lt[22], x]*Log[-mm5])/2 + 
         (G[lt[29], lt[1], lt[24], x]*Log[-mm5])/2 + 
         (G[lt[29], lt[7], lt[9], x]*Log[-mm5])/4 - 
         (G[lt[29], lt[7], lt[10], x]*Log[-mm5])/4 - 
         (G[lt[29], lt[8], lt[9], x]*Log[-mm5])/4 + 
         (G[lt[29], lt[8], lt[10], x]*Log[-mm5])/4 - 
         (G[lt[29], lt[12], lt[7], x]*Log[-mm5])/4 - 
         (G[lt[29], lt[12], lt[8], x]*Log[-mm5])/4 + 
         (G[lt[29], lt[18], lt[7], x]*Log[-mm5])/4 + 
         (G[lt[29], lt[18], lt[8], x]*Log[-mm5])/4 - 
         (G[lt[29], lt[18], lt[9], x]*Log[-mm5])/4 - 
         (G[lt[29], lt[18], lt[10], x]*Log[-mm5])/4 - 
         (G[lt[29], lt[18], lt[12], x]*Log[-mm5])/2 + 
         (G[lt[29], lt[18], lt[18], x]*Log[-mm5])/2 + 
         (G[lt[29], lt[18], lt[19], x]*Log[-mm5])/2 + 
         (G[lt[29], lt[19], lt[7], x]*Log[-mm5])/4 + 
         (G[lt[29], lt[19], lt[8], x]*Log[-mm5])/4 - 
         (G[lt[29], lt[19], lt[9], x]*Log[-mm5])/4 - 
         (G[lt[29], lt[19], lt[10], x]*Log[-mm5])/4 - 
         (G[lt[29], lt[19], lt[12], x]*Log[-mm5])/2 + 
         (G[lt[29], lt[19], lt[18], x]*Log[-mm5])/2 + 
         (G[lt[29], lt[19], lt[19], x]*Log[-mm5])/2 - 
         (G[lt[29], lt[21], lt[20], x]*Log[-mm5])/4 + 
         (G[lt[29], lt[22], lt[21], x]*Log[-mm5])/4 + 
         (G[lt[29], lt[23], lt[7], x]*Log[-mm5])/4 + 
         (G[lt[29], lt[23], lt[8], x]*Log[-mm5])/4 - 
         (G[lt[29], lt[23], lt[21], x]*Log[-mm5])/4 + 
         (G[lt[29], lt[24], lt[20], x]*Log[-mm5])/4 - 
         (G[lt[29], lt[24], lt[21], x]*Log[-mm5])/4 + 
         (G[lt[29], lt[24], lt[22], x]*Log[-mm5])/2 - 
         (G[lt[29], lt[24], lt[24], x]*Log[-mm5])/2 - 
         (G[lt[29], lt[25], lt[7], x]*Log[-mm5])/4 - 
         (G[lt[29], lt[25], lt[8], x]*Log[-mm5])/4 + 
         (G[lt[29], lt[25], lt[9], x]*Log[-mm5])/4 + 
         (G[lt[29], lt[25], lt[10], x]*Log[-mm5])/4 - 
         (G[lt[29], lt[25], lt[20], x]*Log[-mm5])/4 + 
         (G[lt[29], lt[25], lt[21], x]*Log[-mm5])/4 - 
         (G[lt[29], lt[26], lt[7], x]*Log[-mm5])/4 - 
         (G[lt[29], lt[26], lt[8], x]*Log[-mm5])/4 + 
         (G[lt[29], lt[26], lt[9], x]*Log[-mm5])/4 + 
         (G[lt[29], lt[26], lt[10], x]*Log[-mm5])/4 - 
         (G[lt[29], lt[26], lt[20], x]*Log[-mm5])/4 + 
         (G[lt[29], lt[26], lt[21], x]*Log[-mm5])/4 + 
         (G[lt[29], lt[27], lt[9], x]*Log[-mm5])/4 + 
         (G[lt[29], lt[27], lt[10], x]*Log[-mm5])/4 - 
         (G[lt[29], lt[27], lt[18], x]*Log[-mm5])/4 - 
         (G[lt[29], lt[27], lt[19], x]*Log[-mm5])/4 - 
         (G[lt[29], lt[27], lt[20], x]*Log[-mm5])/4 + 
         (G[lt[29], lt[27], lt[24], x]*Log[-mm5])/4 - 
         (G[lt[29], lt[28], lt[9], x]*Log[-mm5])/4 - 
         (G[lt[29], lt[28], lt[10], x]*Log[-mm5])/4 + 
         (G[lt[29], lt[28], lt[18], x]*Log[-mm5])/4 + 
         (G[lt[29], lt[28], lt[19], x]*Log[-mm5])/4 + 
         (G[lt[29], lt[28], lt[20], x]*Log[-mm5])/4 - 
         (G[lt[29], lt[28], lt[24], x]*Log[-mm5])/4 - 
         (G[lt[29], lt[29], lt[12], x]*Log[-mm5])/4 + 
         (G[lt[29], lt[29], lt[18], x]*Log[-mm5])/4 + 
         (G[lt[29], lt[29], lt[19], x]*Log[-mm5])/4 + 
         (G[lt[29], lt[29], lt[22], x]*Log[-mm5])/4 - 
         (G[lt[29], lt[29], lt[24], x]*Log[-mm5])/4 + 
         (G[lt[29], lt[30], lt[12], x]*Log[-mm5])/4 - 
         (G[lt[29], lt[30], lt[18], x]*Log[-mm5])/4 - 
         (G[lt[29], lt[30], lt[19], x]*Log[-mm5])/4 - 
         (G[lt[29], lt[30], lt[22], x]*Log[-mm5])/4 + 
         (G[lt[29], lt[30], lt[24], x]*Log[-mm5])/4 - 
         (G[lt[30], lt[1], lt[12], x]*Log[-mm5])/2 + 
         (G[lt[30], lt[1], lt[18], x]*Log[-mm5])/2 + 
         (G[lt[30], lt[1], lt[19], x]*Log[-mm5])/2 + 
         (G[lt[30], lt[1], lt[22], x]*Log[-mm5])/2 - 
         (G[lt[30], lt[1], lt[24], x]*Log[-mm5])/2 - 
         (G[lt[30], lt[7], lt[9], x]*Log[-mm5])/4 + 
         (G[lt[30], lt[7], lt[10], x]*Log[-mm5])/4 + 
         (G[lt[30], lt[8], lt[9], x]*Log[-mm5])/4 - 
         (G[lt[30], lt[8], lt[10], x]*Log[-mm5])/4 + 
         (G[lt[30], lt[12], lt[7], x]*Log[-mm5])/4 + 
         (G[lt[30], lt[12], lt[8], x]*Log[-mm5])/4 - 
         (G[lt[30], lt[18], lt[7], x]*Log[-mm5])/4 - 
         (G[lt[30], lt[18], lt[8], x]*Log[-mm5])/4 + 
         (G[lt[30], lt[18], lt[9], x]*Log[-mm5])/4 + 
         (G[lt[30], lt[18], lt[10], x]*Log[-mm5])/4 + 
         (G[lt[30], lt[18], lt[12], x]*Log[-mm5])/2 - 
         (G[lt[30], lt[18], lt[18], x]*Log[-mm5])/2 - 
         (G[lt[30], lt[18], lt[19], x]*Log[-mm5])/2 - 
         (G[lt[30], lt[19], lt[7], x]*Log[-mm5])/4 - 
         (G[lt[30], lt[19], lt[8], x]*Log[-mm5])/4 + 
         (G[lt[30], lt[19], lt[9], x]*Log[-mm5])/4 + 
         (G[lt[30], lt[19], lt[10], x]*Log[-mm5])/4 + 
         (G[lt[30], lt[19], lt[12], x]*Log[-mm5])/2 - 
         (G[lt[30], lt[19], lt[18], x]*Log[-mm5])/2 - 
         (G[lt[30], lt[19], lt[19], x]*Log[-mm5])/2 + 
         (G[lt[30], lt[21], lt[20], x]*Log[-mm5])/4 - 
         (G[lt[30], lt[22], lt[21], x]*Log[-mm5])/4 - 
         (G[lt[30], lt[23], lt[7], x]*Log[-mm5])/4 - 
         (G[lt[30], lt[23], lt[8], x]*Log[-mm5])/4 + 
         (G[lt[30], lt[23], lt[21], x]*Log[-mm5])/4 - 
         (G[lt[30], lt[24], lt[20], x]*Log[-mm5])/4 + 
         (G[lt[30], lt[24], lt[21], x]*Log[-mm5])/4 - 
         (G[lt[30], lt[24], lt[22], x]*Log[-mm5])/2 + 
         (G[lt[30], lt[24], lt[24], x]*Log[-mm5])/2 + 
         (G[lt[30], lt[25], lt[7], x]*Log[-mm5])/4 + 
         (G[lt[30], lt[25], lt[8], x]*Log[-mm5])/4 - 
         (G[lt[30], lt[25], lt[9], x]*Log[-mm5])/4 - 
         (G[lt[30], lt[25], lt[10], x]*Log[-mm5])/4 + 
         (G[lt[30], lt[25], lt[20], x]*Log[-mm5])/4 - 
         (G[lt[30], lt[25], lt[21], x]*Log[-mm5])/4 + 
         (G[lt[30], lt[26], lt[7], x]*Log[-mm5])/4 + 
         (G[lt[30], lt[26], lt[8], x]*Log[-mm5])/4 - 
         (G[lt[30], lt[26], lt[9], x]*Log[-mm5])/4 - 
         (G[lt[30], lt[26], lt[10], x]*Log[-mm5])/4 + 
         (G[lt[30], lt[26], lt[20], x]*Log[-mm5])/4 - 
         (G[lt[30], lt[26], lt[21], x]*Log[-mm5])/4 + 
         (G[lt[30], lt[27], lt[9], x]*Log[-mm5])/4 + 
         (G[lt[30], lt[27], lt[10], x]*Log[-mm5])/4 - 
         (G[lt[30], lt[27], lt[18], x]*Log[-mm5])/4 - 
         (G[lt[30], lt[27], lt[19], x]*Log[-mm5])/4 - 
         (G[lt[30], lt[27], lt[20], x]*Log[-mm5])/4 + 
         (G[lt[30], lt[27], lt[24], x]*Log[-mm5])/4 - 
         (G[lt[30], lt[28], lt[9], x]*Log[-mm5])/4 - 
         (G[lt[30], lt[28], lt[10], x]*Log[-mm5])/4 + 
         (G[lt[30], lt[28], lt[18], x]*Log[-mm5])/4 + 
         (G[lt[30], lt[28], lt[19], x]*Log[-mm5])/4 + 
         (G[lt[30], lt[28], lt[20], x]*Log[-mm5])/4 - 
         (G[lt[30], lt[28], lt[24], x]*Log[-mm5])/4 - 
         (G[lt[30], lt[29], lt[12], x]*Log[-mm5])/4 + 
         (G[lt[30], lt[29], lt[18], x]*Log[-mm5])/4 + 
         (G[lt[30], lt[29], lt[19], x]*Log[-mm5])/4 + 
         (G[lt[30], lt[29], lt[22], x]*Log[-mm5])/4 - 
         (G[lt[30], lt[29], lt[24], x]*Log[-mm5])/4 + 
         (G[lt[30], lt[30], lt[12], x]*Log[-mm5])/4 - 
         (G[lt[30], lt[30], lt[18], x]*Log[-mm5])/4 - 
         (G[lt[30], lt[30], lt[19], x]*Log[-mm5])/4 - 
         (G[lt[30], lt[30], lt[22], x]*Log[-mm5])/4 + 
         (G[lt[30], lt[30], lt[24], x]*Log[-mm5])/4 + 
         (G[lt[27], lt[9], x]*Log[-mm5]^2)/8 + 
         (G[lt[27], lt[10], x]*Log[-mm5]^2)/8 - 
         (G[lt[27], lt[18], x]*Log[-mm5]^2)/8 - 
         (G[lt[27], lt[19], x]*Log[-mm5]^2)/8 - 
         (G[lt[27], lt[20], x]*Log[-mm5]^2)/8 + 
         (G[lt[27], lt[24], x]*Log[-mm5]^2)/8 - 
         (G[lt[28], lt[9], x]*Log[-mm5]^2)/8 - 
         (G[lt[28], lt[10], x]*Log[-mm5]^2)/8 + 
         (G[lt[28], lt[18], x]*Log[-mm5]^2)/8 + 
         (G[lt[28], lt[19], x]*Log[-mm5]^2)/8 + 
         (G[lt[28], lt[20], x]*Log[-mm5]^2)/8 - 
         (G[lt[28], lt[24], x]*Log[-mm5]^2)/8 - 
         (G[lt[29], lt[12], x]*Log[-mm5]^2)/8 + 
         (G[lt[29], lt[18], x]*Log[-mm5]^2)/8 + 
         (G[lt[29], lt[19], x]*Log[-mm5]^2)/8 + 
         (G[lt[29], lt[22], x]*Log[-mm5]^2)/8 - 
         (G[lt[29], lt[24], x]*Log[-mm5]^2)/8 + 
         (G[lt[30], lt[12], x]*Log[-mm5]^2)/8 - 
         (G[lt[30], lt[18], x]*Log[-mm5]^2)/8 - 
         (G[lt[30], lt[19], x]*Log[-mm5]^2)/8 - 
         (G[lt[30], lt[22], x]*Log[-mm5]^2)/8 + 
         (G[lt[30], lt[24], x]*Log[-mm5]^2)/8 - (G[lt[1], lt[27], lt[3], x]*
           Log[(mm - S45)/mm])/2 + (G[lt[1], lt[27], lt[11], x]*
           Log[(mm - S45)/mm])/2 - (G[lt[1], lt[27], lt[13], x]*
           Log[(mm - S45)/mm])/2 + (G[lt[1], lt[27], lt[18], x]*
           Log[(mm - S45)/mm])/2 + (G[lt[1], lt[27], lt[19], x]*
           Log[(mm - S45)/mm])/2 - (G[lt[1], lt[27], lt[24], x]*
           Log[(mm - S45)/mm])/2 + (G[lt[1], lt[28], lt[3], x]*
           Log[(mm - S45)/mm])/2 - (G[lt[1], lt[28], lt[11], x]*
           Log[(mm - S45)/mm])/2 + (G[lt[1], lt[28], lt[13], x]*
           Log[(mm - S45)/mm])/2 - (G[lt[1], lt[28], lt[18], x]*
           Log[(mm - S45)/mm])/2 - (G[lt[1], lt[28], lt[19], x]*
           Log[(mm - S45)/mm])/2 + (G[lt[1], lt[28], lt[24], x]*
           Log[(mm - S45)/mm])/2 + (G[lt[1], lt[29], lt[2], x]*
           Log[(mm - S45)/mm])/2 + (G[lt[1], lt[29], lt[14], x]*
           Log[(mm - S45)/mm])/2 - (G[lt[1], lt[29], lt[15], x]*
           Log[(mm - S45)/mm])/2 - (G[lt[1], lt[29], lt[18], x]*
           Log[(mm - S45)/mm])/2 - (G[lt[1], lt[29], lt[19], x]*
           Log[(mm - S45)/mm])/2 + (G[lt[1], lt[29], lt[24], x]*
           Log[(mm - S45)/mm])/2 - (G[lt[1], lt[30], lt[2], x]*
           Log[(mm - S45)/mm])/2 - (G[lt[1], lt[30], lt[14], x]*
           Log[(mm - S45)/mm])/2 + (G[lt[1], lt[30], lt[15], x]*
           Log[(mm - S45)/mm])/2 + (G[lt[1], lt[30], lt[18], x]*
           Log[(mm - S45)/mm])/2 + (G[lt[1], lt[30], lt[19], x]*
           Log[(mm - S45)/mm])/2 - (G[lt[1], lt[30], lt[24], x]*
           Log[(mm - S45)/mm])/2 - (G[lt[27], lt[1], lt[3], x]*
           Log[(mm - S45)/mm])/2 + (G[lt[27], lt[1], lt[11], x]*
           Log[(mm - S45)/mm])/2 - (G[lt[27], lt[1], lt[13], x]*
           Log[(mm - S45)/mm])/2 + (G[lt[27], lt[1], lt[18], x]*
           Log[(mm - S45)/mm])/2 + (G[lt[27], lt[1], lt[19], x]*
           Log[(mm - S45)/mm])/2 - (G[lt[27], lt[1], lt[24], x]*
           Log[(mm - S45)/mm])/2 + (G[lt[27], lt[3], lt[2], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[27], lt[3], lt[3], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[27], lt[3], lt[13], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[27], lt[3], lt[14], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[27], lt[11], lt[11], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[27], lt[11], lt[15], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[27], lt[13], lt[2], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[27], lt[13], lt[3], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[27], lt[13], lt[13], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[27], lt[13], lt[14], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[27], lt[16], lt[2], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[27], lt[16], lt[3], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[27], lt[16], lt[11], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[27], lt[16], lt[13], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[27], lt[16], lt[14], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[27], lt[16], lt[15], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[27], lt[17], lt[2], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[27], lt[17], lt[3], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[27], lt[17], lt[11], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[27], lt[17], lt[13], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[27], lt[17], lt[14], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[27], lt[17], lt[15], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[27], lt[18], lt[2], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[27], lt[18], lt[3], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[27], lt[18], lt[13], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[27], lt[18], lt[14], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[27], lt[18], lt[18], x]*
           Log[(mm - S45)/mm])/2 - (G[lt[27], lt[18], lt[19], x]*
           Log[(mm - S45)/mm])/2 + (G[lt[27], lt[19], lt[2], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[27], lt[19], lt[3], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[27], lt[19], lt[13], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[27], lt[19], lt[14], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[27], lt[19], lt[18], x]*
           Log[(mm - S45)/mm])/2 - (G[lt[27], lt[19], lt[19], x]*
           Log[(mm - S45)/mm])/2 - (G[lt[27], lt[24], lt[11], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[27], lt[24], lt[15], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[27], lt[24], lt[24], x]*
           Log[(mm - S45)/mm])/2 + (G[lt[27], lt[27], lt[3], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[27], lt[27], lt[11], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[27], lt[27], lt[13], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[27], lt[27], lt[18], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[27], lt[27], lt[19], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[27], lt[27], lt[24], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[27], lt[28], lt[3], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[27], lt[28], lt[11], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[27], lt[28], lt[13], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[27], lt[28], lt[18], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[27], lt[28], lt[19], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[27], lt[28], lt[24], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[27], lt[29], lt[2], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[27], lt[29], lt[14], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[27], lt[29], lt[15], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[27], lt[29], lt[18], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[27], lt[29], lt[19], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[27], lt[29], lt[24], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[27], lt[30], lt[2], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[27], lt[30], lt[14], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[27], lt[30], lt[15], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[27], lt[30], lt[18], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[27], lt[30], lt[19], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[27], lt[30], lt[24], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[28], lt[1], lt[3], x]*
           Log[(mm - S45)/mm])/2 - (G[lt[28], lt[1], lt[11], x]*
           Log[(mm - S45)/mm])/2 + (G[lt[28], lt[1], lt[13], x]*
           Log[(mm - S45)/mm])/2 - (G[lt[28], lt[1], lt[18], x]*
           Log[(mm - S45)/mm])/2 - (G[lt[28], lt[1], lt[19], x]*
           Log[(mm - S45)/mm])/2 + (G[lt[28], lt[1], lt[24], x]*
           Log[(mm - S45)/mm])/2 - (G[lt[28], lt[3], lt[2], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[28], lt[3], lt[3], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[28], lt[3], lt[13], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[28], lt[3], lt[14], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[28], lt[11], lt[11], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[28], lt[11], lt[15], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[28], lt[13], lt[2], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[28], lt[13], lt[3], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[28], lt[13], lt[13], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[28], lt[13], lt[14], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[28], lt[16], lt[2], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[28], lt[16], lt[3], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[28], lt[16], lt[11], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[28], lt[16], lt[13], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[28], lt[16], lt[14], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[28], lt[16], lt[15], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[28], lt[17], lt[2], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[28], lt[17], lt[3], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[28], lt[17], lt[11], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[28], lt[17], lt[13], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[28], lt[17], lt[14], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[28], lt[17], lt[15], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[28], lt[18], lt[2], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[28], lt[18], lt[3], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[28], lt[18], lt[13], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[28], lt[18], lt[14], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[28], lt[18], lt[18], x]*
           Log[(mm - S45)/mm])/2 + (G[lt[28], lt[18], lt[19], x]*
           Log[(mm - S45)/mm])/2 - (G[lt[28], lt[19], lt[2], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[28], lt[19], lt[3], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[28], lt[19], lt[13], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[28], lt[19], lt[14], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[28], lt[19], lt[18], x]*
           Log[(mm - S45)/mm])/2 + (G[lt[28], lt[19], lt[19], x]*
           Log[(mm - S45)/mm])/2 + (G[lt[28], lt[24], lt[11], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[28], lt[24], lt[15], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[28], lt[24], lt[24], x]*
           Log[(mm - S45)/mm])/2 + (G[lt[28], lt[27], lt[3], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[28], lt[27], lt[11], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[28], lt[27], lt[13], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[28], lt[27], lt[18], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[28], lt[27], lt[19], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[28], lt[27], lt[24], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[28], lt[28], lt[3], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[28], lt[28], lt[11], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[28], lt[28], lt[13], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[28], lt[28], lt[18], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[28], lt[28], lt[19], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[28], lt[28], lt[24], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[28], lt[29], lt[2], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[28], lt[29], lt[14], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[28], lt[29], lt[15], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[28], lt[29], lt[18], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[28], lt[29], lt[19], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[28], lt[29], lt[24], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[28], lt[30], lt[2], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[28], lt[30], lt[14], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[28], lt[30], lt[15], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[28], lt[30], lt[18], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[28], lt[30], lt[19], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[28], lt[30], lt[24], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[29], lt[1], lt[2], x]*
           Log[(mm - S45)/mm])/2 + (G[lt[29], lt[1], lt[14], x]*
           Log[(mm - S45)/mm])/2 - (G[lt[29], lt[1], lt[15], x]*
           Log[(mm - S45)/mm])/2 - (G[lt[29], lt[1], lt[18], x]*
           Log[(mm - S45)/mm])/2 - (G[lt[29], lt[1], lt[19], x]*
           Log[(mm - S45)/mm])/2 + (G[lt[29], lt[1], lt[24], x]*
           Log[(mm - S45)/mm])/2 - (G[lt[29], lt[2], lt[2], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[29], lt[2], lt[3], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[29], lt[2], lt[13], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[29], lt[2], lt[14], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[29], lt[14], lt[2], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[29], lt[14], lt[3], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[29], lt[14], lt[13], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[29], lt[14], lt[14], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[29], lt[15], lt[11], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[29], lt[15], lt[15], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[29], lt[16], lt[2], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[29], lt[16], lt[3], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[29], lt[16], lt[11], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[29], lt[16], lt[13], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[29], lt[16], lt[14], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[29], lt[16], lt[15], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[29], lt[17], lt[2], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[29], lt[17], lt[3], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[29], lt[17], lt[11], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[29], lt[17], lt[13], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[29], lt[17], lt[14], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[29], lt[17], lt[15], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[29], lt[18], lt[2], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[29], lt[18], lt[3], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[29], lt[18], lt[13], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[29], lt[18], lt[14], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[29], lt[18], lt[18], x]*
           Log[(mm - S45)/mm])/2 + (G[lt[29], lt[18], lt[19], x]*
           Log[(mm - S45)/mm])/2 - (G[lt[29], lt[19], lt[2], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[29], lt[19], lt[3], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[29], lt[19], lt[13], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[29], lt[19], lt[14], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[29], lt[19], lt[18], x]*
           Log[(mm - S45)/mm])/2 + (G[lt[29], lt[19], lt[19], x]*
           Log[(mm - S45)/mm])/2 + (G[lt[29], lt[24], lt[11], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[29], lt[24], lt[15], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[29], lt[24], lt[24], x]*
           Log[(mm - S45)/mm])/2 + (G[lt[29], lt[27], lt[3], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[29], lt[27], lt[11], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[29], lt[27], lt[13], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[29], lt[27], lt[18], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[29], lt[27], lt[19], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[29], lt[27], lt[24], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[29], lt[28], lt[3], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[29], lt[28], lt[11], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[29], lt[28], lt[13], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[29], lt[28], lt[18], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[29], lt[28], lt[19], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[29], lt[28], lt[24], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[29], lt[29], lt[2], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[29], lt[29], lt[14], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[29], lt[29], lt[15], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[29], lt[29], lt[18], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[29], lt[29], lt[19], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[29], lt[29], lt[24], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[29], lt[30], lt[2], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[29], lt[30], lt[14], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[29], lt[30], lt[15], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[29], lt[30], lt[18], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[29], lt[30], lt[19], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[29], lt[30], lt[24], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[30], lt[1], lt[2], x]*
           Log[(mm - S45)/mm])/2 - (G[lt[30], lt[1], lt[14], x]*
           Log[(mm - S45)/mm])/2 + (G[lt[30], lt[1], lt[15], x]*
           Log[(mm - S45)/mm])/2 + (G[lt[30], lt[1], lt[18], x]*
           Log[(mm - S45)/mm])/2 + (G[lt[30], lt[1], lt[19], x]*
           Log[(mm - S45)/mm])/2 - (G[lt[30], lt[1], lt[24], x]*
           Log[(mm - S45)/mm])/2 + (G[lt[30], lt[2], lt[2], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[30], lt[2], lt[3], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[30], lt[2], lt[13], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[30], lt[2], lt[14], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[30], lt[14], lt[2], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[30], lt[14], lt[3], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[30], lt[14], lt[13], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[30], lt[14], lt[14], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[30], lt[15], lt[11], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[30], lt[15], lt[15], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[30], lt[16], lt[2], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[30], lt[16], lt[3], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[30], lt[16], lt[11], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[30], lt[16], lt[13], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[30], lt[16], lt[14], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[30], lt[16], lt[15], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[30], lt[17], lt[2], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[30], lt[17], lt[3], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[30], lt[17], lt[11], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[30], lt[17], lt[13], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[30], lt[17], lt[14], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[30], lt[17], lt[15], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[30], lt[18], lt[2], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[30], lt[18], lt[3], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[30], lt[18], lt[13], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[30], lt[18], lt[14], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[30], lt[18], lt[18], x]*
           Log[(mm - S45)/mm])/2 - (G[lt[30], lt[18], lt[19], x]*
           Log[(mm - S45)/mm])/2 + (G[lt[30], lt[19], lt[2], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[30], lt[19], lt[3], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[30], lt[19], lt[13], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[30], lt[19], lt[14], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[30], lt[19], lt[18], x]*
           Log[(mm - S45)/mm])/2 - (G[lt[30], lt[19], lt[19], x]*
           Log[(mm - S45)/mm])/2 - (G[lt[30], lt[24], lt[11], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[30], lt[24], lt[15], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[30], lt[24], lt[24], x]*
           Log[(mm - S45)/mm])/2 + (G[lt[30], lt[27], lt[3], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[30], lt[27], lt[11], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[30], lt[27], lt[13], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[30], lt[27], lt[18], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[30], lt[27], lt[19], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[30], lt[27], lt[24], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[30], lt[28], lt[3], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[30], lt[28], lt[11], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[30], lt[28], lt[13], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[30], lt[28], lt[18], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[30], lt[28], lt[19], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[30], lt[28], lt[24], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[30], lt[29], lt[2], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[30], lt[29], lt[14], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[30], lt[29], lt[15], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[30], lt[29], lt[18], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[30], lt[29], lt[19], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[30], lt[29], lt[24], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[30], lt[30], lt[2], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[30], lt[30], lt[14], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[30], lt[30], lt[15], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[30], lt[30], lt[18], x]*
           Log[(mm - S45)/mm])/4 - (G[lt[30], lt[30], lt[19], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[30], lt[30], lt[24], x]*
           Log[(mm - S45)/mm])/4 + (G[lt[27], lt[3], x]*Log[mm]*
           Log[(mm - S45)/mm])/4 - (G[lt[27], lt[11], x]*Log[mm]*
           Log[(mm - S45)/mm])/4 + (G[lt[27], lt[13], x]*Log[mm]*
           Log[(mm - S45)/mm])/4 - (G[lt[27], lt[18], x]*Log[mm]*
           Log[(mm - S45)/mm])/4 - (G[lt[27], lt[19], x]*Log[mm]*
           Log[(mm - S45)/mm])/4 + (G[lt[27], lt[24], x]*Log[mm]*
           Log[(mm - S45)/mm])/4 - (G[lt[28], lt[3], x]*Log[mm]*
           Log[(mm - S45)/mm])/4 + (G[lt[28], lt[11], x]*Log[mm]*
           Log[(mm - S45)/mm])/4 - (G[lt[28], lt[13], x]*Log[mm]*
           Log[(mm - S45)/mm])/4 + (G[lt[28], lt[18], x]*Log[mm]*
           Log[(mm - S45)/mm])/4 + (G[lt[28], lt[19], x]*Log[mm]*
           Log[(mm - S45)/mm])/4 - (G[lt[28], lt[24], x]*Log[mm]*
           Log[(mm - S45)/mm])/4 - (G[lt[29], lt[2], x]*Log[mm]*
           Log[(mm - S45)/mm])/4 - (G[lt[29], lt[14], x]*Log[mm]*
           Log[(mm - S45)/mm])/4 + (G[lt[29], lt[15], x]*Log[mm]*
           Log[(mm - S45)/mm])/4 + (G[lt[29], lt[18], x]*Log[mm]*
           Log[(mm - S45)/mm])/4 + (G[lt[29], lt[19], x]*Log[mm]*
           Log[(mm - S45)/mm])/4 - (G[lt[29], lt[24], x]*Log[mm]*
           Log[(mm - S45)/mm])/4 + (G[lt[30], lt[2], x]*Log[mm]*
           Log[(mm - S45)/mm])/4 + (G[lt[30], lt[14], x]*Log[mm]*
           Log[(mm - S45)/mm])/4 - (G[lt[30], lt[15], x]*Log[mm]*
           Log[(mm - S45)/mm])/4 - (G[lt[30], lt[18], x]*Log[mm]*
           Log[(mm - S45)/mm])/4 - (G[lt[30], lt[19], x]*Log[mm]*
           Log[(mm - S45)/mm])/4 + (G[lt[30], lt[24], x]*Log[mm]*
           Log[(mm - S45)/mm])/4 + (G[lt[27], lt[3], x]*Log[(mm - S45)/mm]^2)/
          4 - (G[lt[27], lt[11], x]*Log[(mm - S45)/mm]^2)/4 + 
         (G[lt[27], lt[13], x]*Log[(mm - S45)/mm]^2)/4 - 
         (G[lt[27], lt[18], x]*Log[(mm - S45)/mm]^2)/4 - 
         (G[lt[27], lt[19], x]*Log[(mm - S45)/mm]^2)/4 + 
         (G[lt[27], lt[24], x]*Log[(mm - S45)/mm]^2)/4 - 
         (G[lt[28], lt[3], x]*Log[(mm - S45)/mm]^2)/4 + 
         (G[lt[28], lt[11], x]*Log[(mm - S45)/mm]^2)/4 - 
         (G[lt[28], lt[13], x]*Log[(mm - S45)/mm]^2)/4 + 
         (G[lt[28], lt[18], x]*Log[(mm - S45)/mm]^2)/4 + 
         (G[lt[28], lt[19], x]*Log[(mm - S45)/mm]^2)/4 - 
         (G[lt[28], lt[24], x]*Log[(mm - S45)/mm]^2)/4 - 
         (G[lt[29], lt[2], x]*Log[(mm - S45)/mm]^2)/4 - 
         (G[lt[29], lt[14], x]*Log[(mm - S45)/mm]^2)/4 + 
         (G[lt[29], lt[15], x]*Log[(mm - S45)/mm]^2)/4 + 
         (G[lt[29], lt[18], x]*Log[(mm - S45)/mm]^2)/4 + 
         (G[lt[29], lt[19], x]*Log[(mm - S45)/mm]^2)/4 - 
         (G[lt[29], lt[24], x]*Log[(mm - S45)/mm]^2)/4 + 
         (G[lt[30], lt[2], x]*Log[(mm - S45)/mm]^2)/4 + 
         (G[lt[30], lt[14], x]*Log[(mm - S45)/mm]^2)/4 - 
         (G[lt[30], lt[15], x]*Log[(mm - S45)/mm]^2)/4 - 
         (G[lt[30], lt[18], x]*Log[(mm - S45)/mm]^2)/4 - 
         (G[lt[30], lt[19], x]*Log[(mm - S45)/mm]^2)/4 + 
         (G[lt[30], lt[24], x]*Log[(mm - S45)/mm]^2)/4 + 
         (G[lt[1], lt[27], lt[3], x]*Log[-S45])/2 - 
         (G[lt[1], lt[27], lt[11], x]*Log[-S45])/2 + 
         (G[lt[1], lt[27], lt[13], x]*Log[-S45])/2 - 
         (G[lt[1], lt[27], lt[18], x]*Log[-S45])/2 - 
         (G[lt[1], lt[27], lt[19], x]*Log[-S45])/2 + 
         (G[lt[1], lt[27], lt[24], x]*Log[-S45])/2 - 
         (G[lt[1], lt[28], lt[3], x]*Log[-S45])/2 + 
         (G[lt[1], lt[28], lt[11], x]*Log[-S45])/2 - 
         (G[lt[1], lt[28], lt[13], x]*Log[-S45])/2 + 
         (G[lt[1], lt[28], lt[18], x]*Log[-S45])/2 + 
         (G[lt[1], lt[28], lt[19], x]*Log[-S45])/2 - 
         (G[lt[1], lt[28], lt[24], x]*Log[-S45])/2 - 
         (G[lt[1], lt[29], lt[12], x]*Log[-S45])/2 + 
         (G[lt[1], lt[29], lt[18], x]*Log[-S45])/2 + 
         (G[lt[1], lt[29], lt[19], x]*Log[-S45])/2 + 
         (G[lt[1], lt[29], lt[22], x]*Log[-S45])/2 - 
         (G[lt[1], lt[29], lt[24], x]*Log[-S45])/2 + 
         (G[lt[1], lt[30], lt[12], x]*Log[-S45])/2 - 
         (G[lt[1], lt[30], lt[18], x]*Log[-S45])/2 - 
         (G[lt[1], lt[30], lt[19], x]*Log[-S45])/2 - 
         (G[lt[1], lt[30], lt[22], x]*Log[-S45])/2 + 
         (G[lt[1], lt[30], lt[24], x]*Log[-S45])/2 + 
         (G[lt[27], lt[1], lt[3], x]*Log[-S45])/2 - 
         (G[lt[27], lt[1], lt[11], x]*Log[-S45])/2 + 
         (G[lt[27], lt[1], lt[12], x]*Log[-S45])/2 + 
         (G[lt[27], lt[1], lt[13], x]*Log[-S45])/2 - 
         (G[lt[27], lt[1], lt[18], x]*Log[-S45])/2 - 
         (G[lt[27], lt[1], lt[19], x]*Log[-S45])/2 - 
         (G[lt[27], lt[1], lt[22], x]*Log[-S45])/2 + 
         (G[lt[27], lt[1], lt[24], x]*Log[-S45])/2 - 
         (G[lt[27], lt[3], lt[2], x]*Log[-S45])/4 - 
         (G[lt[27], lt[3], lt[3], x]*Log[-S45])/4 + 
         (G[lt[27], lt[3], lt[13], x]*Log[-S45])/4 - 
         (G[lt[27], lt[3], lt[14], x]*Log[-S45])/4 + 
         (G[lt[27], lt[11], lt[11], x]*Log[-S45])/4 + 
         (G[lt[27], lt[11], lt[15], x]*Log[-S45])/4 - 
         (G[lt[27], lt[13], lt[2], x]*Log[-S45])/4 + 
         (G[lt[27], lt[13], lt[3], x]*Log[-S45])/4 - 
         (G[lt[27], lt[13], lt[13], x]*Log[-S45])/4 - 
         (G[lt[27], lt[13], lt[14], x]*Log[-S45])/4 + 
         (G[lt[27], lt[16], lt[2], x]*Log[-S45])/4 - 
         (G[lt[27], lt[16], lt[3], x]*Log[-S45])/4 + 
         (G[lt[27], lt[16], lt[11], x]*Log[-S45])/4 - 
         (G[lt[27], lt[16], lt[13], x]*Log[-S45])/4 + 
         (G[lt[27], lt[16], lt[14], x]*Log[-S45])/4 - 
         (G[lt[27], lt[16], lt[15], x]*Log[-S45])/4 + 
         (G[lt[27], lt[17], lt[2], x]*Log[-S45])/4 - 
         (G[lt[27], lt[17], lt[3], x]*Log[-S45])/4 + 
         (G[lt[27], lt[17], lt[11], x]*Log[-S45])/4 - 
         (G[lt[27], lt[17], lt[13], x]*Log[-S45])/4 + 
         (G[lt[27], lt[17], lt[14], x]*Log[-S45])/4 - 
         (G[lt[27], lt[17], lt[15], x]*Log[-S45])/4 + 
         (G[lt[27], lt[18], lt[2], x]*Log[-S45])/4 - 
         (G[lt[27], lt[18], lt[3], x]*Log[-S45])/4 - 
         (G[lt[27], lt[18], lt[12], x]*Log[-S45])/2 - 
         (G[lt[27], lt[18], lt[13], x]*Log[-S45])/4 + 
         (G[lt[27], lt[18], lt[14], x]*Log[-S45])/4 + 
         (G[lt[27], lt[18], lt[18], x]*Log[-S45])/2 + 
         (G[lt[27], lt[18], lt[19], x]*Log[-S45])/2 + 
         (G[lt[27], lt[19], lt[2], x]*Log[-S45])/4 - 
         (G[lt[27], lt[19], lt[3], x]*Log[-S45])/4 - 
         (G[lt[27], lt[19], lt[12], x]*Log[-S45])/2 - 
         (G[lt[27], lt[19], lt[13], x]*Log[-S45])/4 + 
         (G[lt[27], lt[19], lt[14], x]*Log[-S45])/4 + 
         (G[lt[27], lt[19], lt[18], x]*Log[-S45])/2 + 
         (G[lt[27], lt[19], lt[19], x]*Log[-S45])/2 + 
         (G[lt[27], lt[24], lt[11], x]*Log[-S45])/4 - 
         (G[lt[27], lt[24], lt[15], x]*Log[-S45])/4 + 
         (G[lt[27], lt[24], lt[22], x]*Log[-S45])/2 - 
         (G[lt[27], lt[24], lt[24], x]*Log[-S45])/2 - 
         (G[lt[27], lt[27], lt[3], x]*Log[-S45])/4 + 
         (G[lt[27], lt[27], lt[11], x]*Log[-S45])/4 - 
         (G[lt[27], lt[27], lt[13], x]*Log[-S45])/4 + 
         (G[lt[27], lt[27], lt[18], x]*Log[-S45])/4 + 
         (G[lt[27], lt[27], lt[19], x]*Log[-S45])/4 - 
         (G[lt[27], lt[27], lt[24], x]*Log[-S45])/4 + 
         (G[lt[27], lt[28], lt[3], x]*Log[-S45])/4 - 
         (G[lt[27], lt[28], lt[11], x]*Log[-S45])/4 + 
         (G[lt[27], lt[28], lt[13], x]*Log[-S45])/4 - 
         (G[lt[27], lt[28], lt[18], x]*Log[-S45])/4 - 
         (G[lt[27], lt[28], lt[19], x]*Log[-S45])/4 + 
         (G[lt[27], lt[28], lt[24], x]*Log[-S45])/4 - 
         (G[lt[27], lt[29], lt[2], x]*Log[-S45])/4 + 
         (G[lt[27], lt[29], lt[12], x]*Log[-S45])/2 - 
         (G[lt[27], lt[29], lt[14], x]*Log[-S45])/4 + 
         (G[lt[27], lt[29], lt[15], x]*Log[-S45])/4 - 
         (G[lt[27], lt[29], lt[18], x]*Log[-S45])/4 - 
         (G[lt[27], lt[29], lt[19], x]*Log[-S45])/4 - 
         (G[lt[27], lt[29], lt[22], x]*Log[-S45])/2 + 
         (G[lt[27], lt[29], lt[24], x]*Log[-S45])/4 - 
         (G[lt[27], lt[30], lt[2], x]*Log[-S45])/4 - 
         (G[lt[27], lt[30], lt[14], x]*Log[-S45])/4 + 
         (G[lt[27], lt[30], lt[15], x]*Log[-S45])/4 + 
         (G[lt[27], lt[30], lt[18], x]*Log[-S45])/4 + 
         (G[lt[27], lt[30], lt[19], x]*Log[-S45])/4 - 
         (G[lt[27], lt[30], lt[24], x]*Log[-S45])/4 - 
         (G[lt[28], lt[1], lt[3], x]*Log[-S45])/2 + 
         (G[lt[28], lt[1], lt[11], x]*Log[-S45])/2 - 
         (G[lt[28], lt[1], lt[12], x]*Log[-S45])/2 - 
         (G[lt[28], lt[1], lt[13], x]*Log[-S45])/2 + 
         (G[lt[28], lt[1], lt[18], x]*Log[-S45])/2 + 
         (G[lt[28], lt[1], lt[19], x]*Log[-S45])/2 + 
         (G[lt[28], lt[1], lt[22], x]*Log[-S45])/2 - 
         (G[lt[28], lt[1], lt[24], x]*Log[-S45])/2 + 
         (G[lt[28], lt[3], lt[2], x]*Log[-S45])/4 + 
         (G[lt[28], lt[3], lt[3], x]*Log[-S45])/4 - 
         (G[lt[28], lt[3], lt[13], x]*Log[-S45])/4 + 
         (G[lt[28], lt[3], lt[14], x]*Log[-S45])/4 - 
         (G[lt[28], lt[11], lt[11], x]*Log[-S45])/4 - 
         (G[lt[28], lt[11], lt[15], x]*Log[-S45])/4 + 
         (G[lt[28], lt[13], lt[2], x]*Log[-S45])/4 - 
         (G[lt[28], lt[13], lt[3], x]*Log[-S45])/4 + 
         (G[lt[28], lt[13], lt[13], x]*Log[-S45])/4 + 
         (G[lt[28], lt[13], lt[14], x]*Log[-S45])/4 - 
         (G[lt[28], lt[16], lt[2], x]*Log[-S45])/4 + 
         (G[lt[28], lt[16], lt[3], x]*Log[-S45])/4 - 
         (G[lt[28], lt[16], lt[11], x]*Log[-S45])/4 + 
         (G[lt[28], lt[16], lt[13], x]*Log[-S45])/4 - 
         (G[lt[28], lt[16], lt[14], x]*Log[-S45])/4 + 
         (G[lt[28], lt[16], lt[15], x]*Log[-S45])/4 - 
         (G[lt[28], lt[17], lt[2], x]*Log[-S45])/4 + 
         (G[lt[28], lt[17], lt[3], x]*Log[-S45])/4 - 
         (G[lt[28], lt[17], lt[11], x]*Log[-S45])/4 + 
         (G[lt[28], lt[17], lt[13], x]*Log[-S45])/4 - 
         (G[lt[28], lt[17], lt[14], x]*Log[-S45])/4 + 
         (G[lt[28], lt[17], lt[15], x]*Log[-S45])/4 - 
         (G[lt[28], lt[18], lt[2], x]*Log[-S45])/4 + 
         (G[lt[28], lt[18], lt[3], x]*Log[-S45])/4 + 
         (G[lt[28], lt[18], lt[12], x]*Log[-S45])/2 + 
         (G[lt[28], lt[18], lt[13], x]*Log[-S45])/4 - 
         (G[lt[28], lt[18], lt[14], x]*Log[-S45])/4 - 
         (G[lt[28], lt[18], lt[18], x]*Log[-S45])/2 - 
         (G[lt[28], lt[18], lt[19], x]*Log[-S45])/2 - 
         (G[lt[28], lt[19], lt[2], x]*Log[-S45])/4 + 
         (G[lt[28], lt[19], lt[3], x]*Log[-S45])/4 + 
         (G[lt[28], lt[19], lt[12], x]*Log[-S45])/2 + 
         (G[lt[28], lt[19], lt[13], x]*Log[-S45])/4 - 
         (G[lt[28], lt[19], lt[14], x]*Log[-S45])/4 - 
         (G[lt[28], lt[19], lt[18], x]*Log[-S45])/2 - 
         (G[lt[28], lt[19], lt[19], x]*Log[-S45])/2 - 
         (G[lt[28], lt[24], lt[11], x]*Log[-S45])/4 + 
         (G[lt[28], lt[24], lt[15], x]*Log[-S45])/4 - 
         (G[lt[28], lt[24], lt[22], x]*Log[-S45])/2 + 
         (G[lt[28], lt[24], lt[24], x]*Log[-S45])/2 - 
         (G[lt[28], lt[27], lt[3], x]*Log[-S45])/4 + 
         (G[lt[28], lt[27], lt[11], x]*Log[-S45])/4 - 
         (G[lt[28], lt[27], lt[13], x]*Log[-S45])/4 + 
         (G[lt[28], lt[27], lt[18], x]*Log[-S45])/4 + 
         (G[lt[28], lt[27], lt[19], x]*Log[-S45])/4 - 
         (G[lt[28], lt[27], lt[24], x]*Log[-S45])/4 + 
         (G[lt[28], lt[28], lt[3], x]*Log[-S45])/4 - 
         (G[lt[28], lt[28], lt[11], x]*Log[-S45])/4 + 
         (G[lt[28], lt[28], lt[13], x]*Log[-S45])/4 - 
         (G[lt[28], lt[28], lt[18], x]*Log[-S45])/4 - 
         (G[lt[28], lt[28], lt[19], x]*Log[-S45])/4 + 
         (G[lt[28], lt[28], lt[24], x]*Log[-S45])/4 + 
         (G[lt[28], lt[29], lt[2], x]*Log[-S45])/4 + 
         (G[lt[28], lt[29], lt[14], x]*Log[-S45])/4 - 
         (G[lt[28], lt[29], lt[15], x]*Log[-S45])/4 - 
         (G[lt[28], lt[29], lt[18], x]*Log[-S45])/4 - 
         (G[lt[28], lt[29], lt[19], x]*Log[-S45])/4 + 
         (G[lt[28], lt[29], lt[24], x]*Log[-S45])/4 + 
         (G[lt[28], lt[30], lt[2], x]*Log[-S45])/4 - 
         (G[lt[28], lt[30], lt[12], x]*Log[-S45])/2 + 
         (G[lt[28], lt[30], lt[14], x]*Log[-S45])/4 - 
         (G[lt[28], lt[30], lt[15], x]*Log[-S45])/4 + 
         (G[lt[28], lt[30], lt[18], x]*Log[-S45])/4 + 
         (G[lt[28], lt[30], lt[19], x]*Log[-S45])/4 + 
         (G[lt[28], lt[30], lt[22], x]*Log[-S45])/2 - 
         (G[lt[28], lt[30], lt[24], x]*Log[-S45])/4 - 
         (G[lt[29], lt[1], lt[12], x]*Log[-S45])/2 + 
         (G[lt[29], lt[1], lt[18], x]*Log[-S45])/2 + 
         (G[lt[29], lt[1], lt[19], x]*Log[-S45])/2 + 
         (G[lt[29], lt[1], lt[22], x]*Log[-S45])/2 - 
         (G[lt[29], lt[1], lt[24], x]*Log[-S45])/2 + 
         (G[lt[29], lt[2], lt[3], x]*Log[-S45])/4 - 
         (G[lt[29], lt[2], lt[13], x]*Log[-S45])/4 - 
         (G[lt[29], lt[6], lt[2], x]*Log[-S45])/4 - 
         (G[lt[29], lt[6], lt[14], x]*Log[-S45])/4 + 
         (G[lt[29], lt[6], lt[15], x]*Log[-S45])/4 + 
         (G[lt[29], lt[12], lt[2], x]*Log[-S45])/4 + 
         (G[lt[29], lt[12], lt[14], x]*Log[-S45])/4 - 
         (G[lt[29], lt[14], lt[3], x]*Log[-S45])/4 + 
         (G[lt[29], lt[14], lt[13], x]*Log[-S45])/4 + 
         (G[lt[29], lt[15], lt[11], x]*Log[-S45])/4 + 
         (G[lt[29], lt[16], lt[2], x]*Log[-S45])/4 - 
         (G[lt[29], lt[16], lt[3], x]*Log[-S45])/4 + 
         (G[lt[29], lt[16], lt[11], x]*Log[-S45])/4 - 
         (G[lt[29], lt[16], lt[13], x]*Log[-S45])/4 + 
         (G[lt[29], lt[16], lt[14], x]*Log[-S45])/4 - 
         (G[lt[29], lt[16], lt[15], x]*Log[-S45])/4 + 
         (G[lt[29], lt[17], lt[2], x]*Log[-S45])/4 - 
         (G[lt[29], lt[17], lt[3], x]*Log[-S45])/4 + 
         (G[lt[29], lt[17], lt[11], x]*Log[-S45])/4 - 
         (G[lt[29], lt[17], lt[13], x]*Log[-S45])/4 + 
         (G[lt[29], lt[17], lt[14], x]*Log[-S45])/4 - 
         (G[lt[29], lt[17], lt[15], x]*Log[-S45])/4 - 
         (G[lt[29], lt[18], lt[2], x]*Log[-S45])/4 + 
         (G[lt[29], lt[18], lt[3], x]*Log[-S45])/4 + 
         (G[lt[29], lt[18], lt[12], x]*Log[-S45])/2 + 
         (G[lt[29], lt[18], lt[13], x]*Log[-S45])/4 - 
         (G[lt[29], lt[18], lt[14], x]*Log[-S45])/4 - 
         (G[lt[29], lt[18], lt[18], x]*Log[-S45])/2 - 
         (G[lt[29], lt[18], lt[19], x]*Log[-S45])/2 - 
         (G[lt[29], lt[19], lt[2], x]*Log[-S45])/4 + 
         (G[lt[29], lt[19], lt[3], x]*Log[-S45])/4 + 
         (G[lt[29], lt[19], lt[12], x]*Log[-S45])/2 + 
         (G[lt[29], lt[19], lt[13], x]*Log[-S45])/4 - 
         (G[lt[29], lt[19], lt[14], x]*Log[-S45])/4 - 
         (G[lt[29], lt[19], lt[18], x]*Log[-S45])/2 - 
         (G[lt[29], lt[19], lt[19], x]*Log[-S45])/2 - 
         (G[lt[29], lt[22], lt[15], x]*Log[-S45])/4 - 
         (G[lt[29], lt[24], lt[11], x]*Log[-S45])/4 + 
         (G[lt[29], lt[24], lt[15], x]*Log[-S45])/4 - 
         (G[lt[29], lt[24], lt[22], x]*Log[-S45])/2 + 
         (G[lt[29], lt[24], lt[24], x]*Log[-S45])/2 - 
         (G[lt[29], lt[27], lt[3], x]*Log[-S45])/4 + 
         (G[lt[29], lt[27], lt[11], x]*Log[-S45])/4 - 
         (G[lt[29], lt[27], lt[13], x]*Log[-S45])/4 + 
         (G[lt[29], lt[27], lt[18], x]*Log[-S45])/4 + 
         (G[lt[29], lt[27], lt[19], x]*Log[-S45])/4 - 
         (G[lt[29], lt[27], lt[24], x]*Log[-S45])/4 + 
         (G[lt[29], lt[28], lt[3], x]*Log[-S45])/4 - 
         (G[lt[29], lt[28], lt[11], x]*Log[-S45])/4 + 
         (G[lt[29], lt[28], lt[13], x]*Log[-S45])/4 - 
         (G[lt[29], lt[28], lt[18], x]*Log[-S45])/4 - 
         (G[lt[29], lt[28], lt[19], x]*Log[-S45])/4 + 
         (G[lt[29], lt[28], lt[24], x]*Log[-S45])/4 + 
         (G[lt[29], lt[29], lt[12], x]*Log[-S45])/4 - 
         (G[lt[29], lt[29], lt[18], x]*Log[-S45])/4 - 
         (G[lt[29], lt[29], lt[19], x]*Log[-S45])/4 - 
         (G[lt[29], lt[29], lt[22], x]*Log[-S45])/4 + 
         (G[lt[29], lt[29], lt[24], x]*Log[-S45])/4 - 
         (G[lt[29], lt[30], lt[12], x]*Log[-S45])/4 + 
         (G[lt[29], lt[30], lt[18], x]*Log[-S45])/4 + 
         (G[lt[29], lt[30], lt[19], x]*Log[-S45])/4 + 
         (G[lt[29], lt[30], lt[22], x]*Log[-S45])/4 - 
         (G[lt[29], lt[30], lt[24], x]*Log[-S45])/4 + 
         (G[lt[30], lt[1], lt[12], x]*Log[-S45])/2 - 
         (G[lt[30], lt[1], lt[18], x]*Log[-S45])/2 - 
         (G[lt[30], lt[1], lt[19], x]*Log[-S45])/2 - 
         (G[lt[30], lt[1], lt[22], x]*Log[-S45])/2 + 
         (G[lt[30], lt[1], lt[24], x]*Log[-S45])/2 - 
         (G[lt[30], lt[2], lt[3], x]*Log[-S45])/4 + 
         (G[lt[30], lt[2], lt[13], x]*Log[-S45])/4 + 
         (G[lt[30], lt[6], lt[2], x]*Log[-S45])/4 + 
         (G[lt[30], lt[6], lt[14], x]*Log[-S45])/4 - 
         (G[lt[30], lt[6], lt[15], x]*Log[-S45])/4 - 
         (G[lt[30], lt[12], lt[2], x]*Log[-S45])/4 - 
         (G[lt[30], lt[12], lt[14], x]*Log[-S45])/4 + 
         (G[lt[30], lt[14], lt[3], x]*Log[-S45])/4 - 
         (G[lt[30], lt[14], lt[13], x]*Log[-S45])/4 - 
         (G[lt[30], lt[15], lt[11], x]*Log[-S45])/4 - 
         (G[lt[30], lt[16], lt[2], x]*Log[-S45])/4 + 
         (G[lt[30], lt[16], lt[3], x]*Log[-S45])/4 - 
         (G[lt[30], lt[16], lt[11], x]*Log[-S45])/4 + 
         (G[lt[30], lt[16], lt[13], x]*Log[-S45])/4 - 
         (G[lt[30], lt[16], lt[14], x]*Log[-S45])/4 + 
         (G[lt[30], lt[16], lt[15], x]*Log[-S45])/4 - 
         (G[lt[30], lt[17], lt[2], x]*Log[-S45])/4 + 
         (G[lt[30], lt[17], lt[3], x]*Log[-S45])/4 - 
         (G[lt[30], lt[17], lt[11], x]*Log[-S45])/4 + 
         (G[lt[30], lt[17], lt[13], x]*Log[-S45])/4 - 
         (G[lt[30], lt[17], lt[14], x]*Log[-S45])/4 + 
         (G[lt[30], lt[17], lt[15], x]*Log[-S45])/4 + 
         (G[lt[30], lt[18], lt[2], x]*Log[-S45])/4 - 
         (G[lt[30], lt[18], lt[3], x]*Log[-S45])/4 - 
         (G[lt[30], lt[18], lt[12], x]*Log[-S45])/2 - 
         (G[lt[30], lt[18], lt[13], x]*Log[-S45])/4 + 
         (G[lt[30], lt[18], lt[14], x]*Log[-S45])/4 + 
         (G[lt[30], lt[18], lt[18], x]*Log[-S45])/2 + 
         (G[lt[30], lt[18], lt[19], x]*Log[-S45])/2 + 
         (G[lt[30], lt[19], lt[2], x]*Log[-S45])/4 - 
         (G[lt[30], lt[19], lt[3], x]*Log[-S45])/4 - 
         (G[lt[30], lt[19], lt[12], x]*Log[-S45])/2 - 
         (G[lt[30], lt[19], lt[13], x]*Log[-S45])/4 + 
         (G[lt[30], lt[19], lt[14], x]*Log[-S45])/4 + 
         (G[lt[30], lt[19], lt[18], x]*Log[-S45])/2 + 
         (G[lt[30], lt[19], lt[19], x]*Log[-S45])/2 + 
         (G[lt[30], lt[22], lt[15], x]*Log[-S45])/4 + 
         (G[lt[30], lt[24], lt[11], x]*Log[-S45])/4 - 
         (G[lt[30], lt[24], lt[15], x]*Log[-S45])/4 + 
         (G[lt[30], lt[24], lt[22], x]*Log[-S45])/2 - 
         (G[lt[30], lt[24], lt[24], x]*Log[-S45])/2 - 
         (G[lt[30], lt[27], lt[3], x]*Log[-S45])/4 + 
         (G[lt[30], lt[27], lt[11], x]*Log[-S45])/4 - 
         (G[lt[30], lt[27], lt[13], x]*Log[-S45])/4 + 
         (G[lt[30], lt[27], lt[18], x]*Log[-S45])/4 + 
         (G[lt[30], lt[27], lt[19], x]*Log[-S45])/4 - 
         (G[lt[30], lt[27], lt[24], x]*Log[-S45])/4 + 
         (G[lt[30], lt[28], lt[3], x]*Log[-S45])/4 - 
         (G[lt[30], lt[28], lt[11], x]*Log[-S45])/4 + 
         (G[lt[30], lt[28], lt[13], x]*Log[-S45])/4 - 
         (G[lt[30], lt[28], lt[18], x]*Log[-S45])/4 - 
         (G[lt[30], lt[28], lt[19], x]*Log[-S45])/4 + 
         (G[lt[30], lt[28], lt[24], x]*Log[-S45])/4 + 
         (G[lt[30], lt[29], lt[12], x]*Log[-S45])/4 - 
         (G[lt[30], lt[29], lt[18], x]*Log[-S45])/4 - 
         (G[lt[30], lt[29], lt[19], x]*Log[-S45])/4 - 
         (G[lt[30], lt[29], lt[22], x]*Log[-S45])/4 + 
         (G[lt[30], lt[29], lt[24], x]*Log[-S45])/4 - 
         (G[lt[30], lt[30], lt[12], x]*Log[-S45])/4 + 
         (G[lt[30], lt[30], lt[18], x]*Log[-S45])/4 + 
         (G[lt[30], lt[30], lt[19], x]*Log[-S45])/4 + 
         (G[lt[30], lt[30], lt[22], x]*Log[-S45])/4 - 
         (G[lt[30], lt[30], lt[24], x]*Log[-S45])/4 - 
         (G[lt[27], lt[3], x]*Log[-S45]^2)/8 + 
         (G[lt[27], lt[11], x]*Log[-S45]^2)/8 - 
         (G[lt[27], lt[13], x]*Log[-S45]^2)/8 + 
         (G[lt[27], lt[18], x]*Log[-S45]^2)/8 + 
         (G[lt[27], lt[19], x]*Log[-S45]^2)/8 - 
         (G[lt[27], lt[24], x]*Log[-S45]^2)/8 + 
         (G[lt[28], lt[3], x]*Log[-S45]^2)/8 - 
         (G[lt[28], lt[11], x]*Log[-S45]^2)/8 + 
         (G[lt[28], lt[13], x]*Log[-S45]^2)/8 - 
         (G[lt[28], lt[18], x]*Log[-S45]^2)/8 - 
         (G[lt[28], lt[19], x]*Log[-S45]^2)/8 + 
         (G[lt[28], lt[24], x]*Log[-S45]^2)/8 + 
         (G[lt[29], lt[12], x]*Log[-S45]^2)/8 - 
         (G[lt[29], lt[18], x]*Log[-S45]^2)/8 - 
         (G[lt[29], lt[19], x]*Log[-S45]^2)/8 - 
         (G[lt[29], lt[22], x]*Log[-S45]^2)/8 + 
         (G[lt[29], lt[24], x]*Log[-S45]^2)/8 - 
         (G[lt[30], lt[12], x]*Log[-S45]^2)/8 + 
         (G[lt[30], lt[18], x]*Log[-S45]^2)/8 + 
         (G[lt[30], lt[19], x]*Log[-S45]^2)/8 + 
         (G[lt[30], lt[22], x]*Log[-S45]^2)/8 - 
         (G[lt[30], lt[24], x]*Log[-S45]^2)/8)}

